First-principles molten salt phase diagrams through thermodynamic integration

Precise prediction of phase diagrams in molecular dynamics (MD) simulations is challenging due to the simultaneous need for long time scales, large length scales and accurate interatomic potentials. We show that thermodynamic integration (TI) from low-cost force fields to neural network potentials (NNPs) trained using density-functional theory (DFT) enables rapid first-principles prediction of the solid-liquid phase boundary in the model salt NaCl. We use this technique to compare the accuracy of several DFT exchange-correlation functionals for predicting the NaCl phase boundary, and find that the inclusion of dispersion interactions is critical to obtain good agreement with experiment. Importantly, our approach introduces a method to predict solid-liquid phase boundaries for any material at an ab-initio level of accuracy, with the majority of the computational cost at the level of classical potentials.

==> SI/Scripts/ClausiusClapeyron/masterScript.py <==
# script to numerically integrate Clausius-Clapeyron equation using MD
# start from a single known coexistence point, iteratively run simulations to converge upon coexistence points at higher temperatures and pressures
# for each point 
# - initially predict a straight line from the known point
# - run the thermodynamic cycle, calculate ∆G_sl
# - iteratively correct until predicted melting temperature converges

import numpy as np
import pandas as pd
import os
import glob
import argparse
import time

parser = argparse.ArgumentParser(description="predict coexisting phase points from known point")
parser.add_argument('-T0', action="store", dest="T0") # known coexistence temp 
parser.add_argument('-P0', action="store", dest="P0") # known coexistence pressure, should be in bars
parser.add_argument('-s', action="store", dest="size") # system size, in terms of number of unit cells along each axis
parser.add_argument('-t', action="store", dest="threshold") # temperature convergence threshold
parser.add_argument('-dP', action="store", dest="dP") # pressure step size, interval of phase boundary predictions
parser.add_argument('-c', action="store", dest="n_calc") # number of points to calculate along phase boundary  
parser.add_argument('-pot', action="store", dest="pot") # location of NNP file
args = parser.parse_args()


T0 = float(args.T0)
P0 = float(args.P0)
size = int(args.size)
dP = float(args.dP)
threshold = float(args.threshold)
n_calc = float(args.n_calc)
pot = args.pot
curr_path = os.getcwd()

def moving_average(x, w): return np.convolve(x, np.ones(w), 'valid')/w

point_counter = 1
with open('clausius-predictions.csv','w') as f:
    f.write("T (K),P (bar),n_iter\n") # include how many iterations it took to converge at each pressure
    

    print(f"Predicting melting temperature every {dP} bars")

    curr_T = int(args.T0) # kelvin
    curr_P = int(args.P0) # bars

    while point_counter <= n_calc:
        f.write(f"{curr_T},{curr_P},{point_counter}\n")
        print(f"Creating solid and liquid configurations at {curr_T} K, {curr_P} bars...")
        os.system(f"sbatch create_solid.job {pot} {curr_P} {curr_T} {size} {np.random.randint(1,1000)}")
        os.system(f"sbatch create_liquid.job {pot} {curr_P} {curr_T} {size} {np.random.randint(1,1000)}")
        
        while not (os.path.exists(curr_path+'/create_solid.data') and os.path.exists(curr_path+'/create_liquid.data')): 
            time.sleep(1)

        os.system("python parseLammpsLog.py -i create_solid.log -o csv")
        os.system("python parseLammpsLog.py -i create_liquid.log -o csv")

        print(f"Coexisting state point: ({curr_T} K, {curr_P} bars)")

        solid, liquid = pd.read_csv("create_solid.csv"), pd.read_csv("create_liquid.csv")
        delH = np.mean(solid['Enthalpy']) - np.mean(liquid['Enthalpy'])
        delV = np.mean(solid['Volume']) - np.mean(liquid['Volume'])
        print(f"ΔH_sl (eV) = {delH} eV")
        print(f"ΔV_sl (cA) = {delV} cubic angstroms") # needed for initial straight line prediction
        # convert relevant quantities to SI for slope
        delH = delH*1.602177e-19 # eV to joule
        delV = delV*1e-30 # cubic angstrom to m3

        slope = curr_T*delV/delH
        print(f"dT/dP = TΔH/ΔV = {slope} K/bar\n") 
        print("(T0, P0) and dT/dP => straight line approximation to phase boundary")
        delH = delH/1.602177e-19 # convert back to eV for later temperature correction
        delP = dP # from args
        pred_P = curr_P + delP # next P
        pred_T = curr_T + slope*delP*1e5 # intiial straight line prediction for next melting point
        print(f"Initial prediction for next coexisting state point: ({pred_T} K, {pred_P} bars)")



        # ======== compression simulations ========
        # these only need to be run once for each dP
        print(f"Compressing liquid and solid phases")
        print(f"{curr_P} bars --> {pred_P} bars, at {curr_T} K")

        os.system(f"sbatch liquid_compress.job {pot} {curr_P} {pred_P} {curr_T} {np.random.randint(1,1000)}")
        os.system(f"sbatch solid_compress.job {pot} {curr_P} {pred_P} {curr_T} {np.random.randint(1,1000)}")

        while not (os.path.exists(curr_path+'/solid_compress.data') and os.path.exists(curr_path+'/liquid_compress.data')): 
            time.sleep(1)

        os.system("python parseLammpsLog.py -i liquid_compress.log -o csv")
        os.system("python parseLammpsLog.py -i solid_compress.log -o csv")
        scdf, lcdf = pd.read_csv('solid_compress.csv'), pd.read_csv('liquid_compress.csv')
        print("NOTE: ∆G = ∫VdP is being approximated as V∆P here with Vbar over the course of the compression")
        delG_sc = (np.mean(scdf['Volume'])*1e-30*delP*1e5)/(1.602177e-19)
        delG_lc = (np.mean(lcdf['Volume'])*1e-30*delP*1e5)/(1.602177e-19)
        print(f"∆G solid compression = {delG_sc} eV")
        print(f"∆G liquid compression = {delG_lc} eV")
        delG_comp = delG_sc - delG_lc
        print(f" => ∆G_sl_comp = {delG_comp} eV\n")


        # ======== heating simulations ========
        # these need to be run till convergence
        delT = 1000 # initially set arbitrarily high 
        heat_counter = 0
        while np.abs(delT) > threshold:
            if heat_counter >= 10: continue # don't get stuck oscillating about some value
            if delT > 1000: break # diverging predictions

            print(f"Heating iteration: {heat_counter}")
            print(f"Heating liquid and solid phases")
            print(f"{curr_T} K --> {pred_T} K, at {pred_P} bars")
            os.system(f"sbatch liquid_heatup.job {pot} {pred_P} {curr_T} {pred_T} {np.random.randint(1,1000)}")
            os.system(f"sbatch solid_heatup.job {pot} {pred_P} {curr_T} {pred_T} {np.random.randint(1,1000)}")
            
            while not (os.path.exists(curr_path+'/solid_heatup.data') and os.path.exists(curr_path+'/liquid_heatup.data')): 
                time.sleep(1)

            os.system("python parseLammpsLog.py -i liquid_heatup.log -o csv")
            os.system("python parseLammpsLog.py -i solid_heatup.log -o csv")

            # -(H/T)dt integration
            shdf, lhdf = pd.read_csv('solid_heatup.csv'), pd.read_csv('liquid_heatup.csv') 
            h_sl = shdf['Enthalpy'] - lhdf['Enthalpy'] # delH between phases across the heating sims
            T_int = np.linspace(curr_T,pred_T,h_sl.shape[0])
            delG_heat = np.trapz(y=(-h_sl/T_int),x=T_int)
            print(f" => ∆G_sl_heat = -∫(Hs-Hl)dT/T = {delG_heat} eV\n")

            delG = delG_comp + delG_heat
            print("*** ∆G_SL: " + str(delG) + " eV ***\n\n")

            # make correction for temperature, same approximation based on latent heat as NNP cycle 
            delS = delH/pred_T
            delT = -delG/delS
            print(f"∆T = {delT} K")
            corrected_T = pred_T + 0.75*delT # with mixing fraction factor 
            print(f"Updated prediction for coexistence point: ({corrected_T} K, {pred_P} bars)\n")
            
            pred_T = corrected_T # now go back and calculate ∆G_sl at this point again
            heat_counter += 1

            # delete generated files to not mix up with next iteration
            os.system("rm *heatup.data *heatup.log *heatup.csv")

        print(f"Converged prediction for coexistence point: ({corrected_T} K, {pred_P} bars)\n")

        curr_P = pred_P
        curr_T = corrected_T
        point_counter += 1

        # delete generated files to not mix up with next iteration
        os.system("rm *csv *data *log")
        


==> SI/Scripts/ClausiusClapeyron/parseLammpsLog.py <==
import numpy as np
import pandas as pd
import argparse
import glob

parser = argparse.ArgumentParser(description="write lammps thermo output to a csv file")
parser.add_argument('-i', action="store", dest="input_file")
parser.add_argument('-o', action="store", dest="output_format")
args = parser.parse_args()

def is_num(s):
    try:
        float(s)
    except ValueError:
        return False
    else:
        return True

data = []
write_data = False
header_written = False
with open(args.input_file, 'r') as in_f:
	while True:
		line = in_f.readline()
		if 'ERROR' in line:
			break
		tokens = line.split()
		if len(tokens) > 0:
			if 'Total wall time:' in line:
				break
			if (tokens[0] == 'Step') and (header_written == False):
				write_data = True
				data.append(tokens)
				header_written = True
			if header_written == True:
				s = [is_num(s) for s in tokens]
				if (sum(s) == len(s)):
					data.append(tokens)

out_file = args.input_file[:-3] + args.output_format
df = pd.DataFrame(data[1:], columns=data[0])
if args.output_format == 'csv':
	df.to_csv(out_file)
elif args.output_format == 'dat':
	df.to_csv(out_file, sep=" ")


==> SI/Scripts/EikePathway/addWellAtoms.py <==
# write a LAMMPS data file with liquid configuration atoms and tether atoms at lattice sites 

import numpy as np

def purge(tokens): return [t for t in tokens if len(t) >= 1] # purge empty strings from token lists

class Atom:
	def __init__(self,atom_id,atom_type,charge,x,y,z):
		self.atom_id = atom_id
		self.atom_type = atom_type
		self.charge = charge
		self.position = np.array([x,y,z])

# tether atom types: {NaSite: 3, ClSite: 4}

atoms = []
boundsLat = [[0,0],[0,0],[0,0]] # box dims, xlo xhi ylo yhi zlo zhiLat
boundsLiq = [[0,0],[0,0],[0,0]]

print("Reading in lattice sites...")
with open('rocksalt_lattice.data','r') as f: lines = f.readlines()
lines = [l.strip('\n') for l in lines]
atomstart = lines.index('Atoms # charge')
atomend = lines.index('Velocities') if 'Velocities' in lines else len(lines)

# read in lattice box bounds 
for line in lines[:atomstart]:
	tokens = purge(line.split(' '))
	if len(tokens) > 0:
		if tokens[-1] == 'xhi':	
			boundsLat[0][0] = float(tokens[0])
			boundsLat[0][1] = float(tokens[1])
		elif tokens[-1] == 'yhi':
			boundsLat[1][0] = float(tokens[0])
			boundsLat[1][1] = float(tokens[1])			
		elif tokens[-1] == 'zhi':
			boundsLat[2][0] = float(tokens[0])
			boundsLat[2][1] = float(tokens[1])
# read in lattice site atoms
for line in lines[atomstart:atomend]:
	tokens = purge(line.split(' '))
	if len(tokens) > 3:
		if int(tokens[1]) == 1:
			thisType = 3 # NaSite
		elif int(tokens[1]) == 2:
			thisType = 4 # ClSite
		atoms.append(Atom(atom_id=int(tokens[0]),
						  atom_type=thisType,
						  charge=float(tokens[2]),
						  x=float(tokens[3]),
						  y=float(tokens[4]), 
						  z=float(tokens[5]))) 

nSites = len(atoms)
print("Reading in scaled-down liquid configuration...")
with open('1.0.ft2short.data','r') as f: lines = f.readlines()
lines = [l.strip('\n') for l in lines]
atomstart = lines.index('Atoms # charge')
atomend = lines.index('Velocities') if 'Velocities' in lines else len(lines)

# read in box bounds 
for line in lines[:atomstart]:
	tokens = purge(line.split(' '))
	if len(tokens) > 0:
		if tokens[-1] == 'xhi':	
			boundsLiq[0][0] = float(tokens[0])
			boundsLiq[0][1] = float(tokens[1])
		elif tokens[-1] == 'yhi':
			boundsLiq[1][0] = float(tokens[0])
			boundsLiq[1][1] = float(tokens[1])			
		elif tokens[-1] == 'zhi':
			boundsLiq[2][0] = float(tokens[0])
			boundsLiq[2][1] = float(tokens[1])
# read in atoms, need to shift positions of liquid atoms to match lattice sites
for line in lines[atomstart:atomend]:
	tokens = purge(line.split(' '))
	if len(tokens) > 3:
		atoms.append(Atom(atom_id=int(tokens[0]) + nSites,
						  atom_type=int(tokens[1]),
						  charge=float(tokens[2]),
						  x=float(tokens[3]) - boundsLiq[0][0], 
						  y=float(tokens[4]) - boundsLiq[1][0],  
						  z=float(tokens[5]) - boundsLiq[2][0])) # shift positions by difference between boundsLat and boundsLiq origins

with open("sq-wells.data",'w') as f:
	f.write("LAMMPS data file with scaled down liquid configuration and tethering sites\n\n")
	f.write(str(len(atoms)) + " atoms\n")
	f.write('4 atom types\n')
	f.write(f"{boundsLat[0][0]} {boundsLat[0][1]} xlo xhi\n")
	f.write(f"{boundsLat[1][0]} {boundsLat[1][1]} ylo yhi\n")
	f.write(f"{boundsLat[2][0]} {boundsLat[2][1]} zlo zhi\n\n")
	f.write('Masses\n\n')
	f.write('1 22.9898\n')
	f.write('2 35.4527\n')
	f.write('3 1\n')
	f.write('4 1\n')
	f.write('\n')
	f.write('Atoms # charge\n\n')
	for a in atoms: f.write(f'{a.atom_id} {a.atom_type} {a.charge} {a.position[0]} {a.position[1]} {a.position[2]}\n')
	f.write('\n')
print('written to sq-wells.data')





==> SI/Scripts/EikePathway/masterScript.py <==

# PATHWAY
# 1. Deform liquid to solid volume
# 2. original interactions -> scaled down interactions (TI)
# 3. scaled down -> scaled down + tethers (TI)
# 4. scaled down + tethers -> original potential (TI)

import os
import time
import numpy as np
import pandas as pd
import glob
import matplotlib.pyplot as plt

curr_path = os.getcwd()
lmp = '/home/tanooj/lammps-23Jun2022/build/lmp' # location of lammps executable

plt.rcParams['figure.figsize'] = (7,18)

# short ranged scaling parameter
eta = 0.1
print(f"Short ranged liquid scaling parameter η = {eta} (0 = no interactions between particles)")

# tethering potential parameters (A and B in LAMMPS pair_style gauss)
wellDepth = 2.
invWidth = 1.1
print(f"Tether well depth: {wellDepth} eV")
def gaussWidth(B): return np.sqrt(1/(2*float(B))) if B > 0 else 'Inf'
print(f"Tether well width (estimated from Gaussian inflection point): {gaussWidth(invWidth)} A")

# system size - make sure there are at least ~500 atoms in the system for satisfactorily accurate bulk properties
boxsize = 2 

# temperatures to run pathway at - this window should be estimated from an initial coarse scan using direct interface sims
temps = np.arange(1130,1141,10) # Truns
print("Temperatures ∆G_sl will be evaluated at:")
print(temps)


# how frequently to sample along alchemical pathway
dlambda = 0.02 
# use at least 50 points (dlambda = 0.02) for production calculations and smooth curves
# densely sample points near 0 and 1 (in case of pathological behavior near endpoints)
points0 = [0.,0.005,0.01,0.02]
points1 = [0.98,0.99,0.995,1.]
pointsMid = np.arange(np.max(points0),np.min(points1),dlambda)
lambdas = sorted(list(set(points0) | set(pointsMid) | set(points1)))
lambdas = [round(l,4) for l in lambdas]
print("Sampled λ points:")
print(lambdas)

# choose which steps to run along pathway (all True by default - switch individual ones on/off for debuggins)
initConfigs = True 
step1 = True 
step2 = True      
step3 = True 
step4 = True 



with open("delA-T.csv","w") as f:
	f.write("Trun,dA_deform,dA_2,dA_3,dA_4,dA_TI,dApath,PdV,dGpath,dH,dT,Tmelt\n")
	
	for T in temps:
		print(f" ----- T = {T}K ----- ")
		os.system("rm fumi*id.data deform*data *.ft2short.* *.tetherOn.* *.fumiOnTetherOff.*") # delete files from runs at previous temperatures

		if initConfigs:
			print(f"Creating ambient pressure crystalline configurations at {T} K...")
			seed = np.random.randint(0,1000)
			os.system(f"sbatch create_solid.job {seed} {T} {boxsize}")
			while not os.path.exists(curr_path+'/fumi_solid.data'):
				time.sleep(1)

			print(f"Creating ambient pressure molten configurations at {T} K...")
			seed = np.random.randint(0,1000)
			os.system(f"sbatch create_liquid.job {seed} {T} {boxsize}")
			while not os.path.exists(curr_path+'/fumi_liquid.data'):
				time.sleep(1)

			os.system('python parseLammpsLog.py -i fumi_solid.log -o csv')
			os.system('python parseLammpsLog.py -i fumi_liquid.log -o csv')

		# get equilibrium box dimensions for deformation step
		dfl = pd.read_csv('fumi_liquid.csv')
		dfs = pd.read_csv('fumi_solid.csv')
		nUse = int(0.5*dfl.shape[0]) # same for both
		VSol = np.mean(dfs['Volume'][nUse:])
		VLiq = np.mean(dfl['Volume'][nUse:])

		delX = np.mean(dfs['Lx'][nUse:]) - np.mean(dfl['Lx'][nUse:])
		delY = np.mean(dfs['Ly'][nUse:]) - np.mean(dfl['Ly'][nUse:])
		delZ = np.mean(dfs['Lz'][nUse:]) - np.mean(dfl['Lz'][nUse:])

		print("SOLID MINUS LIQUID DIMENSIONS")
		print(f"delX: {delX}")
		print(f"delY: {delY}")
		print(f"delZ: {delZ}")

		# also log enthalpy delH for debugging
		HLiq = np.mean(dfl['Enthalpy'][nUse:])
		HSol = np.mean(dfs['Enthalpy'][nUse:])
		delH = HSol - HLiq
		print("∆H_sl: " + str(delH))
		print("\n")

		print("Starting tethering potential pathway...")

		# ======= deform liquid to solid volume (dA = -∫PdV) ======== 
		if step1:
			print("1.")
			print("---- LIQUID DEFORMATION TO SOLID VOLUME ----")
			seed = np.random.randint(0,1000)
			os.system(f"sbatch deform_liquid.job {seed} {T} {delX} {delY} {delZ}")
			while not os.path.exists(curr_path+'/deformed_liquid.data'):
				time.sleep(1)

			os.system("python parseLammpsLog.py -i deform_liquid.log -o csv")
			df = pd.read_csv('deform_liquid.csv')

			nC = int(df.shape[0]/3)
			volumes = np.array(df['Volume'][nC:-nC])
			pressures = np.array(df['Press'][nC:-nC])
			nAtoms = df['Atoms'][0]
			P0 = np.mean(df['Press'][:nC])
			P1 = np.mean(df['Press'][-nC:])
			print(f"Pressure at solid volume: {P0} bars")
			print(f"Pressure at liquid volume: {P1} bars")
			
			# P(V) curve for -∫PdV
			coeffs = np.polyfit(x=volumes,y=pressures,deg=2) # quadratic fit, this may be need to be tuned for different materials
			Pfit = np.polyval(coeffs,volumes)
			PdV = np.trapz(x=volumes,y=Pfit)
			PdV *= 6.241509e-7 # conversion factor for [bars][cA] --> [eV]
			PdV /= df['Atoms'][0] # per atom energies
			dA_deformation = -PdV
			print(f"dA = {dA_deformation} eV/atom\n")

			plt.subplot(411)
			datalabel = str(round(dA_deformation,4)) + " eV/atom"
			plt.scatter(x=volumes,y=pressures,label=datalabel)
			plt.plot(volumes,Pfit,lw=5)
			plt.xlabel('Volume (cA)')
			plt.ylabel('Pressure (bars)')
			plt.title("Step 1: Liquid Deformation")
			plt.grid()
			plt.legend()


		# ====== scale down interaction potential ========
		if step2:
			plt.rcParams['figure.figsize'] = (15,24)
			print("2.")
			print("---- SCALING DOWN IONIC INTERACTIONS ----")
			print("NVT")

			# submit jobs
			for l in lambdas:
				if l == 0.:
					startfile = 'deformed_liquid.data'
				else:
					prev_l = lambdas[lambdas.index(l)-1]
					startfile = str(prev_l)+'.ft2short.data'
				seed = np.random.randint(0,1000)
				os.system(f"sbatch ft2short.job {seed} {startfile} {l} {T} {eta}") 
				while not os.path.exists(curr_path+'/'+str(l)+'.ft2short.data'):
					time.sleep(1)

			# pull relevant data from logs
			tdfs = []
			ljs = []
			fumis = []
			gausses = []
			pes = []
			Ps = []
			for l in lambdas:
				os.system(f"python parseLammpsLog.py -i {l}.ft2short.log -o csv")
				df = pd.read_csv(f"{l}.ft2short.csv")
				nAtoms = int(df['Atoms'][0])
				nUse = int(df.shape[0]/2)
				tdf = np.mean(df['v_tdf'][nUse:])
				P = np.mean(df['Press'][nUse:])
				pe = np.mean(df['PotEng'][nUse:])/df['Atoms'][0]
				print(f"STEP 2: Lambda = {l} | TDF = {tdf} | PE = {pe} | Press = {P}")
				tdfs.append(tdf)
				Ps.append(P)
				pes.append(np.mean(df['PotEng'][nUse:])/df['Atoms'][0])
			tdfs = np.array(tdfs)
			dA = np.trapz(x=lambdas,y=tdfs)
			print(f"dA = {dA} eV/atom")
			dA_fumi2short = dA
			print(f"dA stage 2 = {dA_fumi2short} eV/atom\n")
			
			plt.subplot(412)
			datalabel = str(round(dA_fumi2short,4)) + " eV/atom"
			plt.scatter(x=lambdas,y=tdfs,s=10,label=datalabel)
			plt.xlabel('λ')
			plt.ylabel('dU/dλ (eV/atom)')
			plt.title("Step 2: Original potential -> Scaled down potential")
			plt.grid()
			plt.legend()

	
		# ====== switch on tethering potential ======
		if step3:
			# first generate lattice positions for tether sites
			df = pd.read_csv('fumi_solid.csv')
			latConst = np.mean(df['Lx'][nUse:])/boxsize # equilibrium lattice constant at this temperature
			print(f"Rocksalt lattice constant: {latConst} A")
			print("Generating crystal potential sites...")
			os.system(f"{lmp} -i rocksalt_lattice.in -v lc {latConst} -v s {boxsize} -sc none") 
			os.system("python addWellAtoms.py") # write datafile

			print("3.")
			print("---- SWITCHING ON TETHERING POTENTIAL ----")
			print("NVT")

			# submit jobs
			for l in lambdas:
				if l == 0.:
					startfile = 'sq-wells.data'
				else:
					prev_l = lambdas[lambdas.index(l)-1]
					startfile = str(prev_l)+'.tetherOn.data'
				seed = np.random.randint(0,1000)
				os.system(f"sbatch tetherOn.job {seed} {startfile} {l} {T} {eta} {wellDepth} {invWidth}") 	
				while not os.path.exists(curr_path+'/'+str(l)+'.tetherOn.data'):
					time.sleep(2)

			# pull relevant data from logs
			tdfs = []
			ljs = []
			fumis = []
			gausses = []
			pes = []
			Ps = []
			for l in lambdas:
				os.system(f"python parseLammpsLog.py -i {l}.tetherOn.log -o csv")
				df = pd.read_csv(f"{l}.tetherOn.csv")
				nUse = int(df.shape[0]/2)
				fumi = np.mean(df['c_fumi'][nUse:])
				tether = np.mean(df['c_gauss'][nUse:])
				tdf = np.mean(df['v_tdf'][nUse:])
				P = np.mean(df['Press'][nUse:])
				pe = np.mean(df['PotEng'][nUse:])/df['v_nReal'][0]
				print(f"STEP 3: Lambda = {l} | TDF = {tdf} | PE = {pe} | Fumi = {fumi} | Tether = {tether} | Press = {P}")
				tdfs.append(tdf)
				Ps.append(P)
				pes.append(np.mean(df['PotEng'][nUse:])/df['v_nReal'][0])
			tdfs = np.array(tdfs)
			dA = np.trapz(x=lambdas,y=tdfs)
			print(f"dA = {dA} eV/atom")
			dA_short2tethers = dA 
			print(f"dA stage 3 = {dA_short2tethers} eV/atom\n")

			plt.subplot(413)
			datalabel = str(round(dA_short2tethers,4)) + " eV/atom"
			plt.scatter(x=lambdas,y=tdfs,s=10,label=datalabel)
			plt.xlabel('λ')
			plt.ylabel('dU/dλ (eV/atom)')
			plt.title("Step 3: Tethering potential switched on")
			plt.grid()
			plt.legend()


		# ====== restore original potential, scale down tethering potential ======
		if step4:
			print("4.")
			print("---- RESTORING ORIGINAL INTERACTIONS, SWITCHING TETHERS OFF ----")
			print("NVT")

			# submit jobs
			for l in lambdas:
				if l == 0.:
					startfile = '1.0.tetherOn.data'
				else:
					prev_l = lambdas[lambdas.index(l)-1]
					startfile = str(prev_l)+'.fumiOnTetherOff.data'
				seed = np.random.randint(0,1000)
				os.system(f"sbatch fumiOnTetherOff.job {seed} {startfile} {l} {T} {eta} {wellDepth} {invWidth}")
				while not os.path.exists(curr_path+'/'+str(l)+'.fumiOnTetherOff.data'):
					time.sleep(2)

			# pull relevant data from logs
			tdfs = []
			ljs = []
			fumis = []
			gausses = []
			pes = []
			Ps = []
			for l in lambdas:
				os.system(f"python parseLammpsLog.py -i {l}.fumiOnTetherOff.log -o csv")
				time.sleep(2)
				df = pd.read_csv(f"{l}.fumiOnTetherOff.csv")
				nUse = int(df.shape[0]/2)
				fumi = np.mean(df['c_fumi'][nUse:])
				tether = np.mean(df['c_gauss'][nUse:])
				tdf = np.mean(df['v_tdf'][nUse:])
				P = np.mean(df['Press'][nUse:])
				pe = np.mean(df['PotEng'][nUse:])/df['v_nReal'][0]
				print(f"STEP 4: Lambda = {l} | TDF = {tdf} | PE = {pe} | Fumi = {fumi} | Tether = {tether} | Press = {P}")
				tdfs.append(tdf)
				Ps.append(P)
				pes.append(np.mean(df['PotEng'][nUse:])/df['v_nReal'][0])
			tdfs = np.array(tdfs)
			dA = np.trapz(x=lambdas,y=tdfs)
			print(f"dA = {dA} eV/atom")
			dA_fumiOn = dA 
			print(f"dA stage 4 = {dA_fumiOn} eV/atom\n")
			

			plt.subplot(414)
			datalabel = str(round(dA_fumiOn,4)) + " eV/atom"
			plt.scatter(x=lambdas,y=tdfs,s=10,label=datalabel)
			plt.xlabel('λ')
			plt.ylabel('dU/dλ (eV/atom)')
			plt.title("Step 4: Tethers switched off, ionic interactions scaled back up")
			plt.grid()
			plt.legend()
			

			# ===== total Helmholtz free energy difference along pathway ==== 
			dA_pathway = dA_fumiOn + dA_short2tethers + dA_fumi2short + dA_deformation
			dA_TI = dA_fumiOn + dA_short2tethers + dA_fumi2short


		print(f"------ ∆A along pathway: {dA_pathway} eV/atom !!!!")
		print(f"TI ∆A: {dA_TI} eV/atom")
		print(f"Deformation ∆A: {dA_deformation} eV/atom")	

		df = pd.read_csv('fumi_solid.csv')
		pdv = (1e5*((VSol-VLiq)*1e-30))*6.241509e18/np.mean(df['Atoms'][0])
		print(f"P∆V between phases at ambient pressure: {pdv} eV/atom ")

		# net Gibbs free energy difference along pathway
		# ∆G = ∆A + ∆(PV) = ∆A + V∆P + P∆V = ∆A + P∆V (ambient pressure, ∆P = 0)
		dG_pathway = dA_pathway + pdv
		print(f"=> ∆G = ∆A + P∆V = {dG_pathway} eV/atom ")
		f.write(f"{T},{dA_deformation},{dA_fumi2short},{dA_short2tethers},{dA_fumiOn},{dA_TI},{dA_pathway},{pdv},{dG_pathway},{delH}\n")

		figname = "T-"+str(T)+"K_curves.png"
		plt.savefig(figname)
		plt.clf()
		time.sleep(10)


exit()




==> SI/Scripts/EikePathway/parseLammpsLog.py <==
import numpy as np
import pandas as pd
import argparse
import glob

parser = argparse.ArgumentParser(description="write lammps thermo output to a csv file")
parser.add_argument('-i', action="store", dest="input_file")
parser.add_argument('-o', action="store", dest="output_format")
args = parser.parse_args()

def is_num(s):
    try:
        float(s)
    except ValueError:
        return False
    else:
        return True

data = []
write_data = False
header_written = False
with open(args.input_file, 'r') as in_f:
	while True:
		line = in_f.readline()
		if 'ERROR' in line:
			break
		tokens = line.split()
		if len(tokens) > 0:
			if 'Total wall time:' in line:
				break
			if (tokens[0] == 'Step') and (header_written == False):
				write_data = True
				data.append(tokens)
				header_written = True
			if header_written == True:
				s = [is_num(s) for s in tokens]
				if (sum(s) == len(s)):
					data.append(tokens)

out_file = args.input_file[:-3] + args.output_format
df = pd.DataFrame(data[1:], columns=data[0])
if args.output_format == 'csv':
	df.to_csv(out_file)
elif args.output_format == 'dat':
	df.to_csv(out_file, sep=" ")


==> SI/Scripts/NNPMeltingPoint/masterScript.py <==
# script that predicts a single solid-liquid coexistence point of an NNP

import numpy as np
import pandas as pd
import matplotlib.pyplot as plt
import os
import time
import glob
import argparse

parser = argparse.ArgumentParser(description="predict coexisting phase points from known point")
parser.add_argument('-T0', action="store", dest="T0") # known Fumi-Tosi melting temperature at ambient pressure
parser.add_argument('-Tg', action="store", dest="Tg") # initial guess for NNP melting temperature at same pressure
parser.add_argument('-pot', action="store", dest="pot") # location of NNP file 
parser.add_argument('-t', action="store", dest="threshold") # temperature convergence threshold
parser.add_argument('-s', action="store", dest="size") # system size

args = parser.parse_args()

T0 = float(args.T0)
P0 = 1 # bars, assuming we want the melting point at ambient pressure
Tg = float(args.Tg)
threshold = float(args.threshold)
pot = args.pot
size = int(args.size) 

curr_path = os.getcwd()

def moving_average(x, w): return np.convolve(x, np.ones(w), 'valid')/w

os.system("mkdir solid liquid") # directories to hold separate TI sim log files for each phase

# first initialize Fumi-Tosi configurations at that potential's known melting point
print(f"Creating Fumi solid and liquid configurations at {T0} K, {P0} bars...")
os.system(f"sbatch create_fumi_solid.job {T0} {P0} {size} {np.random.randint(1,1000)}")
os.system(f"sbatch create_fumi_liquid.job {T0} {P0} {size} {np.random.randint(1,1000)}")

while not (os.path.exists(curr_path+'/fumi_solid.data') and os.path.exists(curr_path+'/fumi_liquid.data')):
    time.sleep(1)

os.system("python parseLammpsLog.py -i fumi_solid.log -o csv")
os.system("python parseLammpsLog.py -i fumi_liquid.log -o csv")
solid_fumi, liquid_fumi = pd.read_csv("fumi_solid.csv"), pd.read_csv("fumi_liquid.csv")

prediction_filename = "nnp-predictions.csv"
with open(prediction_filename,'w') as f: f.write("Temperature (K)\n")
delT = 1000 # set arbitrarily high at first
counter = 0


# predictor-corrector run
while np.abs(delT) > threshold:

    # create NNP configurations at guessed point
    print(f"Creating NNP solid and liquid configurations at {Tg} K, {P0} bars...")
    os.system(f"sbatch create_nn_solid.job {Tg} {P0} {size} {pot} {np.random.randint(1,1000)}")
    os.system(f"sbatch create_nn_liquid.job {Tg} {P0} {size} {pot} {np.random.randint(1,1000)}")

    while not (os.path.exists(curr_path+'/nn_solid.data') and os.path.exists(curr_path+'/nn_liquid.data')):
        time.sleep(1)

    os.system("python parseLammpsLog.py -i nn_solid.log -o csv")
    os.system("python parseLammpsLog.py -i nn_liquid.log -o csv")
    solid_nn, liquid_nn = pd.read_csv("nn_solid.csv"), pd.read_csv("nn_liquid.csv")


    # ========= THERMODYNAMIC INTEGRATION ========
    # NVT simulations - alchemical transformation at constant volume takes system to another state point
    # (Tg, P0) ---> (Tg, ???)
    print("\n=x=x=x=x= THERMODYNAMIC INTEGRATION SIMULATIONS =x=x=x=x=")
    print(f"NNP --> Fumi-Tosi at NNP {Tg} K, {P0} bars")
    lambdas = np.arange(0.,1.1,0.5) 
    # only need 3 lambda points since these dU/dlambda curves are linear (so long as NNP and pairwise structures are similar)
    # these can be launched in parallel
    for l in lambdas: 
        os.system(f"sbatch ti_solid.job {l} {Tg} {pot} {np.random.randint(1,1000)}")
        os.system(f"sbatch ti_liquid.job {l} {Tg} {pot} {np.random.randint(1,1000)}")
    
    # sleep till TI sims are done
    while not (os.path.exists(curr_path+'/solid/ti-0.0.data') and os.path.exists(curr_path+'/liquid/ti-0.0.data') and os.path.exists(curr_path+'/solid/ti-0.5.data') and os.path.exists(curr_path+'/liquid/ti-0.5.data') and os.path.exists(curr_path+'/solid/ti-1.0.data') and os.path.exists(curr_path+'/liquid/ti-1.0.data')):
        time.sleep(1) 
    
    # parse log files
    for filename in glob.iglob("solid/*log"): os.system(f"python parseLammpsLog.py -i {filename} -o csv")
    for filename in glob.iglob("liquid/*log"): os.system(f"python parseLammpsLog.py -i {filename} -o csv")

    # read in relevant data from each TI file
    solid_tdfs, liquid_tdfs = [], []
    for l in lambdas:
        s_df, l_df = pd.read_csv(f'solid/ti-{l}.csv'), pd.read_csv(f'liquid/ti-{l}.csv')
        nUse = int(0.5*len(s_df['Step'])) # use last half for equilibrated values
        solid_tdfs.append(np.mean(s_df['v_dUdl'][nUse:]))
        liquid_tdfs.append(np.mean(l_df['v_dUdl'][nUse:]))

    idx = lambdas.argsort() # overly verbose but ensure values are sorted
    solid_tdfs, liquid_tdfs = np.array(solid_tdfs)[idx], np.array(liquid_tdfs)[idx]
    # integrate under each curve to get ∆A for each phase 
    delA_TI_S, delA_TI_L = np.trapz(y=solid_tdfs, x=lambdas), np.trapz(y=liquid_tdfs, x=lambdas)
    print("Solid ∆A (TI) = " + str(delA_TI_S) + " eV")
    print("Liquid ∆A (TI) = " + str(delA_TI_L) + " eV")

    # plot dU/dlambda vs lambda across TI for each phase
    #plt.scatter(lambdas,solid_tdfs,label="Solid")
    #plt.scatter(lambdas,liquid_tdfs,label="Liquid")
    #plt.xlabel("λ")
    #plt.ylabel("dU/dλ = U_FT - U_NNP")
    #plt.legend()
    #plt.savefig("TI-" + args.size + ".png")
    #plt.clf()

    # --- V∆P terms for net ∆G_TI ----
    # solid V∆P
    df = pd.read_csv('solid/ti-1.0.csv')
    nUse = int(0.5*len(df['Press'])) 
    P1 = np.mean(df['Press'][nUse:])
    print(f"Solid: {P0} ----> {P1}")
    delP = P1 - P0
    solid_comp_P1 = P1 # needed for next phase of (de)compression sims
    VdelP = (df['Volume'][0]*1e-30)*(delP*1e5)/(1.602177e-19)
    delG = delA_TI_S + VdelP
    print(f"Solid V∆P = {VdelP} eV")
    print(f"Solid ∆G_TI = ∆A + V∆P = {delG} eV")
    delG1 = delG 
    # liquid V∆P 
    df = pd.read_csv('liquid/ti-1.0.csv')
    nUse = int(0.5*len(df['Press'])) 
    P1 = np.mean(df['Press'][nUse:])
    print(f"Liquid: {P0} ----> {P1}")
    delP = P1 - P0
    liquid_comp_P1 = P1 # needed for next phase of (de)compression sims
    VdelP = (df['Volume'][0]*1e-30)*(delP*1e5)/(1.602177e-19)
    delG = delA_TI_L + VdelP
    print(f"Liquid V∆P = {VdelP} eV")
    print(f"Liquid ∆G_TI = ∆A + V∆P = {delG} eV")
    delG4 = delG 

    delG_TI = delG1 - delG4 # solid delG_TI minus liquid delG_TI
    print("--∆G_TI = " + str(delG_TI) + " eV--\n")




    # ========= (DE)COMPRESSION SIMS FOR ∫VdP =========
    # take (now wholly Fumi-Tosi) system back to ambient pressure
    # (Tg, ??? bars) --> (Tg, P0 bars)
    # read in ??? pressures from the λ = 1 simulations of previous step 
    print("\n=x=x=x=x= (DE)COMPRESSION SIMULATIONS =x=x=x=x=")
    print("Confirm starting pressures for (de)compression simulations are the same as ending pressures from TI run")
    os.system(f"sbatch solid_press.job {Tg} {solid_comp_P1} {P0} {np.random.randint(1,1000)}")
    os.system(f"sbatch liquid_press.job {Tg} {liquid_comp_P1} {P0} {np.random.randint(1,1000)}")

    while not (os.path.exists(curr_path+'/solid_press.data') and os.path.exists(curr_path+'/liquid_press.data')):
        time.sleep(2)

    os.system("python parseLammpsLog.py -i solid_press.log -o csv")
    os.system("python parseLammpsLog.py -i liquid_press.log -o csv")
    time.sleep(2)
    scdf, lcdf = pd.read_csv('solid_press.csv'), pd.read_csv('liquid_press.csv')

    print("NOTE: ∆G = ∫VdP is being approximated as V∆P here with Vbar over the course of the compression")
    # solid
    print(f"Solid: {solid_comp_P1} bars --> {P0} bars, at {Tg}K")
    delP = P0 - solid_comp_P1
    delG = np.mean(scdf['Volume'])*1e-30*delP*1e5/(1.602177e-19)
    print(f"Solid ∆G_C = V∆P = {delG} eV")
    delG2 = delG
    # liquid
    print(f"Liquid: {liquid_comp_P1} bars --> {P0} bars, at {Tg}K")
    delP = P0 - liquid_comp_P1
    delG = np.mean(lcdf['Volume'])*1e-30*delP*1e5/(1.602177e-19)
    print(f"Liquid ∆G_C = V∆P = {delG} eV")
    delG5 = delG

    delG_C = delG2 - delG5 # solid delG_C minus liquid delG_C
    print(f"--∆G_C = {delG_C} eV--\n")




    # ========= HEATING (COOLING) SIMS FOR ∫SdT =========
    # (P0, Tg) --> (P0, T0) 
    # take Fumi-Tosi NaCl back to its known melting point where ∆Gsl=0 by definition
    
    print("\n=x=x=x=x= HEATING (COOLING) SIMULATIONS =x=x=x=x=")
    print("∆G = -∫SdT")
    print("Using difference in enthalpies between phases to approximate difference in entropy")
    print("∆S = (Hs - Hl)/T\n")
    print(f"{Tg}K --> {T0}K for each phase, at {P0} bars")
    os.system(f"sbatch solid_heat.job {Tg} {T0} {P0} {np.random.randint(1,1000)}")
    os.system(f"sbatch liquid_heat.job {Tg} {T0} {P0} {np.random.randint(1,1000)}")

    # sleep till sims are done
    while not (os.path.exists(curr_path+'/solid_heat.data') and os.path.exists(curr_path+'/liquid_heat.data')):
        time.sleep(1)

    os.system("python parseLammpsLog.py -i solid_heat.log -o csv")
    os.system("python parseLammpsLog.py -i liquid_heat.log -o csv")
    shdf, lhdf = pd.read_csv('solid_heat.csv'), pd.read_csv('liquid_heat.csv')

    # = integrate -(Hs-Hl)/T dT
    delH = shdf['Enthalpy'] - lhdf['Enthalpy']
    delH = moving_average(delH, 100) # moving average to smooth out noise
    T_int = np.linspace(Tg, T0, delH.shape[0]) # x points for integral
    delG_H = np.trapz(y=(-delH/T_int),x=T_int)
    print(f"--∆G_H = -S∆T = {delG_H} eV--\n")


    # ==== net free energy difference between phases along pathway ====
    delG_sl = delG_TI + delG_C + delG_H
    print(f"---∆G = ∆G_TI + ∆G_C + ∆G_H = {delG_sl} eV---\n")


    # ==== obtain ∆T correction factor, update Tg ====
    print("Using enthalpy difference between phases for Fumi at known melting point (i.e. latent heat) to obtain ∆T correction at Tg")
    print("∆T correction = ∆G_sl/∆S at Tg")
    print("∆S = ∆H0/Tg (latent heat divided by guessed temperature)")
    delH = np.mean(solid_fumi['Enthalpy']) - np.mean(liquid_fumi['Enthalpy'])
    delS = delH/Tg 
    delT = -delG_sl/delS
    print(f"Fumi-Tosi ∆H0 at ({T0}, {P0}) = {delH} eV => ∆S = {delS} eV/K for NNP at {Tg} K")
    print(f"=> ∆T correction: {delT} K\n")
    predicted_T = Tg + 0.75*delT # with mixing fraction factor
    print(f"Predicted NNP coexistence point: {P0} bars, {predicted_T} K")
    Tg = predicted_T
    counter += 1

    with open(prediction_filename,'a') as f: f.write(f"{predicted_T}\n")

    if counter >= 10: exit() # don't get stuck oscillating around some value; use a higher threshold
    if delT > 1000: exit() # diverging predictions

    # delete all generated files here so that different iterations don't get mixed up 
    os.system('rm fumi_solid* fumi_liquid*')
    os.system('rm nn_solid* nn_liquid*')
    os.system('rm solid/ti* liquid/ti*')
    os.system('rm *id_press.log *id_press.data *id_press.csv')
    os.system('rm *id_heat.log *id_heat.data *id_heat.csv')


# pass converged Tmelt into the Clausius-Clapeyron cycle 







==> SI/Scripts/NNPMeltingPoint/parseLammpsLog.py <==
import numpy as np
import pandas as pd
import argparse
import glob

parser = argparse.ArgumentParser(description="write lammps thermo output to a csv file")
parser.add_argument('-i', action="store", dest="input_file")
parser.add_argument('-o', action="store", dest="output_format")
args = parser.parse_args()

def is_num(s):
    try:
        float(s)
    except ValueError:
        return False
    else:
        return True

data = []
write_data = False
header_written = False
with open(args.input_file, 'r') as in_f:
	while True:
		line = in_f.readline()
		if 'ERROR' in line:
			break
		tokens = line.split()
		if len(tokens) > 0:
			if 'Total wall time:' in line:
				break
			if (tokens[0] == 'Step') and (header_written == False):
				write_data = True
				data.append(tokens)
				header_written = True
			if header_written == True:
				s = [is_num(s) for s in tokens]
				if (sum(s) == len(s)):
					data.append(tokens)

out_file = args.input_file[:-3] + args.output_format
df = pd.DataFrame(data[1:], columns=data[0])
if args.output_format == 'csv':
	df.to_csv(out_file)
elif args.output_format == 'dat':
	df.to_csv(out_file, sep=" ")


==> anc/Scripts/ClausiusClapeyron/PBE <==
ELEM_LIST Na Cl

POT Na 6.0
SYM 70
2 6.0 0.003214 0.0 0.0 Na
2 6.0 0.035711 0.0 0.0 Na
2 6.0 0.071421 0.0 0.0 Na
2 6.0 0.124987 0.0 0.0 Na
2 6.0 0.214264 0.0 0.0 Na
2 6.0 0.357106 0.0 0.0 Na
2 6.0 0.714213 0.0 0.0 Na
2 6.0 1.428426 0.0 0.0 Na
2 6.0 0.003214 0.0 0.0 Cl
2 6.0 0.035711 0.0 0.0 Cl
2 6.0 0.071421 0.0 0.0 Cl
2 6.0 0.124987 0.0 0.0 Cl
2 6.0 0.214264 0.0 0.0 Cl
2 6.0 0.357106 0.0 0.0 Cl
2 6.0 0.714213 0.0 0.0 Cl
2 6.0 1.428426 0.0 0.0 Cl
4 6.0 0.000357 1.0 -1.0 Na Na
4 6.0 0.028569 1.0 -1.0 Na Na
4 6.0 0.089277 1.0 -1.0 Na Na
4 6.0 0.000357 2.0 -1.0 Na Na
4 6.0 0.028569 2.0 -1.0 Na Na
4 6.0 0.089277 2.0 -1.0 Na Na
4 6.0 0.000357 4.0 -1.0 Na Na
4 6.0 0.028569 4.0 -1.0 Na Na
4 6.0 0.089277 4.0 -1.0 Na Na
4 6.0 0.000357 1.0 1.0 Na Na
4 6.0 0.028569 1.0 1.0 Na Na
4 6.0 0.089277 1.0 1.0 Na Na
4 6.0 0.000357 2.0 1.0 Na Na
4 6.0 0.028569 2.0 1.0 Na Na
4 6.0 0.089277 2.0 1.0 Na Na
4 6.0 0.000357 4.0 1.0 Na Na
4 6.0 0.028569 4.0 1.0 Na Na
4 6.0 0.089277 4.0 1.0 Na Na
4 6.0 0.000357 1.0 -1.0 Na Cl
4 6.0 0.028569 1.0 -1.0 Na Cl
4 6.0 0.089277 1.0 -1.0 Na Cl
4 6.0 0.000357 2.0 -1.0 Na Cl
4 6.0 0.028569 2.0 -1.0 Na Cl
4 6.0 0.089277 2.0 -1.0 Na Cl
4 6.0 0.000357 4.0 -1.0 Na Cl
4 6.0 0.028569 4.0 -1.0 Na Cl
4 6.0 0.089277 4.0 -1.0 Na Cl
4 6.0 0.000357 1.0 1.0 Na Cl
4 6.0 0.028569 1.0 1.0 Na Cl
4 6.0 0.089277 1.0 1.0 Na Cl
4 6.0 0.000357 2.0 1.0 Na Cl
4 6.0 0.028569 2.0 1.0 Na Cl
4 6.0 0.089277 2.0 1.0 Na Cl
4 6.0 0.000357 4.0 1.0 Na Cl
4 6.0 0.028569 4.0 1.0 Na Cl
4 6.0 0.089277 4.0 1.0 Na Cl
4 6.0 0.000357 1.0 -1.0 Cl Cl
4 6.0 0.028569 1.0 -1.0 Cl Cl
4 6.0 0.089277 1.0 -1.0 Cl Cl
4 6.0 0.000357 2.0 -1.0 Cl Cl
4 6.0 0.028569 2.0 -1.0 Cl Cl
4 6.0 0.089277 2.0 -1.0 Cl Cl
4 6.0 0.000357 4.0 -1.0 Cl Cl
4 6.0 0.028569 4.0 -1.0 Cl Cl
4 6.0 0.089277 4.0 -1.0 Cl Cl
4 6.0 0.000357 1.0 1.0 Cl Cl
4 6.0 0.028569 1.0 1.0 Cl Cl
4 6.0 0.089277 1.0 1.0 Cl Cl
4 6.0 0.000357 2.0 1.0 Cl Cl
4 6.0 0.028569 2.0 1.0 Cl Cl
4 6.0 0.089277 2.0 1.0 Cl Cl
4 6.0 0.000357 4.0 1.0 Cl Cl
4 6.0 0.028569 4.0 1.0 Cl Cl
4 6.0 0.089277 4.0 1.0 Cl Cl
scale1 5.60043884402084 3.9125948851733643 2.7803285968319216 1.779568369798863 0.951936571871396 0.4259169160698634 0.09199890356534583 0.007111010939790253 6.541586282516441 4.669215862378471 3.3849831028908186 2.260731517489676 1.3330022867279863 0.6808868642074688 0.15129689675999855 0.00847738479519206 4.064723929061146 1.8480465451819692 0.4079570876852405 1.8297634892741692 0.8235928357974536 0.17537842049998495 0.7037570849204563 0.3104812769532069 0.0631412079663274 9.506166839609435 4.332085349669396 0.9787905693406257 7.262476197327803 3.302468710227253 0.7462118446382783 4.892568149212417 2.1510317921162345 0.48098866348665986 8.778719324306255 4.101098913719904 1.045064647157884 3.9762505083579884 1.802316773217598 0.4089339500833749 1.6554368969932152 0.7459827647293301 0.15977666476124686 24.9433106427579 11.996631174952771 3.251326979871041 20.188652417292644 9.750673205343821 2.621247450782007 14.633465192190103 7.064650885268597 1.8498199860557238 5.737868835432016 2.9040943457076227 0.8582204718543207 2.803089939812258 1.4498517485748752 0.4213638403693302 1.2280989370414448 0.6293782639863517 0.1664637276253211 11.760718729601574 5.546331418319826 1.4383743195068543 8.827073457259559 4.083489756635307 1.0065658576881065 5.721523464380207 2.5485673851752906 0.5733173536024992
scale2 5.187064036213166 3.733383869343445 2.7083299065317608 1.761014007672479 0.9499437280702457 0.4258571691461776 0.09199889194511922 0.007111010939789609 5.308090384056058 3.8529199830085843 2.863677443834904 1.985178132683388 1.2351558665410094 0.6618026487518791 0.15095698089554385 0.008477254418747806 4.063858487523198 1.847905162567826 0.4079547270214311 1.8296255749709867 0.8235707083172414 0.1753780583473392 0.7037541557029906 0.3104808119126183 0.06314120100565125 9.502790828510882 4.3316026573655515 0.978783306615887 7.260094537284861 3.3021310443216363 0.746206695458883 4.8913251326647735 2.1508560934975405 0.48098605803333633 8.752809686843271 4.0940822217819814 1.0446839211307706 3.973313167832998 1.8014087067633826 0.40888207610879884 1.6552447154481271 0.7459359503204418 0.1597748698973706 24.73673782998963 11.942068526359083 3.248000301044156 20.00567888857539 9.702057838406025 2.618252536342754 14.488878560486109 7.0253967342780586 1.8473652929420457 5.728114952032172 2.902193037106533 0.8581615025641773 2.7993536005805604 1.4490935796842228 0.4213384672673644 1.2270266894955462 0.6291493248118754 0.1664554260641404 11.740848292783948 5.542435158184673 1.4382522775597444 8.816743019773995 4.081268079783465 1.00649196743468 5.717491041329938 2.5477245223497937 0.5732860302109796
NET 3 70 30 30 1
LAYER 0 linear PCA
w0 0.0727856841406458 0.07163258797339715 0.06968153286708396 0.06645639604825054 0.06047303275212122 0.04962625468377719 0.027044608284722396 0.009485864332610368 0.07141047684232035 0.06981005806048514 0.0684854617164618 0.06735107644200539 0.06562940750925557 0.06217463151447594 0.05374959582826186 0.03876758152882223 0.05502943379136896 0.049868117890397204 0.03959956061656327 0.048279402057343025 0.04376932628323175 0.03542794355377597 0.03777742377086831 0.03358088730465872 0.026360467540909534 0.06444811635574949 0.0583985110064083 0.0454899069585618 0.06572068225029346 0.05961445059925946 0.04634535949785971 0.06527457667930758 0.0610891262645875 0.04778701856213127 0.06694672841212752 0.0642247727240544 0.058355838872079784 0.06462271018219579 0.06092367196097186 0.053165555269858424 0.06235463863660135 0.05819367781403087 0.04719133632550564 0.07071366640391204 0.06950679305888992 0.06521800529390537 0.07098083134792715 0.06976476845853127 0.06592302861344987 0.07111874982964347 0.06959918239004778 0.0656563130336632 0.06534467310477346 0.0633856483985515 0.056382184915970676 0.06349620519597189 0.06070923917733148 0.05363506408862559 0.06033698464606318 0.05653504689278744 0.04909194450669565 0.06736304698363312 0.06482745836010963 0.059129031613163505 0.06741104344687905 0.06451866443662305 0.05887375306939829 0.06691244547250047 0.06386474160425308 0.0576389223349927
b0 3.493493579262282
w1 -1.0318836648321636 -0.9126004509765872 -0.769560227793842 -0.5629125028669258 -0.26865463772216597 0.048832777126333674 0.27744881296794005 0.1962790879272887 -0.9443445568742749 -0.9715843470171831 -0.9724621307122606 -0.9151788080915322 -0.7140833123466573 -0.3711333089959095 0.11101405847140153 0.3694162566497849 0.22101937136897642 0.3041936277545563 0.3957238058729353 0.26343429673537505 0.31913409336650905 0.3840056807159711 0.3392619288607887 0.34476040820013176 0.3427957809704024 0.22544287825496373 0.32734847002891315 0.43334791003239165 0.237756021682134 0.33876669454399333 0.44232043987645486 0.2642269289340469 0.3665878356463845 0.4636745895688103 0.07641047387772867 0.13158874166463913 0.25468441582967893 0.22709946862533092 0.2885891308390106 0.37432044255119035 0.3443574112020168 0.4201395758527839 0.49147184383822157 -0.07278318935191444 0.0029853358986239005 0.19333949644619397 -0.07832214587628648 0.001729832092315213 0.19667886921278954 -0.05306695463864477 0.031204915947522366 0.21858285738920066 -0.1914058242217037 -0.09665942865468742 0.10943202747882239 -0.1678262135968174 -0.06278231741410763 0.13586251453126616 -0.018398690523445598 0.07954993990101063 0.23229348947865114 0.004839618840967842 0.05595466747460944 0.18289454143107162 0.07751284997195589 0.12243057163551183 0.2249220546144091 0.19925832396306917 0.24270540032702492 0.31500069181368057
b1 5.448935318805346
w2 1.478274502564692 1.5651828871654594 1.6165398744060768 1.6396067756574484 1.5939887034165718 1.4566649742493127 1.255446927349592 1.024388402229633 0.34961143602724154 0.059125749789459975 -0.2872558396002413 -0.7784748372764215 -1.3513730677454714 -1.6903339739154888 -1.5704443521248805 -1.0856809499744062 0.5910139325122695 0.6537609578443856 0.8542594499683209 0.7910887770887587 0.8445296531647665 1.0082688411837633 0.9642166849034534 1.0078325944202828 1.1005689703021704 0.21096731641665645 0.2919876952011266 0.5534819217223322 0.1446782196726391 0.2277972321270082 0.49593218432535063 0.07015722108235006 0.15640966237033155 0.4283806272686941 0.23735905291621137 0.3031810389885397 0.3922010451214609 0.1182350798189348 0.2285353192277178 0.4576352186203632 0.05767711337728597 0.1734789139850618 0.442738299423739 0.20792607163513915 0.1801463897045571 0.12152710763330644 0.17673177319648734 0.13623480346109348 0.06573575023413995 0.08876914950583678 0.03981331843470659 -0.029826316327724135 -0.8600221402849934 -1.0503124739192107 -1.2071192148087815 -1.132576977686937 -1.2502367006683983 -1.2809787009046023 -1.4173381693129172 -1.4224949605433665 -1.3145291630405662 -0.4064367787753791 -0.5910665864073577 -0.9150717517304972 -0.3420866767946508 -0.4997095551905599 -0.8146377923250295 -0.29523966104133914 -0.4018913125493498 -0.6431326883771544
b2 3.2117595791183824
w3 -1.5088278701370992 -1.8743406292886486 -2.026388390275475 -1.8964011651627837 -1.1169190706458643 0.537694318678263 3.029925794705134 3.314432181914088 1.14365031431949 2.1482264482596625 2.98140405168074 3.664205740791569 3.7119901887713596 2.8799812772425084 1.355475938919093 0.6387400767559336 -0.15009075835174526 0.5044982664503083 1.8924404441421692 0.6441606999428119 1.206386642210862 2.3726796585603824 1.9369546281705585 2.2960751491313314 2.9626304456965795 -0.9632426974883028 -0.27444857646617943 1.2861494514735035 -1.014445933212761 -0.34145296405482584 1.2100501713729446 -0.9510211671245113 -0.34140746040663483 1.166989920257826 -0.6498092985798413 -0.3215120528271838 0.3919749765662395 -0.40922460668939126 0.16406757891207352 1.3106331894444738 -0.2298435191130696 0.5047906239534888 1.9596211329346824 -1.2340601566358114 -1.1824907592542695 -0.7871920227868032 -1.3228715258145562 -1.2893693629163017 -0.9282509724494137 -1.4182165539978646 -1.3709776916232193 -1.027785807875011 0.09048212479764864 -0.27759437958797695 -0.8877561275974943 0.3587217133301149 -0.06139691520806871 -0.6349234595098376 0.11587718133418184 -0.17908005972391844 -0.42881734294249557 -0.6318628408436328 -0.6991966508543515 -1.050422916025684 -0.7863117744015028 -0.7739235547614387 -1.0098964811988929 -0.886168482550289 -0.757673875474395 -0.7536975483384202
b3 10.96809493707879
w4 0.7604358776832504 -0.9913178086418991 -2.4194054271594045 -3.6881035775841573 -4.159421026639559 -2.9701749785455243 -0.041587118135623685 0.8237278656062527 4.5066387831385715 3.8137328826297012 2.5579379410098335 0.31298760023894356 -2.8361904134993767 -5.05496901911485 -4.384019354705315 -1.1366355767856406 -0.5711426340210004 -0.32580755548399 0.4664330676978831 -0.6081400642210596 -0.3230482337192444 0.4561522880599619 -0.10612057177547134 0.06462776127827646 0.501646406147619 0.13527548057342934 0.1923828320222196 0.7346815531001079 0.3435036292567991 0.35411507654955615 0.8158725609702853 0.6591163845151403 0.6383981290212776 0.9917466366093667 -0.41084790791665565 -0.7307592252985675 -0.9379121020121929 -0.6823208449880983 -0.5908058870204057 -0.3187356852267653 -0.8875643135921355 -0.35074645405943616 0.6096282303213033 0.43912670192687964 -0.19618938882561268 -0.755868645558944 0.5872113271085178 -0.042815828209476506 -0.6132201467729225 0.797034899604137 0.25332464280581124 -0.25652180173386246 0.9909990368994143 0.34740102851797694 -0.24392149475169264 -0.15490300950919483 -0.6257309844053734 -0.7735705038938699 -1.7550506553821825 -1.7116515448956098 -1.1374298753773162 2.198177150352552 1.8809900033411877 1.2048503747337018 2.2341900745718974 2.085209146320966 1.6058427427979243 2.0526048094906817 2.1811561231437095 2.1653789253734677
b4 -2.2617633230028775
w5 6.3935116227674875 4.611031047301284 2.7145953809599246 0.2923260639921754 -2.320100907308377 -3.3191578382573184 -0.668622649853938 0.7096390786715142 1.2590621459552171 0.6320624818385191 -0.35719573367522006 -1.8720886877803842 -3.1693320220966794 -2.0780842004127957 4.644968716999113 12.966401493717626 -1.780174452715555 -1.3705138207538032 0.10431291733378338 -1.5144643795671575 -1.3317600795772786 -0.3475377854571604 0.23759445875120996 0.15345414023458265 0.35459464185391043 -1.0520005981051104 -0.29882264311028867 1.7604483426276172 -0.7621756588901409 0.042820837762046766 2.1704334871935416 -0.33779323520655047 0.512093822299508 2.718235906381196 -0.2493048417104817 -0.200508942111217 -0.16065867192282798 -0.6320541277348117 0.4319681952976148 2.0535306135273976 -1.6447268830988409 0.12468567582066166 3.4499822912204965 -0.676482055891618 -1.3713675587387184 -1.743455200902567 -0.8529173397879242 -1.5231731498780279 -1.7780002351992628 -1.119156553582658 -1.5294843698159766 -1.3777976049661982 -1.4985246465109823 -1.32632472801053 0.7142688817501365 -1.3732808642410816 -0.6808004761478562 2.0969264882398386 -1.2260835846537728 0.5256095615244276 4.485621652183261 -1.2589545643388662 -1.1688311962197657 -0.1764611003371855 -1.1389434650802917 -0.8858678855912667 0.016654038791621046 -0.8398868711521057 -0.1856989253099096 0.9878942901519839
b5 6.843907632544169
w6 -3.6928393133494226 -1.2278240980550923 1.2100513666937691 3.934126777408235 6.17092979288548 6.569684933183009 5.621175846683236 4.5393449333642835 0.06210915293500607 0.1766832369654059 -0.0729416580661887 -0.807052424851359 -1.9138863446047623 -2.364669785054331 -0.802606108106986 2.0834725792115134 -3.6260986127799955 -3.0680692058429564 -1.4636563284944566 -2.5039130092615993 -2.1165852070021227 -0.6931955339422274 -1.0047773125419095 -0.8602696648027968 0.009790153908123449 -4.460044302292061 -3.9246289699584516 -2.459836048810339 -4.439079901806816 -3.959137221849268 -2.589245368876059 -4.008674502030209 -3.785495244701511 -2.617323990521927 0.5609392209145934 1.200440932240052 1.6867893138343286 0.5426962403902663 1.3707606267929036 2.6067041989307285 0.17809204083755914 0.9154612968984343 2.6221527735681343 -1.0924177628702805 -0.7508204719034222 -0.469628273621607 -1.4883945751236385 -1.1762198770120844 -0.8485353468014687 -2.1291695815236222 -1.815442543654022 -1.3450434814517012 0.9688336171389894 1.1173331060076324 1.2969932948566685 0.03126532218520013 0.07070525420431135 0.5235281545908578 -0.1562382914538509 -0.20760456033129593 0.38893786581699735 2.4985891480573077 3.112496277560103 3.406770719941517 2.7077446222104182 3.4573938031412417 3.9815008089834305 2.58529886964217 3.5245654266828867 4.61470046965842
b6 7.244287136115028
w7 9.089034406572418 5.522669410984078 1.8499572166496734 -2.250364612425422 -4.985921512041442 -2.513652711856794 9.240800486922268 17.432194960641297 -7.715624019595238 -7.163819323625138 -5.192909000678955 -1.3062183245897097 3.8323159333066674 6.302674347496551 1.8665722407883283 -6.250343227788293 -2.0599971284867893 -2.6557935411589826 -0.8543583623721773 -4.111810252780996 -3.7700996759567156 -0.6773841580051017 -5.103589181561453 -3.777979296211505 0.10169469729404923 3.1349053757496597 1.1177709217979561 0.07317081319295576 4.220167314975495 2.012170425967653 0.40385537470054506 5.476220075246137 3.336501417536866 1.0974509047294367 -1.0257426796131335 -2.3280832427278235 -3.5263110347469957 -1.3339842079827078 -2.1884911642298532 -2.0809480174908384 -1.8427579663869496 -1.8873340970070116 -0.17589093398871103 1.0798082782694753 -0.689116996952 -3.7746736545289976 1.5190050734357061 -0.27215723378446116 -3.600540032773781 2.3481033634671555 0.5641722825259065 -2.9671311000425513 0.19134885507939278 0.19973940874830604 -1.364166125474791 0.9900027891972563 0.09101338528037005 -2.6203103813697486 2.61403317339405 0.33359530126848613 -3.818262777730424 0.6674662749032185 1.5052069668108037 1.9243165131059083 1.0788473575270405 1.9343783475712177 2.816008464605881 1.8051530198878403 2.5201080670591653 3.9364547140433808
b7 8.98307133821003
w8 -8.03652669655993 -4.336274484023914 -0.5907166658624527 3.4465988671553607 5.937454110279431 3.9935154188799746 -2.379974716445348 -5.210142521199552 1.7142578604152674 1.2574039660882625 1.0911981455278217 1.607355442280363 3.789163536076587 7.4487266673809 10.631346756890833 8.500042741892845 -1.0124804328031969 -1.0269017719625626 -0.5229664128682432 -1.7566049541662883 -2.203873999232223 -2.462513033668255 -1.309196822588086 -1.9681086048261334 -2.919588519279778 2.5164891049906952 2.4264183215703516 2.742167125962775 3.417905553509267 3.207883310106704 3.3039951095994478 4.696161403978689 4.235008190434162 3.7263465055359464 -0.5315842265054549 -1.1315861380094756 -3.047121981075239 -1.7330432742635369 -2.0888044512757924 -3.0945038672492196 -4.19806856206681 -4.579479769369392 -4.604167040371948 1.0722753771678153 0.2208345893801506 -2.1478341245470602 1.214231565293204 0.3614942337562257 -1.9318891662762532 1.5502071785331408 0.7695248172527958 -1.243103999027675 -4.045961359150094 -4.98970705299985 -6.50899390910858 -7.291382500686436 -7.6674313865630666 -7.207880269449128 -7.360014663043513 -8.004221851874307 -7.0979459260837965 4.332845409166905 2.779226127220798 -2.3721196640720836 6.083409078046873 4.600028154124539 -0.8573299829206951 7.6306658038466315 6.59079353348603 1.9453649386114482
b8 -11.622930593617074
w9 -1.2907242041459563 -4.4102534478716455 -6.055038293106548 -5.635214645383531 -0.9442293289843764 6.489690508987412 10.240489399128712 11.83084821030837 18.806558902797562 5.851610068314971 -4.294411934205603 -11.346824158300473 -9.544897852355659 1.1559821146542362 12.193026098995931 5.24506015318099 4.69595324221041 2.482577520996319 -2.8726230633554777 2.17296139679734 1.3181977339007427 -1.9845002898524975 -3.3101543653631915 -2.201576107438765 -1.5768205015427694 4.267608826337538 0.5138697010311534 -7.105660740671475 3.504942007097458 -0.3864351221860752 -8.216275467284873 1.4251257508400597 -2.448559664528436 -10.465010315997686 -1.4761304407642655 -2.3031426533634782 -0.0833258049859806 0.9076406793715565 -1.429607492124706 -2.294906884159735 5.879990485265379 2.2541043707240975 -4.038404993667827 2.3823812742152404 1.0304987915142785 0.2660367538844673 3.771877520157786 1.9748630147866706 0.0048850498340134935 6.395792516571982 3.5232189041481123 -0.834759276826578 0.00782233633114276 0.06564567720337547 0.4459100420173324 -0.3223461458315066 1.2780806568723977 1.9488339920140643 1.7373891700303181 3.2540889322975075 1.904950543303986 2.240012693689747 -2.3351221562867157 -6.458046022975265 2.8754928059031153 -2.76402355107272 -8.792761186359394 3.426030806572439 -3.3994660381765405 -12.703495296198843
b9 7.2970090539512995
w10 -10.151951691018589 -5.742719341103643 -1.2487250021336596 4.0375310739688395 8.737810435138696 9.285601086548231 5.54415458523859 7.36997811604535 1.9429120677294263 5.7335281320235225 7.321028467692875 5.850610357133979 -0.8920384650375633 -9.513944315334578 -10.882891029695296 2.9617014146112184 -1.474517846120734 -2.832044594603254 -5.068020110546696 -4.910547935050082 -6.839119301751027 -9.442311413262795 -8.717444044413297 -10.303739530914774 -11.895179490799286 6.4702723878879365 6.628703613519667 5.14820788969473 8.056839009473551 8.574390690908292 7.30431459990832 10.009692913628887 11.25514095553887 10.300920824481093 1.6856399698644466 1.5240347846715518 -0.29040967516452715 2.3499250385743538 2.1457416665580586 0.9834071197962703 1.4799565284385618 0.7496180634256939 -0.039459983943901766 -2.0195911140489353 -1.7625351835914345 -2.726570163853644 -2.7679737327584952 -2.4141766962620346 -3.1129223544691578 -3.6735155578991012 -3.1264382435773794 -3.2976722280038455 1.1125261280672134 1.910408429234034 3.609939675859578 2.4795383317486746 2.914004148060383 4.3038489783774665 0.5915493505635586 1.6421865474888004 4.1952696902948885 -5.260609522046325 -3.6408143382885525 -0.07601583051877694 -6.940838717950919 -5.268138801928288 -1.3848735121342464 -8.927942093932973 -7.524869629093338 -3.6605060709386086
b10 -1.975523614727772
w11 -12.663454090683334 -3.326435183958825 3.028901399487337 5.9181366171995595 0.7073904529837765 -10.37429004315882 -4.1694499410745305 24.719794052300113 -15.163153490333508 -2.695876247149762 5.67527807316197 9.167861716842461 2.759604563037795 -8.60692719216844 -6.433995188416401 22.058200341358898 4.449452819666614 1.5196083451266769 -2.248123757292692 5.711104672264681 3.073235179195139 -0.039526000663572654 4.445118901610297 4.57085734453864 6.255014829890046 0.9929383825583273 -1.7949608008797504 -5.083598886793387 0.24833317382695236 -2.438462465470516 -5.448277310026283 -0.5684587704331804 -3.4550151718083666 -6.442446016372984 -1.6144927601722021 0.23756337900794786 0.7564098200302869 -9.274299574077075 -8.851077214107429 -5.353850620945419 -11.389527558308677 -12.91972487628905 -8.864968406790634 7.209103043343652 10.162195500589528 7.565858247381742 7.77835853957958 10.764790853811858 8.24771744954659 6.392605600060173 9.520402096683323 8.309599098307212 6.673573865848912 8.37623307159831 6.942305655658147 0.5439185790075665 2.235325460998974 4.526662123882223 -14.008119163527677 -10.82210426254123 -1.7641626391186827 1.3226295361014062 4.2739236362877735 2.8431321995466683 -2.401746884703213 0.6413925893740744 0.03852866297052035 -9.291827224992442 -6.8288891020936715 -6.149467472490262
b11 21.964002549597815
w12 -12.400943163448666 -0.3473818851018047 8.641126369666974 13.868157505017964 8.269836369846074 -8.749654173456754 -12.891720671864876 13.517756312748629 13.585409964926392 1.1861772366567909 -7.722197082278255 -12.712750308314641 -8.806400258660018 1.140091438803662 3.256412129088401 -14.711861164975813 -1.6513735986368705 -3.4012838926131144 -6.742731530760815 3.7414223244947467 0.44415258827978116 -6.388232493272045 15.305233809228918 15.647563053302171 14.597812758530301 -4.316224624861662 -0.17599923616363528 8.098313459430177 -3.7822963669894927 1.7832976002919803 12.807265700054927 -2.6745751563373137 4.372870460627 18.93070347545171 0.41522945448254256 1.6057137617271633 1.2570037816252209 -6.032852589232865 -5.8149322342167045 -3.1227818284604196 -16.203418988715523 -19.59893274188857 -19.101459361137184 -0.5120174235509874 -0.8484722304324437 -5.094984766935224 -2.012952323133446 -2.8016228816997772 -7.3096589988505665 -5.20153889182206 -6.598679556806772 -10.859588200298594 2.2033917309812177 2.5032018608051008 3.3406589613751274 5.6549535577169845 6.286981306908282 5.70671435710749 16.516662428518472 15.227722453622292 9.93136755731161 4.442644861014323 0.6930785610338802 -2.033325633209145 6.280023438496257 1.3934375565191777 -3.364956667371773 9.005800363382711 2.755370143279521 -5.600687170685035
b12 26.546779157462762
w13 18.767151940249594 -0.3916059837141493 -10.888770826060773 -11.580269740408822 4.83660609130077 26.74601228901085 12.97193329010959 -26.3791525464189 -13.416131637875809 -7.715784875849776 -1.4647487445509737 3.7903212428847306 1.7148529826421937 -8.631253850460682 -11.04353688916077 16.38782471309803 2.2040502254829013 -2.7557483952883444 -6.127009114872192 4.655073698273265 2.2143324732977128 -1.8240722486386618 15.3169163131329 16.88835459757489 14.308138796850947 10.008893717394745 -0.7938360176066672 -8.962279705710541 13.040121807089315 1.0530892928907996 -8.834669701608318 17.48526223384793 4.2921609910634295 -9.333262898113063 -2.994535363512295 -2.097854462583006 2.145871480199511 -6.39144109011468 -5.510434899499404 1.1664289603945333 -9.431005975761849 -11.53933551635346 -10.682368843721356 0.08162076981053853 -4.932878801897563 -10.916702419964412 0.1416814041970763 -6.209665458070118 -14.216458407661897 -0.08374116911095643 -8.457249796717136 -19.41388158465748 12.735357084710442 10.871908235631192 2.3948280757933738 12.136692711517638 8.255074489922823 2.065940541432726 4.878840960711095 -0.5788153474953053 -3.8846239140349414 5.951289036277231 6.929103403168139 -1.556155920090396 3.5045239219141764 4.609867573086936 -3.4007562362819206 0.06039698910601746 0.8485260743310196 -5.31881431049893
b13 10.555552927388558
w14 -3.7886505359167493 -3.6174224392443652 -2.451140036023144 -0.11827363475599059 2.715805618534695 3.425398127281957 2.6399581846918196 3.36246470248058 -6.198846132711974 0.390050879405078 5.8226889630746514 8.39820905675554 1.632581176372849 -13.93891726155358 -19.90618121929911 22.785834267731833 -0.9689349110926724 -0.7392951115925854 1.558554973886258 -0.32547476417704435 -0.45054326796007965 2.1604085092124636 -1.0143813688638625 -2.5312236617095407 -2.2280444895132807 -1.5914273495765872 -2.047557128667424 -2.0846001298407937 -1.6226901387495778 -2.384554331401337 -3.0786422064756005 -0.7615205455005226 -2.1232790645658066 -3.862465740759695 -4.0427954767462895 -4.403599925698735 -4.291135965909131 -4.668936866350314 -4.806290061378172 -3.418403596089853 -6.876348227637557 -5.592416575787075 0.46111627506432384 3.921977760915679 4.904462176812447 5.892327392567419 5.690964418697129 7.002641288669037 8.48788939342583 9.128422887813217 10.960049166531178 13.49395291912103 -6.922483794920829 -21.377500973985985 -32.36799224089118 12.897755350731838 -6.1993059098006125 -24.003644487664324 46.946109842425386 27.237195822975664 5.009674954420838 -7.955007803903631 -12.368641684441137 -16.564350095290123 -2.000781801467629 -3.7964020355671666 -6.120672962133891 10.899012396319815 12.82481812537059 14.623473630733026
b14 -0.8466604091047499
w15 11.921270905605283 -6.079526907387064 -13.1834355144147 -10.715785959515163 1.3470256224486283 8.609799015001384 0.6490253916156897 7.229451704780927 16.45654446106847 9.05469930873782 4.240332961157882 1.8048407640734037 3.968944416582489 8.767018253591736 5.501314068891022 -12.693335082964332 7.947419030370731 -2.640327064021884 -26.70553133705305 15.79938694272483 4.639852404516232 -19.814463543730547 23.08054111642402 14.273618268037001 -4.241249216610335 8.0470760868427 -0.5662439798689669 -20.00610328721728 10.06590983049434 1.8919832471742328 -16.298452424641184 16.40087406408679 8.986905615378287 -7.65750642161717 -8.00460374274514 4.132601951629228 20.06681000746863 -14.594822599271499 -3.762546975710183 12.843659339073206 -16.937324247390546 -12.786053897688973 -2.750182269058682 -2.507539555731459 3.2361264864273642 13.974113165894137 -2.4970597850601406 1.5408016988093924 11.3342741733032 -4.345015960308645 -2.805434024545637 5.596997168385126 -34.28978361050885 -21.626808674751153 12.142528737059907 -31.85595983780464 -22.99890684434613 3.283848538705449 4.756960605476086 5.154393035328339 13.240630305076042 -21.01890903702945 -7.145579957264301 29.05445670541125 -15.826716922704273 -2.4909680224927357 32.53975252023698 -13.503948086007162 -2.2851706670005787 28.781418063267775
b15 4.035893346499563
w16 -12.937465718884896 1.27992959790524 11.452990530771023 16.29203697769754 5.422806027667558 -24.340703932691742 -36.56872006919635 21.906305322680847 2.3345174543434557 4.253012089740848 4.738720281944584 3.5854683585560867 -0.4302720785674583 -5.685140972506654 -4.277024704938823 19.124508163458096 24.429411797151293 17.883591557100107 6.14216112219573 19.772521039090556 17.308568363759314 12.727524795067636 -6.107800895417909 -1.7998483487342531 7.416723074326144 18.288381830978356 5.996517757019452 -15.197869733442607 15.246262188597115 2.1750139223805354 -20.30136738414136 11.34322919471274 -2.403213927763683 -27.020546866601098 15.237249465744025 5.784849958069852 -11.326955379101255 23.02875300844446 9.129451272552181 -12.768577772752923 29.075897448490146 13.069848583748158 -10.257485213327417 -8.872017147033183 -12.274307194085255 -20.22262322201391 -13.062943817215643 -15.854203154212577 -22.56117006355789 -19.252142814951384 -22.26710069199763 -27.84620123760349 -3.777239474059578 -2.3434074168842316 -2.5152654081579997 -1.9769566490060313 -7.345650014214132 -13.678215042608896 19.124135985441725 2.580363519806667 -16.811583750993286 -2.469396140957721 5.5350876978049 14.029845455318842 -1.4620528512264503 6.575003295434794 16.466900379913515 -4.332003643252872 1.8003284253879865 12.154309978928145
b16 11.732891460974539
w17 -4.999143285929264 0.13392087631483515 4.550167844240553 9.665967289097757 15.8327847330153 19.729767147364534 5.374581508465406 -15.826951900959575 18.489429447266108 10.243134959144887 -0.806951387298775 -13.914590383886614 -18.624080146562363 -2.4907571718975703 23.527783277300625 -1.7287022934399783 -10.385662326605884 3.203717485980991 34.669476051876494 -17.594858419883085 1.3007400154089779 42.38877169337815 -25.65216736881943 -5.780436905158697 35.58188510179588 4.040500663747045 4.234549647136706 8.59449651814475 6.667942330909169 4.086292039064164 2.2817184135228237 10.91092845425922 5.417866985024189 -5.058980221672165 -25.57883059602211 -26.612140174083823 -24.531588573420656 -20.129787772014303 -23.53300773799109 -31.543344238226986 -7.311104216030328 -6.7311950484522125 -11.481869464888673 -13.483841387232246 -6.781748871302072 6.892093561305317 -9.479386577911837 -1.487146856390952 13.411911012182973 -2.941331491392767 6.2595363704423574 21.759475405275804 6.808188025437016 10.17187758225293 7.811979479480208 8.741913390467563 8.255124243115812 1.436039941436861 8.404453690938434 3.9285641609011037 -6.55032231925578 -13.197986172206065 2.4118659540126703 21.038708484331043 -19.222736779012934 -1.0268117680702862 24.004254376546815 -30.327404396495847 -8.99832594672473 26.097753167989826
b17 33.95833000076921
w18 -22.547423609280166 -4.264045461525848 5.299315386756894 4.769922649579368 -11.614646030904611 -26.782229711400756 -3.05457533694909 -12.964597317542632 14.490657840225898 6.626215864959248 -3.989363387662135 -16.780128750676134 -20.329744507502156 1.0282925987981217 34.57507561867896 -7.7036446154568745 -18.89618987462543 -22.37082134687802 -4.781881952798971 -16.269945037482717 -16.224134486721464 6.267939224436651 -0.43739930498246665 -0.8711480324483784 7.537711520309189 3.3905563502964498 -8.52589209056512 -13.899494158741382 10.91491046598382 -2.711383161060461 -14.144261314576958 25.210235328212864 11.141883281415335 -7.764493062141791 27.054321310025546 36.5727849079301 36.80744715087119 -1.6387626585796329 15.176568397470994 38.56897698860855 -31.3079053718885 -10.53360603207684 34.70213334127489 20.31953070703022 18.59073511065578 7.45118472347264 12.962632384981143 10.267826502731879 0.5803356903100271 -6.129946822039724 -8.589748489264192 -12.910181813760156 28.90412603870362 10.550025632717793 -25.45116307939462 31.23726581215234 6.249263314559216 -34.83008997661818 13.734806505186768 -10.60704128026223 -47.5864458955568 -6.266869191255314 -1.4414442818496245 -3.990398601892241 -17.205941481928214 -7.240777737281383 1.417549064778396 -33.28625295694505 -17.58224176758519 8.897978417650187
b18 -39.519477781771116
w19 -29.062051061715195 1.7050832875262059 19.443526724708462 22.515589417327455 1.342460531993018 -22.199469206342016 -4.317346818885818 -8.916665229360024 -11.245085390644611 3.6526573182483983 10.995104738862375 12.065048474798747 6.026120566309593 -2.7712998827171225 -13.734752587555118 -23.94690453272973 -20.14342835918222 -6.394495882963377 17.514484816845744 -32.706473027601234 -12.311198438720387 26.002909891252827 -14.09379899292042 4.011062319473563 35.051386800739905 18.481625937320143 6.90594230112467 -18.69054210767042 27.22367694042892 9.566875794716031 -27.979871740520757 34.864008668887465 9.528884615428264 -44.944770010463635 -5.768218263431722 -5.583925359254696 -0.0672967994244352 -9.464838550350388 3.2948801452208327 19.584385330833815 -28.920522650845786 2.643399814626636 43.96703550499714 0.2336189880003553 -6.608602077020773 -7.409092327819934 0.9327511858345545 -5.16631671132483 -6.105876294066304 4.66517803984777 0.8322877268837995 -1.0678697871908303 -24.34231359354758 -12.099511107991264 11.2861184404055 -26.708846029436536 -4.609048353118187 31.68646929806616 -10.192943785005552 14.13121423695789 48.905531242213364 4.334038151330197 -2.9725733245666457 -19.852067530752702 13.106126642587395 2.9306772735501534 -24.72634268068684 25.774583892503884 16.02023893836336 -20.89214407235924
b19 -6.1613053143702885
w20 -13.627445767097678 0.9725011043011323 6.804871647417101 6.404294407095353 0.22940571170556262 -8.324773079710923 -16.528493915976487 -0.4759795422271336 -1.1789049676882093 3.3629783133942754 4.632845741788321 4.177939287538543 2.0375211774641317 -1.5130864510664868 -2.1343586515422346 6.660680596213966 -45.57895512648936 -51.11449321680355 -52.68986010516652 -27.840574994000463 -28.799487587345208 -36.06533695753737 32.765109107771565 51.87344473926237 67.44849900576394 -12.60941271286074 -20.84691897590465 -16.58839102472627 1.9922583731300432 -5.924734017346088 -1.4291368576077317 27.548279665921765 20.19777082244204 20.498806272183643 -12.600854797437501 -27.757715508546482 -26.84927189187835 29.55021814889979 1.2660679603042089 -18.86250430068573 82.1188910431796 48.860299382751734 4.650905031960063 -3.093872298977197 -2.037999324078382 -4.544806535501095 7.556496718736397 9.439765188835194 2.1292559245374787 32.34848197297631 32.17691692448799 14.475058230791692 -6.555395278656174 -3.7490937256252503 4.15038954986885 -5.235818133040926 -8.067071765781352 -5.521655488835181 8.451718860703238 -8.854696203357792 -25.9290175364306 -7.743997906932045 -3.697271983287062 4.112240902637571 -7.715769086488394 -5.219269601948666 0.026080139887614043 -8.241322005855062 -9.165912345022159 -9.508903323184844
b20 -17.106409980477807
w21 2.984871392503376 -8.391971644502679 -6.132108083650013 6.620587275052054 17.31970576557379 -3.653544085050938 -32.701944148835956 -1.5108090323614356 75.32118691837397 -34.01010351140653 -66.4437756797668 -27.796142550283243 57.32630254010145 54.14019185020972 -99.03063287230444 47.58106701271517 -3.7896146016533674 -7.625390293043351 15.71140080320833 -3.640484527467007 -4.983624021093053 20.39058648854308 -19.118088469798103 -18.242725975825365 0.754230928627526 -0.2667944206851551 -8.161439824227733 9.297663741876658 0.8545952481462356 -7.681549510309992 8.398369165461204 4.743639820649444 -3.7107696969157566 11.93538835102884 -32.76311948662321 -9.171849575759166 27.92505637285569 -30.77679487120166 -18.694878750840918 27.58405974057092 2.45122870804525 -0.80647182868021 41.886407022703324 -1.8850069323858436 3.4736249574257316 5.1860699754022646 5.891056417058121 4.674828471154854 -0.4009823037453843 16.20736294027895 1.9123376886767363 -13.252477880679855 -9.512598537416038 8.845177043341518 29.40126485602006 -11.944306765685406 -9.593465757504585 1.2078023718316349 32.14932456807385 -14.87639400899874 -39.69324140819857 5.722776328110791 6.7183193659318245 23.912677480555868 10.008590275098177 -0.5724670273968938 9.607948335233386 5.8628302787053475 -26.010679672161938 -33.54868142341785
b21 -6.723130004239336
w22 66.39991643007191 -25.20727872356643 -53.38653449957714 -24.401745291710554 46.76632186176315 36.649885299474356 -110.45643485211117 66.1074770886029 12.540729336946612 -7.800184963667753 -12.528720735091007 -5.746817445798335 6.993348991641896 9.71852896903935 -5.497690826153634 -2.9283407130267327 -34.18198437865777 -17.744460102854596 13.24823681516441 -24.728100197292253 -10.827690583618578 13.46323639643164 8.394480685488967 3.489566060252062 2.9028875503571427 -1.565042051892281 -9.6534515832128 -3.408064180840584 10.853207920993524 -5.433523280002691 -8.548946212989522 36.6689650116466 7.492897803561775 -14.263138181496604 14.056395449624883 14.019367121705727 8.663735675544409 20.54433596632577 21.24705566762486 -0.9773267240459992 -4.871103187260759 -3.6889844428264102 -11.707703696506563 -17.862517305469467 -14.243658423548585 33.20682544066136 -24.15635499774024 -19.503136214247544 37.58434334539399 -29.07499984310388 -23.72982716488327 43.40925851989723 19.048758813079896 0.922798049587661 -26.00248714367728 34.794491172224845 25.683439124148105 8.82088273699202 -43.650549350963146 -21.412130744106328 14.184904387925542 -1.7048980250020707 -13.99124503139537 -37.088372381032514 -3.5986469183205414 -10.537411133800477 -27.135363501848776 19.802380527557588 25.431889181730124 24.43646480125209
b22 -5.605119700268211
w23 -39.30425649744947 1.1425123535668382 21.852868609195006 25.755890147108804 9.01261913670305 -7.012935465439987 9.484933996519146 -5.749172080260143 40.74712024850255 -9.947021499781295 -31.001072824975065 -22.911455648210577 14.195772363101554 31.937352259502866 -20.627015683396444 -6.635221589710193 38.248990253510506 9.21004599830435 -17.81486983537853 38.51865034777355 6.614268642493098 -29.735345495421605 55.86838942984745 20.75379082099222 -40.863409043480615 16.701769188563677 0.3548374729995159 -10.63426055788088 10.15822077728548 -3.0389341189606105 -11.197840437195321 -0.8637586416201555 -8.43204072407596 -11.37878677246057 -19.20302980176049 -37.86607774031642 -70.64596516278279 -6.0668253807614905 -6.806990071119115 -5.339994752181855 -18.20325507008419 3.0247221639668433 75.66617243127924 3.6400085004460356 -17.782189351221547 -46.08849990461863 11.697528755265802 -7.172855535988712 -29.819959963184438 30.740758196629965 18.900415935862203 9.69732881501725 37.563006781978224 1.7172934060066003 -31.548013332710696 62.203274985778016 42.357977247852425 9.648566484406482 -64.74772251690459 -21.245382518165105 32.19433067485536 -14.459547462240883 -34.3471212757688 -16.86417282481262 -23.90946539503838 -32.825566468456266 6.839267462292815 1.1670068129107114 13.025429878504506 86.99953935396135
b23 15.922066035362272
w24 -12.662485374088282 -8.843050137021251 -12.565517327252394 -18.955704640979235 -14.539503607207354 11.085080326091107 21.425237267076533 -20.265545374770216 27.753081496818186 -7.8304064985367985 -18.07257708699996 -3.0628823633359645 27.987982650957285 22.84555756937692 -39.53629360946338 14.310496682975892 -0.40309991157218944 -9.143780073681553 0.6400568341626763 -15.071933682445646 -6.13867921607818 28.79874829756478 -65.50646403530168 -19.76846191881289 88.73091808203736 -4.280329220850864 -12.998348996751155 -1.91478044863171 -9.175214902980645 -13.464783936652884 3.9069593277303114 -19.057388734307594 -13.785269207024164 15.448356534221144 66.1838438671684 49.34876604398787 11.710918241831102 44.26593425976983 26.263959137429964 -8.73316723183634 7.763654735249818 -21.267881418801473 -83.51179312552303 52.71193174038256 29.264705595577077 -19.36034615999782 45.01267218960093 20.073611372612024 -30.05342403049025 31.743797805228844 5.52009146991391 -44.98860385931766 -24.353813556921054 -28.5493996281556 -6.270002182931183 3.645985435153223 10.439040295802814 21.27497427630324 -52.60370272989014 -6.728706268313253 46.339202525835304 -34.50838624090302 -45.05785778665782 -0.21543887791740007 -28.973270637527367 -37.18139487478592 13.944258418712272 8.707638546175769 5.729563616392236 58.277152850181984
b24 1.0465558042115526
w25 33.370185520792454 -38.65793838134313 -54.1494721156465 -16.84091742004347 57.336410974025114 49.60582468234886 -97.14444101174779 27.15007232496285 -34.10020747366763 8.313735175333331 24.583830752456667 12.458463331139288 -23.17325082324022 -23.300861852106866 44.57952315737838 -36.39706595112985 11.477914134883608 -2.2812991866602026 41.431145829878396 -0.09154707704029064 -18.584937861970968 -0.26434960710728955 4.592678084009632 -7.472024998690392 -4.777550114797762 2.9094044153186345 -15.699232644208754 40.92368255548581 -2.639725138127214 -23.952175935263213 30.965983772517063 -20.47409715235548 -50.793890991205586 -7.537455620300249 -7.907809781032569 1.5875088914207394 -39.4959279194178 -13.329532286531464 15.283700823263999 21.429244423878863 -19.700252465007967 6.50772381548145 57.71861401523428 50.56608226510671 17.73432299618348 -69.02265178894214 63.33666930459624 23.996692678195924 -66.51871680627919 86.42620507381619 41.443714292041506 -49.33986257883793 -6.451792311460728 -5.334996900250002 17.286337719215123 -26.3204832787799 -28.745937391833625 4.211504225500537 33.579895881146044 12.30132994130672 11.710656979721959 -3.4398555686677605 10.710256151142051 18.34329315949986 -8.745922823960385 8.131918104082086 13.23635238029701 -44.78644593001892 -23.084250465174836 -11.275945386419389
b25 6.389957080090813
w26 -2.9773856880485368 3.888422114813222 -0.34134346033194907 -13.551822969674657 -21.06877519225766 9.128838765043001 32.67052145720672 -2.438354199556179 32.84517909442364 -8.526458864227585 -23.019116404706853 -12.706427424921937 15.972221090592727 16.51368707444698 -31.31912902060284 23.522763499644174 -8.694205206852432 15.517849876288755 36.26673672762421 -66.64606504779933 -55.560475829053495 -41.184464664718035 60.11093024905419 42.029038104985936 -0.3488233361862279 18.885144640303807 43.42706502987486 31.328381460113096 12.789951059960089 34.42482852069175 11.586144590244315 -48.36793103888471 -34.027275129574456 -69.95785439354835 68.08689011036391 18.79749520972443 -87.33918495926831 112.27019047860695 91.9994859181776 -1.4695878649211573 -86.30803384668707 -53.85697048968734 -21.582809687578848 -15.082434359861281 -23.96441014679261 -22.14739166268804 -26.140437054492054 -20.347687826259136 7.144543556069283 -0.13398120578218337 29.46123439646582 89.36470449501388 -11.338876974359074 7.8445863188576155 27.117620275688374 -28.798315894496493 -20.518731591843622 1.5586308287034165 40.630464937519726 -6.126770710019669 -37.12800575465734 0.3212413696494065 15.511694292624565 23.427935140300253 -1.3490959576501467 8.20149354302808 11.009222920024062 -28.407807702075882 -26.278753440200763 -25.402759823217085
b26 9.537156196732687
w27 14.78043790527729 -28.695796156464205 -20.747326156617113 8.599548685928687 10.525186038906707 -18.935830585923974 57.54196402993529 -11.295345738955952 26.06927476020148 -10.195675160256641 -23.784046577229386 -18.807054282468656 11.302357277332723 35.736601611334216 -37.805587399192575 4.197299267160097 -76.04583616220378 -66.34181299566266 29.819139998149684 72.06729176721166 44.68240304216865 118.76153796561637 87.57394733371791 -26.67135194027995 -96.74321580856213 -76.06909972356524 -79.0553495215146 -37.722522207544294 -38.838759588229706 -55.432041478053904 -37.870024988206886 117.07974305997217 74.94501412913537 52.067416685803884 105.29957523398012 66.37774007500582 -126.67472891241906 1.462145775302183 9.081116754782121 -133.00106279782665 -10.175773418666793 22.13248489124912 15.480256043114785 72.70668332723046 30.20381457255243 -23.36180930787092 44.12090136024649 10.853254264478188 0.792184150787774 -43.52521034958632 -46.910914586184184 29.409427400771662 4.986590971620219 22.132738821369387 -18.763484899650177 -76.28747523959751 -41.89665335088196 -14.966979021712499 10.776126897165472 34.212709575355106 98.48139708929159 33.21454000165232 55.79084769715045 -13.13150890606848 16.76894632712516 45.150551323476904 -9.031851710576948 -84.25157286842638 -41.456921164846925 -34.84640287458163
b27 17.68171872203539
w28 -37.21448124867057 16.19385405728224 28.10833510774139 5.982841043055001 -30.54633318841242 -11.60228178713518 28.26825014143172 8.614269312968107 8.179469675024611 7.003972534961906 11.06628764084216 12.426827061370519 -5.881442930505018 -30.24207055829673 15.929782452735262 6.7434881337869665 -81.13519329463547 -46.38695712573536 157.9663235818943 -19.619604053819845 -42.85290301600597 35.25945960592678 142.68689845563583 40.18739080245259 -160.7135717335906 -31.024209789227257 -21.871100386884535 77.15852187826518 -0.1365218706524353 -13.418793531344644 23.133135137076415 59.01579603759832 -5.928657485451608 -102.50362315260844 -0.3067996608076074 20.467318643023923 42.560598730506236 -32.7981127994826 -36.43338415406044 -41.27230618095401 60.667775506116186 16.149508791459414 -79.43520053490707 34.40473568663344 31.84163183578595 7.794674686184472 36.16118785052545 23.79172051978435 -13.75756279323928 15.324628437300673 -16.472957164600295 -77.03228273281977 -91.83285689352896 -22.202110428489156 95.06641728095579 39.14083269901351 50.97188116451966 128.98841692672156 46.314760146023616 -59.35863286561202 -123.35934669036202 -106.8457239778716 -49.38714747834058 -2.5003195660873554 -70.19159376239418 -33.18263438331308 -30.63178735861902 84.32183543792834 92.0176077050057 35.53312793205351
b28 15.568072673496909
w29 -25.527245450267188 15.749456208955044 25.55598853370662 9.589593279501248 -24.570444831692505 -34.03334079194748 15.684313170985952 7.300244219456218 25.74082291033529 1.825526135715989 -24.57758281331189 -33.413959268886586 13.229295839748337 64.51762412390302 -58.19119950611522 -1.6310729996460018 -37.249153374356325 -3.670647805289735 108.44361799477262 -93.3364433390598 -81.34234975511872 -68.19537461047351 77.59376486827684 62.037285056568216 -54.19742008499407 47.71019676802487 18.908156311808476 103.3903622477197 59.77670983875975 6.569833922459311 60.30058687911105 10.994958001227623 -94.84093228156279 -123.44940644862275 -63.40447596846587 -9.025165657441558 121.14251946709093 -37.02502036700384 -45.22700750247007 53.68242228324576 149.56166937349963 15.77641739786498 -128.97793964856257 -20.463337633522276 21.52257037404285 27.44825349714827 -4.9156496129036915 21.90271991576557 -5.9023818910982095 1.955309692136478 2.2121673310595473 -68.5009395712891 70.74338431475516 40.395692796633206 -146.92739135560083 -64.6697495932868 -42.17039548968892 -96.95207056051497 -64.38305107932382 54.951235960093236 192.83019753186235 53.99244486910713 97.84072970489665 -57.768063460315076 5.40532600690728 89.17104816048389 2.138859874512202 -184.3459534062926 -29.08909017589239 73.16657407960034
b29 2.350292502727893
w30 74.234749644423 -84.52783476444488 -61.4443165282524 51.609339450719396 68.78143382162412 -120.08472156355752 110.50793518958946 -47.16830581763295 28.19930677048716 1.2303356094537505 -4.717438629295305 -8.774572583373505 -10.388680951287608 14.55262884822416 1.3361646384892623 -23.67082853464675 160.14742608282478 -64.11922905953938 -26.037775327872204 115.34152463555255 -80.74088132210659 -163.03092993707924 -106.95397306424019 -34.44178614287255 143.37452121759213 112.64804372331753 -111.65998438221744 98.30372369373274 86.87023565495373 -130.72656708620687 104.86133371492298 55.706953385331836 -184.04902172347008 5.7469442218751565 74.2874255603122 48.29650085945395 -61.082968799344236 -19.642881351399435 -75.16470546072892 -55.812100661619965 48.7470839052696 -45.8742111804422 109.39174005061409 1.044736197396008 55.524973365021474 26.78651155861594 -35.111412898232885 34.008335339123654 48.88543927625968 -147.75132444836095 -52.624423270757745 72.44180416714387 -31.37975021560215 -5.6377750161061755 29.3026075320058 3.659743393737686 -53.13500374878921 152.56631323357695 119.9269527831665 -144.80053469713718 -15.831467545467964 -69.66338567903834 100.96321941409256 -121.8944422517363 -71.21853377865888 122.25279148987883 -135.3009032667757 -86.86262272199039 169.3493145315129 35.53640550752093
b30 -4.320101452199722
w31 -73.41303612268344 98.07974342964226 56.464177533185996 -96.2067758996265 -109.63847157531863 205.49953460401758 -97.82236605147487 34.72105818992609 -26.721466254176473 25.23867577021409 4.622373283362701 -37.191402391027985 -11.07132159519636 70.51186227199452 -42.479860725648294 11.988049229089563 1.5042765256741717 68.17967615668442 -17.64711547288567 -127.49295219231331 -38.167806203348974 -142.8647377516104 -14.852062333807403 113.27820251478119 65.72629129086675 24.324327236338704 114.04040381337956 36.092937700123855 -1.133392832931399 101.92032022529948 23.4131493006134 -129.06434162476742 3.2841590102589815 -86.5188148740613 150.61471619435332 71.30752281538764 -52.69759490438563 -189.10648000417368 -148.96970014069979 -241.51875428360609 -7.728280957395378 155.93528183965822 161.8072057463056 179.2298167731973 60.60872217123109 73.99067257061536 118.16043774326366 16.852026639291584 75.09641047329752 -177.6570650185534 -215.27225472291045 -52.09877286233542 102.1949689120036 -118.57622796061304 40.7770557125152 45.245769984770064 -126.13386350514692 24.12696793440012 44.71788894066269 -43.493768730398095 25.048498165332944 81.11454020208981 -76.1000135397008 34.18889530723716 55.987555655793614 -63.810574096585135 24.18755203167118 10.103940601556383 -34.99006886094199 2.9493311823506634
b31 13.132663351495736
w32 -132.0948572498543 162.89142191459902 115.79701252011083 -118.70674035050006 -181.64803322184468 233.2953852061957 -144.66397199363226 56.61730710734248 -59.20117175113752 129.36474454239456 46.61369521906167 -134.4068126531154 -90.04223965690616 197.67143576036432 -122.08633823123408 29.759330089599818 -6.158335928523193 20.678818003966626 -44.72444834017512 67.82330270637918 130.96058857869664 -0.22029600474849093 -123.68914544683237 39.73502840135861 -26.65057431525347 -85.31853175117391 -6.3897943185898765 -51.79941448615302 -91.13466810750265 12.70838726219915 -43.54488824747447 -4.744623267297754 150.34270077436943 35.63537954830559 -43.906702256909604 -35.76860791243873 26.7544940704117 45.41090997001905 92.34535337914286 59.48948317549768 -114.12008881416155 47.79546704695045 -32.14252245703035 -45.259632276048414 -10.161414103026669 -29.088128633940293 -27.73396921974871 19.73220990888342 -37.46928746718837 54.34354903092098 118.57698200072389 -37.86931565970577 -5.226067223877279 45.78896476769598 3.4974886934200327 -76.69537081894117 -6.810961688875047 152.92444344449353 89.84288766462424 -61.90769505405706 -64.95213260342419 -59.64159231391745 146.34830977017293 -158.57516514224199 -100.37775105350708 163.7647585911747 -165.5647112601104 -227.2668158968411 224.8792091838531 86.45528596546764
b32 -0.8518205711050721
w33 -149.30375447066623 139.2876835489215 124.04816526949043 -57.846685911418156 -137.3080105181328 113.00840873568407 -36.2675243875659 12.747693512786086 -75.33780829051098 36.993670005654415 41.58332084314134 -6.0919012682856275 -37.43796069039267 18.33555068224304 28.284716561834035 -37.99854992167264 69.95442743616127 -128.7574593098431 56.80419901752888 70.23828215936824 -39.04714362585421 140.8015799124592 26.272950080822955 -70.71040761571656 -74.74713197785312 99.30938949601543 -195.62710805924198 10.360075321207324 108.5304351542075 -194.300408574441 15.626012261838772 141.89255175666992 -129.08847639295618 115.79368752876695 21.07428985707629 -144.55281332549964 68.82713883798839 141.80011742311564 -26.145877728847076 151.03235329739402 63.81882803327479 -164.49730833924335 -105.84928967056067 11.834102018406865 -190.7185076949398 43.16586321192611 33.575171738824345 -178.60765475139124 49.67227255439166 134.65749700373 -87.2125902598917 126.53117297041274 214.29676022951344 -193.55415357979732 93.34439017447278 95.50961845648622 -300.8799666675769 104.7111528927833 172.70106768504778 -265.56644829273847 130.06518142940266 177.58310849557975 -118.38675992181973 35.67998004040294 127.57829637981355 -129.96515818521158 15.232200146678359 18.05270299996479 -158.1128112979119 39.25465339434112
b33 5.806739191369186
w34 -193.27908959152455 217.5259916265756 149.12909106806987 -162.7629069692934 -223.5586643316424 297.01261135332874 -153.28948086998665 38.36456078402953 122.13828287419476 -132.42636319880015 -77.62863964978305 133.2971236383297 132.58485234894536 -225.33860894949646 97.93313462145163 -11.648660983168408 227.58618211201312 -210.60150553458683 20.818742942823686 47.96045936741523 -225.66151879387183 94.71645962032706 75.24118435560987 -43.505895336373385 0.7563153657289885 196.60693533189837 -168.48489947367207 1.1596820994701909 142.03482087253343 -159.43832596913788 12.400266204783675 -33.741913186883146 -136.7610206211006 155.7451952760047 70.79534065835222 -46.95351839586735 32.254431608761884 114.23726272105918 -82.30952323023408 -132.03724218892674 -43.023729514492594 -52.1835507075128 147.48908231989475 -3.3029766786936787 -11.576533812787 100.0486321474401 -12.369617287608595 -9.7184832890313 90.6232826069518 -25.762736926499688 -59.306119661537956 -42.306762050679225 -210.89165116690734 203.47926259500775 -89.75266106048782 -203.68329001725112 257.7024748485582 -109.83979117790446 -146.54559182256077 289.6818722092136 -80.37750885498235 -68.0939301026471 81.69624185037193 -20.41162747789662 -18.3344840166712 57.75043961534072 1.3765430335711033 39.63992705317167 -5.915284885322732 -27.094565998145708
b34 -11.814638393661927
w35 67.01365541645174 -76.47203571745355 -58.897788739192734 43.53083839944727 76.65744570915079 -74.46649424912069 45.24493826366792 -20.171119261508565 -361.8187615163883 440.34558582003046 278.5748146277985 -324.0766445450261 -356.61262157010776 530.2849870343409 -283.4407597266719 103.19583999452782 73.36737043164304 -34.8433586417912 -11.769844703156451 -91.8531861812746 -100.38588045066615 87.05710026057861 112.3864300761178 -20.460997792571433 -39.53586770155273 160.4134669830729 -85.3956768254201 -5.340947813946416 145.7507292454856 -117.55674859856214 19.889714901461602 6.491797549544376 -223.85213076763313 136.5226135805852 53.486429229921356 -43.13945810953896 24.015644302296455 55.153549640973736 -53.392535300925424 -69.31165112275572 -18.502634585842465 -30.784532431469493 53.704535250584115 27.1530155555806 -34.562609455305804 58.65234237222481 21.12714187851088 -34.25194382094685 52.353153300281164 6.213149401426514 -56.780650502028315 -15.552954187227764 -111.16751777423518 56.3570668282076 7.786728468651804 -67.89092496929545 207.9284444615306 -94.99033552083368 -140.36886728417306 235.7822373069749 -142.30450175212093 -22.921955693522133 -90.70527939355286 90.0449002931393 20.144220004364875 -89.42795117746223 82.26784975148752 138.2363078646517 -30.144426328013868 -76.72497170996344
b35 7.805663334833887
w36 60.60909249635782 -6.867256177643704 -62.988651036793826 -51.685886364487764 60.622727758092275 23.38164143063169 -42.387873726660764 -6.287432735035763 -41.446841360320924 45.823887644283175 36.286473829416394 -34.77269650921572 -60.29128929091509 73.0614087532029 -10.882285640276066 -23.31194531670716 147.24927982893536 -192.83398426132533 32.020989285360066 75.95571262258623 -396.6821921711253 272.72135896220414 266.1677481211148 -242.96996421875366 55.00880248850668 -35.51137733732885 221.16561002068588 -160.0674223634949 -109.76260818802977 299.09310438596293 -163.36638792239305 -363.02141297493506 311.1953655221936 -11.402345065430035 98.3269754869599 -77.54748899292089 43.58774927962465 196.56981964098378 -316.598852224022 28.336062646464807 314.38515236930823 -446.2507147802151 196.27558836065276 -67.1213074981943 143.84142472188512 -33.44482277642336 -86.97360618561736 150.9912682895856 -54.455445062828275 -112.29358310009842 119.28359638412068 -94.44717152544841 26.504647786721236 -64.44653331536874 13.247561948848645 85.75510904880352 -102.5628647256115 31.72618642526303 37.357811486911146 -129.9035255605449 120.70402849924142 -35.995931926302966 46.995596335246795 -18.441046463771315 -37.926201450480946 73.23290973089172 -24.365780132632054 -37.47912045231964 78.35138843143383 -39.09983200052455
b36 -9.707700745067935
w37 -100.40408349404157 172.3615181175999 110.38834477052876 -126.82424082357953 -180.78508832963485 207.07838596538082 -97.86555879142486 5.637777895400395 -70.99130401409323 84.6221664815077 61.09437121495274 -60.65775541673075 -86.78971600903365 113.82351681397266 -51.745439078961326 8.693554603432862 -16.03976700493628 -204.46072485999053 175.47009464062904 529.7411362533694 -121.94397533612197 -288.227681170461 -6.438853719439776 -349.45845487493807 296.71914146642075 -207.70030625084348 -67.75858493786579 250.4869692910666 -129.38141317732047 -4.878281174098295 164.8870201385797 301.197962358104 121.92932901678655 -406.0063283679612 -42.483350878185725 195.11247892504053 -236.33316095434245 -307.8486747188698 82.96223763826121 350.9357626492548 147.3482284005878 -50.58526420285795 -102.90694512746158 -59.29946270137415 156.19881357890586 -231.13922264187747 -115.87738577024837 125.33210188471575 -137.63205161832786 -306.269324381553 124.91890593011533 322.81638681028795 -40.74455883701313 23.2522547997199 -18.85178722354049 45.3019304589516 84.22286881844407 -156.52653798453525 -116.58189173125244 124.4590573394677 -2.2108986943813336 29.698347589728627 -87.69660180015754 113.79377206773337 80.40264197768884 -105.72411175784522 113.15676824273504 230.48355810501002 -156.32339363835789 -112.7177713197528
b37 -13.82366957526276
w38 7.112123637260226 -4.115302047394799 15.720038573031127 22.858277356142633 -23.637892348616635 -13.86162876791723 1.1404653103729359 12.628131653828591 -9.678203882583125 -3.547754705115964 6.712910807236816 13.63041065028853 4.395571591786876 -24.761555828821777 1.698760487142904 11.360842389188642 176.9771497489415 -10.5553859279928 -161.3496641223588 -177.7101536149636 -315.52480132024897 312.439544213085 424.711755876037 -367.7484161698624 102.8826177640445 230.50561893483703 105.59494473967042 -233.13427825741772 157.8620693652703 65.72837611828373 -144.15515381446346 -252.25679461159675 -141.5129110115036 286.5946724820662 -344.43650196992917 398.61085948056154 -156.52006176828692 -522.5697775296698 416.8465241705756 58.50667215869518 -1.6076295113673347 401.03903042736107 -309.2412728114785 -68.84470348329235 128.98656804127896 -122.15281701445836 -38.216129156772816 67.95792916583147 -79.9449488117634 -105.55156793834983 -12.422273436349318 136.7052436233763 39.30417718388929 103.61678083743575 -28.79921766091766 -218.1674393592271 32.63784842753238 244.85459092421297 207.2911098575985 -157.4171692001956 -117.46707831057172 169.7377122336671 -42.967952067301155 -202.78429248778426 131.227378908601 -120.44484259943393 -162.7175753795362 -14.616517783387021 -124.10205286687464 325.12808449892407
b38 -11.281344606071832
w39 121.08203542992 -134.93000400895554 -97.22796957772329 95.99545785780411 146.30973614093602 -183.88759393381946 82.26610355382694 -23.569858613788032 -75.93380330091003 29.086263665861914 20.63352197127479 3.6772978975228976 27.31174687680833 -28.695650314367587 -14.655237272538068 28.544997388328767 174.83472678025467 -308.0962190212843 193.85081485875116 419.18227650105877 -231.91860561351504 -207.7241327745527 -118.26506513450511 -27.71659011438378 140.2916881327279 -168.02087920424623 7.9615670729656225 158.35811421889167 -212.14933726681173 125.01550148960783 52.915187666494994 -75.22127133936537 396.34694225336 -324.6518690933444 20.720712582906522 -204.27046644143562 223.44718267289502 213.45555793892737 -15.288230794170078 -216.85638485528602 -209.31722589955697 130.2121320207778 44.542214543400625 18.531584356222375 -195.32941217009045 214.33378094337203 56.242643668984755 -157.06745081307216 142.86468246213042 220.578363558013 -89.83877422312253 -196.4038160889934 140.94703064692973 93.7600375886833 -27.352754098864814 -496.112592256642 93.35432791015565 311.7604829610621 57.59100334480808 252.9064115258115 -338.0517747492987 416.69439701014886 -186.21016577304445 -233.26007059018121 305.80343881895374 -286.40322512004735 -179.49180821418665 -140.7532053788023 -317.03597110828275 548.581306189125
b39 9.549061214798561
w40 20.861457485313494 -25.907333501933163 11.542268583133398 48.76177557671443 -26.446313483805817 -35.67709252520911 38.605807207922766 0.38685959965918154 20.31380131540862 -2.5405245048660294 -25.790712076443338 -38.21565515554504 14.561694374392872 52.98852585675205 -31.948547046275397 8.963791483077713 208.7320994146943 -365.7938199630308 104.02347520365683 277.39932487608064 -313.6775663764666 37.029594475374246 144.29776676808964 -184.23542621335318 89.9651599440239 79.98228435050267 -124.6405190041113 84.15318741266255 57.75876628930673 -37.02959357795754 62.21472585346495 -19.79383671893774 53.928508025600195 -84.7390162946617 -241.39903704592405 40.930922678661496 215.17825149032134 168.32625199432476 348.5669405588166 -514.1811678122334 -594.722267988439 639.139877798513 -88.13425056530582 -336.87012807870235 87.93424347077213 198.0940578469722 -277.4879737181767 155.68385029770275 79.5862254421558 66.56375141531504 308.7583325964857 -425.5249177426386 213.56827299799815 -436.7862055406196 82.95502496497788 482.61098907768286 -290.69457473254374 -151.38836137789238 -181.76752234937834 -0.5327082092673808 202.80439000887478 -45.2675301710252 -54.118554127652175 217.15422734062105 -45.80194878160727 133.8911472465697 176.20410174967583 -63.097774775340774 245.56511748834728 -406.18434484646764
b40 8.48746419532069
w41 -39.97878283084023 -31.950459123045604 -2.9010159227661663 72.36682982669838 93.5571111469058 -129.99748702563758 32.84413932473509 -6.2546644517494245 24.70223635933543 -13.177680954932736 -27.859440515796805 -9.500237214656945 33.97001428220838 2.7316230902216883 -19.657649310216932 13.65083388253236 135.59923055838198 -90.62415302204913 -47.47625644590055 204.81928445170237 -290.468252907312 -21.979538234696037 270.278713331555 -480.6057555414865 264.6851677125469 -90.96749318416538 176.75970713435976 -9.212947243050474 -143.3533044926843 210.1359707585516 8.705303199084794 -224.12669883689927 175.40210226095292 -111.46651890340947 107.7616066330717 -210.76575354057698 64.56186865139222 -323.80452083991725 47.03375474013713 280.43973696982863 -1.6076146602830435 307.13908328096534 -279.8648959476089 543.1487394376175 -673.7266801558554 76.26555492133299 560.1376704938017 -731.6046720035088 112.64405439404803 502.22732848933157 -671.1222228285623 430.58494030344843 -77.56461779945474 -24.395729826273033 24.25863889230196 226.15367697780192 -7.2648990402224785 -161.31231024691314 -168.83847853095654 162.4158156622629 -47.115382562438654 -329.84521466535926 265.25937340235953 65.50543655456939 -317.04218466155936 374.9953313395568 5.393417871172823 -197.5088413045753 434.7564290370615 -321.09978844545145
b41 -23.93457951621952
w42 66.06597065749418 -71.76494131838439 -59.075386384266736 41.799322602821505 83.8591309424081 -73.6716760229066 12.505806590954203 0.5142962984885525 104.02639213461256 -74.68890674765441 -137.6164478160761 8.494980126285842 247.3775890603458 -159.37966984475253 -5.454154340636423 39.63222903045446 163.74361204867068 -145.07280415763506 87.82281684679828 -187.77394679704346 -24.15347136065765 233.96412180872636 -136.96381557149135 358.1639834729353 -265.01608878836794 207.2651372848968 -170.7068566241302 -104.6980664855599 132.31375400870783 -148.7662285221326 -130.3556778172846 -87.4957392399901 34.307639541591875 215.07194791364074 262.8354216598827 -171.1931889915754 -182.18271337328963 -215.3900547064821 -223.60398981284365 587.164039975159 188.78454192486416 8.159478786582275 -272.9894665866109 97.3830808280527 120.8227080862143 -305.80493321358506 -37.36043300394826 179.4413005907551 -214.9717432810776 -517.2296093821269 272.89624782374256 349.4611593094183 767.4790030310645 -764.6229865193815 592.9641311834628 -69.07749353300605 -541.1068135739773 236.09612958005465 -691.0349641169346 1409.133017621114 -766.7599855541336 357.59979790462273 -349.79945238321824 85.98054341974337 -44.35371488871105 -123.43508814924525 -283.8779694854937 -534.0474750058637 763.7669340931454 -22.94643177522859
b42 1.6641166615288039
w43 28.37965977703053 -18.161099659296326 -23.71381100668181 36.07026428073031 44.355734986845206 -109.28089714831658 72.83945356826942 -4.028005450101437 -86.96292883596783 52.64480989719859 83.46335102952747 -3.769944606578608 -134.19379264972542 119.0705286954818 -44.64464085865866 9.549304307780469 849.072272962677 -750.3714179452725 564.1571102673947 9.716706647798135 -505.3056394547148 46.34756016991048 -1060.7741223458056 1603.2366442959817 -510.5565425005022 240.97250214504564 -319.4801584910272 -40.70671827459862 -157.41122086444133 -125.19212723089873 -350.9286002289973 -481.7703072002063 888.2167712503896 67.01776670306052 -868.8938883190509 878.0827615436443 -461.28519268727047 -413.3163753833352 828.1477254843759 -37.90778028945515 471.8181813461085 -544.9660799279577 -1.79240934077678 -89.22137149696503 82.32632395443459 -12.053236219178508 187.74577914039398 -115.43570617522967 163.18078227828698 362.1740118963829 -671.2682198438104 214.5936165268675 -133.18655024132968 4.45058497004614 -48.29405287689205 266.4196800180509 -59.744654525217484 -163.08804116745156 -83.72526952372517 -62.5673265712389 178.2362868377821 -148.29417855389588 111.80753111040302 84.72868588704263 -26.357657494722506 127.4588998326629 93.97994241265089 220.63977823212073 -142.4807137034373 -191.14064007242357
b43 -11.67958253514611
w44 -148.24072869916088 165.84270602777062 143.29907748589298 -67.78591741252924 -214.52127381235113 113.8068812665379 50.52150039610185 -30.82386311370097 -24.76535874670756 27.204540918148094 -24.71586965566999 -12.53109512243287 86.17715643443971 -69.5135353587662 6.72454272012701 18.30544290906537 -476.54715765601554 810.2637434118564 -108.97604786728255 -48.94021990064217 231.23149179969522 -400.2049497438751 490.66596757330376 -910.6553715793771 463.22275582119335 -331.03260998947513 253.2153746232943 59.95644538903428 -178.87586864154503 -63.60337569333428 44.16268964630554 586.3644861095457 -422.89971252560986 20.000887143797762 -1214.4405330489121 1067.6338458266905 -193.15474240354695 317.1194184082153 762.3761223713261 -817.6529743150905 655.6826246785885 -1455.4041384157867 748.8655801997133 -435.3151416737733 194.413192665404 372.74524956520867 56.05933674843744 -69.66914699160753 411.77796100218137 913.0342711467608 -873.8417691092974 -425.37589982404876 384.8386357097621 -492.8279142445788 255.59320468369643 0.9423313982646742 -233.107218759705 203.8752544224546 -398.24505247583795 742.531612524092 -405.6528732309328 212.3083208725607 -187.90326553183908 -15.765378909295562 32.996057781741236 12.507363131516303 -155.10740128916999 -433.56439003485184 481.6189322204752 -9.087358782867996
b44 45.32719076484081
w45 -212.10244518141062 475.18960754658343 -93.38956963248104 -461.5860520192846 439.8298059890191 -182.3879870363021 28.44465909706401 -4.773378219983206 -136.57578368369494 272.67534425733515 -93.97614711718926 -236.16002820111763 341.4794818107722 -204.12168937468624 44.08301606493504 2.3409611428490575 -256.5274134017983 -121.89783845801094 -215.45321296367436 59.476453710530166 220.19996015799128 194.55995564673654 -83.87103605163927 143.05855687243104 -134.10308891580536 43.915359148250936 29.63152442514753 -43.019300923654086 216.06181725864985 162.00382871363257 107.08846598931221 -132.25129277140252 -176.66170711746832 -12.23209441981682 336.50850635921216 353.63492877645916 131.75348713928764 -262.67206629884714 -335.4005281869685 -15.97924446684159 131.0494590574284 -28.754835044500773 26.13140645419665 -64.89072573913785 -42.33821308872769 -174.31360839404763 -279.6335078344222 -263.6151825953602 -271.3050093153535 217.4065832944119 184.88802263953585 382.0396114355872 -1911.9597264438853 -2034.220143766246 -957.9004813322476 1675.035745461269 1191.3999115401155 1611.466209116477 -447.897714063295 163.20961937258343 -715.0524329063427 278.0786512894794 -103.23821097281517 -469.5591536512442 2144.3090331363587 1729.3542770770314 820.3359028148267 -1477.785326160642 -1336.2221595042374 -149.21313336828246
b45 14.136437254619928
w46 1210.0360921516772 -2817.657877563475 681.7948986820631 2790.273297343727 -2929.630697406437 1357.5141733378548 -365.13928400616305 75.95462518154474 19.652327386407972 -66.31618732576571 12.913932957468123 22.38520483890459 35.548786386815216 -56.61389808496236 27.40950847204855 -6.446757030644945 642.9553130287413 895.9465942691146 713.3249324659927 -377.19579652209575 -817.8105109917349 -504.1035797842771 160.34664276849915 -69.9211418029976 179.86598607258637 -243.31756406044116 113.97710040969066 -177.39389780287803 -773.4337851064065 -555.8366954861044 -741.1393845196399 671.5278118351235 280.02681229755734 603.5122423114449 -190.85176185059706 -750.8575670119718 -300.82007108701293 373.05024119578974 6.085447622543299 620.4180332995575 -14.89224488928628 20.586901706534604 -204.70050982586355 223.6436571363367 87.08692382844318 64.43606459724813 434.1241878246921 425.1709354176285 296.8499223681829 -486.043455530939 -289.89894862193836 -293.0237851420169 -459.6821426751458 -501.0720904750339 -352.0625620247696 288.18853180128275 574.3814486986676 293.53463649948657 9.107277394737 -207.4267122848178 -49.09980257631885 126.96153773251086 -178.31091474454368 -21.072938663045353 559.2189656905915 318.1030241783062 392.94478428505806 -455.46415959138443 -104.02998280339715 -242.95107146332836
b46 6.654442364783691
w47 -47.97509887070189 191.10688906708862 -98.49521317465212 -223.3738198855215 318.2662370622262 -178.6467589966325 65.02590989696337 -21.80770702664408 -1219.6948579428588 3044.9636948122934 -1099.2022198728187 -2752.2857454363398 3493.6424721618905 -1888.8767585116934 513.0205934360278 -102.60528822000695 234.65660306291244 85.20907164748694 190.3340324108229 -75.44809980811341 -201.94390448245784 -102.58829226700854 -16.31002324608071 78.60948362153331 -1.9045183831275723 -34.75116688735166 -45.920667267848174 14.481257358173547 -195.84952560498726 -158.28670794718735 -109.17268804577685 148.3212075626525 167.53857962887622 33.92374800989228 -92.95991213751076 -144.83211555190366 -165.27930426270203 -63.4366152138189 212.07617147329339 115.85995616752567 76.43013801212388 -103.6915272681368 -13.983088808056015 109.25131565925544 19.492126313398394 17.88257233936673 163.16007330378577 124.48562763539242 106.22363104969347 -259.174745558956 -37.42607845225876 -85.89002074128467 203.9208106259967 54.430030089797896 -177.39027779062076 -766.1442759522469 1106.2547163100091 -544.012405994759 563.2891195284902 -976.2457706401375 506.46685359724506 371.91445183090497 -707.2316821015646 373.1255508928413 119.52265963198123 -606.3521285352839 456.6999462223623 -564.3864248500563 1230.7520468873822 -651.7662460811725
b47 -21.251938668810702
w48 -611.2450349377731 1507.9251508081427 -449.77600853273225 -1494.417101241917 1687.6647321874477 -824.4379240164606 229.16570401114808 -55.767030888835635 133.8326198522483 -329.38338111981966 113.29865239868474 292.91375125187363 -372.09318155139596 210.2797825381312 -62.90694555441557 9.727277794146294 1483.4611672713982 1785.6214741159752 1422.6568891385796 -1494.817003445327 -762.9532486667755 -1305.7792537390874 728.8874956820399 -633.9902121447731 510.26609729957994 -155.41411728681038 -360.1506699068515 -102.43452986042828 -1410.504983195298 -1661.9675636680065 -1219.0266401902688 1074.205523241768 1290.6584286764726 844.7291933101266 -722.8964395297713 -1450.570713224233 -662.2159053597005 937.5796489849743 316.56196465049214 922.9897592527609 -466.9277163148682 453.00781980319135 -450.2296739442485 379.51335116489116 391.19844827549343 181.00069160396257 971.7538156402884 1152.408294275084 632.8994455071256 -1238.414149255456 -655.7999835479861 -741.0351297329911 -230.3329354703158 -168.1784361128086 -271.7253684393039 273.88166018806777 -21.939006226502645 336.8025338198322 -15.675992104318818 -56.57438641359103 -28.70863330077769 -77.15982877336528 118.77193291157941 -89.57792934018948 133.85252316485284 273.09657886055646 244.66807576397096 84.70947976947339 -383.58429581011296 -102.11207175939823
b48 -11.76596803131877
w49 159.8908783473885 -334.3861926650532 81.4731211297237 301.6779103413001 -355.41735081067833 212.5960629823251 -86.67292952945458 24.968664450383162 -744.1011093522154 1744.6075821363718 -513.8206639563823 -1558.0523458889115 1715.328630968283 -785.4245801814119 168.30764179253381 -39.26168340801069 -333.43770486096935 166.74743204616044 23.080439487069295 212.25794477692264 -46.812305622143235 -39.327907320727995 31.91641521370573 -118.10457264470041 71.62510035816376 -92.04198756149641 208.85725626001133 -118.13342800222522 119.65966166422022 168.98177404621163 -176.81435251193201 -10.895181037330637 -291.4537920799813 224.9197329510413 -319.1484219638947 -24.50238890824148 -210.4884855084422 694.3145148047635 -505.7538611327424 210.65913113760334 -462.1308253262066 487.20771868680487 -101.42244597207292 -205.37288543892242 427.4780639759366 -28.343866685267862 23.589260916700777 442.6089589374653 81.7216020190977 110.06752693239869 -578.7917468014308 -57.383851328947244 -371.44471150139384 866.7148613686609 500.8312292147453 1845.722064908191 -3257.662618404746 664.9208502164555 -1034.6010021447887 1709.5702484321964 -520.6220314289995 -1394.362848117331 2215.42180109539 -805.8127593472744 -1029.461324959176 1235.5963296429932 -1300.1587961622524 2243.6017155724076 -3165.914945188352 1629.204261429847
b49 9.806421497704552
w50 217.85253648974893 -459.80774085741 53.15466283284747 486.34208513986266 -431.33128562410286 155.9972057886626 -15.119035126393227 -1.8262424754995494 -126.18162257833806 257.0994588655656 -65.57279101258094 -179.7424437331423 175.0851888076647 -83.845937300833 29.459492593035773 -14.720221234411149 1312.772686564768 -64.24570943602997 1060.490353425439 -2764.1837810397956 2571.221439903427 -1656.345246686082 1415.3076786161164 -1704.9158677597566 673.0013363403373 1244.233314387737 -2093.3616717811988 613.4068380915238 197.1524140553278 -2068.75749265716 -164.466887547912 -1377.7337279092737 3295.566819778206 -517.407399897467 1314.6836335795042 1666.2454592695467 910.5286882780254 -944.9394366073623 -1183.996478827918 -839.2562503922122 344.97546434869463 -102.8159004553912 356.03416746020196 -664.8159513563016 -233.03582843782507 -328.9555061103671 -1584.9046673139514 -1209.7987360471848 -902.4412536588165 1561.8384528356598 1059.2944031817663 804.116748782898 -43.48484940468748 205.94989876772627 226.8363058038351 99.49589166766648 -272.5562510321011 -229.08159351517492 -48.86098535560347 78.90442338207303 88.20849231975424 -80.19195582692252 127.50662333550387 39.319774452733505 -46.946042104566 -70.06858604049035 -233.1179233892126 196.08867242555337 -170.01102285203484 150.82697298529834
b50 11.036362457598663
w51 163.44632547259272 -348.9521737957195 38.739150975603614 320.35385063776147 -239.7589008774204 81.16241307552255 -11.333265647125042 1.5877709764938395 5.998441679192224 -26.32791274342025 -29.016606843978284 141.85851281136823 -137.840000597851 49.683902182541445 1.3971068515659077 -7.07775311836998 -815.7736121775615 -2081.7484083048257 -981.3637136031996 -350.70012365473156 2955.0139280125836 432.50051158539316 501.36913174298667 -1079.436518638225 23.747930417111945 1046.1400446917398 -1174.876011514712 580.2623627757727 1737.551564873878 360.8095727007821 1399.2827809563041 -2216.734213127335 1082.3422889867195 -1476.40532885116 -2293.8248133133607 -773.8942814165473 -1522.490426122325 2458.7487375142764 -562.8184101021806 1624.1955822051934 -736.8079761489399 521.028106979813 -506.9848110851086 10.57236709088025 1453.6462913034825 -117.7804311058874 1504.9884996024396 2011.3325217873805 715.0092774606699 -739.3953076928193 -2982.4588412256626 -120.92731595974392 -342.8452435891135 -216.0358992955129 128.00550688435018 -1.8125650715396786 571.0613000937452 -191.96165117902984 106.89017631966722 -250.50813239426876 66.7202752867422 167.16043341595068 -260.3369028877866 93.15278857418512 444.7660815299239 2.841945812630843 -56.38695341238401 -487.69274991111007 289.0746230247788 -57.63460895421865
b51 -106.91712734430902
w52 -119.39810569987732 250.64822677872917 -11.207274402195395 -250.46214011958594 149.6668641735722 -6.34044850259652 -15.98685762855438 3.5266435810453283 -10.653213695179142 25.62963255976277 -114.19302706375959 238.20031481713315 -233.30483868984382 108.67372067302189 -12.877221658157795 -6.103834682805396 74.18495932022269 911.4259302037351 707.1927332472615 526.4524164474923 -1557.4456583548729 -292.3611294816546 -400.13946625223775 716.1906503478835 -68.54059218246508 -584.3332411827579 750.4404163535512 -375.23934329846054 -673.6913564208537 85.91857564760197 -947.5315018981357 898.006305486469 -644.6063919972752 889.9383845917281 -302.12456862177214 2523.3481173815 37.598076917649394 1986.6834464012124 -4394.636473841579 768.5071611208581 -1375.1872047214786 2248.8681027721555 -553.8101917949313 -1611.5304843964848 1812.6441403978044 -1072.1229484740124 -1465.8764099996833 350.3781900065743 -1224.979224790707 2799.2398175440408 -2543.875997038136 2018.4372559776257 -43.38370574519669 27.00467076230142 632.8935885533841 -313.4132801874986 539.6709979803461 -833.8788842908981 190.57444056207248 -318.5591545366554 265.2537394976273 292.5482402466984 -427.3952117101416 296.9545788991969 318.24867300376184 -407.9980056224551 -464.3599547730217 -518.3405329808246 673.6978303748376 86.44285861798593
b52 8.6304167969101
w53 26.074312489123717 -72.4665742627273 41.25954717338668 47.1199771577628 -73.30795579449537 41.143153661034546 -14.09226951683601 -0.16666809710460465 23.314996619428044 -33.46711820403402 33.85182716599061 -72.9484818495043 82.5998084153832 -29.744531232984965 -6.947068584212101 3.663452747708562 -118.06049755910311 -127.18124840260275 -55.47926153885926 40.1707750622418 173.19592890899813 46.832184744185206 -40.814930236984964 28.022057045902223 -44.931014507148454 70.44489511762133 -79.87216333260763 19.31493458230003 168.41402400580395 9.594865856843237 66.67254590858005 -182.19666933802856 83.34880035268675 -67.32192663407287 -197.6241806522803 525.2192792785111 74.41848967226738 438.2985748027753 -790.0985636769685 119.85185202551223 -167.14094855943523 244.6441613346936 -47.46249519769963 -280.7951714323586 342.79923133006275 -266.7935673384832 -173.68529293872263 53.61239588148036 -341.9395570599205 443.3561889308927 -485.83581511660975 519.9887352628373 3015.486562991763 -490.16549265922635 -4404.004881953106 -2111.472436137911 -266.03373465994906 4218.608077509264 213.15451274539535 380.2456623644783 -931.7421992353114 -231.2274383035677 233.39371000592 -933.9777503541044 -2937.435950206757 571.0520753406602 4186.336123751108 1945.4262099655434 -231.13543350299423 -2211.713328285934
b53 11.249963958511225
w54 -59.41802571965719 167.91272088247518 -131.89441280240635 -47.660023249305794 148.08223427545738 -110.60099199030411 46.133006312429124 -13.845526576678784 30.24457182097136 -59.33766361591901 0.05421449330082942 73.18234097370669 -78.72471419970441 43.09166361667054 -10.170337253647814 -0.40409084249288735 -3355.877728035613 -574.3246649098704 3927.939043447513 2367.792009550235 800.0591348162462 -3016.3175502814147 -208.42238306420896 -466.21995960769834 616.5743109891928 450.66708580162606 72.88477053731853 -630.3993112045645 3065.0537593457766 616.5444738687208 -3683.2174712301075 -2327.410641023598 -534.4035104435889 2810.599424277126 1055.3178255198477 -257.38542146660564 -1451.7666287288587 -818.3522348875451 138.60016899385894 1021.2913583137366 131.6999901072969 29.397948157429255 -210.02319513557242 -136.24160827364724 -150.7898762392289 611.4258409287761 -792.7118509939108 -51.25823965202707 1497.2338405689984 660.200395084945 156.94831616121056 -1440.7203901249386 48.60539131878242 -16.49529507284305 -99.85058005381875 -106.4894785788274 170.15873510349982 -21.970818740701002 86.23104497490607 -160.09019352499303 74.72857842046545 39.81441721097221 -91.87714357912442 39.84304977039391 -12.370094202905142 -52.624489629847226 132.87252568806073 -91.82370603841957 194.0752159851384 -137.50258026071086
b54 -83.61874093711843
w55 52.90452759955969 -177.523954348165 190.78423102008904 -67.00395516799306 -2.839145989694939 6.286104772100604 -1.809871461367097 -1.4425451603014738 -8.73987206178709 23.18388720938809 -18.371827848396304 0.6884295105221448 11.547457628873511 -11.596173316370933 5.043565527728664 -1.3211677061258498 -1036.1110199858947 -150.20054822985912 1652.214072077885 687.2684476444524 306.1628511721452 -1315.1244146450845 -73.50411289011441 -121.60882390913063 252.86016756537217 143.1916707152374 -13.18167724080078 -213.39789050105912 940.5900916828152 143.1213147429083 -1492.2712523858625 -670.3152318854259 -165.6423066905362 1113.1936252383762 -2765.8814159718368 -164.07320460009524 4133.525470227057 1844.5402524272827 601.0847985087189 -2942.4183699148302 -227.43374354517243 -324.02521999079687 612.9170153576165 1021.7414110731936 -281.39493020202866 -1440.2528258910017 2839.829603190533 -165.5225094189143 -3895.4498081100164 -2755.344557131262 368.2392797324524 3614.9967485916463 53.4676708884032 -201.82709291008442 206.9422280885315 -93.90536336535591 270.22130111260526 -236.04127195754413 38.20419120068594 -90.35421418296728 62.842158767122356 -2.0140810960054245 -33.64196958474743 60.794783712160104 -67.23461275691949 193.77769011686436 -188.38191574251604 75.63260086719951 -133.9134773117474 87.48752979058769
b55 64.33921874800113
w56 250.44443756010264 -1010.2338081048921 1430.219330947995 -948.7357755430833 360.48063855204333 -92.55505073570052 14.732108934863607 -2.554184552679937 -1032.097838860048 4446.4803802172955 -6712.265218662851 4890.349427834999 -2142.8973950115706 622.3226152081199 -92.79697972286048 11.672800452307795 -48.953550984557864 118.53537441614748 -59.6910295626778 31.161033646047564 -80.41178629668711 40.59389446602092 1.69422637102593 2.691148125889115 -2.4700715827002626 -0.3171577311151105 -5.66248024607827 5.443722416191376 34.83969014950379 -93.81654829218822 49.314407013806125 -20.331449989828673 60.84759357190647 -33.498927673784074 145.1932874245407 -205.0916717547287 25.404765066246977 -179.7097235927966 245.3709235931312 -46.126833985985684 52.84765530971948 -71.48919373669845 15.877078738039803 26.072627499340584 -33.07193723927391 27.628219929806587 -66.97800561009339 91.39588315710253 16.93346260388694 -11.827385684287032 23.181989273497372 -56.86224605470266 174.12670251550878 -244.87298809340325 32.835510587897886 -117.2910999327494 162.08606772542794 -3.731961529152098 7.869141702690852 -6.525502980197774 -9.641687546524318 -9.834580662999807 1.1602975405619214 -1.1357350825205184 -163.46437085241595 233.25530604910188 -31.18163346796685 98.63639624428264 -126.57969038012253 8.612929609584995
b56 2.929124769246684
w57 -1087.9337885334485 4630.009668846793 -6829.008073223574 4709.840688744521 -1838.6943595855196 470.7961929474148 -71.7897238230207 11.806169823513105 -219.6126753760362 943.0292677206485 -1411.7361910683148 1014.354040377133 -433.74887597318485 121.09893165354003 -16.575849899493566 1.674252058301974 -50.81101636996114 75.31626638450572 -63.83231269628422 47.114603297816565 -66.99577817210012 49.425379547431554 -15.002945843974679 20.463350032519365 -11.156828152187492 -4.555596485988258 4.89442246290142 5.229646590094817 34.352167385888556 -52.436557579861265 53.373296997908184 -13.674594291301583 21.436508411500036 -34.26470267304075 -172.26634181808527 138.61843917142735 49.88298099784235 128.65210824404508 -99.18456507171 -33.636263572969696 -14.838284852943065 3.2531587036441265 12.976475618629532 75.59142810598695 -73.26499963515657 -12.848274232361012 194.38855247035914 -167.09062136616114 -41.09474181537754 -206.2928175358336 192.85151278517256 28.295896107780685 78.0244476799302 -100.09287999208726 25.35348552148287 -68.93409078569174 88.14383487832178 -19.149461976720666 12.41463616069399 -14.518348681901704 1.6949724895133744 -2.736196080178525 -2.0920014337852053 1.2595922895224916 -76.22192938345081 99.63147096083675 -27.833484636292372 56.72802450230729 -71.09073027531024 20.00479165762376
b57 -1.5350034991924448
w58 10.75926470312675 -42.18778213466451 62.96610440901746 -46.11157522811562 19.094949550127765 -4.499735249041311 0.25549357297039765 0.5707554256500651 48.71817493961403 -219.89159769856224 348.71568028421444 -278.7791228549397 146.88148102078085 -55.610541297916605 12.234547063844417 -2.8758607528553877 32.82474686454796 91.19569099684408 -93.13551893027916 -46.20845724112997 -35.160590702546024 57.253524188571596 26.573520687138135 -21.45910619918627 -0.24560497459101585 2.5630029491686916 -22.61885936015432 18.84449446778619 -26.664063304772572 -89.47377560967998 89.0916204819523 17.08737117691067 71.34420851530432 -69.49294492288317 307.62392413900966 -268.1607992159027 -133.2064213647587 -271.19003112242933 248.30547410911558 71.22761859513744 61.5024851361657 -61.86649285805787 -7.941197994306316 -71.00825791708968 56.532849354688686 64.51084420703809 -276.25202202370303 228.84744674784156 144.29988679426233 225.589984252475 -170.167844087789 -156.6544502219997 2779.0160885164905 -4543.272279018071 2082.052722518714 -2315.9660525455956 3914.861191226693 -1813.467089524931 446.5022310130257 -758.8026113045535 330.7399821180111 -53.88354856976927 -230.56314676425148 378.3321205695044 -2612.5713354771883 4307.624923658237 -1993.7406035659808 1801.834622373843 -2712.0926031568474 1040.1317426927415
b58 41.08724719913663
w59 29.392766198300166 -99.86217318274106 108.74788153690032 -37.891757906468726 -5.315615090582177 6.6310281899874255 -1.6190564915636743 0.5332811213808971 24.086615924320828 -102.06466771695311 151.05185442937355 -107.11057875419993 45.279867908746574 -12.681724946667115 1.9150209176784987 -0.292477469768664 -3076.331132842165 4614.359499871956 -1653.7219190921242 2366.2526850559734 -3503.088679462577 1205.4231977709742 -420.67452732647916 605.2311562126112 -197.5347915625867 411.3168898692309 -630.8998018388958 265.21444703941404 2856.6830743390083 -4283.520864289206 1535.2796140788537 -2206.8477110280896 3207.265857655666 -1158.1386772556493 -221.150097098209 246.40960123675922 -15.542395986791666 161.43499205459054 -167.54721819297765 3.68891013671196 -30.234945382155654 30.25075483142285 -0.5240172648023643 72.98983918572297 -97.26664406703202 14.576819794862459 219.07014663719139 -254.81265472599222 24.86037333028325 -211.45700162666765 257.9176024381722 -32.12064576979401 -44.86109256595503 47.61215252814812 29.38460301326989 30.032475727018173 -26.91170228332051 -34.432735250468326 -2.8405345205636703 -0.45529306464303765 9.70442309642821 9.558569224787465 -12.413613870211302 12.801205003448333 51.40976939247763 -60.2702095665605 -21.175736531887893 -44.94535698182576 55.24878152670946 2.763909639580546
b59 -62.261468772424685
w60 -53.3200763644054 217.32175897015168 -311.93307206679026 212.618342451177 -85.22688223747093 24.101562604771804 -4.938257294505009 0.18404875596572937 17.49342536408443 -79.15948773866 122.62778911447182 -90.27571780173201 38.054736937316214 -9.388705801761429 0.6739406058131329 0.08573714904133546 -213.4782880101064 261.6396125048165 -52.39675169581496 158.96217320354413 -191.54932541010132 37.05110325416619 -27.887636287242035 32.26270350095506 -4.950063439729759 36.45686082469586 -46.59968309814677 11.003243494246115 207.2739859247614 -255.31721913261293 51.786246830965396 -170.6342279783702 205.14454404333372 -42.93535509680122 2652.328298446123 -4230.909858628463 1849.4707204099088 -2042.5481287281393 3145.598355760822 -1215.6487625635182 392.4371793982574 -597.5014669123193 216.22020237629945 -810.7572775656467 1429.4384854045718 -729.7889810902253 -2568.5955824983757 4128.882152041675 -1833.102070093646 2399.1927464605724 -3935.4968402703853 1756.0645377114406 -149.22311663117296 245.1897340183359 -126.4850882189427 129.79451337977463 -221.8683858547816 117.54546024048153 -28.197727378565595 49.584839127800905 -26.118473404524053 3.3452452264445944 13.501298189552967 -24.902716537048548 142.6131982966748 -234.7961231336608 121.46611457419388 -103.13698888463804 153.28287755502646 -63.95858550956833
b60 -2.899299650223083
w61 0.0 -2.4195923042924505e-10 7.032241435940782e-10 -8.535352035388355e-10 5.456121630046107e-10 -2.2737340788197988e-10 6.301254175803638e-11 -2.0540462714811906e-11 5.883054116339407e-10 -2.5866562890012212e-09 4.202793363737845e-09 -3.512614594773987e-09 1.905192728323319e-09 -6.827666567954561e-10 1.1298820939308517e-10 -7.332053939045893e-12 -2212.272799105701 -512.8143017076234 1281.6725340683104 996.0068502589869 228.55006103552682 -550.9857481079634 2.4771851236948805e-11 -1.0661610483353456e-10 1.4634127243340345e-10 5173.104755013746 1202.0680698360927 -3075.0463171556044 -3952.231533919509 -916.3782102773043 2344.3597118963708 2.864375403532904e-10 -7.036905780299918e-10 4.640385298237959e-10 126.93152169983811 1048.5207495104028 902.098752409766 -57.62020478465208 -461.35233858520564 -353.0752252243756 8.396755513118137e-10 -1.3130468934363648e-09 4.000966224992908e-10 -358.7272986499982 -3058.4404425044713 -2804.6923668716368 290.1184139387717 2484.7593198021577 2260.896620252708 2.944311461305915e-09 -5.235881173071277e-09 2.6353919047039653e-09 328.23130254286866 135.18386616687445 -226.5964709967439 -160.40800268344648 -67.49863638789813 111.25389509148549 -4.676814491233472e-11 1.1084883011491797e-11 8.53635738484737e-11 -672.7717513297499 -258.1660844352333 379.76871430932437 505.21525314989043 190.1050656652394 -265.7629446513512 2.9858060468512804e-10 -5.694056337546272e-10 2.4195923042924505e-10
b61 23.963782198976585
w62 0.0 -1.512505398704178e-10 5.16845588838516e-10 -7.099165322824187e-10 5.021584805969305e-10 -1.9436311732631406e-10 2.8959708164385053e-11 -1.0855257841800123e-11 2.5257731057386273e-10 -1.2612932121118206e-09 2.1905812922174134e-09 -1.916405907836704e-09 1.0733138489404045e-09 -4.087877105556425e-10 8.610436252896864e-11 -1.1994599069108854e-11 368.89026949417473 252.68410568408277 1170.7413687587912 -166.0813420302297 -112.61575112798253 -503.2968966411498 6.254849069242674e-10 -8.991678929204383e-10 2.352458505772148e-10 -862.6006738214212 -592.3069894728314 -2808.895282256894 659.023496661207 451.5361755071744 2141.4509752000486 1.6903665966960801e-09 -2.4974998198007414e-09 5.385644187561045e-10 -2251.5698069800924 332.767451063834 -396.8884795028906 1022.0937370338733 -146.418696841544 155.339411472156 -1.4373918721943824e-10 1.772193503057906e-10 -1.8058471384918562e-11 6363.270082851254 -970.6526368232192 1233.955912245393 -5146.254079002572 788.5843229486326 -994.7068650009517 1.2638327884229028e-10 -4.702141453982733e-10 5.673066183486952e-10 5.475222396513653 -934.1661159039132 287.6032818169777 -2.675763956320572 466.43834631393787 -141.20690054186971 -3.4292013673109523e-10 6.156251723676842e-10 -2.497199495798963e-10 -11.222497468185031 1784.0147289269003 -482.01425241376654 8.42748954479482 -1313.6901306448422 337.3145871653431 -9.344565052304965e-10 1.4663530806258152e-09 -4.558332877824256e-10
b62 -7.341946024085006
w63 -0.0 4.0994985184283905e-10 -1.1413338301487289e-09 1.237385873475788e-09 -7.167958761836842e-10 2.5040884234276887e-10 -4.425877096778171e-11 1.3756210281823659e-11 4.1918138989295805e-10 -1.6878682070788582e-09 2.375161964634433e-09 -1.5574328983609836e-09 5.629068482629828e-10 -1.1626676795521051e-10 7.15301347956299e-12 -1.6441190359161457e-12 648.7150214420116 316.10253669374157 -707.5970525863977 -292.06371179993073 -140.87995169900697 304.19306103130293 -3.152859917587847e-10 3.438568874081227e-10 4.539771336631304e-11 -1516.933518973726 -740.9636683054346 1697.6986342074017 1158.9311975062808 564.8623212612653 -1294.294742416193 -8.882825031086838e-10 7.242145251551424e-10 4.971153697019837e-10 489.45593925756583 1943.5026408134374 -408.7056289624301 -222.18713739967947 -855.1471096874944 159.9645622058534 -1.037711583329326e-10 6.730727086790012e-11 1.48318857196017e-10 -1383.2750490366968 -5669.021885846091 1270.6963121181086 1118.714869997987 4605.665936536769 -1024.3237480787138 -1.3437428253437744e-09 1.7838161503469507e-09 3.808064974464287e-10 832.098599350299 -939.2901558497108 1610.4088283484273 -406.6500462437568 468.9968299500981 -790.675397793227 3.623924077489349e-10 -6.563066062836853e-10 3.298327323070227e-10 -1705.5424867337163 1793.8003147745505 -2698.995653208614 1280.77030209618 -1320.8959161870562 1888.7628321386783 1.3390157038717376e-09 -2.0120884125507388e-09 7.790296185916645e-10
b63 35.526741148316525
w64 -0.0 -2.0046464488387983e-10 6.574153504750566e-10 -7.92581956610249e-10 4.656314240315582e-10 -1.5503426726223755e-10 2.880528558166956e-11 -7.76918409028995e-12 1.5352796930475908e-10 -6.008470353041378e-10 8.443054408956987e-10 -5.997745086754135e-10 2.8597574226703713e-10 -1.032998995584659e-10 2.5067392276742128e-11 -6.063543691004667e-12 1253.1974594960682 939.8746394687956 427.07714366379787 -564.2130820804391 -418.88146547493136 -183.5987065707492 1.390380865995411e-10 -3.4056091280376677e-10 2.616656891163416e-10 -2930.435043681513 -2203.1236063370575 -1024.6626676087542 2238.8407612481847 1679.5175897786517 781.1842907270274 1.1413439637841805e-09 -2.266756660845859e-09 1.5518402535219522e-09 -174.1102362967271 196.63570473388165 1628.1250045516056 79.0368486551491 -86.52031184873806 -637.2368891311381 3.1183389204159084e-10 -5.870304242705515e-10 4.1945613649119196e-10 492.0613406356353 -573.5686128165332 -5061.962185832746 -397.9514696708793 465.9825761025086 4080.5092683187663 2.123058673308975e-09 -4.148521803859495e-09 3.3754596340251908e-09 -478.7145636077255 1517.4574299746841 1352.4024787628869 233.9497982337285 -757.6814467913588 -663.9999415346606 -1.523954573645625e-10 3.574397722250211e-10 -3.2063761368217314e-10 981.2154808207356 -2897.949689561002 -2266.5849486945535 -736.8398369243864 2133.955423429071 1586.1609120775452 -7.769306031857326e-10 1.557694945253374e-09 -1.07032438467769e-09
b64 9.063187644698678
w65 -0.0 -4.701586342470421e-09 1.4569509888423563e-08 -1.7165666017989192e-08 1.1164211138140156e-08 -4.382519921573568e-09 9.986985837581615e-10 -1.5789940683208365e-10 -6.884738477981293e-10 1.0328298783148318e-09 -5.493356257517487e-10 7.933627931260205e-10 -1.4185860606965216e-09 8.235423820083541e-10 -7.606702493317516e-11 -5.019486785579917e-11 403.9950233494883 -778.3313336804199 -610.7360584964522 -181.8861629034154 346.8851653046029 262.55291827102855 5.4539706084710815e-11 6.192962809237201e-12 -5.123852730992695e-10 -944.6884566590987 1824.4562229615126 1465.305386132579 721.7382374712645 -1390.8463008735785 -1117.122332014162 9.8879238130678e-12 8.503159114325864e-10 -4.417061334749395e-10 15.167877773104799 2.7413885259797954 1166.3344343927656 -6.8854151573500415 -1.206219341221904 -456.4952473436906 -2.4135207721265317e-10 1.7008963681952594e-10 9.725813904237768e-10 -42.86667131606726 -7.996383034970305 -3626.2208285236416 34.668146918596584 6.496476762394834 2923.140702474027 -1.5221331139958494e-10 1.1610157280017575e-09 -2.0264866174013463e-09 -1327.00718444287 -2683.974727089238 -611.33205422344 648.5139301285152 1340.1350273153423 300.15062426999157 4.058342203960841e-10 -2.4238640608520434e-10 -7.718798473652089e-10 2719.9506585405597 5125.694845554309 1024.5737156759621 -2042.536057428493 -3774.394135938741 -716.9988401645263 -4.2610012740418313e-10 6.292275728236874e-10 6.049154233078724e-10
b65 12.274529360168787
w66 0.0 3.077746391078051e-10 -8.441452241381971e-10 9.096020727364185e-10 -5.257322673406731e-10 1.8790656413231445e-10 -5.1946393058590984e-11 1.4288663570434918e-11 -1.4830008812851835e-10 3.584182419427913e-10 -1.9971784075126526e-10 -1.2576214986580897e-10 1.8073767770829432e-10 -9.000215895569645e-11 3.223626652131814e-11 -1.6368040289860323e-11 907.0660269620099 -433.43804683081464 650.9041825818839 -408.37819678300264 193.17380917090995 -279.82102951700296 -1.387605308433848e-10 9.403935963270271e-11 8.89913143176102e-11 -2121.0528733563947 1016.0052764012147 -1561.678553815383 1620.4759903745394 -774.5360850899419 1190.5954925201352 -4.4814846278384834e-10 3.229816587790868e-10 5.206685776970588e-10 277.07409536902674 1102.829808420177 -522.1495888135995 -125.77700086976438 -485.2484907109239 204.36574507856136 -5.280498260873401e-11 3.164135620181696e-11 -2.3314683517128287e-11 -783.0524713591616 -3216.855068274761 1623.4020523851393 633.2886899870148 2613.459624795829 -1308.6441339912212 2.922488639978127e-10 -8.066811107987348e-10 4.0120684552391594e-10 -1881.4584865294448 1047.3151069839544 -2192.770972977682 919.4765874483127 -522.9347524543576 1076.6024321315947 2.49964979270878e-10 -4.537299355678037e-10 2.5525697007477977e-10 3856.402820912994 -2000.0999232112197 3675.0166916496073 -2895.9502588613564 1472.80820433942 -2571.784406704654 1.0872899802727432e-09 -1.7356081849495553e-09 8.039055532371719e-10
b66 -4.3939309873003545
w67 0.0 2.2939983246317297e-10 -6.220546138462203e-10 5.847064252641035e-10 -2.222523203883689e-10 8.766062332972284e-12 2.5604875502280496e-11 -1.2843962571825549e-11 -4.520590862579885e-10 1.7709452244257027e-09 -2.3984078118835603e-09 1.470904096142361e-09 -4.675625858433265e-10 6.752656995552204e-11 9.881818134552375e-12 -6.5828635938068084e-12 64.70978209702082 -812.693362005158 -1770.4171374300345 -29.133561771915936 362.19956594734106 761.0950418300644 3.7796155094582673e-10 -6.838117311974701e-10 2.2143528330409445e-10 -151.31519114092958 1905.002917778311 4247.664324216352 115.60420642924797 -1452.2498418931914 -3238.3424782264847 1.2351513041519713e-09 -2.391625309253187e-09 7.251184787164522e-10 -1056.2679550736018 471.79144207590593 559.6634769009852 479.4898466674327 -207.58967834344026 -219.04842194748556 1.3046421581952572e-10 -2.530180925885972e-10 1.0016943871593575e-10 2985.1698389076982 -1376.1730776773343 -1740.0355310258758 -2414.237060499617 1118.0400418734187 1402.6637993147613 -7.775518510305668e-10 1.1748588213400524e-09 -7.603184574989097e-10 1276.9512457050405 1129.3987119616359 -1653.445023833298 -624.051384680748 -563.9199052183603 811.8052254399516 -3.115227260180875e-10 4.778447602882263e-10 -8.106264547417738e-11 -2617.351603220092 -2156.858296030471 2771.122992864335 1965.4897076044108 1588.2399459717117 -1939.2376960616073 -1.5532638109744257e-09 2.1849937224122096e-09 -4.923969218473268e-10
b67 -7.1288309081485375
w68 0.0 -3.0378477511305846e-10 9.447019780101248e-10 -1.1599788590394912e-09 7.560397038131066e-10 -2.9175090468794306e-10 6.985902459543145e-11 -1.553069549158622e-11 4.639572103133492e-11 -4.589173187833301e-10 1.059388826463075e-09 -1.1166690593685533e-09 7.009058882975343e-10 -2.830549495211868e-10 6.730474676443685e-11 -1.624795688699878e-11 -1355.3537217605383 292.56079893764945 -1394.4967567827866 610.2057539850739 -130.3879167014183 599.488417163431 -2.240568841571644e-10 4.0151909574959177e-10 -1.5216994331268552e-10 3169.313832176899 -685.7803959721464 3345.739260415094 -2421.3432090788165 522.7941974919703 -2550.73111740303 -1.299862995018941e-09 2.4126187159190238e-09 -1.1235890690075578e-09 -621.7129425388605 184.03120084584805 -302.8622449335513 282.2248294644911 -80.97429156579598 118.53819224981116 -8.854028621385623e-11 3.101685575046531e-11 8.583411759133242e-11 1757.0529481731908 -536.8024119740252 941.6213294964928 -1421.005361051141 436.11272513156774 -759.0524032385563 -1.4158292593879906e-09 1.9330370637504757e-09 -4.0266401324373646e-10 -2199.9622880477104 690.8129975857242 1505.501023323777 1075.1307199240587 -344.92973650016586 -739.1679675003066 1.5078216453190407e-10 -3.7360739502112494e-10 3.7243320406832314e-10 4509.23623043894 -1319.2734585902506 -2523.1733994022215 -3386.192894058459 971.4698505959034 1765.7220492984736 5.461082974722586e-10 -1.1438246183548273e-09 9.367506770274758e-10
b68 5.692586437162212
w69 0.0 -1.2243678293444304e-10 3.942305330417258e-10 -4.719060896544521e-10 2.784493058332472e-10 -8.914111045513908e-11 1.538903279013979e-11 -1.4446253900719303e-12 -8.269373953552131e-11 5.241810349040746e-10 -1.0526705502759758e-09 1.0274200215047177e-09 -6.190142107376398e-10 2.4131657435317526e-10 -4.987363370906034e-11 1.1089204195348717e-11 539.4059812546669 -2695.363738789546 385.97871300498804 -242.85072465652212 1201.2643659930468 -165.93066035615797 1.1166415014862707e-10 -7.277164981722706e-12 -1.1581013925621164e-10 -1261.3289137024537 6318.0973623593045 -926.0574666157315 963.6502919346677 -4816.504903980537 706.0094683865153 1.5086890070570291e-10 4.602774324874437e-10 -7.659975084783888e-10 -36.47697034240494 -172.21272268970984 -143.4951364904753 16.558617378042204 75.77412500803662 56.16300598987649 -1.7987347722403513e-10 2.689862221849637e-10 -1.16157083951407e-10 103.0893261088462 502.3289773084797 446.13709188980926 -83.37283473397756 -408.10557911387576 -359.6365345221622 -4.970763384237742e-10 8.549064234308901e-10 -6.044297007345989e-10 -69.33645504885703 646.7624239786743 1921.6187265228111 33.88501395600182 -322.93485105395257 -943.4726289702369 8.9156113047828e-11 -7.244205235679146e-11 -7.773377211015009e-11 142.1180976138841 -1235.1483005523387 -3220.5738683977 -106.72301641933163 909.5228340925983 2253.764363629059 3.483151267413831e-10 -3.4985903063500245e-10 -8.2798351508373e-11
b69 12.49338225967257
LAYER 1 sigmoid
w0 0.6240598199163055 0.2919804684642043 0.36531573164092584 0.17419562528597757 -0.046226342504875916 0.35751217717728934 0.22122464513044918 -0.360462032115587 0.09902602952184633 -0.2029810905962449 -0.10479322056311897 -0.0008288919712637027 0.2574977396833164 0.03633088641358867 0.09901298557631952 0.05940225584287317 -0.21846409145907322 0.011200875777292812 0.059048662591083864 0.04781792728428573 -0.31733008274798324 -0.11979770185669386 0.18720015592208972 -0.4213427272352776 -0.05830185930660529 0.3333758246565097 -0.23109707610361388 0.2949027344134629 -0.01356979514210011 -0.20908200723396872 0.3111531818490318 -0.12714971507017908 -0.15556397283161777 -0.7369630759777529 0.010292252307344648 -0.1553036855865559 -0.11350966264901145 0.006452023244859945 0.06376819931417063 -0.03930780633187886 -0.019391065316843554 -0.13498555000132062 0.028031679726591825 0.12621075547742866 -0.48617354602387064 -0.10473459524201105 0.2657829577566937 -0.007265953499452345 0.1798206096859267 -0.023970634763162735 -0.05529216665374435 -0.32884284578568274 -0.4454828623013701 -0.15399883907523232 -0.1827924466171134 -0.5076458243126227 -0.6587764084670231 0.6241165450608686 0.040836599134288214 0.9273950224625834 -0.4058765993835667 -0.054982248470457865 0.20135698030382018 0.16944133527880742 -0.2877576085416662 0.3561691643605257 0.15687087384663248 -0.05941635170377604 -0.23133015715271904 0.19682311601518293
b0 1.1857892659804192
w1 -0.8405407064348311 0.6590380817016148 0.2453175407303559 0.031203308914964416 0.3562867523352752 0.4724646178046461 -0.29566217215061275 -0.09226284587027661 -0.3513524454074589 -0.5455104159464598 -0.01052732328090808 0.19974815411253982 -0.1529856233945346 -0.24546425357924243 -0.05636412221119237 0.0636119209941471 -0.16062355961731256 -0.17191644522758762 -0.3204194316618656 -0.013641325453682211 0.10906329884258419 0.17562235818809666 0.06454499594549216 -0.06005512054094914 0.0860352168694959 -0.2466969343040931 -0.34773047293068493 0.13996517909467823 0.24207860694075412 0.10758523018867996 0.07710835806135166 -0.09620219499259511 -0.1568514259293771 -0.42952029989302026 0.14141967265654196 0.16179630636264777 0.11307061058707261 -0.31400947110286775 -0.19648168270217053 -0.14566158842660482 -0.06699320810435923 -0.015151387447657576 -0.048703127917140036 -0.07030325195369458 0.013210881550989609 -0.09285135414583676 0.2440012525674852 0.14260527603236894 0.13135636300460196 0.1931087258091637 0.3972691454374804 0.14632669348131996 0.07564261423060435 0.0018143012848754996 -0.5003117744118345 0.18083712126443416 0.1850872520883759 -0.15485356339958203 0.08052375731751928 0.4383967375918268 0.08322383475885482 0.3965889540116854 0.07692612508781557 0.3198298688457113 -0.1649326685877834 -0.04975074091997207 -0.17667338071219166 0.14317996637767577 -0.35160214318499816 -0.10016259997548302
b1 0.7244969731383496
w2 0.7417640828043768 0.09496468962188215 -0.04340381133079995 -0.3524231440597635 -0.13249163600032868 -0.25556387586028073 -0.4473606579110837 -0.07491581372671766 0.1311567264611125 0.6553321982570739 -0.15522690470908973 -0.4015431035178917 -0.08095266649530083 -0.3184246472781145 -0.27335453285856465 0.13942985797218743 0.021187284388920726 0.15710120414941145 -0.07889072745877886 0.33308988630785985 0.015486632999040923 -0.09147732099247176 -0.3548346395551546 -0.1568147256241292 -0.11424851599998621 -0.03761079064671144 0.24766715305368647 -0.028735641427034598 0.036406532107427655 0.06352042428080161 -0.14261790863443846 0.14996073333848942 0.37637616586189343 -0.09121680669856828 0.15698450881314654 0.1340040417544925 0.06299277238358876 -0.1192043633879869 -0.06417121915189113 0.18658473477242085 -0.1378278724297468 -0.1007174976135278 0.12854661447974045 -0.021102264324006643 -0.22321226433266414 0.06979446033217315 -0.16621157485825772 0.05045222965119771 0.10115712807369154 -0.18110760604833231 -0.2818428188181748 -0.27237435013950667 -0.07951312266283143 0.022026470848463566 0.2090904362052023 -0.19034028268374073 -0.2948485409819181 -0.4225227468190351 0.7846013543393249 -0.7036641655229569 -0.17682576052565774 -0.11604615528352515 0.20974753499676468 0.2727025802860263 -0.24963923680992114 -0.17408100114031141 -0.25853402316619556 -0.41553428149861543 -0.2750707438383583 -0.5415228492009292
b2 -1.7423424250538673
w3 1.2200867485162978 -0.12712004422523066 -0.1472003109662947 -0.4907309148016273 0.12010948030947438 -0.18621966653040303 0.17544510706389205 0.40161828685829415 -0.04085856584630278 -0.10129883803698676 -0.16307491371549426 -0.021345418763725536 -0.21674519473174308 -0.10276039499790983 0.019433758042235228 -0.07476975297722757 0.040329748240026296 0.19424663018677835 0.054783487123549454 -0.11746133994153818 -0.03221408204685235 0.16130934333386074 -0.1411333448163113 0.18035752395377513 0.0009076752815159469 -0.15930995976112408 0.00424008148571454 0.14132926623394287 -0.00010494815267877511 0.07859518167311373 -0.10824820418679168 -0.07027925879770452 0.08384557562091774 0.022654197440306716 0.17282489547768898 -0.06753733200948517 -0.009355092250939733 0.06292034100933964 0.06479429321205267 -0.06789644443813775 -0.06408085093305516 0.07880993874033251 -0.050769512814297625 0.07401251298903047 0.18278249820059345 0.1328550106852581 0.06547617345387764 0.15162234276345737 -0.006308100444810349 0.0802351769249825 -0.09023937841089956 -0.11755311544699697 0.0033256637443417367 -0.06535898238281139 -0.11696583166700633 0.0715432386212659 -0.03170601118433281 -0.39586365048192634 -0.13736936188198826 0.2820867794991096 -0.4603398874559329 -0.11316617821519136 0.3727592079401329 -0.41293075294731874 -0.37813465165548493 -0.11580628939281054 -0.5080475968568673 0.09373645296480457 0.00516014573503249 -0.18632573481517317
b3 -2.542314045360701
w4 0.3470647756680777 -0.6428620763976497 -0.03337239143662386 -0.15067735187828873 -0.04166727858058255 -0.2772595987386534 -0.6221618489061082 0.16958718863439173 -0.006809876144463911 0.47360095529735086 -0.15277702515528196 -0.23289220542489286 -0.02887154119518146 0.09707190822869408 0.22533709441751856 0.17412605905812237 0.24572676697969628 -0.05789295562310376 -0.11636374305697454 0.10675747642909707 -0.02178052314961293 0.36236178945594955 0.07702075001893505 -0.018595442499609323 0.41356017540539025 0.25424223197015533 -0.45837908089152607 0.05754214777023571 -0.1407868125572361 0.1107891434079529 0.16629464913907535 0.09854659278868737 -0.009786676073134158 -0.08051687664290504 -0.06293512807098135 -0.31355327273385614 -0.23437359767158203 -0.12279735461284134 -0.3182869486290408 -0.06463426761208221 -0.04192073661865659 0.26887541817449223 0.10141470360665898 -0.013757065617019407 -0.03321959475474997 0.47889730467112235 0.03435996721508582 -0.08045906947307027 0.22768194382726553 -0.07941674965156398 0.058415523238202635 0.13478924722019509 0.28723295281232936 -0.14530176172997442 0.04120097285860678 -0.1486580733067953 -0.13857679595375744 0.3155626815118372 0.23619088095649754 0.24510146453038462 -0.26448557222737334 -0.36355734281571167 -0.23201727643567183 -0.0570067032581026 -0.11102277009040659 -0.08381630867033898 -0.08967871807156046 0.16254955817059177 -0.4325406132122925 0.0915504152886048
b4 0.23498208121343042
w5 0.026171224334034883 0.4490048861069778 0.353428950223261 0.350745064869065 0.2846748380608683 0.7908936913226561 0.20678740584240368 0.0006476324642125503 0.09965383372735813 -0.42332055130613017 -0.4046185672948697 0.010855575690801143 -0.2700509880430264 -0.14867568069252998 -0.16644387436022529 -0.1847754419048468 -0.23334894075287027 0.21470005363318892 -0.029600239304914948 -0.21686019698414408 0.11796693912117352 -0.03359053512632102 0.37715282997136546 0.3927534711491942 0.06708455575777297 0.014155622193847075 -0.24394159974407761 0.20349963696075268 -0.03778682453926417 0.06077518595354193 -0.13949984495243725 0.004758471311656124 0.0231337084113841 0.2521327416388727 -0.37977759715612835 0.08640150751309993 -0.003819546015391589 0.1917976135707765 0.10630632442904445 -0.12730318602353072 -0.13628872228399416 0.19461523923144208 -0.05245736773758541 -0.002367349991404507 0.04645151784393197 0.08108327001637224 -0.14838879056270662 0.017709310417409835 0.1225339963084353 0.027927529249053357 0.03659796109975722 -0.15919108612690291 -0.3040506048952336 -0.09297892088104046 0.06049459891944678 -0.045234141286172834 0.2085213451142061 0.5606091173542496 0.41619906441922133 0.5750279229123995 0.1770083970515381 0.14483482049467333 0.11427454735252114 -0.28637869848794717 -0.13398088496007543 -0.08809240621735472 0.3748436286107854 -0.08366816956876615 0.21312027204267756 -0.04227555658579199
b5 -1.2032119052403354
w6 -0.3401433176245986 -0.170009793759233 0.20770409002569049 -0.15994777710528962 -0.4148903061247773 0.48644295637240714 0.22239252796870806 0.440104078753891 0.3195505606494278 0.09334616931721926 -0.11898552541983513 -0.3889885445212721 0.24591268797001825 0.16162326276158304 -0.29578127751699956 -0.32797395495787196 -0.14501296145735898 0.24113544129275608 0.2540527845872013 -0.01744620224318616 -0.2700929001348108 0.10464843924142543 0.3667567694248455 0.20135436109535698 -0.013246898186915226 -0.17936310986924367 0.5846144073293429 -0.0980477152209459 -0.19414641903925153 -0.24655150523784683 -0.22809041390146612 0.29243718013720954 -0.11432401290341736 0.07255096826297729 0.024126733815898898 -0.05654076532786457 -0.4500489076547864 0.16824226008698265 0.1732213296868273 -0.36109569772700906 -0.22272012002226826 0.10290369129000194 -0.21251081308067105 -0.3893922849365593 -0.2712807845941143 -0.09136491979012068 -0.41815449233298874 0.1394137177795892 0.13296200091943547 -0.06811511466601675 0.0695014164319005 -0.4438851014749618 -0.4113605419089557 -0.010492512492709083 -0.38639618164078027 -0.5417442663131601 -0.22037043134651946 -0.6181034265486813 -0.22819646572278962 -0.6547555010959277 -1.3070238741801277 -0.05014088384782331 -0.15266402704765472 0.058606793477398694 0.07098669738677157 -0.31309824543095655 0.004280062905900731 0.5485847214107246 0.24546904920398863 -0.12339759409061814
b6 -0.6249649474232386
w7 0.3536179798126173 0.6897286286418283 0.29231929274090224 0.3275624165846547 -0.10382401869976825 0.4423839605387957 -0.06920250507731704 0.13565725779481547 0.1828642394984137 -0.09867337247608175 -0.37659696672921905 0.04571395498825774 0.8613676608503336 -0.08888661220949472 -0.02836485001684124 0.09839899508207756 0.16193280489743572 -0.11339780030646576 0.21650027173064545 0.09012804596380339 -0.3039512110252758 0.4450472542363775 0.052604213283828076 0.1789024596532103 -0.01339219103763295 -0.17246307127206423 0.14847854174589253 0.17163226524169856 0.35836087033934366 -0.21555054820555988 0.23317082452683469 0.10122019507596179 0.14408514317621404 0.182174699282304 0.1639374668920274 -0.5539744142606847 -0.004079835284323618 0.15218226251575007 -0.1935294000185287 -0.34671711935300664 0.14950874203236597 -0.133865357687232 -0.14469410362661636 -0.148450358563173 -0.009684191751879768 -0.1718058913647776 0.22571957815649787 -0.4356161888395393 0.1036041837497566 -0.3348160343648814 -0.20284669640188766 -0.06131010957613694 0.556220275092345 0.2826982759848576 -0.06864348836553417 0.19995959186571324 0.03790771300006987 0.7386762996345054 -0.03632314138238364 -0.7070837178802653 0.3974571178366871 0.11118868891109847 -0.033329487225099756 -0.17143780802049147 0.4557872222671927 0.33111376992993924 0.22497683331659452 -0.3338348970852997 -0.004852055499695077 0.3854645063630908
b7 0.43424252237145244
w8 -1.4756006348874766 -1.8299089720053783 0.07507592031031426 0.07106512854894009 -0.44626457292344834 -0.382696399590265 -0.12398626120640804 0.14329065058492332 -0.15316867581097005 0.24373274766916544 -0.08803436878504728 -0.000913854954258794 -0.026998451123339696 0.1275185497665712 -0.14573063080158602 -0.019960058839458613 0.01849766288202486 0.03204156559039256 -0.02743389349935622 -0.1940021412536039 0.08670147980976636 0.11324470321210565 0.02599982903595589 -0.05601460153918665 -0.008307168931952038 0.002935707694717563 -0.009754410461448563 -0.09306829025557471 -0.02817294032065281 0.09504334296940731 0.051681280241296555 -0.12096880284064485 0.012417043487403225 -0.03521782505021999 0.06152034525550868 0.040644653203588184 0.13598382445876406 -0.029250354482419347 -0.006064463542367802 -0.014542146000150146 0.04873242995371018 -0.06624038540279267 -0.05753375380791496 0.026631092353251364 0.06656263632458344 0.040050124250365714 -0.04314529052091785 0.047248335355440416 -0.01472879804155168 0.02494575664777684 0.02616859958488955 0.020539579709976056 0.10944449755029284 0.012790129761471742 0.05664561777581771 -0.20990696278807702 0.33613688873350134 0.28115013690444257 -0.37464554665741545 0.02798055140934511 1.1134615578924734 -0.05688937791601083 -0.3186731815259077 0.10277094708432846 -0.2664948316214488 -0.1334695592809082 -0.23486552849957118 0.2747435555072802 0.09477045024544112 0.22109555082624974
b8 3.246944641212877
w9 0.1691657492516089 0.870646747379698 -0.1737090695607006 -0.18870529879137668 0.1775385370857631 0.34689039286089746 -0.0014225749212473046 -0.17280611826777337 0.004032659359832023 0.05864142997217394 0.40282172482994416 0.21541253700451038 0.2785400363624706 0.13067952840907546 -0.5124933257961003 0.12671660666753423 0.0034277923316222586 -0.06460220295624142 0.3376402981553668 0.23506977222954942 -0.4601981060084672 -0.20419796382185074 -0.21996123016050903 0.11882265999249657 -0.021056176651602938 -0.13365503484594302 0.27100196522529557 0.24148681372445555 -0.1225513003931547 0.09365935093305293 0.036392365811934814 0.2904851643878655 -0.04092547301533348 -0.1395123571135276 0.016515276948180294 -0.14080307655810076 -0.10019684420758024 -0.17594716704557303 -0.07034016725668762 0.13027638629671218 -0.06526436392117649 0.19591387335493207 0.05119790351429891 -0.258714735822539 -0.08260540185515243 0.0027947655304605768 -0.02705467946858968 -0.0577986446823161 0.2011402220223113 0.21708976009269557 0.21849047868794175 0.11184779285327187 0.0667141820758796 -0.005526359797636973 0.021204602128764072 -0.4057603707686755 0.3833633394330733 0.026436636521047698 0.9444891136542538 0.03524309537617749 0.004095003535642057 0.1240365777703846 -0.26392196882684804 0.21831982352104315 -0.20317627895821455 0.2510745115148628 -0.219092845811412 -0.5009959316520625 -0.4880404762179164 0.40836771604556704
b9 1.5084447096207845
w10 0.37539934574290784 -0.1094877333974138 0.10161434522208675 0.37004174639657045 -0.061230419776240295 0.059884134337830935 0.12371718705417085 -0.012331066259104078 0.01751451693713617 0.10989172443343506 -0.10723858466567318 -0.18391127132981344 -0.11019865313779578 0.11659672316160677 -0.13212845793440373 0.2900637698859897 0.030672785010812515 0.5051383763521076 -0.11606186832278417 -0.12185647019138174 0.5320351327894322 -0.17705334462007602 -0.14650622264718208 -0.3817412593247625 -0.013973195093745247 -0.038401495950353706 -0.05528655323963036 0.0037281090722218017 0.03570405702684236 0.12447665629727467 -0.034055027865843836 0.030343360649590867 0.017528710606847075 -0.0933879460326443 0.1495814568948526 0.07208502520296253 0.04373999763858726 -0.09096435109096734 -0.5214438510926234 -0.25613833725717805 0.0847444079303466 0.06431154980283137 0.28820198725567137 -0.36980545313396695 -0.12238116736875648 -0.1533748945092545 0.045300207250693926 -0.11011888409170915 -0.10603414095878601 0.4001295848172332 0.44176438990025696 0.2125619509410584 -0.017299922672789805 0.1282392678052719 -0.0423199677206745 0.11307434955034797 -0.3432012673660647 0.18962655891560526 0.043605880544975 -0.173226094451256 0.005157365936706812 -0.3766798336506195 0.00482973298003831 0.043014676613944196 -0.05086266302985932 -0.3617601335757435 0.32042503837051955 -0.44358500140745116 0.22807189819151627 -0.15125514227261042
b10 -0.1297231513579745
w11 -0.8213762670684424 -0.8477000051121588 -0.25245325859504697 -0.2513046719116638 0.10173709283337574 -0.22408591146078247 -0.2236246284058817 -0.15276418487746285 -0.3042174918838279 0.3200315244745124 0.0035741943451878164 0.2113666410505115 -0.36831013318501804 -0.12455961642746605 0.10760720006713045 -0.0006040017295249397 0.26973736340360444 -0.3249621532507864 0.1118498456596046 -0.2834857998857283 0.2730368986288521 -0.07916953828009875 -0.12965796671929217 -0.28367641933865656 0.21644558966463145 0.21258806067594183 -0.2856433380949883 0.014352954037017161 0.2616009572576967 0.0033742547785433202 0.4268882137182444 0.2022553783605929 0.08494246640612228 -0.20559785088245644 -0.14398051502457462 0.05102334333105834 0.4829306093754546 -0.22808678698083168 -0.32753163500387455 0.2828606096880884 0.13702430325447518 0.06124529991231349 0.23286650419278268 0.3935392817230043 -0.19357316360444116 -0.059017189541698205 0.0016228793412004173 0.1090832672563946 -0.2218909960055468 0.15389544233347516 -0.4836173448159511 0.4880606459585822 0.409136306094887 -0.05995449008482196 0.1707743183922259 -0.3756694646726483 0.5621036493989989 -0.22946832113490648 -0.3436499867298742 -0.7471325262969172 -0.014335184848984396 -0.09701270035133847 0.07880287099999508 0.06294256691787292 -0.29203118183361626 0.11608594789214029 -0.38099197489785525 -0.24435957015860504 0.3268021606252094 -0.39019625038616784
b11 0.8699356370810597
w12 1.1487234935939685 -0.0005874147944170435 -0.05626315858961569 -0.5174744403313906 -0.336158537931523 -0.3781811983244882 -0.02324042400860056 0.36901817081581195 -0.137459147013084 0.3785091799544832 -0.16408013075528163 -0.08509262343913222 0.24916169057402773 0.10740221163465036 -0.06970535325706627 0.019762811684654377 -0.05091725051130502 -0.07502877392321548 -0.17368381109480815 -0.018772913850932733 0.19921952813316132 -0.010506348241223507 -0.07785162760150084 -0.2636674511474348 0.07147298289467302 -0.03382087253428284 -0.10579841653304896 -0.1896816200909696 -0.1154111280805761 0.08078018266500048 -0.09509715511966786 -0.03105995191709559 -0.18094835511305785 -0.04095553086272729 0.067710174871057 0.30423610331988526 0.09607675295002883 -0.00751949512825362 -0.13794180171730996 0.04003435553734382 0.053754691436363994 -0.24887999971932648 0.06873604258994172 -0.06823358767264077 -0.017075267008406836 0.12140547081985774 0.06513102460852987 0.083125996388539 -0.13626023164246603 0.20069639499120576 0.04991307456650854 0.21590320136591293 0.15405285525181206 0.1941805639261402 0.05147785955624209 -0.007640085198986647 -0.03992748346448971 -0.7975126658355629 0.09587527565659637 0.8501421895282045 -0.349928554943735 -0.0276938077799047 0.07106741160363121 0.31294063962281604 -0.027162524047607557 -0.09541856315239337 0.06435683238074812 0.11173876567142507 0.09929842607656221 -0.0650858006429096
b12 -1.6219680151194236
w13 -0.0885716945208987 -0.30100039918274535 -0.41447219581233496 -0.10787240679417068 -0.32151776702909807 0.38410803003130584 0.002638455093193174 0.4031760017862764 -0.08697048986713313 -0.0684911728333498 0.28107859013203995 -0.19661033697680705 0.18473438435087328 -0.33960680541538224 0.18099727749433273 -0.5075214500896574 -0.05551676046306131 0.020875174829730562 -0.1464340059159793 0.0061214735256923175 0.20071544935925933 0.07147459620532684 -0.2836104041568238 0.21436843002372688 0.15766754484968173 0.12841572025625292 -0.1960261244869573 -0.07370686630748956 0.18023268130423584 -0.029604359133311782 -0.1404602048043703 -0.05205587767048095 -0.27437433835063757 -0.06693758596298077 -0.3591843152444313 -0.06869429631677511 0.08628657227600717 -0.31659275781464974 0.09059925114579792 -0.046318165005263846 -0.14558270951720523 0.24843157545250003 -0.14753859416767728 -0.27859629674229036 0.08795740735776954 0.15403235221408426 0.12172315632968764 -0.0800294507793357 -0.08962937420610376 -0.25955388702554233 0.03192256341230849 -0.1993978850158065 0.0548626409983969 0.031353138397551716 -0.2610422180018463 0.32441212911287604 0.2365139071702021 0.34306338353365995 0.5058351826713646 0.1688377974004233 0.9017331099771582 -0.004536832434662834 -0.3311294763283427 0.3751308201409708 -0.03092242455089327 -0.01265493742950545 0.47793902238527874 0.36000488425326704 0.3997059760241767 0.15578087280987812
b13 0.9428075811759333
w14 0.43344275675863575 -0.230959644530231 -0.1858786447862545 -0.06276366650613201 0.14602783885164333 -0.40492385717812807 -0.366138939414889 0.1458682480139126 -0.3995757677580203 0.01046634342337929 -0.006353744320202527 0.16333166557025106 -0.09082185074944053 0.4116486924789497 -0.1367546502977965 -0.1899599571529005 0.025258178726020212 -0.18503417638748576 0.1721838792859984 -0.17849614445260337 -0.06968732196518852 -0.013304367905666505 0.22028189143002022 -0.10809893471178601 0.01345070032459464 0.17322766113683824 -0.03560013646843471 0.026176880094083175 -0.10017432916816818 0.17170423776780921 -0.052361580313579396 -0.03073544894612666 -0.20257222840514721 -0.06768450254310782 -0.19333508828583024 -0.2466601619129074 0.07653399805851595 -0.14897155153176292 -0.22598786435598012 0.12260063829789376 0.19723797796176956 -0.048156174729933374 0.032076493116615985 -0.16513275251268578 0.05573104505816884 -0.07940326662647842 -0.10291387341388142 -0.13770093245254333 0.038785340230557026 0.01205434211180815 -0.03496205330127122 -0.18798130196630797 0.13973578102625234 0.3824194558818329 0.23390702199675692 -0.7609614902356389 0.7015988357259753 0.25891831939593424 0.8132771640521741 0.20886991434506225 0.986597998038596 -0.03976004618695362 -0.3931513469468594 0.48138317848722134 -0.1177095281628471 -0.34047730261006787 0.16656726811318393 -0.14473820963884815 -0.4366001067461006 0.04588195507313036
b14 1.102825190751539
w15 0.17125243622635294 -0.6344546256284327 0.15070775111207182 -0.13661720086513957 -0.21674744518368522 -0.031094195186489395 0.2731689740278552 0.01024495476939866 0.08652200154937466 0.271660910726391 0.016178214579466107 0.03631326447000724 0.22068721844242953 0.0019093826878125138 -0.10233503788277477 -0.14941896262521337 -0.0806934157332454 0.0011815379997336887 0.1119761150940634 0.02627865391582599 0.527607183752939 -0.17107972693105283 -0.46773726997793835 -0.14016768509180796 -0.12744557464489156 -0.13933914979855555 0.135450015807555 -0.7592503208698727 -0.1607742826018242 0.21694221666321992 -0.5610435787616624 0.03469535337773852 0.03154214595434672 0.2928745933276057 0.2734400232267317 0.11628990623776854 0.12927086780244812 0.1085474128196998 -0.10897856307762391 -0.09779512410929965 -0.06643933302077866 0.07320258601363668 -0.28368667910514833 0.08463864178065612 0.18470638343417126 -0.3281208969610477 -0.2844219612993359 -0.10437482889974954 -0.03722215565281478 0.4282822444406874 0.2852854123108228 -0.002257727792474388 0.051011141000867156 0.3369293119253483 0.06635133125442036 -0.20046579374902557 0.6695979208145473 -0.3329936443091439 0.4714868452019034 -0.1768418864576516 0.09848488734369394 -0.1195856858661103 -0.1705435153864561 -0.08075784567768035 -0.2890514304760951 0.07001171030708617 -0.07745847505222242 -0.13142821948083705 0.014727816052079732 0.5188256313368809
b15 0.910100164265659
w16 0.7866297263115895 0.06836363673318407 0.04304338422356576 -0.24457822037614724 -0.05833728820874328 -0.00245746494935614 0.23374540551792555 -0.1590507163446503 0.3077895894439562 0.05932093984717474 0.1159463432409994 0.09965413878696419 -0.14980758851243076 -0.09550322771250802 -0.15601864316637912 0.2338633562676861 -0.01017223038603467 0.12558947683231642 -0.07784442178336064 -0.07191350457828873 0.030125298276002008 -0.10401888081137986 0.10475570600736767 0.011887067449573826 -0.030411106813032836 -0.032295417586979236 0.07220373693722229 -0.012381279628101092 0.019951492888095976 -0.131045247864836 -0.052903488100702 -0.15367262590597003 -0.09089485229798146 0.005092590144731899 0.1977825243176805 0.05571866903561865 -0.0990093688778919 0.0813243133862401 0.18987536847628234 -0.01582353449864788 -0.1755423958464313 0.04386025419635195 -0.05605288064460394 0.02526655991188079 0.010096451267120124 -0.16515043704137816 0.03824056050614079 -0.08025200011692764 -0.04267332910538507 -0.09937903171563205 0.04658767407547732 -0.03910794244988604 -0.0724949292731645 0.114837558720512 0.06137088217466563 -0.11278301301870557 -0.18232263357739495 -0.3873381229092727 -0.656730753934931 -0.20265318079182099 -0.8193579492864014 -0.1260240017177744 -0.10358355570737095 0.06026507709504191 -0.29083745576002973 -0.477863347285752 -0.3777233520350411 0.1168954113532846 0.2046055879583556 0.28869918531555155
b16 -1.6685129700729295
w17 -1.2057942993785327 -0.5279869306875702 -0.12656611052927574 0.15759697717295867 0.27314819491595743 -0.2163581413318797 -0.33053853680652245 0.0013185737637407813 -0.3366648239415347 0.11353252222703698 0.08029607165478292 -0.1436572127775273 -0.06372435825424289 0.23538584954859293 0.09384132027482847 -0.19141005298710592 -0.059365494511272605 0.05025388316860761 -0.08367215727231626 -0.37815858658018975 0.3219037452406508 -0.12413757211582149 -0.15210905649688047 -0.021927342666184936 -0.14513501202648865 0.036574958275657654 -0.2691850877782555 0.02146633460657284 0.08815412917380094 0.16112701394318327 -0.156866105480124 -0.036601461765431505 -0.025671133925932243 0.009099952026599802 0.2434134711897069 -0.16958159731006578 0.18672520484409005 -0.058617229899518446 0.1388973455855574 -0.08081171901901706 -0.1917887795797062 -0.09016546586723587 -0.13979857207682267 -0.25214270539942163 0.15465857015975976 -0.02572811169235705 0.0263879832111532 0.029816620224952385 0.028599862649491322 -0.09712220159616267 -0.003177711285144408 0.21024119315374362 -0.1717530929961529 -0.05324251696960278 0.027527610471533036 -0.04331328777371403 0.35992166131635045 -0.4650378254082249 0.060265517113545566 -0.07797915502694798 -0.9850220806105874 0.29180135399494345 0.24017415878833862 0.170206353957616 -0.5238193389060968 -0.11497823532906314 -0.47107256354115457 -0.190593614232435 0.02508778990206433 0.1639657503514164
b17 1.1244962275767545
w18 -0.590747571331078 0.10606858673522923 0.018078615196850313 0.45136244729614944 0.496227395333972 0.40612133459854505 0.31015338914539414 -0.20944181864145367 -0.4604183913710632 -0.4146182379861871 -0.24233465749857322 -0.05733559713731155 -0.17716012925359628 -0.541124748482838 -0.09190563806409591 -0.14095061015365762 -0.5077651479533748 0.25582592080340016 -0.051829667527399724 -0.01511712105110466 0.16408232613912505 -0.31737293863266963 0.19188345317494113 -0.03673224392496053 0.1695865266791305 -0.12317918495020265 -0.16331599783646905 0.19750444567709702 -0.03240574567510907 0.07565461762511058 -0.3318550492688161 -0.027693684575833145 -0.16747495730560116 -0.29271823975370337 -0.24702249735080628 0.18995885151038291 -0.12331572269786463 -0.10728609776767929 -0.053365351888156595 -0.06925415349864884 -0.05976763479037748 -0.049621613249154574 0.29183682835809593 -0.28175557091022885 0.22391271008722408 -0.05211333447873495 0.09927598855176321 0.02887226759454714 -0.1117149515864387 0.007332900142262359 0.42928051316581706 0.28849693601086757 -0.08738958625551191 0.5437223822438911 0.1070133009274336 0.6066465421351653 -0.3139084484300386 -0.40302371582065477 -0.11277805222866663 0.09493760322909525 0.07553536709796606 0.33550113785396485 0.08214194884404775 0.28933188590551034 0.110148100055084 0.16130139368773336 0.07534333766920498 0.3154381775768628 0.1542570100519189 0.04977660855965934
b18 1.155802673679119
w19 -0.34075427133890707 0.2060106296189752 0.26649483958987935 0.11089573233789451 0.252366004585291 -0.11423632122013691 -0.2942453434873889 -0.1812528865890788 0.05050134025187677 -0.12023634084887187 -0.03277691501690683 0.17280571253888377 0.049414096184828 0.06546172118745247 -0.2694162999017767 -0.17736141857252458 0.2286488522503694 -0.15579944491261036 0.18736728229294838 0.11369019283445485 0.006380027360582873 -0.20880986865344456 0.1361687756374055 -0.13354235176981408 -0.15630564830362173 -0.016456707275749705 -0.16684860382292446 0.07222181023988981 -0.010211416763552415 0.19727936743235447 0.12750231925635797 -0.16388795211638565 0.25839565850119683 -0.08152109079570306 -0.17562480739733427 0.19554392697283904 0.07097826460437782 0.025334245583556538 -0.13220796543394026 0.048775387357101865 0.040184616107608664 -0.07596055635801467 -0.17760189184301978 -0.14711915142610904 -0.06487790767171259 0.21816673608593587 -0.08184866954054552 0.2260621757046978 0.0701909568263157 0.043754608762093805 -0.03115570751995028 -0.11766796423666502 -0.07203864089356472 -0.25203786330360745 0.19359278377840827 -0.36819223899500414 0.04059619632716966 0.20304021710623116 0.5958852830253828 0.028084211090077554 0.12044220867276066 0.1734241577953251 0.01666839763240232 -0.3957647248457106 0.011159698053840459 -0.010383421958835931 0.001859391931949291 0.3576579782079792 0.3543200873396488 -0.00103147486655078
b19 1.2444276276158786
w20 -0.2012645820491948 0.1871655599881066 -0.15418143823620495 -0.18076206994658633 0.5072498756158409 -0.0815305976836621 -0.0357467969706244 -0.16737817557928641 -0.06760096411654086 -0.004152481285193978 -0.005142531908228758 0.49086505922923557 -0.03878312524872568 -0.014057734390540146 -0.036431005410832586 0.10214610474449913 0.0391618424433998 0.3188282283782721 -0.07917622029202673 -0.06232688589942673 -0.10449669774303114 0.1289899884257958 -0.2831310064387372 0.0344340215497308 -0.3332071147219746 -0.19133215055811437 -0.032910028315072545 -0.15772755223406243 0.12198542510658313 -0.08929646092249231 0.1343583943719846 0.0075152243902381136 0.04231515110446858 0.032928526279125576 0.15167754407876166 -0.2039578508170719 -0.25023361931229726 0.10863562529622334 0.23079304486036953 0.05403249125691649 -0.02571257649906629 0.07555986526014773 -0.07639592800007895 0.03440122331159367 0.046339451686359404 -0.2530344850436558 -0.07465948101774643 -0.11924931825869194 -0.04354938270836627 -0.07961555943314147 -0.20526656792461484 -0.007858122409103503 0.1756987208122343 0.047331333031399095 0.040925554663882105 0.2657288552464195 -0.6365951499649021 0.6129966823691076 -0.7414277149703017 -0.5109535371393722 0.2526599381094255 0.43286216393787386 -0.3991563537935469 -0.040778041638368324 0.20294190121472847 0.3200924206386795 0.024271974926199 0.42444580737258764 -0.18057786338824608 -0.25199047161685967
b20 -0.8296520957995045
w21 -0.3897862316963886 0.032233363627109116 0.015056621520145877 0.1545374056991691 0.5026176783920753 -0.10692296854677254 -0.40212681516948007 -0.22941136117635913 -0.3390151354823262 -0.2773724622357062 0.40355163152726564 0.17217778336583683 0.24710528749181412 -0.10551903423827336 0.41311590187056824 0.05587010147312509 -0.00962256382622592 -0.040553802068879145 -0.09883357607906361 0.2707665252420707 0.2646641230711755 -0.10059459647975708 -0.20091510413599203 -0.2477387035200805 -0.005389314644690818 -0.1262719805807238 0.049541316496347125 -0.22240994657397245 -0.019895581233946035 -0.1429769206763356 0.15598365664295571 0.07035206708259732 -0.17483380587163755 -0.19526743881894698 -0.09313723860368893 0.008552437493872078 -0.21799644513287428 -0.03230759131629286 -0.13480864369243786 0.06999108824834877 0.16457141856543278 0.11911780829093932 -0.3042383104101673 -0.28810760584879114 -0.20415030459886405 -0.0917336667063916 0.0678738689837909 0.01091795397552911 -0.25417354365151906 0.23743074441427145 0.015261411967772781 0.09925372277433782 0.24188205629167256 0.10221090161969601 -0.050886130034582 -0.10276347041162559 -0.015011333379578506 -0.32698225708861894 0.1863170203756715 -0.06587749387919986 -0.28101044874126835 0.38895481901616624 0.04075708737565265 0.3937000726361988 0.05419083264759242 -0.2759943186014065 -0.05631762602724341 0.346560108989402 0.45838065910606096 0.26333656835159885
b21 0.6264394246343322
w22 0.655038774483872 0.08951510803623772 -0.5884369858954975 0.15416831323216437 0.40076573513651903 -0.4418518286716169 -0.41333047656191296 0.07234942726191523 -0.49105288570051053 0.03768774787315078 -0.16727954456363014 -0.11989544816992102 -0.04404689751466091 0.09577673223387712 0.5116720717493046 0.6085327119119079 -0.4183772793696942 0.06344882424695902 0.061646608977352045 -0.3301265454521294 -0.2626581086852503 0.17646800870490853 0.23391387475623884 -0.44501415752819834 0.2664872399097735 0.12092780680112265 -0.04411454869842154 -0.17822714143886711 -0.1886655566666222 0.006679671382501509 0.32698010504033903 0.011404182712279052 -0.2751343652133521 -0.3918873259582574 0.2965360521333978 -0.1273575392728527 0.156362998121414 -0.06484311935511324 0.14802888434907815 -0.2735528066415796 0.1499468909352125 -0.3169959904089058 0.12142801429266502 0.22018226944685695 0.13988836613123745 0.2660901154090562 0.23257585026089267 -0.12806397009958073 0.16320098053498666 -0.1408275292435261 0.428649535020254 0.15346505028988305 -0.17622875487762377 -0.1071554071277204 -0.3817808679386098 -0.42541957166051503 0.15657077823289425 0.08213629309101912 0.3232119392816018 0.6328295903900494 0.13751506964295324 -0.22896133383601416 -0.11782871308764878 0.07080228484736287 0.5713956789057247 0.024422531530426284 -0.15509981718904142 -0.508776619754712 -0.007263825943600838 -0.08771990166340916
b22 -0.025798706726816844
w23 -2.7635626433352045 -1.4007993047764191 0.0948139220185881 0.19457797352152995 0.07478081094219546 -0.06529265405713294 -0.02719682445694132 -0.16057197655767694 -0.12499152669594911 0.11935280441398184 0.10565084173653322 0.049663391988186645 0.05947417045138076 -0.048546806072079625 -0.012626547339536637 0.08488620886695289 0.13308337634764383 0.06849365806290539 0.09417976656030058 -0.07377828166176285 0.023409876044895674 0.14430069264093948 -0.07474421294325251 -0.007400554831000959 -0.01740635007941117 0.01692736956458946 0.015592235777596998 0.0008071070625332652 -0.041114463305766194 0.068126856095535 0.06754972133962639 0.0066237828239987554 0.055652504098127796 0.08208559106545085 0.06682602704579292 -0.0006889465199034874 0.08933659559067492 -0.07495330503472343 0.014717626096435517 -0.029326376198180616 0.03636371707653987 -0.0034132733069713404 -0.013580317757220715 0.011949335051875542 0.08385928352489377 0.004269622793142616 0.033956576998592246 0.020376033582226696 -0.0173254715142039 0.01018723356193961 -0.004976105168145922 0.051433131567672145 0.11114000313406253 0.031770522994374654 0.0726250681443347 -0.08660835124169983 0.1179696408012915 0.049326810569239085 -0.3833510549450058 0.39145586745685274 0.6444044062310321 0.16519755294690933 -0.12377180509341773 -0.23384722256943247 -0.2720246355335798 0.1084378754656706 -0.25342647850743427 -0.1954765141114292 0.07506436576410341 0.02074047192254663
b23 2.8644406592335128
w24 0.7270135542052448 -1.3743139863303377 -0.239785264773634 -0.7236972978411197 -1.219775664199276 -1.122240924014866 -0.17408953080725556 -0.1196639145555041 -0.408239688991298 0.9775614772231076 0.004053158275044118 -0.17421545273190153 0.26615288314270236 -0.14545250127853893 -0.3350091004249927 -0.028452723361259712 -0.12410909609913068 -0.20887998138694178 -0.20075439949714827 -0.04296285534060212 -0.018498354191875552 -0.07247472273506898 -0.5706605356975493 -0.5300890292911431 0.05596101472035732 -0.2197793594347159 0.04156183590932675 -0.05567394848392446 -0.02327697359578378 -0.07671871474658662 -0.21158762373811596 0.03102657366416527 0.2073982377899639 -0.6755776725067242 -0.03849017076246776 -0.06084380249310677 -0.041743229315707155 -0.10497044053494567 0.0203859151045841 -0.0528917892147459 0.09839769343366664 -0.07274976230790951 0.07858930531546625 -0.05361473615885461 -0.11292201168391222 0.12497394665777647 0.08865161800710543 0.15959571648171647 0.03230400122292339 -0.18919987342426248 0.1519819607467521 0.25444889212745825 -0.06736519916701025 0.18861738326560504 0.16464350067890277 -0.32078842086198534 -1.026951323935344 0.7612860038487733 -0.032831736559198 -1.1499834369091577 -0.6088960366553091 0.15380766278700903 -0.05443771915264755 0.1967782422033571 -0.08985857938684118 -0.14898316848223586 -0.30210206788785915 -0.21361230064248457 -0.5784927731727296 0.23753363936882532
b24 -1.290917364055045
w25 -0.3552563494836071 0.48492537541364794 -0.13081191374204293 0.15764182329274629 0.6569064622622314 0.5451785776654328 -0.3408645407152073 -0.2016906778340481 0.0071965036245418765 0.09232137974450462 0.19432917337398298 0.07047268193733984 0.034694666181384705 -0.28130601993823917 -0.16155583083404607 0.1013363153244957 -0.12814753492333986 -0.1081091221177039 0.2374368037469409 -0.10171599318142333 -0.3604072546705463 0.3304730782332912 -0.08565451663455312 -0.04061908160275992 0.18080304789809754 -0.036138584085957194 0.21232653457543518 0.035915297077216156 0.21162156402950455 -0.23673702170360392 0.06758293720859541 0.09867922186112854 0.12465514729530017 0.01702851460566841 0.05013701995987586 0.09153496837802991 0.19966330365621 0.10034562126258538 -0.20417263358353296 -0.15919736942719753 0.02447471760754532 -0.12301730699405729 -0.08927273336021303 0.04334195646082541 -0.27058513134852574 -0.026563103471218315 -0.062362660536775756 -0.1842532925730096 0.1764620061222994 0.3681164734543474 -0.298701343195406 -0.10880883823634215 -0.023440546289747396 -0.37044025377465273 0.013489313522387551 -0.01818333522665506 0.1626035221517081 -0.2792666879744379 0.7029556099277025 -0.2607929047975324 0.5555032936504677 -0.14867743570221686 -0.20346667793361684 0.3491724506613932 0.2252559085601888 -0.17477693626595583 -0.17181086054523345 -0.09384421298672652 -0.09231807027590493 -0.17422054138816334
b25 -0.4808463103333452
w26 0.8166633823702222 0.10200857936556285 -0.166329072194181 0.24471356956883905 -0.11604600974357969 0.0729772483056337 0.04666329284154201 -0.10055882889123459 0.17642937770268022 -0.019313439852089245 0.14178598504902754 0.272873047754728 0.17035807608566705 0.15082683509316247 0.029430891372363904 -0.05788610356800036 0.12852602945493397 -0.05980947022775686 -0.12431515643161056 0.004057148969562062 0.32445416749316086 0.12029774873064317 0.06560366701985548 0.03322043448910563 -0.06929672202835563 -0.05807065644281088 -0.06493864151348358 -0.13090364386662848 0.10608024455961643 0.07812155998426511 -0.0084598352843498 -0.17549127168184644 -0.1584936638433886 0.2144483825743662 -0.2936764044298385 0.031921654378186955 0.033907434030734235 -0.051285893235558405 -0.07260784711516632 -0.1592232344370784 -0.08569834700797656 -0.004370777564525856 -0.11778203122979694 -0.10987665715849715 0.15661328111006312 -0.17076444408978353 0.01679739358271432 -0.047707302826987534 -0.08408137321097077 0.0992504178863063 0.08055608683888325 0.1436192507868232 0.3113650925787981 -0.1026628227827404 -0.008201328736005126 0.06544443548679742 0.4918498964666637 0.007617803726736888 -0.45510052622628594 -0.8598440578820132 0.829299141396966 -0.12391491474799256 0.09095327148633818 0.039761978669716015 0.043428235850382434 0.3752247572993152 -0.1379252737385895 0.19074188539196962 0.1438478745990916 -0.242617378944415
b26 -1.6504198727007657
w27 -0.5603674741207822 -0.5737513906188809 -0.019313941948639887 -0.01135438599749689 -0.2257962016031008 -0.22325215449284536 -0.2333290895482653 0.20000095892505446 -0.28511688913653943 -0.30619547552871196 -0.07560214863645236 0.2222023360200001 -0.01728118604297922 0.034817491672683255 0.020064475300710285 -0.20929146230449364 0.036455916555833204 -0.2020409028696279 0.04529938059759031 0.053275026115376885 0.08182601168002845 0.007258118400708928 -0.2198760272862046 -0.014543785439448438 0.0900115050968156 -0.09390136738844936 -0.04801469030825156 -0.033415819200820936 0.0972808271491625 0.12253268675618127 -0.09679978258891025 0.07884279563300169 0.07717783181379276 0.07173601702979589 0.11289890473428528 -0.27384085755873233 0.07290435349373972 -0.012630985034695879 -0.14428936614022161 -0.041617762101715874 0.10447621826604167 -0.025330631387231534 -0.013418097807360058 -0.06177617615443824 0.09268707731077441 0.0699128646369146 -0.03816676113632375 -0.0810579968611511 0.0736375139461161 0.02260069108633568 -0.02179540595354104 -0.048287401058584714 0.08958812531122753 0.044117407067744766 0.005023610045814878 -0.3568508299286866 0.5936400765255154 -0.5136651541592427 -0.04444263338210352 -0.36824985575005936 0.6799849847670899 0.2040932809860402 0.057787966529321784 -0.29125794119729853 -0.22818279747944833 -0.21107329437670708 -0.002630100724078691 -0.16965484000610417 -0.31664715629785156 0.11216995393180924
b27 2.4599313864832877
w28 1.0896725864551093 0.03296306135318896 0.328861037615653 -0.032761912928204455 0.3433836376888703 0.003399912157593206 -0.08417949357822452 -0.17471675303111578 0.08096107287675296 0.29698107966446713 0.1471794909712495 0.00816608006682715 0.16798889391759528 -0.022822826757537742 0.08280832638503782 -0.04328829063733565 0.03112748348906195 0.13740907414182935 0.09097489698353455 0.07287885412635202 0.07886289431675694 -0.32601048226193263 -0.09851640134305041 -0.11151576454064914 -0.015997664871231363 0.07314375407772337 -0.06378176051410864 -0.15988492350131608 0.16881193971336536 -0.243821010043063 0.0511082504125102 -0.014597049591113388 -0.07897977246988187 -0.158993555971123 -0.05703244958055759 0.011501526638120404 -0.2605499958916228 -0.07465786645885888 -0.1325296881655534 0.14183053210195024 0.17594933784210878 -0.07763227707757649 -0.016579297215415515 -0.11815547418165738 -0.10522835755761974 -0.2821711327627789 0.18458537942747497 -0.004209674748722917 -0.09258959996479099 0.0910308835231179 0.09633700662962467 0.06712544274136671 0.051372296951366365 0.2991029663609459 0.05281303816309181 -0.09890783615098638 -0.11453946094346798 -0.32364678066156694 0.7961866291474481 -0.2679583983220082 -0.3781501734278989 0.569604383342397 0.12679533255865952 0.08894495294915886 0.23667659894915907 0.04447941863304408 0.042785920713313615 0.03265150334750446 0.13138228880731445 -0.09773031232638386
b28 -0.346399167695544
w29 0.2890497332076005 0.1613130878720285 -0.2298887771718785 -0.0628047844082818 -0.7008278391595376 -0.6188870907922542 -0.07566705559907871 0.26117514162236394 -0.30293760325204927 0.1223137025889087 -0.06444060916757596 -0.13384732244790798 0.13618282369236073 0.31770513649840776 -0.028099449250673533 -0.2869190391164533 0.13583896662250475 -0.19981383570365233 0.00436279946948694 -0.02730388958667931 -0.003769745738021832 -0.2071822031958803 -0.14043520339402693 -0.20068730432851736 -0.2772059540955454 -0.23907718927868774 0.0979988262860133 -0.3512861067163613 -0.05897882429464149 -0.12451614846727316 0.029314323148989307 -0.42597053554397807 0.09554125861961997 -0.1151867977433544 0.08560925714529073 -0.05848408339934861 0.04132051521941724 0.1122733844045631 -0.0397100232723731 0.03792831413101597 0.48787727194528996 -0.3040082926619442 -0.1462888603995341 -0.08852053962266106 -0.074431632386011 0.0311111112482667 0.017295833112842728 -0.023580500782004857 -0.08011461174767268 0.1993489322781036 0.38687472062599887 -0.19887267085821753 0.0836494403619121 0.1891340236302596 -0.11573338970066209 -0.7951941508707207 0.5969122133432476 -0.2647344711138983 0.07229303123869622 -0.6334961149115004 -0.33783937564088373 -0.40083425771189163 -0.08188938338189522 -0.22631742397912913 -0.253227897059517 0.2514575527023831 0.19274217624179105 0.43620274335294734 0.08537602541015836 -0.2295951054121203
b29 0.04947032616498031
LAYER 2 sigmoid
w0 -0.377543275722518 0.21358468937632516 -0.07539545848097078 0.08090863836902004 0.13423097616110322 0.34473981250231794 0.0693473715478957 0.2079341893339326 -2.331596506773111 0.17274964768673573 0.11401831299287161 -0.20222884526173068 0.0075180685242688195 0.10392543213663387 0.06668363767611371 -0.1666886694686386 0.1028654951420045 -0.06390483436906862 -0.2763745880701952 0.05975363387236841 0.13712360107823693 0.01796067069412794 0.2859954398907858 -2.154949328142552 -2.9927115485883755 -0.03555773164092225 0.1648780082459882 -0.1918370074346629 -0.1112447039195284 0.02855236923398598
b0 0.9413702796144213
w1 -0.15163531469497593 0.4131153660791675 -0.5575631457620901 -0.8379573805726124 -0.10730771058651634 -0.18927325716904483 0.2672367551096533 0.08457123150346627 1.8540693088871096 -0.030059211200775777 -0.08617695756032608 -0.08178019030586388 -0.6253621602220382 0.014810112232286402 -0.33524069843805665 0.1922454319386237 -0.31490528526606 0.22916094135668724 -0.3831680874422901 0.14312363925111588 -0.3006104935938183 -0.06767218863811036 -0.21368612291700168 3.3406298601091957 -0.06197203740630239 -0.16143984305907635 -0.4008548489529368 0.4689495813709166 -0.5611472196415249 -0.08034443467146152
b1 -0.4530274321466541
w2 -0.49281362414377183 -0.08064162584425871 -0.2959855372923915 0.235162847074702 -0.2673497488238228 0.11883001227796947 -0.20714837481171952 0.23761636986436566 2.2651509272284804 -0.23516144968284425 -0.07595546753022672 -0.002476181167479989 0.31445206628415695 -0.10329943594425353 0.6009817250083644 0.1884983943863566 0.36785473954274106 -0.006027439345340667 -0.03560336405164401 0.054743541172346526 0.1250559556197506 0.06851166951038438 0.011234930020656486 2.211091206488904 2.3041312562643235 -0.03257400503717648 0.17934932021391228 0.14178342691353574 -0.47250154121686705 -0.2480799148440579
b2 -0.45128175941923426
w3 0.10848298875245006 -0.07446923916930014 -0.1885635730667624 0.020445201161406718 0.0670050234691635 -0.2860849995018694 -0.06770526903432558 -0.14039870109901512 1.509489824739915 -0.08707557783946518 0.13976615347476343 0.07198460554986505 0.14563571858260996 -0.20364524880722304 -0.005017788237309873 0.26859140251696734 -0.09441254793788653 -0.19897869049332365 -0.24508873560148614 0.25183413461189835 0.20050805602221813 -0.12024725041424934 0.14601692729764493 0.9692942364313182 1.736633652776746 -0.10519458429131025 0.03645205300003133 0.13737577835214776 -0.26399223092325 0.062051914359923716
b3 -0.2975984720056141
w4 -0.09399906205294146 -0.15236064950297384 -0.03486242905543649 0.3956664965206934 -0.21493371063014158 -0.022437800746808036 -0.2321673156750409 0.08945709235194627 -1.1686423345417474 0.04770088358339236 0.3713328563236411 0.11102418417929487 0.17594578875973543 0.18277256829962807 0.03751378988270681 0.2696004617719261 0.14692041249657822 0.2379623685409892 -0.01106008122696044 -0.29432058102487674 0.22472128342536438 0.009670662629832627 -0.018927226548716116 -2.019311811082938 -0.8926656475340885 0.19685196174348277 -0.07055097815854192 -0.4983052774070881 -0.49138991165011936 0.1406591104118174
b4 0.1316985863833695
w5 -0.08145603195530199 0.17289127747880836 -0.2401925655420945 -0.41415137798832263 -0.0034361265075545664 0.08326793372256895 -0.038867743932776075 0.07090223868690176 -1.0969867533133675 -0.0566381377336168 -0.3337975185341037 -0.43730263851197965 0.028488032124285557 0.3862001435962557 0.27288668222084184 -0.4077677294076432 -0.032403156418731545 0.03343234246015511 -0.39064856502459805 -0.23266904150602533 -0.032437286252353086 0.056518450125517476 0.201107649144143 -1.4072060406174383 -1.1460060301357016 0.16067706010851343 0.3187929932480189 -0.14787821132696166 0.20972982833858195 -0.14227438835140313
b5 1.127553402813591
w6 -0.2881340544231993 -0.466122175168184 -0.42849218892169166 0.28563073738837286 0.2896114524999626 0.18462567234292235 -0.36829051804595575 0.616128277672831 1.902370702740399 0.21100602747280836 0.430451359933557 0.0048418163312681775 -0.08246809340735932 0.27681370659682025 0.0340532166391263 0.4027019566348785 -0.19776676570988153 0.3657825951137528 -0.2352934881752599 -0.2759962441263558 -0.02259386697614417 0.06564362534676968 0.02393373651495029 2.027274359755113 1.6671643938908438 -0.012967165347717746 -0.20297455412635132 -0.16534765766823753 -0.131008882267318 0.13637266116257057
b6 -0.18443574767259166
w7 -0.020525143234370883 -0.22676711053896706 -0.3106094176530439 -0.7008439824871671 0.31959148493947676 -0.48195461123760425 -0.37817078194130765 -0.07847657197021897 2.403203326187934 -0.2860906071585446 -0.07031633686826125 0.009218168447720674 -0.4848057625336522 0.1289373010429545 -0.41559066257585114 0.2999081954496091 -0.4080379395840678 0.08915468595797874 -0.20731031425320326 -0.043854948652260535 -0.07807935827927602 -0.04918232123277049 -0.05878530385986458 3.3107833044397705 -0.4335627260382076 -0.044169463026455955 -0.28277387467484455 0.27564472241939464 -0.6748709323316375 -0.2840596355839048
b7 -1.0500699135445055
w8 -0.21978291742527517 -0.02908113988406555 -0.2598698721268781 -0.6389667441664483 -0.19835482259667306 -0.6012711201316336 -0.15981941995258578 0.03940866892116 1.3896956130521567 -0.2693765097081473 0.36946875750919683 0.2556079574302672 -0.25855592868545846 -0.10957686935541404 0.14328774279581455 0.19933874088163508 -0.29145265815921156 0.5272572442080337 0.08302463090914558 -0.09535912896575095 -0.048402557259409805 -0.33278159227639015 -0.13747151117129452 2.702563975223663 -0.0725550452449364 -0.17687825093678605 -0.03390890786712766 0.1574392525777773 -0.3417032732682614 -0.21823184776674115
b8 -1.2185360777386696
w9 -0.008587255481252026 0.2271888632907152 0.1848871200193582 -0.3308441741487945 -0.16475046496400983 0.15827573957682312 0.36812355370165606 -0.16991324999372376 1.5887436338292427 0.22467526912238087 0.16757481430300109 0.07643960541394404 -0.20843700586961164 -0.09045408769869119 -0.32929268245394283 -0.17150670990413788 0.0038991320714861725 0.19919527017155303 0.08113610863718305 -0.0011838260406941937 -0.24670473398797652 0.2033455838125089 -0.5601089120681596 1.8763859068393711 1.9985600169801467 0.3793286974568332 0.029873275118689497 0.1898104694960749 0.24995237701931694 0.12843249849937521
b9 -0.5565742684967041
w10 -0.35559547158781474 0.04280443449033363 0.12985632027613744 -0.7046685136434616 -0.12354525426444117 -0.1345167243399967 -0.061943818071478515 0.13158433125013602 2.827344695948917 -0.21677717781250658 0.3189741694226487 0.1494722678347245 0.216976920470666 0.06237165196958985 -0.02605161518926128 0.25591847842914006 -0.46064970097166 0.20058997450695065 -0.17741847980368516 -0.6273167186574731 -0.2424286170128703 -0.1330567718502069 0.05089637751599393 2.066893834203116 0.8783522334495846 -0.337703637167802 -0.4087544904316575 0.10845390106810592 -0.1552184287416243 -0.18311270496502957
b10 -0.6084678537209267
w11 0.4721393938466668 0.3691756070062785 -0.17429331083811997 -0.2970247048843277 -0.35039297504673567 0.18997007726530338 -0.4807504291229291 0.22421485818309508 1.0434727657876723 -0.038872416097466576 0.058901480688127186 0.039606727031345663 -0.004449191233320512 0.1472232969890922 0.40175845812378874 -0.3438722093289334 -0.14646302814358425 0.1069141682204618 0.3015005620893133 -0.032745003855115445 -0.1202484075571353 -0.23934902650331244 0.1828075665792807 1.9483118366177163 0.9431441373731486 0.06879033191160477 0.030658546474466142 -0.09736186602796414 0.04021015032924897 0.22487776193134762
b11 -0.5148063685637111
w12 0.4263351403246404 -0.3787291017664924 0.00715640558315062 0.2780657036685831 -0.22926375624878556 0.2520689832864206 0.0359055618228907 -0.3098158590410848 3.2035987009100855 0.1851891588305126 -0.4013650700786985 -0.15743945309304813 0.1675490387468527 0.10108899194918865 0.4648830583772996 0.09330118179683165 0.10500070114035363 -0.015579949412082291 0.02726944563446564 -0.007849263512006134 -0.32918935465666077 -0.44742522512589555 0.0026893562276430806 1.7609404477990438 1.2040576151976117 -0.03637593869528139 -0.04599073956682388 0.7101055422169442 0.22525671197534525 0.2191623598826365
b12 0.055476095546723156
w13 -0.19857360650365846 0.03615974515695839 0.22715671989929215 0.23623157914010182 -0.11134450652218893 -0.2601729199822829 0.11064089351042022 -0.3679309422839734 -1.3058859564743626 -0.3529424990885415 0.039966976791636244 0.2519182542853012 -0.5131182736121984 0.1661033137437963 0.34326595612371635 -0.15449383425561664 0.15105018001147477 0.019320651878449214 -0.12289002368945014 -0.3416465717097184 -0.029693087658881834 -0.13449561367418908 -0.4541440930812927 -1.3563887505535872 -1.2011998191609092 0.021131115713998002 0.3184355780032774 -0.2858893045793286 -0.12035902756621701 -0.30527141104033756
b13 0.2877576153381452
w14 -0.1171300304411887 -0.08803485027456995 -0.14949586787686914 -0.4083263985165789 0.09698406535736372 -0.010453773872505689 -0.25139364085859195 0.005025849758189479 2.3354399710492926 0.20370925795116548 -0.3105455010621524 -0.21565999977379957 -0.2196217289047628 0.24853633298061711 0.2227306504454384 -0.014982621508756564 -0.17713750963148325 -0.016944583640982804 -0.3323899724591282 -0.2062952635897127 -0.012999433616168631 0.024491953086047666 -0.003688767894619528 1.9608237983493446 1.3564859958734927 0.2094914895891766 0.26156572548273915 -0.2113107117252716 -0.12702313374889165 0.16824041750717345
b14 -1.1206038759384678
w15 -0.5617202337770918 0.42446950618345003 -0.4241108669796957 -1.659348814228017 -0.14495530443532648 -0.10832065334040389 -0.4181078512655386 -0.36556345527009604 2.038881689721112 -0.5655275657606271 -0.11566393132720888 -0.2965323213279793 -0.9585400117971488 -0.26057543771183883 -0.1267382306304739 -0.07301937190111571 -0.4601858305695942 -0.022514218205816675 0.3706602480660547 0.09793393672062148 -0.38645714479569354 0.4173995259692917 -0.09233080071316918 1.419834008421734 -1.228287110034452 0.11692033707911369 -0.8037616958097109 -0.13383192485375975 -0.024180320001454977 -0.09356566304833677
b15 -0.23744593633242791
w16 0.0988510645343255 -0.25314649259413224 0.7650174804679836 2.0106914851441036 0.5498632476556155 0.2474467077293433 -0.3871915206928616 0.17993001332898242 -1.9357434026289224 -0.3052808073927132 -0.3035005420882904 -0.06217739344163621 1.7390979581847494 -0.070376789500976 0.6987100562349567 0.09002260545058208 0.7039048153237434 -0.22090545789421454 -0.6321311623986333 -0.1026628705664801 -0.14546021651995716 -0.3761704935591622 0.07407979664349695 -2.2926383085001807 0.803920852109173 -0.34027724580894275 1.6927413676753884 -0.8703929033928596 0.9599766251625675 0.21222473753076096
b16 0.9296192927874146
w17 -0.005999349217536906 -0.10865316382961576 0.0909433895812668 -0.5705183377381794 -0.18770868604584354 0.053720577994517106 -0.1653119511945675 -0.27062121339505935 3.749925498928585 -0.42967043085050344 -0.07137306278898985 -0.09046493353663027 -0.24236651987795377 0.09628259592649321 0.33641920237118855 -0.19183417648432838 -0.590371923559497 -0.39975837975762196 -0.2159960484674222 0.16502915306387567 0.15893397534329226 -0.021048143531292425 -0.3779039564662365 2.5849975621692676 0.17903464525121507 -0.08612910168647835 -0.6126904454662684 0.17711518031255047 -0.04296392921604702 -0.3665621915243471
b17 -0.32908715555122836
w18 -0.007073623909804358 -0.034788737039084756 0.7489210240963919 -0.4396383536426301 0.09866262259387393 -0.24908504145299037 -0.27875887432600777 -0.6903778351221778 1.7644073571315537 -0.06436638599923221 -0.0471067323120901 0.11378607232627663 -0.08249275978212228 0.10255972094196997 -0.04079284610267703 -0.15533780748268736 -0.2338619831078647 0.14515398316560962 0.10404114726240982 0.10959825477261678 0.14718074642286216 0.15041277373497838 0.10136780566874137 1.1160598829789627 1.5842059067492622 -0.13548662982234846 -0.2496297412502129 0.48302672547246167 0.30327943100115007 0.2881103453157386
b18 0.04563393555061681
w19 0.041352995596890894 0.03613003662317147 -0.12112764364517871 0.2789489435955926 0.15047971424182827 0.4078469210264608 0.18232779499568397 -0.15262332629046982 1.3068950361754497 0.10250589514488216 0.1867615301665631 0.053323836802680026 -0.006832007572698321 -0.16775689870202115 0.0781564759778582 -0.1526694655184376 0.4067702364172001 0.562959001471276 0.14262261344009788 -0.11775464099801924 -0.2558130993576847 0.26749194577629926 -0.024216148861146952 1.2895003455061043 1.3050926481969152 -0.1593013230474654 -0.5633599365389234 0.5094974941477308 0.5317418643571452 0.27460030492169324
b19 -0.06873745601744087
w20 -0.3866315543672947 -0.22964959675414798 -0.10581559292965625 -0.729060161121953 0.19111447611836788 -0.3671004575116005 0.17761857609600043 -0.1931432417318486 3.8780790421736206 0.11667968560972004 -0.026716356620964995 0.09377134589839654 -0.46425518759845547 -0.05830002542461136 0.10097333224869685 0.02917970485590772 0.008278389850364692 0.346941263152104 0.030097101679957605 0.0747738409711911 0.07690179323984597 -0.025416610221963645 -0.1377398077997587 2.0422768140756777 0.695490728175489 -0.40573984612004754 -0.34366130960886165 0.30485281665640374 -0.5686090776505629 -0.07263911878252266
b20 -0.6722645610180908
w21 0.0012457189491465784 0.16018074715461575 0.06238500761166035 -0.28885203520868047 0.04337493968619173 -0.7277859263558469 0.1847517104190301 -0.17209553527379126 0.15210741035168387 -0.4337583180423012 0.13400622951894117 0.07398512972262736 0.27478779901136513 0.09782335147132157 -0.035773213425110105 0.23850264748595348 -0.443395782043195 0.132822840831554 0.007123713483367296 -0.10642188002582684 -0.07434419558884206 0.039638980854062776 -0.3920223392898077 -2.061812740772379 -0.5598999326040426 -0.5033230737332497 -0.6503797567018158 -0.14818226110994617 -0.2612050523372396 -0.19011201537575848
b21 0.4574848078523435
w22 -0.20669264804039436 -0.3724402387535175 -0.09026586769467088 -0.5180143267169556 -0.3559201054408015 0.09739869213584491 -0.4835664890543018 -0.03105489362788968 -0.617941697005715 -0.4455366087897923 -0.09774743110772363 -0.06706179549630596 0.01579235125768963 0.17083577854828558 0.0712123580358531 0.3160031073644134 0.20632628565774538 0.3067501188265922 -0.5159487207973565 0.4609171367754792 0.15843630562152078 -0.16523869281668319 -0.14642045533926393 -1.6436142035344325 -0.9507314121782081 -0.31105355487356057 -0.1914282777952956 0.010286473086365933 0.18219454214969766 -0.19910929188348958
b22 1.0305175386791325
w23 -0.006100913185100117 0.5309352118633432 -0.32882861966138 -1.2696899021079693 -0.4842477905254204 -0.3204002653464227 0.5531253703623789 -0.0988890573182026 2.1432806693658253 0.10159754246974342 -0.21668835763321365 -0.047303564681709515 -1.2531379241393221 0.22561804281605505 -0.5333726528115555 -0.5421146979083372 -0.8506914149312351 0.24591101906404875 0.5649569546495231 0.14748806830066047 -0.1738969343340588 0.1229750010306487 -0.034945753597429435 2.050563040639882 -1.2143889506272256 -0.3332371113344756 -1.0966289537330005 0.3435842008746585 -0.7024351055715021 -0.04636475769538189
b23 -0.41139604708219074
w24 0.17398440165149362 -0.03068736527835593 -0.07152963077846068 0.49099962082388415 0.03134314583309669 0.16320698383307303 -0.18261997473141353 0.16849803141356026 -2.7976636716823973 0.2474613525823106 -0.39669918884896543 -0.013550380618196248 -0.5365948248034396 -0.11010030202100146 -0.1679715911203908 -0.0623513942468353 0.19132428735745574 0.2195176614035328 0.12873014114958078 -0.19009131270069032 -0.43218476616045043 0.28505836147584696 -0.06876745762519355 -1.5522648973682192 -2.3954277744005448 -0.03686854647013876 0.2940539782091182 -0.6066145376206867 0.11291955775603739 -0.04220207991426407
b24 0.7434685338835236
w25 -0.08827058207197179 -0.14443863388251704 -0.043566633869209705 -0.18877559592436438 -0.3362791635835499 -0.14786045742873952 0.3869565092058024 -0.40788386458836945 -0.4411554526532568 -0.293626282950251 0.0497590423584481 0.026273378385302755 -0.7591508554093077 -0.19115251357718022 -0.4005145437397639 0.10350823672591071 -0.3286870705679217 -0.05845275413559815 -0.2527803580185967 -0.01250321285691328 -0.33783620507224604 -0.2768705144874517 0.09056912128938198 -1.3977827158273561 -0.1904026970433412 0.3025427041002537 -0.3756772439135993 0.07011314501376535 -0.12712398485464266 -0.18152686424349793
b25 0.28242310867716275
w26 0.03235285068362358 -0.035493750849373805 0.7171027368496223 -0.16213716004887854 -0.032997391221315606 -0.3543466100500186 0.07749479404529154 0.2755674680243462 2.223634194121089 -0.020191791837130504 0.08760303912003327 0.2227502583936638 -0.6239815885277886 0.013844902092425643 -0.03796497142190028 -0.016914865408360326 0.10408383486583832 -0.08381912497758864 -0.2053401318403761 -0.23952182102613845 -0.03599772230041135 0.4694460030246337 0.265877910861556 1.3972541828653169 2.065570217945649 -0.2057786714924915 0.45196125090781314 0.5823606150544429 0.007969561829439576 -0.28586395181461566
b26 -0.36305237391492107
w27 -0.020274047462211012 0.19729138811038668 -0.07115276891345473 0.2834997906902719 0.06067228844141319 0.3981660029545614 -0.32192129102690076 0.25492901760727654 -1.7843034131019784 0.20255134868456864 -0.22618089903834845 -0.30034246821953126 0.43115419240459996 0.12913762847083687 -0.042301735911577716 0.05433720772427411 -0.08200893425193316 -0.06944004607530879 -0.2612501672533284 -0.19092287423376986 -0.07562094326353938 -0.24192761247336203 -0.11693984659336873 -3.0032214005023232 -0.4595297155845443 0.26488474939132073 0.4180879836568707 -0.002064218014782903 0.5043820152305257 0.08830864939449465
b27 1.3603552988575152
w28 0.16157905045805082 0.0730363220486651 0.11400206485928051 -0.4311007920618575 0.4269390757518513 -0.4682885279040062 0.10738797547585913 -0.042055272682175925 1.2045954874700808 0.037305638231417575 -0.14525044441684493 -0.2822536516302373 -0.04448396502526391 0.3370045426364429 0.021345150925609846 0.4108067882405944 -0.1893631581288204 0.03931628120614549 -0.5541502159331898 0.052365865067170676 -0.2353851635508768 -0.14265488642963986 0.13290676497456919 2.0122442982340476 1.4860821306631917 -0.05957234781507436 0.5497809921449511 -0.1111926224668221 -0.03495492888090722 0.18916993418973113
b28 0.029742107400486738
w29 0.04118311005069494 0.09434279026934776 -0.09161789320196544 0.7052669252306356 -0.10224872584261119 -0.16077663228710984 -0.09041525138278485 0.5333375500412153 0.9289943717241187 -0.3491844220899198 0.3598754869294327 -0.2271024026370921 -0.08095744790951334 -0.04066624886983406 -0.05452686215928316 0.37924742476352485 0.048594620309664535 0.16819627482722696 -0.4743006648301848 0.544415119092346 -0.12023216697457426 0.11328780395662018 -0.2735270460952138 2.544908662905328 0.2793806092047046 -0.11363125544874692 0.34313905110892295 0.06933793075689411 0.2816614638043257 -0.4516711095116411
b29 -0.5755584909874575
LAYER 3 linear
w0 0.952396588568788 -0.5495317833990281 -0.5166937051681744 -0.008624995539120526 0.5239470360111019 0.07861468139516663 -0.24296854275729646 -0.765804968233632 -0.29950304734724215 -0.3067607180368521 -0.436250653103433 -0.3702092926227303 -0.25452567085592137 0.3740257055380774 -0.6053301604945156 -0.5751904257671182 1.3088530739583848 -0.37937745136574896 -0.295263040916576 -0.41518541302598705 -0.7538220985514962 0.712793856987368 0.29177330278036817 -0.8918776209515552 0.8794799548797146 0.510338503763237 -0.2267715422791574 0.6644883657703767 -0.27939014450775307 -0.21282117832321856
b0 -0.07959395515245536

POT Cl 6.0
SYM 70
2 6.0 0.003214 0.0 0.0 Na
2 6.0 0.035711 0.0 0.0 Na
2 6.0 0.071421 0.0 0.0 Na
2 6.0 0.124987 0.0 0.0 Na
2 6.0 0.214264 0.0 0.0 Na
2 6.0 0.357106 0.0 0.0 Na
2 6.0 0.714213 0.0 0.0 Na
2 6.0 1.428426 0.0 0.0 Na
2 6.0 0.003214 0.0 0.0 Cl
2 6.0 0.035711 0.0 0.0 Cl
2 6.0 0.071421 0.0 0.0 Cl
2 6.0 0.124987 0.0 0.0 Cl
2 6.0 0.214264 0.0 0.0 Cl
2 6.0 0.357106 0.0 0.0 Cl
2 6.0 0.714213 0.0 0.0 Cl
2 6.0 1.428426 0.0 0.0 Cl
4 6.0 0.000357 1.0 -1.0 Na Na
4 6.0 0.028569 1.0 -1.0 Na Na
4 6.0 0.089277 1.0 -1.0 Na Na
4 6.0 0.000357 2.0 -1.0 Na Na
4 6.0 0.028569 2.0 -1.0 Na Na
4 6.0 0.089277 2.0 -1.0 Na Na
4 6.0 0.000357 4.0 -1.0 Na Na
4 6.0 0.028569 4.0 -1.0 Na Na
4 6.0 0.089277 4.0 -1.0 Na Na
4 6.0 0.000357 1.0 1.0 Na Na
4 6.0 0.028569 1.0 1.0 Na Na
4 6.0 0.089277 1.0 1.0 Na Na
4 6.0 0.000357 2.0 1.0 Na Na
4 6.0 0.028569 2.0 1.0 Na Na
4 6.0 0.089277 2.0 1.0 Na Na
4 6.0 0.000357 4.0 1.0 Na Na
4 6.0 0.028569 4.0 1.0 Na Na
4 6.0 0.089277 4.0 1.0 Na Na
4 6.0 0.000357 1.0 -1.0 Na Cl
4 6.0 0.028569 1.0 -1.0 Na Cl
4 6.0 0.089277 1.0 -1.0 Na Cl
4 6.0 0.000357 2.0 -1.0 Na Cl
4 6.0 0.028569 2.0 -1.0 Na Cl
4 6.0 0.089277 2.0 -1.0 Na Cl
4 6.0 0.000357 4.0 -1.0 Na Cl
4 6.0 0.028569 4.0 -1.0 Na Cl
4 6.0 0.089277 4.0 -1.0 Na Cl
4 6.0 0.000357 1.0 1.0 Na Cl
4 6.0 0.028569 1.0 1.0 Na Cl
4 6.0 0.089277 1.0 1.0 Na Cl
4 6.0 0.000357 2.0 1.0 Na Cl
4 6.0 0.028569 2.0 1.0 Na Cl
4 6.0 0.089277 2.0 1.0 Na Cl
4 6.0 0.000357 4.0 1.0 Na Cl
4 6.0 0.028569 4.0 1.0 Na Cl
4 6.0 0.089277 4.0 1.0 Na Cl
4 6.0 0.000357 1.0 -1.0 Cl Cl
4 6.0 0.028569 1.0 -1.0 Cl Cl
4 6.0 0.089277 1.0 -1.0 Cl Cl
4 6.0 0.000357 2.0 -1.0 Cl Cl
4 6.0 0.028569 2.0 -1.0 Cl Cl
4 6.0 0.089277 2.0 -1.0 Cl Cl
4 6.0 0.000357 4.0 -1.0 Cl Cl
4 6.0 0.028569 4.0 -1.0 Cl Cl
4 6.0 0.089277 4.0 -1.0 Cl Cl
4 6.0 0.000357 1.0 1.0 Cl Cl
4 6.0 0.028569 1.0 1.0 Cl Cl
4 6.0 0.089277 1.0 1.0 Cl Cl
4 6.0 0.000357 2.0 1.0 Cl Cl
4 6.0 0.028569 2.0 1.0 Cl Cl
4 6.0 0.089277 2.0 1.0 Cl Cl
4 6.0 0.000357 4.0 1.0 Cl Cl
4 6.0 0.028569 4.0 1.0 Cl Cl
4 6.0 0.089277 4.0 1.0 Cl Cl
scale1 6.693225486424119 4.755127155531514 3.447265911374279 2.297040987151948 1.3746877060723524 0.7136149686000196 0.16390958621864876 0.009572847132386321 5.542299999272174 3.8741702384211227 2.722116514107772 1.700767032391217 0.865378152646535 0.3448686394173479 0.05111253726693792 0.0017714113046349586 5.9993231855927505 3.060569765535197 0.9297211954530409 2.970514672759202 1.5613137190907702 0.4601440789484742 1.3372742660192076 0.69022304829989 0.18525172302103046 12.185339483597785 5.880291889695977 1.5853557966462049 9.166430297213521 4.33221952457338 1.1351347362880448 6.012462597970764 2.7043621390784973 0.661968438360194 8.539652836323636 3.9049793066738774 0.9424636070960244 3.8385968590500497 1.6864795090436377 0.35752226104198215 1.5743893319291906 0.6873281887593988 0.1328593314203455 24.7253147378493 11.854778988119016 3.1559859334188936 20.07934035655898 9.678742277569343 2.568724288942645 14.631483027434795 7.033522245752118 1.8229437392825982 3.7433167532658147 1.649442504605648 0.33801309411443076 1.5961383190642964 0.6875038712414546 0.13478752801665805 0.5678955151436127 0.23315684375002435 0.04066664865960217 9.305670661070737 4.125828451386499 0.8462288600551456 7.158491592721348 3.163889553251897 0.6430032939573741 4.701180346673309 2.0573738816951708 0.40819223431791957
scale2 5.340086604296252 3.8696375092820388 2.920716146852664 2.0461289412303425 1.2959552101428335 0.6998891931355914 0.1636907567976717 0.009572795676884236 5.149217838458579 3.6808426878764284 2.6312283386325186 1.6721737924501279 0.8615785785197472 0.34472694760351663 0.05111249472197422 0.0017714113046306973 5.9852792166581334 3.057313379875512 0.929573661833293 2.9646737196375508 1.5599146578078043 0.460077222351451 1.3365187890900108 0.6899527325780129 0.1852388833172974 12.159081575646828 5.873969754113505 1.5850329996427899 9.152744659235983 4.329176194044693 1.1349937017360727 6.009692996102194 2.7035904526227266 0.6619311200755962 8.51474953220394 3.8972840728296436 0.9419942414418148 3.835606980603896 1.685624344397524 0.35747928912553073 1.5742708492780257 0.687302918497713 0.13285799436014067 24.53466627585239 11.804733774785017 3.15286627186247 19.914944998120575 9.635706116276621 2.566067094441243 14.50783151431166 7.001376853205627 1.8209954814135374 3.742982636332943 1.6494041800842396 0.3380127205057913 1.5960442126280403 0.6874929388372052 0.1347874187093004 0.5678923061273664 0.2331562481326437 0.04066663974973545 9.304758928527724 4.125724112794914 0.846227860166027 7.157821138970685 3.1638131363182795 0.6430025583695372 4.7008174927265935 2.057332035299693 0.40819183435659995
NET 3 70 30 30 1
LAYER 0 linear PCA
w0 0.06982167144002514 0.06839867202095834 0.06610024953034058 0.06435276693286283 0.06163171038739847 0.05796136642858527 0.04892188689006135 0.0339328783460143 0.07215805557259161 0.07159872600668722 0.07062514648718757 0.06853098261971205 0.06401788412749632 0.05591639692964439 0.03643585183638302 0.015030931704389574 0.06139492629760148 0.059032647363374414 0.05128250913994171 0.05903882280156559 0.05539902137858977 0.04812340377642381 0.05483817211731616 0.05098647635903532 0.04351479506685709 0.06438524677912238 0.0609724148242247 0.05479493531664897 0.06450857746594613 0.06100157432242964 0.05402795868093693 0.06373963705228591 0.06108807620259057 0.052937059840027334 0.06722822676794096 0.06543425375664373 0.06120046137720983 0.06503442651981113 0.06265907005327168 0.05670537534379889 0.06281575636278373 0.05967566880273447 0.0515301954781714 0.07011896282385643 0.06897725251155172 0.06507020534802148 0.0701664172579851 0.06899980896965606 0.06538339203404929 0.06996770372862526 0.06876389552673197 0.06516261961431934 0.05782310815259613 0.05353361523837587 0.044319311333630325 0.05254548314055036 0.048971345169242925 0.04110706865504349 0.04306836937180276 0.03998885746446408 0.03392546736561934 0.06408372530557928 0.05918162675286408 0.049278204102394946 0.06478474813486902 0.05990744131282601 0.05017213924015169 0.06549414816053478 0.06084146194488795 0.051672343016628125
b0 3.5025823410362498
w1 -0.9044988770727178 -0.9346652356276128 -0.923891050742722 -0.8644606656840296 -0.6695715903173505 -0.3564477705118236 0.0783537100694333 0.3005194442699562 -1.004980804282064 -0.8987887021134844 -0.7668246620543953 -0.5637491669224881 -0.2634831199634939 0.0665088348924156 0.33736478015963456 0.2569342233116074 -0.18870825861371615 -0.10543727636235693 0.07277178098940763 -0.1697937234255112 -0.07387003939608133 0.09748882097108487 -0.046208429642826405 0.04427973859048247 0.17961576569877835 -0.009879782911832505 0.0314461499303124 0.14003204988153473 0.05527954303938686 0.09051088580004533 0.17547328658781464 0.16287110516488015 0.19931633245680724 0.2546159691005133 0.05815097092318194 0.11368606040755311 0.23796819459049098 0.2058251084454231 0.27066468391651977 0.36355779991953974 0.3210932526764764 0.39772834724793543 0.49069835641437076 -0.08477177004218182 -0.011873236752411904 0.17065697786378692 -0.08965748173019236 -0.01317892944487645 0.1729722287647723 -0.06450384633199144 0.015107605737403032 0.19440452293877875 0.21279153418949326 0.3026008125928667 0.4094960416476638 0.26469009144107225 0.3284313937648865 0.405657165127931 0.36440024530671866 0.37934521208252436 0.3933006171021247 0.20747464779169814 0.3105514353602404 0.4366922503666345 0.2174521578868848 0.3185816357093716 0.4444830832374969 0.2474035595126626 0.34098555476989184 0.46233384603080585
b1 4.844345096855689
w2 0.51932184981282 0.177710543318932 -0.2070463889643562 -0.7154761582558345 -1.2619493206119572 -1.5752963884373912 -1.4667197118596136 -1.0056132016894057 1.3768159816229264 1.36412076221471 1.3323420713557357 1.2648275273542595 1.1467087786091656 1.0203844434084968 0.916408083746521 0.7463481270832442 -0.8787595009454613 -1.1143601154642295 -1.3019338740208193 -1.1875301442159696 -1.3268440509442014 -1.3937952958119821 -1.450827606712617 -1.4835155162409617 -1.4143604718691742 -0.23626428678132094 -0.4823049013787488 -0.8898605821785922 -0.12387269731454238 -0.3455298949721061 -0.7413859795280556 -0.009267880044277076 -0.1779763508990695 -0.5124237206853411 0.10266424383336666 0.0633168164657806 -0.013774195183007189 -0.0539266788962227 -0.037755246176709306 0.014770386080239 -0.19207241047957 -0.13505914821895196 0.017867925488319704 0.2601298656894793 0.1388741361021505 -0.06843209688315212 0.2661919264855922 0.1379211244524903 -0.076966783504843 0.24678869886942983 0.12058614024861647 -0.08717067100616893 0.5847199867171549 0.6207819934555823 0.7628769931417834 0.6898587380979901 0.7239741067915206 0.8455223281990627 0.8208016766013121 0.8337240517870567 0.8808463831355103 0.35828869670583124 0.38723038371436663 0.5374700325713127 0.3138159217904419 0.3386459176086065 0.48355291240286596 0.24747388020244693 0.26558949805949095 0.39808886637554314
b2 -0.5592665613063721
w3 1.3978809049263303 2.561334379689337 3.418746292048852 4.035547987976418 3.852211897301941 2.7915021045564603 1.0784586221957715 0.4747875143963779 -1.503415389005111 -1.8768879391762743 -2.0879311777964125 -2.071767866381456 -1.4649235067555453 0.04529315920990932 2.756833080407061 3.259275543595233 -0.007131841494987345 -0.45489864900901333 -1.118601546707822 0.11917739218436514 -0.35827149216827187 -0.9359694498900838 -0.25902598107526015 -0.5892729634559138 -0.8033926092960113 -0.47884298626848965 -0.5955866452334239 -1.0717141285724068 -0.5928585346504663 -0.6159516375722144 -0.9599154137242085 -0.644491744237579 -0.5324648169870051 -0.622756523198105 -0.8047090883322829 -0.6054858023737258 -0.1148965727401379 -0.6859708514089281 -0.2142049227969897 0.7211911075328125 -0.6533895353122124 0.0735890001593219 1.532922458222619 -1.1222440836183005 -1.1374490774119335 -0.8733393755920241 -1.1706335280635838 -1.1860679707279915 -0.9304041472798255 -1.2167990978347771 -1.1936575158314604 -0.9199073301803703 -0.08218541299177935 0.6003613263704168 2.0342023965825287 0.7054485708895136 1.311922542210883 2.580347833237076 2.1665908273092427 2.530904299914892 3.2539769617928274 -0.8687743041357592 -0.20769446434418337 1.2524262266940152 -0.9290801839700576 -0.2987505949683504 1.119824632335556 -0.9264576490873325 -0.3498011785271812 0.99026792649027
b3 7.883658592093239
w4 4.104017186439554 3.608767311408469 2.445341065106758 0.3162047612412252 -2.716366752483042 -4.958447675746197 -4.676624308191936 -2.151245646782059 -0.6308692193720924 -1.7295905108765803 -2.578954415724012 -3.2703059403061507 -3.413321593464812 -2.5813531941397794 -0.4679143939133829 0.4813651680160205 1.310817680289015 0.6422237710647223 -0.10846417232957115 0.09779020449946207 -0.504325073499125 -0.9423861104004132 -1.350031146375086 -1.566564305538401 -1.4847929229104515 2.8245315320453144 2.659038049149242 2.092650938592461 2.926774048563639 2.9726038156730183 2.6292444122222443 2.7813243888182284 3.1867706088674757 3.348011926476201 -0.17206952029939973 -0.4460288081293947 -0.8698421514708007 -0.45265251970017506 -0.3983800172738051 -0.3894374591454825 -0.78994530712808 -0.43495539066123895 0.1940896973324546 0.4705128053678103 0.017812519071494205 -0.47706931446921835 0.5660475769530974 0.13253351073542094 -0.32110044243223956 0.6983513500550618 0.3662050063598378 0.049940228359203614 -0.9743783467711487 -0.7176354630900182 0.06686364238717502 -0.9609116041006177 -0.7454221425335745 -0.10065640250590067 -0.361023109070297 -0.3032379118691741 -0.07054794966435012 -0.4485415629621219 -0.316288089411048 0.3617182675424847 -0.2878176534699707 -0.20030226078959293 0.4197931931613897 -0.023013139770926568 -0.014022559714647446 0.48328804851569795
b4 -3.113330186684352
w5 2.195345249348917 1.4034081245531262 0.23370232838405922 -1.5181592754459716 -3.2318243119664887 -2.872916383486324 2.6020052598572354 9.589757642405429 6.30611137231207 4.164680319117767 1.953582929048916 -0.8008408946921092 -3.6246722319915468 -4.6406129453780895 -1.3891084901044146 1.4356021651984336 -1.3589272205265501 -1.0598834527394594 0.9768546874201833 -1.1171503347475822 -0.3938825134895156 2.0843520909969975 -0.9484748665958737 0.6668792408747983 4.081258092589529 -1.4946645038657838 -1.2252915881507447 0.3587014890471553 -1.4588165098210208 -1.0559406152452542 0.545781203699516 -1.2592376189038617 -0.568322665633385 1.2946136759527922 -0.271020346651483 -0.24458332315778808 -0.1913056229164618 -0.4539021011574633 0.5639859373754608 2.2066253240233507 -1.0916811393734307 0.5824296782605034 3.954429444998988 -0.7106202465679945 -1.4156034698547413 -1.7446460593702904 -0.8470096351179229 -1.5366744064064708 -1.7659725575383411 -1.040307383518028 -1.5061831082551909 -1.391011256433777 -1.3240109054190174 -0.9886525467486649 0.4736810368299699 -1.3304748830658937 -1.2160680317367567 -0.2361260362336341 0.18237051574588262 0.0635703985810978 0.2345438484675891 -0.4580405581485931 0.19561237915108468 2.2155086756620883 -0.19974009592701744 0.506253719390711 2.61723395817773 0.11798807278125674 0.8935800682960475 3.132293376156209
b5 6.812337087470722
w6 -0.09355658444393582 -0.13666070499249622 -0.6287731681574487 -1.7673246783350303 -3.3728146096033376 -4.149628742629495 -2.426158589843247 0.5747079869808119 0.023531706263681198 1.019681629079388 1.876563970076413 2.6906607139752046 3.243992199299382 3.6382193885833924 4.941185847560483 4.544026878110313 1.6521733456445764 1.949359960915287 2.2950930477201488 1.6256296011891591 1.874497350264655 2.446788093227383 1.3687579567576391 1.685518265047904 2.452170143419259 0.4901695002207205 1.0889997550065311 1.4899791496686734 0.09732091746777174 0.7763609228399396 1.1928872732341305 -0.6006066085029779 0.1950899448033739 0.7443798048503314 0.4302539647009522 1.4492820798695878 3.2954839157530103 0.32289764259817627 1.3548572436131687 3.3381209502816094 0.8297463360953213 1.9293177564193442 3.988168041342921 -0.8280449491949657 0.012261662816896111 1.6271785209411043 -1.141896338892529 -0.33414654928785825 1.2545496245465482 -1.8620757836917639 -1.113746276334783 0.42581585591548954 -2.2815325470211234 -1.7016390798000893 -0.5126864022562184 -0.5110459517196579 0.33230208716630993 1.983593304751816 1.2290595806938354 2.22573424488484 4.109987803749718 -4.795440387039934 -4.509189837835995 -3.8140971279320857 -5.154687616117034 -4.9208112561104445 -4.334255389578391 -5.354670080765994 -5.145896243377965 -4.621456431311701
b6 10.959373726653647
w7 -4.717944680434309 -2.881939479700544 -0.9464651201509722 1.3768816704800386 3.7890856037053258 5.433432072722691 5.730851841742093 4.862731613793173 -3.088766535984917 0.4201731861400603 3.4510804179135124 6.044149084930339 6.352254235077603 3.101971221838126 -0.3958435798684121 1.7497815067727072 -3.062166732900615 -2.8109522612834983 -2.1608366109417183 -4.505063289731485 -4.622700460481731 -3.990784571659146 -3.4998496970914874 -4.1272571658268475 -3.7969160501767134 2.094111674882467 3.4159290099797426 4.606501867800259 3.325161575080143 4.954293028770063 6.585098386248238 4.524713888269735 6.650339992225115 9.416557530379693 0.5192495325770482 0.6753955179297536 -1.1461742583529535 -0.017602718971656658 0.7297326005076048 0.9613723711717316 -2.277592659085121 -1.6864860443128147 0.3390571828684926 -1.1308829305697254 -1.2673032850692667 -2.896002906397632 -1.6186151720730926 -1.6980936169364995 -3.0035651213501557 -2.278469913177003 -2.1118381607966437 -2.63217261297151 -2.595879935425364 -2.1670823882400136 -0.21828032976075135 -2.1529219574360985 -2.5595466789172856 -1.9899217637959068 -0.102416624659043 -1.159952639842829 -2.320102812590205 -2.2148668535722664 -1.2860013240922799 1.4959730500289168 -2.0018140938683238 -1.103403405988119 1.6663995643016478 -1.6755953348023018 -1.0732230013140127 1.3265961671432938
b7 2.2513686064581027
w8 -12.926373376175187 -8.915336694854732 -4.152561178458664 1.4366679499534545 5.421718648955786 3.9089995787108895 -5.517547765646573 -14.058987604078924 13.229593968625215 7.96068124581515 2.6889673367082927 -3.2787750389524564 -7.910764725600781 -6.908498963221128 3.7188326331594963 11.028288737190282 1.8631232893244287 2.155869095074405 1.1699575202854162 3.725054969348866 2.4576173875134697 -0.624667366511353 4.131171454516194 1.752860408237773 -2.6276652042505737 -1.9220430035779372 0.9251168887840547 4.938618522187763 -2.565134183935229 0.6182734220551087 5.6854204540916635 -2.889286355122782 0.3788137041380787 6.536535239891878 -0.47005174237533087 -1.1899757689634276 -2.432071328859068 -0.6289958924151218 -0.825119495666054 -1.0855606426935944 -1.3847342703424244 -0.8056874318344884 0.8364452811588624 -0.0864139868594764 -0.6825473826998896 -1.6723190809472905 -0.026630578765344463 -0.4992325399816854 -1.3131639050678179 0.12473831533473502 -0.0688166004252957 -0.46717182079845637 -1.4482358392446388 -1.390748497002212 1.0210637984385225 -2.0386323177199666 -1.3393720673869574 1.7699691449832413 -0.8603097448588514 0.3420435655211023 3.4906130273464915 0.8031691457874998 -0.06098785749646185 0.8595799666603974 1.3468162141035442 0.35447051485514025 0.9655288733688547 2.087447911399302 1.0625330584736377 1.3493384231641703
b8 6.982898422536049
w9 -4.489569536018105 3.550734045373139 8.403627540705749 9.332818566189463 2.4658882751531097 -9.149496077392365 -15.956315851306956 -6.898764017079868 -8.200337016323319 -2.6708963164397677 2.214304927463086 6.765213128452306 8.360278597794336 4.049445894992929 -4.784697787975257 -5.246793965329231 0.4263375577092498 1.987072863698883 4.800426195122381 1.3832406170099543 1.717938667986361 3.2378279364436056 -0.5836759113576608 0.03571191916168748 2.30861697152671 -6.586954530007841 -2.2045604004296013 5.9123572671389715 -8.581273990249358 -3.775496104614878 5.637548905510632 -11.306022182983616 -6.686450530610425 4.07695102638392 3.0621113514576583 4.256655463168377 2.6274415829197983 3.9378340179484335 5.402061078895669 5.099634700902631 3.527470308501161 4.006137119311191 4.381117638827548 -4.056540036528965 -2.39107930523462 -1.539177111896253 -5.548344903336551 -3.7059665454089163 -2.1452442407300905 -7.880867609137267 -5.628189552382002 -2.725656788202129 -1.028378975570293 -0.8252077817010134 -0.22761396421652483 -0.8136465015429818 -2.203496422312791 -4.1275113394049745 -1.205163882640692 -3.4579213793514167 -6.802913197343249 -0.09945400738613515 2.426390431009972 6.686786682369576 0.2270513979686333 3.1154907123325493 8.054625808766975 1.0164373965116607 4.115338551218624 9.637281383010713
b9 -5.890450711756078
w10 20.645663486961922 6.071004049983056 -4.470060718227996 -10.450578911115175 -6.52996821201861 4.2380409866865 8.703668549024666 -8.434189060725924 -2.014695562711542 -3.595859774038234 -3.5746330677035822 -1.1748898995114274 4.974467083674541 12.073528484957146 16.091720537845102 25.950664583238822 -3.0819481973272502 -0.5296193809689977 4.35358357725631 -1.8109230144368416 0.5981829795218572 2.0951915696138332 4.480211670638115 4.810844481625677 0.8706214469063455 -1.8065049950806047 -2.2585229220950214 4.849179396329272 -0.971065763310399 -2.47487467260207 4.0556019359082836 -0.4196774586954333 -3.725429681969372 0.4401007792264169 -0.2735007904256591 -1.9487825512491272 -3.29958428678031 4.565292901692807 2.1046925630952416 -0.8384682196838651 8.569180794998898 4.830005034792427 -1.7188309883171866 -2.658958824648515 -5.543985280027449 -9.330755462358582 -2.2795547443740145 -5.635558972694939 -10.370021061311814 -0.4766237835650607 -4.898505700368329 -11.698036271354333 2.560557188278531 -0.36003861475615057 -6.127556189022934 -2.549215237355782 -4.20067895616332 -7.466932524411465 -10.178242347945728 -9.184069411481495 -7.127184134795222 8.59251386877047 4.690579153169159 -3.9827867562218437 9.262384115270772 5.391578723432272 -3.5856805036666466 9.332769963872702 5.685499020149513 -3.52340315411794
b10 14.889070543675711
w11 -11.421578838019801 -1.8150030732815845 4.425759307809231 6.2535548865090345 -0.4263335195470157 -10.555587015761835 -7.361059104872431 19.635460509915948 -14.532331827850319 -4.462410554187412 3.4466312131740353 8.982454748929827 7.034227408551154 -2.4936064381369394 2.047186113026172 30.096746021406414 8.09311210042962 8.359323770982417 5.156354771445641 4.300979092078321 4.535198747575397 5.166207955634976 -4.94305124282605 -3.765577721481849 2.2971126162857347 2.74704589387702 3.8146903023228833 -0.6294960803230415 -0.24986831155466208 0.9065988243288094 -3.008059899822721 -5.750475092576108 -4.97565178282858 -7.255495300607428 -1.3276204648958732 -0.36487410063079245 -1.6426454332068159 -10.166547115328191 -9.660356209751612 -5.826655228900991 -17.946647555377016 -18.461890237937922 -10.8888769635739 6.0877322241540295 6.851329834066443 1.56102898417023 6.109479848228508 6.851227125031225 1.7092965389315549 4.410659541149537 5.38441652312915 1.6554778007637598 -1.0078165642167227 -3.870715557141302 -5.743977830449409 -1.6348341906539834 -4.409369910400375 -4.945596085133507 0.7990370561383523 0.47949382254343437 3.28541258978995 4.410197502598459 1.9408332841304266 -1.1278808898647579 5.895480764529747 3.5907008193968526 0.49842602735745 8.25392728835315 6.08798863701849 3.334316876466459
b11 26.004422082495875
w12 -6.216884863150042 -0.2384197013903917 3.4698981926603745 5.400515756101239 5.03142580106485 4.6537023587365525 7.007476639218702 4.714638917353519 3.4857514391584568 0.5272853611906224 -2.848073443934459 -6.486692172942703 -7.572038667483991 -2.5611197781508936 4.765081132973791 1.9757747582740093 1.6217804741336392 9.045974931112703 16.986584395919277 -13.2813071135811 -4.119979717101648 7.852569832159821 -37.694190373495225 -27.38705698476698 -11.409194291681509 1.8686851598594438 6.2529526570884135 11.616244690038394 -2.880016520875118 0.6113074916642461 5.493103806519561 -13.495357218479496 -12.247290912516712 -9.048943742325871 -0.752862111643702 -1.2925401798096032 -1.0824785647484227 3.2849197226378837 2.3547852909423503 -0.6000623726650877 14.18730743911483 14.972432301558433 12.015625701006067 1.5495853225777412 2.762546068028366 4.751863002033672 2.863610825567931 4.319123065808268 6.1522815696784185 4.683930280053079 6.357885570586188 7.67466273354907 2.18215547254758 2.0165083295000334 -0.03236354270927193 -1.1492167708007759 0.5698421959974695 2.256655004597569 -11.227139509734227 -8.95195095019391 -3.700978243666624 2.162013753056395 -0.23758788128551606 -6.188810495376504 1.413145949912575 -1.2372718185041236 -7.654768719509992 0.05360494769748372 -2.537398398311869 -9.086759553884656
b12 -13.605998723728373
w13 13.922709050230411 4.601078987456622 -4.014733320002416 -9.849649182827676 -4.5286325510977985 11.40388255810663 13.73066072659307 -28.77853393003682 -21.544155351448822 0.7204228062632504 13.296674779915023 15.33295832718731 -0.6811720004089552 -22.22655321973104 -8.45766658709827 21.625106286724566 -6.596169746704195 -4.729207400197271 1.4636368529610426 -7.474053192746198 -2.62449079468833 4.940891234546665 -2.056409833846881 2.9879742829829317 7.145731341362051 0.08754672458917317 -3.8437156572635685 -6.698837628356059 2.008826539501181 -2.8211330668558703 -8.550924502240434 4.036449332904938 -0.873765314984237 -10.53083396957491 1.4124836301050925 0.2094618182661021 -4.900872159264003 1.6586260256361995 2.201338773164747 -3.4098879366657036 -0.6431605476119153 4.486072656025871 9.32195128295756 2.2388711048132555 5.767686479491263 10.44739068810011 2.473762725900161 7.366382966479351 14.16052403488131 3.1352889945686 10.466095690379099 20.613170841399906 -13.455319526940388 -5.9738383429889925 5.9660523042794855 -14.019395175102355 -8.332411201523266 4.144372294349233 -15.335924736569405 -11.928902032699764 0.8606540012794648 -14.846862027918283 -2.196232813700724 15.354629781366583 -15.390021216547465 -1.5602219203763907 17.940089082155914 -16.107905860414114 -0.4451398901751045 23.207564738580594
b13 -5.110654568454291
w14 12.164345578008104 -1.1982791995155313 -10.55315862764296 -14.808279568416657 -7.213444239865091 8.665571265347989 12.51782119540212 -20.39424118724771 -0.6470530774166876 4.676102111738406 7.870639755170023 8.545198484959181 4.128243528234568 -4.13791629221216 -11.545746188503331 -14.187190413732655 9.108167198394815 20.331985841138316 26.289104841526743 -2.861094400492242 11.715163117578204 23.14958666428647 -20.29877882036529 -6.213760600459861 7.915801968606286 10.648153758646892 12.48814373217082 11.695230014278255 7.262808856073263 6.806925743170029 4.1852774874518115 -0.9731841614636698 -4.515889280624335 -9.624104064299825 -1.4462984489114281 -1.4134796216141141 -0.7922831808888465 -6.011249497949962 -7.840760132863754 -9.44237645319774 -8.107762446051657 -13.495758842997839 -22.878125950190192 -6.397401522463988 -7.559414561083438 -8.701384133401685 -8.42081325844995 -10.060987722011877 -11.715760841173195 -13.254634010145294 -15.77708816670095 -18.34287375539883 5.304265798403277 5.400617002940634 4.726061110553577 10.639512064443974 10.54310606582292 8.508765383964656 14.654435590338093 16.998061143009497 18.047750374884185 -1.751339096273627 1.2554460668695178 6.024529382804364 -2.677970131838894 1.1126241256062592 7.2278567120408805 -3.387744201512337 1.6076083820778884 9.869690105080092
b14 25.5101340073631
w15 -15.428782040311587 -11.263524481947348 -6.556179575257326 -1.8197656575915662 -0.40037114532789514 -4.4924024201847725 -5.579780566626613 12.79776007295157 3.895569346976309 3.943436973743515 2.915534588748342 1.461503635762622 1.4051503515377952 3.5750559726012163 1.966744340628218 3.407550382816846 36.758123282214264 20.653818670675506 -12.436058519423154 32.017649902097176 18.459240602743932 -9.025248483839325 -4.1208783050767055 -9.76796403153599 -21.39752520572206 24.816052408952444 8.39104062814305 -25.448666960891977 19.30073066690738 3.450624785528752 -29.012544894626533 15.38631550614979 1.0537629693068937 -30.006679652957345 15.81374534262821 5.338864912816252 -14.697742909381665 20.302604716293907 14.31383334883755 -0.07843045142762695 14.699594287637625 14.345603947156313 11.945614287018799 2.4640495606750927 -7.450443264986918 -22.26710149228176 0.1846535491006139 -8.78293977247951 -21.97449999202929 -1.3934574611768378 -8.46408788702895 -18.955072886861963 -5.566589247047714 -1.0476151780522653 12.007743385619285 -10.624436907100751 -7.521570450550583 1.2683340207372098 -10.933861983508194 -12.629901948274671 -13.560240812540282 -4.223315506094849 -0.09468283312995776 15.124814215780269 -4.948203666783786 -1.211740644105867 13.858770098259601 -8.642051305891828 -5.649069053154342 8.259874100934821
b15 -9.014778241950506
w16 16.707553956151227 5.270352085467067 -5.064040731497242 -13.96112808175924 -15.011329588406351 -3.340286720469428 18.441983856754323 20.271158892893286 -9.63879969254885 -1.3141639553096542 3.127994868540639 4.424468145268052 -0.15033703057242423 -12.842848015841785 -24.498881053752562 16.16668983037614 18.294145094716793 7.900036398349918 -8.436356395235697 24.308334344461336 4.705919024136255 -25.691299305927004 20.200552802626753 -2.9932517314782974 -40.239226483220364 -12.561578199850546 -2.961604709750336 20.05576048555954 -20.776996141993447 -7.901833945623119 24.503462216207247 -32.82617461499211 -18.71973683604007 23.981763154961726 3.9463380593764046 -0.7652247843563914 -17.37895243724334 10.405067257657487 -1.018344504596307 -20.948785970333976 22.409067887834585 2.7600443030686734 -23.73726484051248 2.1554591509454912 6.064956584811305 -1.5820388355102804 2.972196981081142 7.5615579217929945 1.5175593516767367 4.179194124078058 9.201396894898929 6.795308057962649 16.251256457112266 11.521721457357774 14.34467861529246 19.267910467083734 10.555025132338763 2.714243199150557 12.728874702660892 5.959540141949043 -6.666244540168339 -5.189106006315659 -3.4810282122515352 10.630061359290229 -10.947341749552681 -8.252457143783465 7.018037502020185 -20.73019752642854 -18.140459842969857 -4.707977444333718
b16 19.185744901928963
w17 -17.073928502816212 0.908462451460347 11.518881202286945 14.689112465589151 3.8393148692431422 -16.9658420715978 -23.919184814749407 23.941763206352817 -6.62627459440018 8.653014676996861 15.955593801933905 16.292854556598954 8.655068352577425 2.5765273378458073 4.811157277051039 -0.9407112797280425 -16.313521825985916 -4.02234930749327 13.027080809812889 -15.741464340035524 -5.304385755146463 11.147453862638923 21.456921424986046 20.355084832239417 20.292740550685455 4.059353255946115 8.498539604976097 6.900909487640766 10.961814036867112 12.460420976670704 3.4865635443117466 14.330998298469996 11.384405985298551 -9.095343376475771 -23.74348812737633 -39.24374828276369 -48.55479598095086 4.917173677071264 -15.854611668366955 -49.2906078423649 29.31704697128977 19.30695329831846 -10.006013625329937 -24.044839239913177 -20.088144997409934 -6.51901532152676 -18.52387271652135 -11.510945502474637 2.947850911526844 -3.1717477423692606 6.121043365896891 17.810946520233752 9.917430460457727 21.509429271064807 24.331283419601487 -1.9728634255148432 14.419236050759547 31.84169801750587 -30.123792332839056 -14.0265939946136 15.996853755046015 5.298226491932884 11.61751047984899 1.5459316061720751 1.2614415501225587 7.069325074233445 -4.081185354155524 -7.422499216192563 -1.215171311868254 -11.14378225801412
b17 37.23363819363273
w18 -6.789401718924296 -3.363142723405604 2.658843792313815 11.68140007308663 16.386580945779993 2.9502454641984053 -25.000305785965377 -3.045791374887661 -31.876786754933224 5.033748076149036 21.328322790069368 16.250977550311045 -19.55208567633528 -61.62293714296276 -48.54495219897047 38.28342698997266 -21.261532586554157 -15.911805739067203 1.3121443437604912 -19.84494000210197 -12.022471076534663 4.9907850361723725 -0.1648999664809726 4.082277322170232 15.391942025374748 3.103686895688359 -5.8987418570640635 -5.180676433973074 11.598752408699895 -1.0985192826262302 -6.286494280182544 23.875300192269172 6.331420259773716 -9.542488753548199 24.01607754186097 20.062073167005963 17.163273661727764 19.952129288103343 12.841962859738137 14.581955112283639 22.162333375910396 12.087875035056152 6.206162871071535 12.164047701046458 5.156252413710391 -14.83296712849566 8.560329555780294 0.44909153223783826 -22.494080494682233 0.04517723863389397 -10.493946943179818 -37.63584894614685 36.6862231438862 19.591717334168923 -13.25527108443029 34.32085801770082 19.702727322957944 -10.057004630068965 6.855658173538779 5.7864390038182405 -1.9965459118716435 11.59510421928345 2.121753094138571 -21.17701158698422 3.5417705487135316 -3.165612576414457 -23.010304486543284 -10.942817156001063 -13.266207114894403 -27.466579537931842
b18 -6.426059940600355
w19 2.519792420376283 -13.748117650755091 -12.488547426281702 3.927991756858457 22.522164257178005 9.368018593576721 -35.67846029486068 7.170361575852976 36.62099100316691 -4.188224567611022 -25.994065873367315 -26.312651366629602 6.97958248986877 40.146107215623374 2.833113549887905 30.40750521378331 -11.721844514362095 -6.297592889610214 12.459715026774102 -8.741738897186172 4.221648222863974 24.534630094781463 -22.90854456105836 0.5003084848914015 34.04468970188445 2.092016543044546 -10.803327363570242 -2.0162165606038864 7.612919531679128 -8.689711516889197 -3.07505516114801 23.55947579715235 3.57465523421251 1.2876868643720976 -21.867753058480844 -17.039788777777673 -4.019312308381791 -6.132971691879836 -10.642746620748934 -6.144137847005536 24.941381903224638 1.8117438580529408 -27.405150448378414 1.6448133794878323 2.6911478696970788 -1.0093457818350613 10.194842037614928 8.327102113216002 -0.620624946412772 26.910642600794915 19.6396451192954 2.2888023733166185 20.345495251347884 7.44636674452516 -15.312578044393502 34.51635683491791 8.449106462183696 -45.122644014978306 29.9842052359788 4.330870865805183 -53.02360333830136 -21.928335431585957 -7.704922667545256 25.086348848218236 -31.448268182513225 -12.09355641144533 31.605859869925677 -46.1325311489813 -22.1565381496469 32.10215243611625
b19 24.21121525514401
w20 48.84242786360548 -21.92411146998804 -41.87469261406815 -17.39059015444322 33.97022766232394 31.50177383474287 -58.69281779441085 27.22387389245227 18.92311949849534 -9.319446311249035 -12.060320902117882 4.5956195639256086 23.550333741729027 -1.332142752970138 -55.67415538173425 13.69215998484345 -10.104579109345698 9.570922101049995 32.604698038816785 -21.43724390324062 -26.56766813362998 -15.714582495917107 63.47604509221685 -4.273514794592365 -58.494248357141906 15.223511025933085 26.424452522207986 28.994446946958274 19.887827413959933 19.521458114364073 7.417455436447077 -0.664818168987947 -25.77537078476926 -65.85975174566988 -30.707283332085048 -12.386307937214843 12.908939202634192 -22.497738349114606 -10.979326761420648 19.124461979869107 0.324888530739884 4.52940358805367 50.78926302737699 -17.735895207458892 -8.778168738337602 13.274196344016584 -13.054112171315573 -7.665032943535688 14.235098801480223 -5.209275098106847 -7.5341408519856365 13.726165567782157 -15.785549227530995 -20.57293345988078 -1.295516896455637 -1.7747973023538217 -11.358937349422801 -0.9457643289199827 26.755271851926775 9.504025294181675 -4.1123190120794595 0.9405346044241859 -10.44244452315101 1.7878446651829392 9.081510727448928 -5.360225528528005 2.8356777117347014 27.750348045625277 6.9790743870545935 6.909639084670277
b20 -9.060144445195416
w21 -20.305875571342256 10.960339927270446 22.16084420874356 13.458570321983775 -12.019368980729233 -16.72637916295082 24.731960068105547 7.2047260310753884 44.79849475253956 -0.9470367327434958 -21.006336090827073 -20.038406879457384 -0.8625752778790586 0.11300747846596242 -31.362594135679817 48.546383262227984 -10.937948513084631 -2.368886407857185 -5.924612837359542 -11.724624523248105 -7.704290347098397 -2.1714122043414856 0.5315075636359223 -10.209738183001939 -19.253911639611502 1.5462375777457615 13.70432315767638 -18.54089716397852 5.409068033459474 17.491358402703774 -21.92046269086685 10.844453252478063 24.510331527858266 -18.29115613848819 38.11714773930216 26.532778101360158 24.281416521574062 50.98345774942508 21.85862834181305 -27.630153872203955 45.44618609729226 5.086805783462661 -79.15818088882573 -32.58228969237573 -11.08796291017094 50.964768795807366 -46.61830919625118 -20.49157428742868 49.856427590951476 -66.47860580655096 -36.78248568245117 40.66148538406901 -20.501185798363647 -16.707030357411163 -36.938823857072485 -1.3470055338693807 0.3927907525087397 -20.833847836870792 10.858006723942855 13.585029360390973 10.584168639596207 -9.322247187581011 -4.924527148628067 -15.035419059341706 -1.6982207903471915 2.373542890282345 -4.736744333506581 20.706883701541724 23.314042555521958 20.636490308682767
b21 -5.706306964237588
w22 -60.653546040929086 20.657057936565657 45.79937019498764 19.52445984351063 -40.84132296524884 -41.05130925613734 64.96111047450549 -26.736468812564873 17.180116094861525 3.8571086705002062 -7.820309147583548 -18.28483425908759 -17.799696833286628 7.606173093170304 37.13102050734641 -2.998704856689423 -20.066485493803725 1.2095549151927183 30.74324084885517 -57.74509889762779 -47.46621335046522 -22.056390250286494 69.00344114425322 38.343350942358384 -14.834672385970642 21.690882931260315 41.21351303511837 33.665335271425235 23.23339767073981 37.962349250924696 12.894272094124076 -28.338679652213486 -27.236822923211903 -80.73348641102334 14.161934190505441 22.582086270577104 8.361670729230958 -6.978285615396388 13.31637547796274 11.843623690902861 -43.11306318175927 -15.620150846054965 -3.103373030610687 13.374212289740804 12.772470478187133 -10.04537786380293 9.077632486832945 8.843484239163654 -13.762122054200955 -0.6767520261514717 2.294637246711921 -19.3383956954598 18.940610132353452 24.007464806407796 15.409324681445717 15.280273015339496 9.688661528326703 -7.182288653080097 9.393945030619133 -15.634421615590608 -56.73035279874221 -8.61823822424453 10.848756309848534 18.335552800726656 -17.7004999341011 3.7365825902498155 14.524710026808474 -38.30230172913559 -14.871766456492596 1.6839807911346505
b22 0.021065896776580748
w23 13.824029278038397 2.1996765086061907 -5.6781116742605855 -9.457306200901053 -4.346355260187916 5.980138782990485 6.026779067769998 -18.193723905379827 4.875939524772918 5.396878835100269 6.990335615888292 7.692424034947963 1.8662249406417015 -12.532838978530767 -9.905918014442209 32.009734066134904 17.725915150945443 14.765039656481132 -11.13364730832964 24.048512865210117 28.752673084168855 6.875117735834969 -33.474339208144215 -1.4126044868736969 5.847028644743281 1.1270480711824322 2.4605989427057455 -17.38022448942899 -2.3047390492674187 3.271718689789806 -12.366235130883704 9.18537469883813 23.999076329808442 15.936005405188418 -13.045598035330533 -11.63207875895861 -14.795543596761968 -2.0481955956624094 16.96812483795397 27.784474793302003 -79.69427869664422 -35.84389528165279 47.61370746671573 -46.44923588850532 -30.76183648480231 23.528151989612702 -52.04094587991094 -30.013357303543327 38.21053947681091 -47.995362314493924 -15.008757370682336 73.13578602612537 44.37021411990079 51.16889723655208 43.99471615431655 11.23497041216298 4.997323742524244 -5.843427154607874 35.425775598321884 -15.777122356531905 -100.99219090904506 31.701997468944327 34.884551639433134 8.07330235322165 20.513786197601995 19.90050137092271 -13.727069461943017 -16.905590916025513 -24.32215313380579 -66.66613564659741
b23 12.903031039574673
w24 54.27450038891872 -23.466346049003008 -44.0168857847844 -12.961560168347505 46.92985658549508 33.99613099537381 -80.92650393971849 51.30984483892062 18.226793798068655 -10.918607308044859 -26.262143563018643 -29.091916817128126 -12.405619618032473 15.039362284210455 29.180267241554557 -9.404200367730999 -31.87702684947383 -10.028447583189305 25.858273805317214 -27.127117368826628 -11.054537674823608 14.047927253067801 1.3703251864995003 -0.5108036983757862 5.979687792480333 -15.600836016928007 -9.645159226484944 22.33613374925471 -8.666469610293355 -9.987905322088462 15.708871450321556 -1.6849415887579677 -16.155416404785445 -6.6459883353964075 87.88236043400643 68.56218616601328 2.6886037651458823 65.83766322865938 58.275210398607705 -1.9974670482062706 -66.89334919204323 -61.378107026562205 -78.56996245731094 27.859101224143053 15.172867915946973 2.5398430388896305 9.427335328787313 1.0518651570556459 1.8554008578812222 -9.628441636124185 -10.951793375146028 7.3768123321082575 -2.772401581340912 26.874400540606732 62.81991630147905 -44.924463632075415 -9.3494697295934 51.95331203253133 -62.85467715059832 -38.93444973900074 23.164842958618895 -0.7412910532116833 17.262720413383047 22.617872696967673 -9.531100655764225 6.469022654052909 7.633867021562323 -42.96803785380815 -27.372617202137576 -26.265287114447116
b24 7.759065598354213
w25 -11.04874172661574 7.758473238426476 13.347877578260526 7.522233512066084 -5.661213120170054 -7.017939086299081 7.482220422016527 -23.149154956367884 -14.020040363575514 -8.266980634692782 -2.2203611786302293 4.568521360158992 8.139685456252758 -0.21643022629097705 -15.679375371875851 -4.67115704895789 -25.998546348832384 -4.421058819184168 26.315807541784753 -31.18979707542303 -5.484820311681219 27.60972906620878 -6.221866239274898 8.928119199219312 20.956017727156162 -9.738113967238828 -5.078102416897145 4.129788779436937 -6.038137931741133 -5.744259001932886 -4.593878025139329 -6.0509843385953355 -9.874889685653141 -18.104280280036292 30.958883059721693 -15.040114442328395 -103.7915859012739 87.62911205611807 64.85873308047476 -5.020292556714027 4.970342391319024 0.9226632661737804 -7.251555166564562 8.786692924968214 -20.046396654359523 -54.078897871215894 14.465632592332728 -7.129660963347318 -29.043319897743753 58.59057452241122 50.63335828998236 45.241936095159204 -59.97782148661732 -43.14447208174701 24.396039304418785 -60.485198948359944 -65.69372444969966 -40.3699269464034 134.1529072833061 93.60447335538043 5.333897898102382 4.525450585885641 -5.600407842301736 13.840293685378354 23.759621273182674 0.9143913097884308 -3.072285990595041 33.514123592218816 -16.869216033065012 -71.81554191717797
b25 -1.3157339766561948
w26 -28.718441839403756 5.977668162851705 24.019181105944543 16.530632955590296 -20.565071767487385 -26.031951298433928 49.89365986713229 -43.38959817404215 84.33957974409127 -60.613522007162416 -88.9142167100275 -19.505265345963153 96.98827298541947 53.5927265699072 -171.69478814913637 60.539946076631374 0.5442724674505676 -11.546572899725563 -10.249522285080376 2.9331764274713157 -5.58936005805064 10.067224687324376 -18.7004355052446 4.111609533079951 57.77026676522607 -5.888415313491219 -2.8597547374339776 -11.137394082038155 -7.228370967302883 2.260119215588706 -3.078211280998254 -8.885469954628997 8.479876289866057 12.773883055202159 -2.847166368549914 19.445911906983657 -5.833910877559764 -29.22915755041373 -0.9099931175133228 -1.0057078555420738 -11.255107069714164 -0.4272397391286485 29.126156183919626 26.5975616376012 11.692686768149992 -15.838469759381997 28.355270192827028 6.300410615319136 -17.458852294562586 21.796106500354476 -8.891801383558509 -22.923501687000773 -2.773651593785843 -1.323165484556023 73.14611410656208 -5.891607311634505 1.1941775564855688 73.58522239601368 -43.56912812128369 -39.3038532867937 29.921705122953824 15.27189593553863 -27.221676362656872 18.816781130745383 19.989291613430265 -34.54872286431826 1.7376751853653702 34.540590397214565 -42.425875071982226 -29.783377770586608
b26 14.526835420430817
w27 -23.975733436082756 13.055774378535602 23.737183854970016 16.056163588829396 -10.477369372205567 -33.57033124102839 16.445148280592065 6.1463162615118945 -27.32172660461879 34.3177487670258 35.29541482804071 -2.8745926919426825 -33.754590136028874 6.29278287962294 -23.82260751641493 18.817264000612163 -62.483767168413465 19.42535549432485 42.97399789333966 2.237239101375635 66.36020995796065 42.032805770855695 5.688719603477762 0.7885289942538579 -104.25455141975085 -44.45403367752406 -25.456713213456585 -0.08958859383523703 -17.470687845567245 -24.34761113511058 -18.283062632426287 79.07239400913052 35.94561887783193 -6.4959173180962 -103.45145993321732 -19.88439371718848 170.07598541386653 -66.61630509445409 -42.26098247939485 87.59088457411488 87.2777615538146 25.101864884368478 -121.83780085162623 -35.881096463172646 20.987849710788655 38.701689878101575 -12.80352128161207 26.361842642589366 -2.6801399893758227 22.919817260552065 24.530803099679265 -83.01422103634484 -61.20480966299756 23.464763108835676 129.63608886125692 -128.35587197119696 -60.01949848413474 -15.379239402794052 -9.445481025559275 34.82137809544264 -18.744802403953994 16.12254606195302 52.35089057390287 88.7936256329512 24.343063936614502 42.99225837608609 45.486700453231514 -21.670931021498813 -39.59967344946566 -119.81222082750413
b27 3.014550714309887
w28 -7.844432627325491 4.226831090891473 17.284749017962294 17.487385591264182 -12.753521879800592 -37.68673543471739 27.802414554631124 3.67072624502615 0.8036029946192859 -12.226873993821718 -6.592468141184819 5.2456540060627885 4.7069613500260905 -0.5853812240039408 32.87555923545623 -5.137227967207708 -90.31357360277539 -48.00472579931696 135.84475771756934 75.43189713035434 53.17509416959769 127.41468514270194 44.39589300900153 -57.16870619769518 -149.31738387917025 -103.25648585336697 -86.79945284640281 32.829293346853156 -53.680194836256106 -64.71052431863357 -13.763601605474069 150.89984878945214 89.97154507988964 -19.129228080524634 68.85363155918711 57.563950275248445 -66.5117163598843 -51.25795813901638 -18.61251681070391 -129.53188528110093 -59.03353370657737 40.9453115693627 66.89950872530513 70.61256959931733 30.451868539327883 -3.08616936049256 47.6817295217613 10.768222045786874 2.5792031153152064 -33.83168522937985 -58.64094763823759 -23.467504154122857 -40.843062748260095 -22.972961447324742 20.991732274535302 55.59667804791494 44.268117482096464 81.29081614407274 66.03961574453432 -26.60425836201635 -106.44418237149304 -52.07383784088977 -31.156689750222533 -27.972558150542483 -33.93838319721597 -19.0334216207032 -30.80804427706842 51.51629671610504 53.498171566452264 21.24186068285347
b28 10.437120656765064
w29 30.56792696205879 -3.1811082480528414 -27.751048740089423 -29.337479630026163 19.78695263426056 60.212554617199224 -66.13579054771212 16.43710477596782 -30.557800538072758 13.295326760882228 30.795966433628127 13.509462422937032 -40.331852769506476 -36.42701741693741 72.24961417786237 12.69231258577118 25.80513324035535 27.690297413730946 -88.34478469798094 -64.49749617596306 -24.519547594606884 -66.239045544162 -52.61924842856599 62.39002819143821 158.6220095962697 33.87581997929613 62.062465384664954 -32.19679962649178 7.236506804672752 55.818177693097034 0.5417818958831688 -100.83098061970048 -20.35338304833486 15.161407735580726 37.141648975665085 71.87366238161124 16.609010827612135 -105.62919467424919 -68.33658478180803 -105.3628211760272 102.28365235055 78.43303731600766 -52.83976188173268 61.8867172856162 61.79106701886777 32.88110754644205 40.018490681105106 34.675736392197074 19.625019199150486 -86.99596346871988 -85.70431027375605 -48.8545310849484 -117.03838933554235 -46.77715914977272 139.36302114879382 -1.9386226738223538 12.570323723081179 101.06150737672895 118.72377593785194 -14.199083886917023 -203.3444582177175 -43.6889927483649 -50.94646351988944 34.83118716105253 3.976487489984968 -39.31793598839311 -6.23564117389752 137.77466112061538 19.657411452485825 -67.91780129420071
b29 15.696699763585753
w30 33.04456472769561 27.417554270297085 -4.370717348201271 -45.50410856317538 -24.571301152036256 67.3629785277524 -48.023124315628074 3.9191102838425005 25.480940439525277 -51.23148824300428 -31.695146008167786 29.83206289268029 29.92806945465157 -69.90099536123243 99.24620380757362 -40.85098435334405 -101.70014645488637 88.09615608210031 7.96878792773195 -69.67360409736285 19.678465956815675 175.98479901605398 129.97399492431327 -122.562534707021 -52.89526319938251 -154.80814934456905 207.1943819891363 -177.8170240664033 -161.7198667368341 226.00436202068929 -183.51364293202744 -204.90109234561254 275.4201012254533 52.21770589334553 6.695937572092054 50.483279743780095 -47.78784659170123 -17.011800713733248 -25.661184890000673 -14.14407442951584 47.34195407897679 -14.40182801910224 49.06446546389858 -15.187416333154978 90.59964187819403 -50.755480984234225 -24.84983032857225 86.08625485323932 -46.78972803929156 -60.56278644449605 58.60797895916255 -25.555982531508327 123.11530050868929 -20.648987961632002 -7.590406359958847 38.37925990784157 -61.88506020105676 -97.11889250450807 -43.80166952026886 -5.05361409157154 47.055336365431124 100.95216805732939 -68.7659507355253 67.01984154788174 75.41011995072182 -92.35575659761146 71.83378289152843 5.476348677886504 -163.66320405258134 24.31586685261063
b30 -5.625165476125807
w31 -15.188085010527237 52.3496728540082 16.026819170165307 -54.67120796279998 -33.94757356050462 72.05234252408202 -59.62360785761217 34.71901356932536 -2.8996690512059655 12.562116793604442 2.41275331801151 -12.904125428509547 -2.395038422898423 22.912499482250485 -104.4431652411734 48.688290028706405 -111.53024452973463 159.66542915939462 -56.32812389284819 -96.1279699595489 186.04731513732833 -43.01964975121336 -92.94078679393209 144.93712887287307 -94.0909640654946 -111.75114388363596 115.49338866161176 -56.002801740654675 -106.66086760286794 110.9854002974736 -49.51349890155755 -99.62767296436805 127.35112839184224 -0.5729110373684541 -124.08162262256486 -63.39336696652518 47.21812956935426 152.20080751241758 162.84679249375924 140.56718255764878 -84.48570649574742 -40.64149498064986 -77.66313544579207 -107.0239443431926 -30.363248280206893 -75.80278919385349 -49.48496418893551 16.929783119380943 -90.88827315487362 193.89058446533784 208.265630081628 -73.85009520032592 -127.8852242023691 3.1568757646405716 -22.429211653504275 77.03613162608433 172.4773710938269 244.17700804213555 3.395471095005504 -65.59912575909854 -146.10876849504757 -177.59103110830816 9.695547938765248 -148.71973641804118 -146.80675393411954 48.47668302882185 -132.74820718905957 39.712482389254895 260.16627116501945 92.51554346899643
b31 -10.678384067216088
w32 -98.76787833643577 149.40090381164833 56.96924808629914 -159.08111413913895 -104.67313880614309 245.38662954653515 -136.78563856226884 23.89827859645305 -18.873224977038987 78.81456179932948 5.538388989143037 -120.67281208438553 -51.80052155928659 248.983692335576 -223.92177086201252 69.85681670660432 93.95508517915901 -51.654549532609416 4.767025413328425 -25.90158222762777 -84.877625122425 91.79029524982928 61.92139425198551 -35.328656393394745 -16.17471669217368 40.73699743058612 28.225649023900257 -67.77692390618819 -15.71252003623792 44.19291198843976 -61.34777496230629 -175.9021470165149 78.04365379064492 92.23035618212539 112.02551388918062 5.155790223724405 -23.72449046631499 -76.96065896789108 -90.321259531201 -210.95698948528442 -96.53648562371609 161.12381501291145 176.8446283996841 107.23650072006245 54.48441343439607 27.196050133653287 69.39269604492559 48.86333152782407 12.735866504882559 -85.19845346982065 -42.627451070330245 -107.77326755281508 -93.65616373046593 174.44719740585495 -78.52926121012976 -208.02514625118835 36.94680691114484 -138.5441033974821 3.4595541172508963 179.48339959405277 52.333536535718046 -85.90385183132706 278.7408061119448 -48.82509148240692 -109.08048039897389 280.5710574574993 -52.01731331486766 -256.2902934470076 189.8096988686851 -115.81624287171071
b32 18.285806740287903
w33 -189.35015949449053 213.07169964238923 129.18497556607522 -160.7725997096684 -170.5468526331809 251.16654128083297 -112.60150397341212 16.669332277975922 -159.11176761614627 162.08113427499032 137.67996921452252 -79.31657368619783 -167.50794933498332 166.15859118421795 -62.62625690208749 36.50543295696198 166.62827668287107 -149.44568332537253 124.01417909815818 32.72155721157085 -246.58953018429415 237.99335455273572 241.3403929170417 -299.59016210094944 18.4151933240981 126.9837109852722 -73.9866863748411 -57.236262990795865 70.32833363173623 -83.69996441178213 -85.02810064216779 -54.71731539935112 -30.486915533153972 134.10361378230286 -34.50503401433074 -97.73677468592007 46.125491603937284 42.78332749085198 54.875100105532795 225.03316934138618 12.431343132911922 -100.69401022493717 -173.98217584639937 16.376794288671054 -165.29910258005296 -9.567819597179128 43.168632121887676 -153.37797784424092 2.6611518626284574 136.71934833484585 -49.89601977280314 119.56795808496958 -12.853522290166115 -42.86755644585324 76.32334576530573 59.647120917440255 117.33242490322066 151.3551133102805 -60.00186761705605 -51.32085214438626 -135.14015270719926 28.142030327024006 -181.19114807174114 8.934923898127549 56.60448242197096 -188.43513271107705 3.364659742337457 197.42490631994283 -83.46287929443272 77.9088077613649
b33 22.434203076754414
w34 -83.22533781934536 121.91801312747826 65.42668283945706 -77.65339101814143 -65.97496912130902 109.98728490742548 -85.84800101123739 55.877578807026694 -193.24138063415725 211.8213560130367 147.01235145707113 -163.05323562681895 -226.07532095916113 331.36737154995706 -154.37304085144018 32.880145815190296 -190.11630195471045 175.60916572248078 -54.837734087577445 -188.84536285338461 317.5060355766632 -156.11961821738694 -230.49155784229686 430.4380545795418 -187.9923377779571 -54.30102568751148 0.28929209192089395 42.70756728951731 -8.982697270152334 -9.218991874369936 41.270305196489886 71.96681859023543 5.205508824212609 -61.960280225550136 68.12375109245895 33.00211953919327 -69.403626917257 -90.24623469325641 64.5619483446806 -102.54801962513484 -183.14762987928802 173.17425838129427 57.75287165666313 102.03212120026096 -68.23236891921253 54.33718374651035 79.1927006429288 -85.6456582375894 77.95466381613006 -17.323347840663562 -143.871617754255 76.29273967861286 155.8430856275712 -123.33926766454762 -38.13524501339224 56.20992940345967 -40.03838606341862 -109.78604573149308 -112.03580050134686 65.9423665640232 112.15401034636753 164.74230010170052 -207.54156473088628 81.25819490084795 145.19543540129416 -215.0408424107356 103.97372097727556 84.3350657560422 -213.56715467237473 90.10042293106844
b34 -2.331949178180616
w35 -168.870590158792 205.2725843739026 118.30779096868397 -174.04485617068437 -160.4850595667976 278.873253960431 -168.88397240898175 65.49250748038735 216.89477475470966 -252.3626541637013 -147.61507045540054 204.68745470553918 209.49275856595779 -338.464273805541 164.97279045601803 -36.38286558020899 18.208821079261686 -17.55000624522836 3.380565779434562 -13.715221589774963 64.73865346329698 -2.4321756682293127 -41.972049419461776 86.4281050816332 -87.12843988448293 88.76225950523978 -105.34744893177304 27.18213036343126 101.56751372429314 -107.21787807164611 34.205564339995036 82.80552289428184 -104.87813993308325 14.383557504997725 -119.3206396689152 160.78406751726297 -113.64938284176516 -252.6213736800419 261.1032934165943 74.38413644583575 -193.36863103449267 342.58937625499095 -185.80151002186295 -59.07454115064329 53.03603175673118 -93.92794281435515 -70.41671951374194 45.61960611296123 -63.32429531462872 -86.29420981594093 100.67145745048849 107.45638467885752 -142.67420793978494 125.03409279291202 -21.631583497454265 107.33750617880962 266.1172568368133 -291.83514441654205 -213.83038423128588 110.13869776587804 86.89257009380162 -110.61149174037756 -19.88051039648313 113.92424021966299 -45.247117883440495 -33.28247178583732 100.12698980177349 206.8153616058902 -34.56604636993694 -168.4661255582116
b35 1.867333102560504
w36 -205.52246670796777 278.042679948848 161.68367398369045 -229.27353932994342 -240.85025723482502 376.22572879364753 -175.8548392872258 36.412245204717834 43.35184315507689 -31.200885528829772 -36.038341826104734 8.784380510542452 40.13853553096721 -43.51277421647309 49.07157928188228 -36.0491769197049 -28.007263893580824 -188.35830310248735 37.88478431325565 396.32939176560194 -24.78159279443601 -292.4859658905728 -216.6595626570798 17.19125854719632 198.49383375709658 -233.3652045913186 -14.608045933638293 268.14420885715697 -163.32673843888557 104.27063954615265 224.8775397305527 150.30697004610877 223.60304914265024 -466.7867311451941 92.08725748764024 -86.18836985681472 39.63484534188931 147.51788428265323 -221.18400577745723 63.31587973212881 201.25586234758444 -298.563246734788 97.81990472346479 -41.900083371493096 73.0997741473618 -11.567838474975364 -62.580331929875996 85.72187437177172 -19.94239678003638 -95.06019356899539 77.7256278766232 -32.7153461464138 59.27244006504213 -96.35672156754416 47.31728500167837 58.85137825370352 -158.31380528181847 15.473526312878967 49.71809333696145 -74.58295420468973 56.93134568602279 20.797936172873648 -1.65590723940889 28.32497638366755 9.163887825071248 13.673291623366616 15.647179724439502 -24.107013343256348 0.9640403524876536 -29.773915569543536
b36 -8.443185846523207
w37 222.47790708555468 -226.6235283039263 -160.90182994024602 139.18843428342498 178.09527601929344 -231.41781875151304 128.33700011614272 -53.82619802929488 -194.45970922009832 226.87913773828987 171.90935188903802 -141.58457387187914 -242.20727054946968 284.60907738490783 -152.07206389508428 56.63199440304193 75.57009025989025 -195.61254347353773 30.647886470578417 377.2872602098002 -205.2848409802677 -131.58251601309033 -19.59510249876396 -209.30451941295897 262.1075721749238 -188.2636500911062 109.31057311436913 118.74319107742653 -177.3115721180463 212.49054623982207 87.38752440455204 -49.43404831118104 272.20346661972565 -334.2614132854266 -81.66108000037856 110.6281585473919 -114.3859351458609 -171.29017221252843 216.16912836952292 104.13476170840211 -192.25830932199352 259.4372643167061 -151.44142781916486 -62.41949969196059 56.52967270641174 -116.15954796904218 -74.97483581808592 62.32530490261003 -86.22479460011525 -81.30071298462218 143.7662698471244 95.58511678603864 -156.33562056766226 72.70337238364155 5.321737204838808 101.69459321058835 291.36620541570363 -230.0079871569733 -228.95983538391587 128.92228913400328 55.02575370026484 -123.31996291476807 -48.583310731067016 101.27877558774253 -55.88180230490044 -37.943572792290546 82.2763815095346 207.2703064682202 49.270038875648815 -166.22567884365054
b37 2.4994192283185686
w38 -14.188386024387023 8.118623275318608 21.579012031763934 12.367057155567101 -26.015034568917464 -12.296736699166898 20.947547723368537 -22.131949506442947 -56.36661536385373 159.5121865196162 55.435864395401175 -172.02165862918838 -136.34487632412467 241.47441707910338 -105.82135609712127 -7.651508949298151 -136.73359564971335 198.02050032583995 -51.17095443998577 -221.19126753727195 147.92624373638213 98.42569327111762 114.35713248110609 -42.51269108098896 -68.17713238894312 94.72481609315714 -23.063384158437522 -105.34033491421809 143.60671311512422 -117.83582080416943 -65.30196233917405 153.10115499246086 -258.7626188829984 183.866667015557 158.85677939616812 132.75082317069248 -305.74870731968383 -165.71522574443398 -201.86483186774922 357.51948143728765 317.3925479249812 -383.21915374583784 103.40424994082446 -17.8755689163371 255.31651853143936 -257.8936631305245 -121.85900000180702 223.78303778422637 -154.82249134317715 -427.4548054503815 156.8940916641702 290.6575034194105 16.23744625126103 -244.24427660245345 191.86346656629766 534.8197181328861 -176.1804004740905 -148.68662614410033 -92.89390349057244 -252.7750560982321 245.8547733586001 -267.81412019460697 50.373352575500036 126.41626041902286 -237.3803922351837 154.7377432774354 34.344470986667424 91.96910015963103 375.3141041066986 -375.55506461420543
b38 -3.9469176164203796
w39 -41.56582284022085 55.22768302460435 24.93556683547555 -55.87638795926372 -31.67774874764464 91.18303329843484 -70.94441835487997 32.256218531199195 -41.18433562919077 81.39087986212203 37.28281611747717 -54.696157944978346 -40.582088625952245 43.654600778251364 -50.51852312182373 10.286395058195088 99.75667864642159 -155.94002592903345 27.213183012373104 132.36429702897343 -97.1894672335183 12.290460686232604 -41.40623226852398 1.1314578164776283 14.36010696989298 32.38444745630103 -32.74509793334518 10.36666763074325 20.6616182182333 30.67709245368819 -2.828726602668902 -29.74177008272355 102.60021619623514 -70.16116222125669 -450.35358330096597 506.58662884204756 -216.2002369092173 -604.9017785119768 562.5942900577547 111.93163305705849 52.4880797399559 399.0938076417978 -383.91121415267855 -79.3463592801749 118.58749235684073 -150.6294368274635 -21.70500429128924 38.80404850723806 -90.11527899688407 -47.0877080826807 -45.065182951161724 178.22958877113066 315.2626513885875 -166.03269101245667 -121.39178793343456 -40.75793995924429 -601.5979975797574 379.16262965591386 575.9564170784457 -558.420941138613 230.3112233542404 194.7350551689638 170.85506084637169 -253.02921980295622 79.19849183878182 178.63301630274637 -189.70695067505275 -384.7447759744063 40.10039216958359 225.77735392392944
b39 -3.5556947494854794
w40 -22.30701880544401 42.30422199242037 21.48087332888396 -36.5256428147488 -33.320177741408834 54.510110396086745 -20.535108193401 0.1238201316523524 -29.533812443160105 92.5719554516294 52.51755133095292 -83.42560473176381 -128.7377259814032 142.21732238396163 -45.83605657350901 7.911198388431187 120.8951538293473 -110.10129108037881 5.007694784772051 -15.46041676869402 -94.01523662695317 81.09171710748059 70.21146744450063 -131.65591249929557 93.69749777455198 213.23904013420199 -168.6740264530812 -8.592062472183775 199.21505614888076 -184.9838604632326 16.770778729061703 74.36090708702852 -197.37686854797272 125.9624018883768 -161.85144543057558 32.531806002654314 260.9140499915562 477.58723348881955 126.70773756428653 -595.0532137654683 -503.7178719737527 259.84272122576255 154.14913424761593 -580.1812040022454 402.9692719530443 159.04054337816584 -553.5837922160847 502.6866608467644 16.731765399487195 -205.9683228868843 636.7522836097031 -590.3816142362288 160.9361802775155 -360.0323032054893 136.35363252232688 199.5099273413194 -243.78049569373314 94.40523123491268 51.02055040943867 -7.598966335612064 -33.330863383544674 117.97129717658737 -203.2458467647241 76.00698623583254 113.68540809744599 -130.31581089067774 48.140717432895556 86.56893229795524 -7.388235334470251 -28.059772541170254
b40 11.96888404237669
w41 13.41183317512973 -23.429131314502264 -43.99108206597942 3.25290766284579 81.36370217278032 -43.128336467792955 -3.0755570817504823 9.339720661256072 21.732763541461885 -76.12234673099627 -38.34453124536074 95.62659176077577 111.91169623300036 -187.88465622908683 115.7491229350861 -30.376676530441006 185.53884663825676 -283.2199732948061 82.69575569650462 87.25851204591355 -161.51711062612443 145.50250189035827 -120.39544184917293 214.86738980825288 -145.57530996826424 36.5404233001368 29.67340441906221 -55.30179243215757 -44.52334383254286 182.07620807701792 -85.97807663696331 -387.43710162417483 316.3714865199659 -27.795871920626425 78.94765795264912 -358.5274092717303 394.30110232962323 189.45562594488274 3.564685049035685 -186.62847823433358 -368.4783641120476 411.6217263602926 -133.74241277615465 190.2390916913788 -515.1151122504587 291.162230617446 237.10386423275835 -485.434572756163 186.9983813264506 522.1940653608566 -299.3369138539178 -99.42131329288388 243.97420152866272 -560.7324478926279 384.65677708744215 836.0061196447875 -547.3057455835087 -300.7632403694858 -11.78282173830191 -396.98259656834847 321.4099462338668 -277.91431500435874 11.615950892935595 335.66314552636777 -302.440384151361 188.54774001462818 176.49933021540517 -15.87009488618299 488.0596081503945 -596.6998766703973
b41 9.220325456350503
w42 -130.47841048268842 126.95478197652541 140.09658049779065 -63.43977087155623 -242.332560728269 189.11495008046487 -15.673359220073724 -20.701159409814466 -56.0993962277434 46.49081254617632 56.48674855605794 -12.175396540860865 -81.38165502567955 44.10532915827213 4.313464460688385 1.8335586627675455 -796.1159963458709 877.5872582958759 -578.0069135807564 139.87915985872863 481.3745772946324 -339.95974504161666 620.0414705685936 -1320.7084185351825 733.2126721775297 -478.41812579352495 461.64581060191665 -51.218805716397625 -69.64604021984478 180.06601853803878 264.0620562837778 624.1606625073159 -783.5362338706956 2.5096650353413943 -227.41207227799435 196.7541893091893 149.10950681078202 57.01510870684505 303.8672989351987 -483.88866378896677 -232.84949780722738 139.22746853718775 126.0081083137941 -1.0871523179915876 -245.11205599899964 263.13374402757455 106.87307777619802 -326.71019433075185 201.15804272775097 567.9771814695048 -354.53792900456733 -148.46933092935478 -170.75552345690858 131.86070873736003 -87.37493603100395 153.08694944348386 6.6321650777106145 -230.22006637231937 270.82100438482564 -461.35794288527364 269.3896231125016 -141.71110747340416 172.33036960609022 98.5366694410886 -60.78933589438572 157.42254749931865 127.35182032106982 1.778601489985257 -93.13212035696677 -192.77832429901008
b42 0.30607648474395355
w43 22.551820669768954 -22.804673533750176 1.7031858643388396 5.0781365669924154 -22.630140425060734 13.746244506747967 10.089136140741271 -12.341786978764912 213.24449087839497 -315.311259839875 -137.579534711601 224.14327811007465 113.02281904714874 -82.45046143289406 -66.8179748341413 56.555957408734535 -263.0782961362052 477.2146285125162 -203.58744233210186 -74.11428215802792 248.4869717470939 -293.5088904042038 398.9137965893774 -745.2220506986383 427.3990472346051 -195.73224506363812 135.30084865864316 73.44139820754316 -111.99394053062137 -63.897400843812704 150.32665703530864 324.86168331059446 -186.81682438021775 -107.48442423020815 995.772318961837 -974.7896628284738 77.19804874232842 -239.24497118733424 -679.9799561980117 833.8312361520032 -641.983977052508 1434.5212874097444 -770.8391450522599 453.0901744627685 -225.91446891162147 -301.5759650629305 86.36803440096126 -1.4548702270842904 -282.717240729491 -699.8444857887894 518.1374451371115 433.8947326085249 773.8338056889171 -858.3244631513583 209.46700771382834 -147.01437970011273 -470.54122427785586 633.6743761050055 -474.3364687272898 1042.5457643925117 -617.3808178277899 424.08672122259696 -267.10231698770974 -234.78212745842765 113.85262944535016 -3.084974077734126 -286.26691232341915 -756.5103467834333 660.1593065229152 242.27374541407238
b43 -9.225562706675166
w44 -79.1823922279673 59.21029461103004 43.44980294671618 -3.759534706436637 -57.038369328862636 36.22598795946424 1.3777995801701213 -4.987799955291215 12.162106866717282 34.67790157329857 -44.566591474135194 -24.562856705594843 107.9916777413411 -141.23828040427293 103.80608997472018 -7.867041959566093 -23.88753651660959 -0.7986155783373272 -6.597113480767866 88.49977469465797 -35.98484923724598 -85.00221231229163 36.733050317556156 -169.17297120290905 167.6597534738197 -18.570155196503585 24.4660019849876 16.796902111629343 19.617121077332012 20.793997735053896 -5.596008726716291 60.93135611094589 -29.818584011215464 -44.82223815369492 -1177.8415183269537 1136.710849189547 -422.17455358530714 -133.24609615315816 885.5318858202307 -440.1650509181767 539.5038780259217 -914.6831192055959 329.2819023682717 -251.93724126699894 208.26923987413005 162.82915469251614 167.55003461047207 -49.69516997619841 293.7236755806259 622.0600643485118 -912.6191368871409 -60.952620736284096 855.6773496975693 -793.8863232266998 594.9137661245347 28.688540496777087 -449.32575438791304 33.97279186405195 -1355.0455578238177 2022.2837368858045 -710.0746741469221 137.65535832193643 -295.31196432904943 4.020187089255502 -262.11151722840754 -68.85506380443424 -300.32123325292906 -454.77304566154845 1062.6359970857682 -76.86616885858894
b44 5.560027113945942
w45 10.63646918604182 -58.980263570720986 10.888813344044342 59.4024140462453 -19.803270070563737 -16.851399884429142 4.885680180779335 1.0578935160516827 -71.6049522918651 133.6220264177944 -5.400754813971417 -109.95806979887949 61.85221856055376 -8.978271438020831 -10.060414172300456 9.953231190232877 -1894.8215545460819 -1860.8194850557932 -969.3514804316834 1703.46011586121 1131.7485845361136 1487.0794683277534 -437.7589437573777 72.80943124938472 -585.1120925872546 148.3388566783617 5.5961699692453815 -436.48737767151135 1987.9177715807023 1729.523334856013 787.1480674905735 -1312.3154964936257 -1374.7154830625168 -146.0122513592667 372.45694051626344 379.68436101982724 200.3676872010144 -121.42812983907783 -541.9315598404061 -0.9943786895111169 61.85719911323323 62.873736597991446 -5.9143406083529015 -154.30836238963104 -3.7247139443043293 -193.96962528798224 -372.73677220720333 -252.93424999261038 -312.01871859553285 326.84590306019055 191.5603895746236 385.89769603389783 -161.6935122364608 -222.8010932812026 -138.8812033456288 -33.77112936386671 180.6959890549509 306.73248346562224 -123.69843123588485 295.017544399592 -283.5619831680586 137.8765698048646 -30.953379814390157 -77.60596445262723 256.25452235363963 115.05457180324613 35.17087688269224 -216.15819558476647 -115.17321700539625 66.722655517969
b45 37.899164196855104
w46 1129.1892913083032 -2828.4155142030513 1113.1336589855625 2502.317215481269 -3333.2258842828664 1851.805017835621 -522.0731453403764 103.02353689112878 -304.09967769682726 664.4022448364492 -138.98289605985212 -634.4568464813312 644.557626313894 -289.51424386076025 62.17894102918538 -4.837459556774914 35.301237110990535 303.3227193566349 430.95408081960323 786.177980999879 -1637.9872171177606 231.8172671881432 -619.987503095138 1095.1651722992433 -365.5800351779873 -608.1520543691016 966.3612437690598 -322.4910133516921 -576.3404527678105 506.77166774937325 -709.350735277858 1035.9300337769891 -1263.4109681903408 740.0032059630439 120.79811491476396 41.132168682492896 176.10595297464334 -16.0231475188203 -142.82405133595057 -46.77286429324013 -127.6399841741465 243.70928275216775 -82.60816912737981 -45.62526590598476 -48.94064677792299 -61.181998201985834 -110.94305618228755 -101.57872583198544 -146.33669682761112 108.35636072733901 126.9638673082912 121.3644093244263 3.6342416427945827 -79.63007374013681 6.758868887507064 41.36665078358779 -32.20090385013821 62.79904471544774 -102.34464964740084 139.014921835396 -76.46236903577307 27.30694415656678 5.478575239356453 -7.832472294885262 42.82094043469717 41.66092204346444 -0.6969160369627948 -74.89873147680689 -3.0865466258373506 -4.620388366841573
b46 18.651186959498457
w47 428.6889689399795 -1048.2149820242053 356.4974938461614 927.890656911812 -1106.2005301897157 548.3033252451772 -129.46029167853217 22.339588073519007 1453.7870611977119 -3538.8583943433246 1037.8948288969627 3436.0260195152414 -3888.15953886733 1881.7382783128896 -485.8149914506629 95.2480613566404 -73.71037757657675 -319.65361747397446 -107.49790835217982 -21.15729450935754 385.4991000961066 111.38136344465742 23.719622059679033 -87.8035630034104 -52.87926426206105 175.06246526928757 -237.01954032134762 28.678315543929084 273.9125372075911 43.052386666024134 173.2408988970951 -386.24323102668836 215.9184642354981 -147.73973221364344 -437.91229631881185 -177.8609759982075 -350.92881413795953 373.996724150078 81.22267998794828 283.9832176841275 42.04716114309125 -186.62577895320695 -6.116228771210447 20.43418463970048 189.18730477964914 108.68986397635469 284.4378363759341 317.9208046781361 301.93117271107076 -61.42585946671452 -549.1156638440854 -225.38216424254634 123.65419868803839 295.10321214461226 189.2726244555758 104.04980541971182 -474.22044789293386 -104.09207378810463 19.345109316388765 -47.33262494590683 126.45502060516125 -185.82584622927826 191.70996273462598 -91.47577948600443 -283.02357538288067 -6.898405244199129 -241.70387466063562 269.4888084493271 -88.69894120128905 209.12568592513816
b47 -3.970258052040288
w48 -597.2136803506412 1426.0247949270931 -472.48059422046265 -1288.0755728749402 1505.59723002341 -722.4938698237643 165.5722625723083 -34.80008002609622 107.27751651849022 -218.19615787825373 60.39166035366726 173.50405585474454 -212.10745892058267 134.182052833693 -57.25337450784197 10.33074783643398 -800.7801808749506 240.67281159490793 474.6567075996665 1901.743318128853 -2175.5397198873097 440.99244382397603 -883.3055359995326 1230.7136253633835 -402.32026072642293 -1066.3330857744463 1639.3796368625226 -569.3629724136034 -276.9321838087491 1270.495274656986 -1005.1129741668383 1308.8935695017342 -2409.2391289123634 1130.1553233538932 -825.0076363623527 -1420.4801483539331 -770.3789255219907 898.8790058936088 506.3258735503598 825.5517031286902 -469.26974776521575 412.1834725848157 -364.7604986887237 411.5451394455722 403.59480989323737 275.2073190088807 1032.8726808555377 1157.550783065638 735.9519263944771 -1236.6704023825416 -779.1881332117009 -812.6940720783591 790.3175223283862 1331.9865799125005 816.0001231575053 -321.1191792902483 -1216.43850906995 -540.9404200131819 51.14125331197307 96.40042546478422 174.01868631113138 -475.63805287001856 173.49902077200326 -267.07607557078194 -1103.1796459842744 -732.4920672751482 -893.8340802870845 1139.7845023486477 170.82772199375424 809.1934459986433
b48 24.606717236439163
w49 -505.8909706689529 1224.422710519987 -413.86377654710606 -1087.2731635175114 1280.8328571826332 -618.9687996810188 146.37992720473068 -33.40852194215047 461.404941540302 -1102.2077954269218 297.9607527148231 1087.4406006469437 -1191.9097020897054 551.4851136535417 -129.08070538753478 27.76127772686916 370.4275039005345 705.7008372586653 618.5736212846036 708.4933164970506 -2206.1179140688264 -2.3907321781829527 -651.9268450104923 1210.2882674048453 -234.18282730158907 -785.8870753207814 1209.0607456962978 -324.5212970088303 -1056.767772142365 347.1981505934323 -960.7865055525463 1414.4126456001231 -1242.5950392423929 898.8100427119381 1304.5887209037378 1744.193419933516 999.3215433767281 -1219.3144117167676 -741.754909083351 -1024.5656524361748 457.7982387829331 -280.65786334671515 411.36084051010306 -591.5814237656135 -514.4989862424885 -389.87758499854635 -1521.435780016321 -1465.5346227204568 -988.6132882873001 1546.0108681052761 1307.766109504413 1001.8379658524916 -859.0816047833029 -1567.0257440022958 -806.8773611786982 555.3910481787617 1019.2873496643474 742.155927441765 -261.3094869189352 224.0864542027045 -322.15391609227953 527.5451602706173 -103.49020579948343 167.49564786734874 1258.8518996760445 903.4792850694823 800.1641217291178 -1335.1397734703282 -279.67254296965956 -682.245646626729
b49 38.89472527406781
w50 -61.15817871526045 120.07001581930278 -56.66741055597826 -17.336752834736266 19.218701207042724 -10.564745036538035 8.274484216346488 -5.948228087036876 83.89954971765745 -92.92081195070286 -119.81458133073143 143.4440221586036 47.223508785009464 -90.16136813990582 40.04434898829698 -9.449908229136277 -232.01592936201695 -27.153387337507596 313.5349521733361 303.0432285398292 -225.87380619374042 -80.83406552431799 -131.74015049935468 184.6987807348635 -64.37605852156442 -79.28982977807959 138.60822409422656 -44.92984533988675 144.5482154675706 125.85606242304712 -352.30066286977944 -41.62920912103198 -153.8360999653849 236.5594295346605 -1758.3412114843727 -259.3101003507817 -1518.3828931447774 2141.638722224345 -987.287094077299 1490.7435485583565 -688.0782987168549 583.8488031870374 -416.9652055126518 -231.403658686138 1401.9118152357628 1.9445631949657414 879.1843463110721 1649.6565509687582 767.4580441145258 -159.2814420195085 -2651.095254570784 -259.79901561294656 -392.7498139838349 -2228.9093780859066 -864.9352799563624 -1073.9312036213475 3522.195720469104 19.993922393314726 951.6273923263848 -1613.847829076087 313.50166343232695 1321.8379017713646 -1491.1867809809075 772.0124517461888 1684.2272021577849 -17.184367204837745 1474.8813810259437 -2464.9908249133946 1795.0666028328162 -1707.15782422236
b50 -0.5950041559761924
w51 -114.21119193043148 252.07468421626444 -137.4792605366428 -42.42367928379979 63.238494050400284 -34.67260023188198 22.921948608183534 -17.932931124303224 -116.94621071739168 226.19410455966033 22.973282553841987 -238.80080026393534 93.80732145197136 36.432108645463 -22.256563570355414 -0.3737477495114883 230.4385172697103 211.4002551694316 433.3791094816455 -322.89090926100056 30.128881972962375 -554.7479351592648 45.389296799348514 4.964630476331014 159.16905384125764 87.0052299975081 -147.665008406983 179.37065201564022 -139.69595128999293 -338.79381928750746 -329.3201466152437 -14.60542869443872 374.5098400413549 83.96602685443098 -725.7007858165762 2584.8504587636453 258.6051622598692 2315.2657421386357 -4326.528509067379 573.9295144176208 -1354.1489258733948 2053.1549780867595 -432.1313540800673 -1504.9226053590035 1756.6917687980615 -1208.4443310025729 -1097.8269850332772 349.7906960973698 -1499.765941355318 2506.8265660088805 -2538.915425297909 2308.8957612303684 36.102011310670434 1276.8852811434413 586.4178113996228 302.499687857605 -1380.6248380213333 -284.96971725273744 -156.94196184393675 348.2022724995215 30.210278364255608 -623.7628487758991 703.3593433353758 -422.22166437501 -762.2835435310565 -48.486790515549906 -923.6708940140719 1045.6540428921046 -693.6349566490929 962.3268667789115
b51 0.7122011251910141
w52 18.736424912872447 -62.518378845790224 35.277017506056325 60.619309566256476 -84.03219490824151 35.314319778803494 -1.5525196787792797 -4.632821459066195 112.65675947237143 -221.28415076646843 0.08474982187532655 256.9251744221484 -209.09236486892738 62.60855984464335 1.3629117990577848 -7.675274518855132 -371.48678248383374 67.5651456048819 452.46033466462444 216.20493286698812 77.69223854153996 -485.04568894537965 -34.98341086096594 -25.87166874696728 118.46165689942508 64.21319045201098 -75.65374252594198 124.71154399811661 398.26333604189983 -122.37024634974924 -393.02576750558313 -234.6494429141972 20.35671200414786 206.40189810876137 1227.770867925075 980.4136955709549 832.682085322091 -1034.545050207914 -513.6429785262127 -762.9452334789379 384.81861354769893 -209.57371379533345 290.23900301860306 -367.2257577269498 -447.33577335710186 -188.11958105055814 -1176.6053612293724 -1034.4275117564225 -643.0988241806714 946.2614955983412 1284.8497895266848 424.06194126479295 2786.2439614527066 1303.6083653609633 1829.2861440026113 -3508.683381299602 1356.6989061010763 -2254.300406993582 1536.38932780661 -1624.0056176977846 873.1964407505556 610.0614361406724 -2016.8809979374319 421.27413360481285 -1446.3063238233424 -3014.890678996823 -879.7467490365275 198.41179402305926 3779.9715064227767 66.00412200350931
b52 5.086301842865843
w53 -30.13290766017813 74.5438624557915 12.551657899120688 -160.11285776785698 158.52827259437817 -55.055285634557634 -6.280497476058737 8.848663888496517 22.66498954909416 -63.08945619550513 46.61285883773186 23.202031397318112 -53.08572823687362 31.972890422519868 -13.78236495306863 2.2125862510675773 2833.861603265845 -411.47919135899184 -4343.128596563121 -1872.3154247643515 -560.1379974308651 4326.772730490256 109.30659840080185 572.1979395418606 -1052.7792839436013 -337.60492767739726 471.07828159246304 -937.3463678192386 -2908.1138105080163 727.9336301710822 4001.9452098022703 2182.5468429803323 -727.5219707252602 -2004.2547092524383 -516.5323207604727 164.61538843568724 428.3908992639541 510.142941328152 -246.17718006224618 -210.45490027714615 -129.70635696475168 72.96252360612048 21.206857507193398 -14.572484824344311 169.85690080580474 -283.67723937570594 301.14670725975714 98.44637260076331 -535.1268606481248 -185.98628779396117 -221.20956217667361 573.9902385165715 546.7887473131984 104.03604126356463 161.57203737138875 -602.5977062765014 230.66906083844853 -187.7707866875435 219.03651645667023 -203.82915887015687 63.59751543123391 92.39570824635183 -346.6251761377424 82.16299095983406 -300.1854245285269 -456.1249087465418 -16.164681455418968 89.16576575885361 601.2130463209201 -76.03298614895299
b53 68.9048289771244
w54 -24.86402493843133 51.24895418820171 -26.763582737183224 -10.07738176590362 24.399757362013023 -19.952347971288145 8.512192479952752 -1.8807926712798912 87.81369739491632 -241.07569959254212 166.273049687071 60.78397196006901 -124.84829178260838 68.30890018373343 -26.708748800930138 7.448008226610973 -401.73074936630184 -15.892902175163288 580.4051602679797 258.1878175451834 162.45237271933505 -591.3489879640351 -27.716750351688024 -75.84674889891753 128.45704904690038 16.53786011707683 -35.2456120853764 117.23116854333506 368.30466248305953 21.937143754507847 -551.3513231958017 -186.00024738009728 -90.11882981068202 313.11622479250804 -2767.004906757022 -411.13771995899225 3822.639057192005 1745.4497991465212 865.809217556924 -2627.1286270363435 -129.0134550963632 -462.215221577136 535.4890147776653 1104.0476254635366 -237.33383385093072 -1569.527557280201 2879.3779354218154 26.991987394763967 -3697.704776183128 -2857.0913825969956 199.508404908975 3578.595225888838 1264.2508473345133 -153.24087068551577 -1705.4077367804175 -907.4716099730553 54.89503156600396 1199.1417712407751 115.18852887574153 69.38005953968462 -216.41613988786668 -188.49566374147895 -54.853234772905246 371.48978716900837 -1108.4854366812701 20.287786642594224 1636.7644679813116 827.6400028230715 78.09241475721855 -1301.5831813916075
b54 -7.66004440328504
w55 -27.206218410279067 126.51314728781263 -205.9729761606764 159.15786648618047 -71.0760183821898 18.52257399856238 -1.3076631239321335 -0.9272746703406707 17.23965259550529 -45.982258572474386 21.524265687660016 7.795969486190924 24.287451100603523 -43.06186482526872 27.832058831212247 -7.604354591833285 48.03855514801178 -185.46731231120367 124.03973294497 -67.83464294675997 217.38207483886822 -136.9493316868236 34.46753072505242 -82.03261283728128 45.956869535150894 10.23431213389829 -35.38305668328899 33.105625595755455 -39.79045919490324 161.29862686871058 -110.87094814348546 14.8171028676857 -74.4732867407219 48.57306775200456 -1031.1536445234283 -447.08379427133144 1560.3646998943316 566.0136254101205 672.6985802127755 -1109.072239242233 -7.0278024022276275 -283.9514299305824 231.24640798630082 532.1333293955138 -180.41199005537797 -573.4713959899173 1205.46325778786 77.48411299656684 -1431.920290697418 -1262.6914718483192 136.98379618509932 1343.46638685312 -3076.3341876422874 -498.26494312534834 4354.212848302416 1879.749336430503 957.6126191744535 -3195.3863000807737 -75.5147714579108 -518.3736391719794 578.3028164081111 783.5431944112178 -266.9869186989678 -685.0983555364371 3046.3892025616287 119.690325948304 -3860.3680261933355 -2487.5780269626184 89.23543469207407 2854.8843875719886
b55 4.551927769160537
w56 -1036.8979912405616 4458.467329577016 -6833.935334524386 5032.524799824607 -2245.2973282501116 656.4615785827086 -99.44293774058941 12.574506017328696 11.211158637235377 -9.28217845128561 -17.116807209719237 18.92240310386591 2.926683853975001 -9.179693308173674 3.918446109854068 -1.1284306194099003 278.38654613726555 -414.7994600195515 126.41256028131063 -216.60452626365964 328.2167428342146 -88.1455547579087 34.11941058790316 -48.504742966217826 8.827134709921841 -6.5801496659290155 -10.644967697200181 11.113395987583582 -260.9481221840419 396.75766285099695 -123.7438137088737 172.88328044171345 -240.6163510379871 66.59897835213197 162.3471760833632 -160.16975000671874 -16.91887586893051 -162.64433589272033 160.22816686050555 2.4808883593824476 33.7195811421885 -29.07828991341252 -2.069601541009883 -3.1987060102297944 -4.9269895803382715 26.422762647806884 -104.67839488077774 86.77617435703286 39.0214999567271 35.663607447279915 4.455589177933987 -69.6179281017531 78.37283741754996 69.57002579034464 -163.52575497709412 -51.28289140352769 -61.625135043303814 118.6120175999864 8.512418391637256 12.867863458717718 -19.91014988020531 -24.959707143491496 4.165984688441273 23.80046419983392 -84.86409172092358 -44.227717325713776 142.1484373532739 69.33739893995953 30.560411695553956 -106.68112478841752
b56 -25.01891848842276
w57 -50.35632894267007 231.4149215400016 -376.04002581830775 300.188840258926 -150.82928000432736 50.97732209337846 -9.784333382248684 2.371314915686387 -851.0140003941987 3659.8067697754323 -5440.284685612812 3812.226878161587 -1530.2080132033886 398.49447329973896 -58.58564387601346 8.66492533952769 -1701.3481769348516 2779.727641009958 -1290.6848333998792 1442.3082944299156 -2460.8471460734722 1138.7850148331354 -293.51031379858966 501.5584270580586 -220.48950990274733 17.216391054173073 150.40619742077257 -205.94662147694035 1602.6179500378441 -2645.7062672554384 1231.093599886663 -1101.7359720107538 1645.3839829834835 -657.9419395956323 -312.35257501902345 308.55507363351904 20.350802294298237 241.26172548527765 -224.5590216717526 -17.70027948330523 -35.52826287250373 24.381682793505362 10.992248137434123 101.48630978479402 -115.3926478673472 -6.636571824806187 305.0433653227339 -305.45020571469314 -18.090737180122236 -281.8985128067327 285.9755788231211 22.546299926088235 105.86121111685691 -250.50809647863107 186.5073662145492 -49.635782799914296 135.33144669555202 -116.96510937540982 -3.2111748044980737 -6.119285756069309 14.727082208637688 -44.36140207591075 87.68164681610479 -47.29604420535523 -124.09219422084028 274.3457854794285 -184.80566858918164 123.32302269097485 -255.16123934424286 153.80342082791427
b57 -70.14183293725799
w58 69.89125205807095 -302.9920657998276 476.2506318820824 -371.4629085111539 186.8204530423185 -65.73489775659431 13.84306445179432 -3.357051731054543 -679.3955899194469 2924.4492991737006 -4341.91793397842 3032.866859368877 -1211.5925944583846 314.2401826735587 -46.40536503136404 6.999319145536111 2171.7602615904343 -3512.877132033643 1621.4280125307357 -1841.8001855359976 3107.5458096154566 -1427.7338170318724 370.9856163690756 -626.4565360794678 272.97668711303356 -26.244168954335723 -183.97838011583892 255.5256795884185 -2051.628648495574 3350.9352415793974 -1549.8658245409738 1419.1314556227112 -2097.8278020727503 834.5857436442253 133.7941180511232 -139.75918068798032 -7.463419551167079 -110.56574560119866 113.47630227425125 3.9686423690180708 32.99750222701545 -39.23365439653771 4.620801493441712 -27.929615025806633 35.41489549726177 4.200070669326673 -112.907865594231 119.76528190708464 8.453195513311682 84.44342633012411 -87.70422922284895 -15.461798062751601 43.95766995503418 96.60214422690537 -136.8800318267026 -32.8763796005739 -67.35243240676532 91.51628437428303 11.5276969467467 -0.5260568002917921 -6.481113737388131 -17.869196069163497 -1.993980830051904 19.82184319325701 -53.546114811599594 -67.59783454909149 117.22539925946252 53.24323269904004 32.919743215030756 -81.73780959961033
b58 85.65527593240402
w59 15.68594145572701 -75.272488426414 123.80156441398563 -96.3978947660976 43.51123015391627 -11.652142963371494 1.3048676975273976 -0.30944492184079364 -45.013639325536964 179.97091045968375 -251.78632326748354 165.55714004233178 -63.43985880140504 17.79801294896278 -4.814486214544768 0.6189853806254835 -176.3133917798337 293.6116651712828 -166.16131174612966 154.79936260963427 -270.64257996408037 153.85372863254727 -32.99459430522609 58.97327724882225 -32.77471883543742 -1.2078302306646849 22.813108571981044 -31.207188992858846 163.83373852867183 -273.9178626696853 154.87253411413707 -113.61124556656594 169.2659418685401 -80.36293517996496 2706.5962735842913 -4132.245039673627 1657.620591871107 -2051.1730875922167 2982.672885629065 -1036.614001128642 378.46349779787477 -537.6669201129486 166.8660818354735 -889.032371177803 1565.7784706454854 -785.2449258212193 -2647.5391073250066 4111.353783910922 -1717.7295713006984 2526.3077711324354 -4032.962890328548 1725.6330091101281 376.3028767197458 -531.4231098042361 113.29258879902282 -271.24533764514905 365.5891466084733 -67.15551220080631 39.31638287432996 -45.5767749898619 4.280679336835627 -57.04257772321731 88.41510927815906 -22.613558500823107 -331.4112036499043 471.7875991860395 -103.39348835100398 240.62269608760445 -343.8867342089604 74.46532322323078
b59 -17.625572353975514
w60 -6.8772307091749605 30.927330208726797 -47.07802653068798 32.52465393714123 -12.049945169707389 2.269895200097544 0.04416929547220724 -0.1252325432991012 34.48497521839764 -166.74056569294498 279.0844061471599 -228.68044732318094 111.53500799578781 -34.759202512349205 5.76361650400657 -1.00806520916309 136.0905217790433 -237.17273356239394 125.97816092816117 -111.49765148943133 203.41137586126248 -109.50901277346614 20.45363024696424 -38.1553183970851 20.640651950725378 -6.577948475480679 -4.491904534265117 17.10614521442454 -133.84790976499818 234.69371574461005 -123.67890491913623 97.38390368893351 -154.8348838908379 69.2816722516269 -204.30351700657374 420.8120012120122 -293.5217180429962 150.76627269969794 -300.8010936184333 184.8460092872495 -23.910855157961524 50.896507627772415 -29.564690957210573 72.07703643975996 -162.21517534655797 136.55342837863301 205.18557698048076 -421.55379856298157 301.2817117798697 -202.34550379584076 419.5246970835333 -302.0642274752734 2951.236424782993 -4636.305495585333 1820.773779648274 -2158.027542374404 3302.8183171809656 -1242.3855006339434 369.7220254260215 -536.0603796156596 182.1157164848597 -546.0804949090285 888.310737346312 -349.65238101475217 -2734.3350781973 4293.152085642305 -1677.735501202519 2137.305173246969 -3339.2093223123093 1274.8144742119814
b60 6.988792223622682
w61 -0.0 -2.3078761124395442e-10 5.493277064548245e-10 -4.556246051439801e-10 1.3995516229844872e-10 2.9946807257691083e-12 -3.0711023256129124e-12 7.255871010876117e-12 -3.516197702755927e-11 4.925057936620863e-10 -9.91228118024704e-10 7.785360604661185e-10 -2.724215015450607e-10 4.396771414742434e-11 -7.763806463650024e-12 1.483968877990076e-11 -1510.3377939585632 -517.8854185263863 -852.9867166624447 748.1119265174199 264.2375690852116 422.17177122845624 3.692879335659427e-10 -7.319145289841344e-10 4.870756575847679e-10 3068.24790937806 995.0053875784834 1454.4432030336736 -2309.622605217595 -733.3292163805924 -1041.482338444821 1.5475836757927741e-09 -2.6329112501333185e-09 1.5891454818728334e-09 -1427.1397293439995 728.3715931020806 -509.8558254245332 642.8782300015432 -315.0298685335856 193.48621255950948 -1.1095291352347658e-10 1.6670692604137116e-10 -7.82880704708333e-11 4112.205163057471 -2206.2114500802636 1706.4936968555826 -3337.9031417228066 1800.8373224612158 -1388.8877436556436 2.2561813528554353e-10 -8.203333845546723e-10 6.25662716080555e-10 -102.59864354915095 1675.0459268310124 264.18674612578627 43.74905982092209 -698.180749650514 -105.34825291142018 -7.281675262760245e-10 8.885253643953206e-10 -4.269897152867075e-10 255.05211681088366 -4189.862893391299 -661.4016908195541 -196.20255046156524 3212.9979850918526 502.5631976078492 -2.959212735964556e-09 4.5891155459054644e-09 -2.1851270792794253e-09
b61 -12.030715236148016
w62 -0.0 -2.4338170367954604e-11 3.9157677902927435e-11 -6.852619553174944e-11 1.1865299081218484e-10 -9.916361105673079e-11 4.1747923721523587e-11 -1.0122816775888526e-11 -6.403852044813406e-10 2.815935769542536e-09 -4.270155761171039e-09 3.064707733262289e-09 -1.2862357855537695e-09 3.8179419913094334e-10 -8.470417572528999e-11 2.512434061544123e-11 651.2743220258111 -20.300194518851587 1392.1588788637232 -322.594117483297 10.357646422014193 -689.026180880593 2.834538159746103e-10 -4.700059785811561e-10 2.521507308506088e-10 -1323.0623539782957 39.00245534841877 -2373.7954874812986 995.9347520489226 -28.74521120328652 1699.8024193220676 1.5419631717306093e-09 -2.272210197773461e-09 1.038457514423996e-09 -214.7770435377013 1687.8519532015505 -1000.5690882067776 96.74980154800821 -730.0171834771859 379.70797552378167 -2.6390348240035166e-10 2.2863655413374318e-10 1.0063998245879446e-10 618.8653074221569 -5112.443072262148 3348.917001922494 -502.33691463048933 4173.071576227237 -2725.629627030082 -1.6811118469517439e-09 1.6482908787862627e-09 9.933265147921144e-10 122.02804595757088 -1182.817579470169 491.5056218246114 -52.03394604063951 493.0136249424629 -195.99491388240602 4.659467256473704e-11 7.605027718682322e-11 -2.457585458921774e-10 -303.35207519318413 2958.6314061624184 -1230.5032485013237 233.35799594965238 -2268.827641505414 934.9925405600907 8.786721350517723e-10 -9.240047962877362e-10 -7.767658044555148e-10
b62 49.85500099764669
w63 -0.0 -1.2891163830852648e-10 3.284216764123261e-10 -3.5106561229275895e-10 2.2740694201364517e-10 -9.16859638553969e-11 2.0140191033397037e-11 3.837117684221864e-13 1.0874648467665448e-09 -4.745661352733635e-09 7.114627886424271e-09 -5.028421686138726e-09 2.0569477786753385e-09 -5.687726375026617e-10 1.1480453683846358e-10 -2.6942855747826258e-11 33.743127373731944 -833.0026844621332 984.2223565679083 -16.713900775909458 425.0179605527905 -487.1246965977338 -3.1391989702145295e-11 1.1572665568893026e-10 -1.3062955665082976e-10 -68.54908910719568 1600.4354037878406 -1678.2154854413197 51.60030429268394 -1179.5373725469458 1201.7188327068664 -1.62243062409341e-10 4.1293086571608795e-10 -3.472059879189304e-10 109.40562541236474 -989.0066093398472 -1571.5011966911495 -49.28353781303767 427.75778883776275 596.3721495727999 -4.655336446196534e-10 6.704760444758984e-10 -2.8713088764259487e-10 -315.2447994062236 2995.665572909127 5259.833766761157 255.88621302802994 -2445.235414368464 -4280.894014299258 -3.487853994336987e-09 6.011759558048613e-09 -3.366372529041775e-09 -365.555812817593 228.48407288689836 -1428.3346754590561 155.8765551769372 -95.2351089209668 569.5689312219961 2.427029931195701e-10 -5.071485766061645e-10 2.602583608151375e-10 908.7428512699561 -571.5168303125884 3575.8908546608823 -699.0636555635609 438.2679030256452 -2717.1251104248904 4.473466952772953e-10 -1.1783271840898335e-09 8.253207145481056e-10
b63 27.65326769720114
w64 -0.0 -5.622238785640832e-11 1.6525136488514347e-10 -2.416397148802558e-10 2.2409861647489603e-10 -1.1920358294404903e-10 3.235133354116189e-11 -1.894331483256465e-12 4.810114352251241e-10 -2.0232465844209455e-09 2.944652385863521e-09 -1.9926403033615168e-09 7.508558342188531e-10 -1.7883804847893585e-10 3.1479781819048516e-11 -1.2316411027678819e-11 743.6540522209995 -1068.5701751282595 -1419.6738594037884 -368.3523433592458 545.2101475909079 702.6442687628559 -5.324213292468016e-10 8.723230471296972e-10 -3.101685575046531e-10 -1510.7315728699923 2053.0276451844966 2420.7117824795114 1137.2026948851963 -1513.1025148786084 -1733.3977446840008 -1.5431579625246883e-09 2.2406989458323423e-09 -7.169612126212144e-10 1696.0076299327366 820.1344687725668 -250.46938741585546 -763.9941351094301 -354.71846557917104 95.05113154782167 1.2266229698632003e-10 -2.864895820575697e-10 2.61110577604029e-10 -4886.929561969187 -2484.1579116321395 838.3241096182802 3966.751874350412 2027.7132919383153 -682.2984949831537 1.0063130884141458e-10 -7.287139641709572e-10 1.4595659750260559e-09 -811.0093181235698 1107.7423290121978 112.568619223442 345.8222637801265 -461.7212921175124 -44.88835091660707 -9.61487833794905e-10 1.4848539064971078e-09 -5.568391884744339e-10 2016.10504965389 -2770.842521629913 -281.81987242342933 -1550.9181327092463 2124.821662547448 214.13960411969182 -4.0309075521882676e-09 6.564701039712961e-09 -2.5667749176117027e-09
b64 9.25486285150189
w65 0.0 -4.2098963204395545e-09 1.3550494833160878e-08 -1.738452845109596e-08 1.269939758995194e-08 -5.600313509485162e-09 1.3241630029880115e-09 -3.339094135132391e-10 -3.927065739813029e-10 -1.2687562944146385e-10 1.536033799846349e-09 -1.5284415819649235e-09 3.3577292589737017e-10 1.6125717120659125e-10 -7.678255112317729e-11 2.4250061095256488e-11 2449.292080398633 -905.8476842889199 -1071.4460524136614 -1213.201857361194 462.1852276461363 530.2946328339494 6.097899962753672e-10 -1.0947492912194434e-09 6.830994103701471e-10 -4975.73147887064 1740.3913953904923 1826.9421995709502 3745.4802351376147 -1282.6863795067445 -1308.2174884795484 6.077039912955051e-10 -9.722084248764418e-10 3.307076834602185e-10 -1284.048598073772 -265.4903617805349 144.24611158325425 578.4205099138608 114.827918279112 -54.74024697856676 8.423817199343375e-11 -1.387084891391055e-10 1.0737938316296436e-10 3699.8978908974673 804.1607904415325 -482.79350345039495 -3003.230700896835 -656.4025241682581 392.93785900863054 1.1911305275447148e-09 -1.8182330641103306e-09 1.8159779235915607e-09 -1149.6029213036602 -232.04705435358593 108.90726515775913 490.20187043862916 96.72020556463441 -43.428333491007486 2.1400936578430674e-09 -1.8301332671555315e-09 7.493452473111839e-10 2857.821979329943 580.429065796269 -272.65353151541024 -2198.421123245765 -445.1022542392516 207.17459984103627 8.861279765515206e-09 -1.4612148296899719e-08 6.1878627222178295e-09
b65 -15.349671106373805
w66 -0.0 6.154798892765712e-11 -1.3147080517472415e-10 2.894839013059063e-11 1.1745600066323573e-10 -1.1662304153711608e-10 4.4254633510618917e-11 -5.67488762919188e-12 4.393045215138316e-12 -1.3203267652916993e-10 4.0910479650340585e-10 -5.22106044289342e-10 3.7374939150744025e-10 -1.7262507243650282e-10 6.187650805034412e-11 -1.3363454284560356e-11 -1794.9670046069152 -55.626808372749075 -543.2355697074262 889.0966174747527 28.38213260065735 268.8655264827509 1.2254086634300165e-10 -1.9137469386976136e-10 4.53109771925142e-11 3646.47152531793 106.87494191511163 926.2808746849737 -2744.880242046205 -78.76793269944596 -663.2814326539491 6.441049950345334e-10 -9.161074676633518e-10 3.1700336800000173e-10 81.6581122749411 -26.57999166907567 29.893368994186943 -36.78422063848632 11.496180468559443 -11.344294718851655 5.864753127582389e-10 -9.788003740851536e-10 3.9496184101039944e-10 -235.29224503118533 80.50984210171187 -100.05347240949119 190.98821502194406 -65.71678723753891 81.43191023131497 2.872806159626151e-09 -5.372213091048295e-09 2.951345765001001e-09 -2219.3754998260865 -1303.2541418277044 133.5948022178104 946.3633060314068 543.2131377139364 -53.272842860268945 8.421041641781812e-10 -1.1901590823981678e-09 3.313554942582786e-10 5517.192037537501 3259.88444974461 -334.4597310955023 -4244.180219761555 -2499.843654827609 254.1377717351447 4.361649930118006e-09 -6.7670782172291055e-09 2.4623011962709995e-09
b66 -13.226516714878015
w67 0.0 -3.2633618030075695e-10 9.653671389399319e-10 -1.1156546061879766e-09 7.106288109300779e-10 -2.793336641600176e-10 6.836282648000916e-11 -1.620689390436916e-11 3.197280613619538e-10 -1.4982008962469874e-09 2.377742205156779e-09 -1.8034834197032814e-09 8.100168055649063e-10 -2.469620780936764e-10 5.06245423730537e-11 -1.9881981779789813e-11 -683.3046326367298 -2839.196422889372 -1191.7389307842357 338.45961291846146 1448.6261518427734 589.8316180353708 5.130271207853809e-10 -1.0133040240223323e-09 5.743842901306806e-10 1388.1318596050244 5454.9049579901875 2032.055779776869 -1044.9158010246147 -4020.3211241165563 -1455.0930561990904 1.4189420038251965e-09 -2.578354196813848e-09 1.3535526866004233e-09 11.675614916830979 -169.94640182878982 23.306048913959483 -5.259470042485136 73.50395475788264 -8.844459373005993 3.125104341972218e-10 -2.7347915598774364e-10 -2.220446049250313e-11 -33.64248289551729 514.761560116315 -78.00563137101243 27.307817797655808 -420.17814275420443 63.48752740606825 2.4099125472965e-09 -2.6172033290583485e-09 -1.6492883447849493e-11 1258.0447979780433 -1111.590822222413 242.8519285093744 -536.4425417176506 463.32539372767474 -96.84068849014605 4.614364446098307e-12 7.24247051220317e-11 -1.0435174859629859e-10 -3127.3999117292506 2780.468919735634 -607.9891534650952 2405.79786861052 -2132.2036696792 461.97791344692513 2.609024107869118e-10 2.0576856191167892e-10 -9.319107985295005e-10
b67 17.554914161591057
w68 0.0 -4.38451358553138e-12 6.237206030134766e-11 -1.8585112430192075e-10 2.3830522114255344e-10 -1.497396319380942e-10 5.269065079854245e-11 -1.7024757036413566e-11 9.477890889960042e-11 -3.727447034295827e-10 5.174439979317402e-10 -3.5721720953150937e-10 1.6137617503922585e-10 -6.168193689641063e-11 2.208151988397884e-11 -1.2117643197440143e-11 143.15140487404932 1343.6053636734514 -1813.9561234167747 -70.9068353534415 -685.5397012615019 897.7878020800827 2.925611142234885e-11 -6.980527267330672e-11 3.905513065727284e-11 -290.8117644175246 -2581.448574960428 3093.009659772589 218.90846007179223 1902.5541813603575 -2214.8097131368754 1.5555699089953023e-10 -3.548745498849204e-10 2.0466701250443364e-10 166.7527955206998 -758.5867633754114 -1106.1372209094486 -75.11650038827311 328.0983094363412 419.7702385105455 4.710684967101919e-10 -7.444609165241367e-10 2.4421870775670484e-10 -480.48673341806165 2297.7321178880097 3702.2548359997672 390.01414409607423 -1875.5417821551882 -3013.2056011024224 2.6869240339622014e-09 -4.4924025437154125e-09 1.8567097729085824e-09 389.76977975373774 -281.4365278831928 1704.1664132700485 -166.20162626320712 117.30637522752076 -679.5607915346163 9.242606680004428e-11 -1.8296995862865373e-10 -1.271843687224855e-11 -968.9368588118432 703.9690352008579 -4266.446230518514 745.3687713574845 -539.8389277230309 3241.8406087840467 -2.155675811466029e-10 4.1325558426674736e-10 -9.347318925823078e-10
b68 -63.44970462465732
w69 -0.0 6.691099497385666e-10 -1.875721510787863e-09 2.0529377292686468e-09 -1.2139711204974022e-09 4.158107432766142e-10 -6.785242109503385e-11 1.2881511644062094e-11 -4.810053646897598e-10 1.9457812757346512e-09 -2.7674740144834418e-09 1.8622800397757039e-09 -7.319283097213503e-10 1.941247902845808e-10 -2.700308612716594e-11 1.1022947476495684e-13 32.02355255415398 1257.072923722206 -2432.4560868439785 -15.862147985796648 -641.3887737355307 1203.9042045567603 2.964382211922967e-10 -5.501155087017651e-10 3.167366542655703e-10 -65.05577663611321 -2415.1951125732876 4147.625224481179 48.970714476168794 1780.0236676436828 -2969.987696162414 1.4326450995579693e-09 -2.221542719747782e-09 1.0393986019097134e-09 -150.76864171937424 603.5930348788143 -140.29197625759872 67.9161791484624 -261.0615738258831 53.239684210566374 1.747300221177639e-11 -2.944909940905127e-11 -1.6329168919804182e-11 434.4294914934425 -1828.2616693891678 469.558964054946 -352.6291872656651 1492.332862901609 -382.1664804873006 1.1288235970963179e-09 -1.9407744725544185e-09 8.660264074877161e-10 526.2472052753951 -670.670334696862 -1922.6100103054528 -224.39692833166444 279.5440468498847 766.6683078847564 4.618484414353752e-11 -7.312401552328485e-11 6.414184098137501e-11 -1308.208949292027 1677.5759422728954 4813.328186348207 1006.3587615063707 -1286.4497620848274 -3657.3864839277317 3.461228699486174e-10 -3.183404603292195e-10 1.679830319983866e-10
b69 -64.72188897784743
LAYER 1 sigmoid
w0 -0.10944663232715068 -0.21369981238910637 0.3180941098057193 -0.4339756310937884 0.14781675243969125 -0.3521871674875756 0.06965251694371516 0.0027714653046810238 0.04316982511487624 0.04582664688767182 -0.1345236985821798 0.37897547253772135 0.2622097558815415 0.08654663432406548 -0.099330942444328 0.02093494829877968 0.041632823346096054 -0.028126855625863607 -0.06880551670593946 -0.0024291109001303456 0.029830290358159643 -0.23101854551951714 0.36691797094110346 -0.13007340501927853 -0.09841986392837264 0.08888576531928985 0.3717038834287187 0.0807504058887957 -0.38512818188624454 -0.18746020009286457 -0.023163725323208213 0.08277860090215731 -0.05460563120686897 -0.3775825078903494 -0.15650013504622465 -0.050942638004331436 -0.0053716900145384505 -0.034900374854869146 0.013696179507726908 0.19261036314739427 0.1959541515871729 0.17822389344597026 -0.05603162691619275 0.04034802643139938 0.03295199337766579 -0.139274946509866 0.2103196579343165 0.12750223494238774 -0.18275238185201556 0.14036679201953298 0.5427879177171032 -0.4699327998008149 0.47355449204860706 0.29719559930216427 -0.38700503458484425 -0.5773730186536538 0.2014182460005064 0.043030159793245114 -0.12005394791018091 0.06929350901393863 0.8367907637118507 0.0832245708729825 -0.2264140187009312 0.2065186704195065 -0.03178960932380483 -0.07597581364429423 -0.23987571466856933 0.2449543351470368 0.09185447820694341 0.35089581675103443
b0 0.13031650904145234
w1 1.0839185900943022 0.0573317898812296 -0.020897925811920254 0.39121824603863464 -0.1687991658381843 -0.02049875415841568 -0.06132801049505847 0.3710002603346829 -0.10442458884204042 -0.13827285007071016 0.002833013650849761 0.1654136005531267 0.012489055555671355 0.02798412946094527 0.006221356561667527 -0.01848336464174498 -0.06423473281503621 -0.10575613668442023 -0.12804988599905984 -0.08563957722736151 0.14624404521107626 -0.04671176518671539 -0.08330419807827887 0.07612965668761947 0.08054859922635614 0.04018318961680713 0.1469583718473152 -0.1654138253150484 0.05016647622146126 0.03804653177536398 0.08839944865456624 0.003499339007412676 -0.05196334269420699 0.014582956228390835 0.03208430595719381 -0.04643957921183668 -0.05417230270453708 -0.04169091502360089 -0.07203338941114835 0.021783364049115336 -0.11076003975740455 -0.024573933105484013 0.0026879285367337183 0.04338041631973505 0.017648694044862676 0.01061638709809868 0.013879167842050079 -0.004558301965498531 0.01730136293477658 -0.037551433950045794 -0.0410791941728406 0.08189428311125908 0.007535734609281387 -0.023035090829519028 0.23403693083793953 0.11407689467562535 -0.0021309232426397224 0.035611640090358346 0.12333757190436084 -0.21109898813303551 0.1363439468623242 0.29873778167267495 0.3640155964866543 -0.0629093171752228 -0.15426189977131596 0.5635705846576992 0.434851638288976 -0.39765915393056295 -0.2111438374814753 0.12558973539753018
b1 -2.3477856683638314
w2 -0.9435077200951498 0.36902219052429197 -0.18097973078756557 -0.05152013767784999 0.2152760208271517 -0.05225516208330228 0.10836405418112027 -0.40654244898575453 0.31449411393531473 0.3844780170620203 0.12807347125244314 0.1214763255543018 -0.11372397418983478 -0.21091600265691945 0.00856728395644124 0.03001839123117226 -0.0749287957369991 -0.0762761459999499 -0.11843390912780455 -0.18478444025648444 -0.04107050370596339 -0.21853759962597552 0.0639858496900814 -0.1345932202994679 -0.04639054269473206 0.37165060109349923 0.07844493141665244 -0.00974004761569953 0.0300627770299175 0.09375246860830197 -0.1335157984938494 0.14013079969891173 0.23661678805931471 0.27321275609975465 0.06926287976054583 0.053271813203071845 0.2330842493603725 0.22449069154991377 0.06017862311135389 0.07962957838580133 0.2849016929974925 0.01179995483034111 0.09531601818235054 -0.05646485157840277 -0.2426265544398544 0.15019875398796734 0.10736944924541873 -0.35080183940962884 -0.06881678437300275 -0.13492317628050757 0.20566790120718623 -0.526317173919219 -0.21787087601807315 -0.286908802521321 -0.274607560661985 -0.6073884092716232 -0.387943465266667 -0.34550515111031077 0.23258804882536155 -0.3265312654129803 0.002382855132036237 0.03658250499755063 -0.1301636181700345 0.08158918198543842 0.4113425668247959 0.11243414810801197 -0.29322758705351715 -0.09381305380527384 -0.39520102222498155 0.028971363209529578
b2 0.7830123764253144
w3 0.7064646683882725 -0.36530862161724464 0.17436433334040605 0.030937076534481127 -0.04638642235266203 0.217163220806228 0.1130123572320062 -0.3528482224032315 0.10839336387111409 0.2047780703900339 -0.2613046484491423 -0.06126583658087296 -0.21336988989774197 -0.4323160512930251 0.2766875225794326 0.20127632775653287 -0.08663168696957446 -0.42294873203116234 0.8070923237580908 -0.05720277713643828 -0.15245555571150782 -0.33996108459207847 0.43478884083215363 -0.515951063861639 0.10533764018215329 -0.17243636988306207 -0.33494791914920036 0.4759469270587153 0.14797472048374255 0.20311518110917645 0.10597904705576393 -0.1530855446871939 0.3611348279642124 -0.13439365441012496 -0.13170708569075396 -0.017740192406913897 0.004149593380237451 0.23930922954475436 0.05807425435490022 -0.10956976724953885 -0.07639819599510218 0.06869741936808757 0.21065400180708724 0.27086360020688505 0.08075156694687156 -0.1483569020236341 -0.03795498708337183 0.10097375662899843 -0.15163862004304998 0.1837937011147335 0.3130125128667345 0.2061746578387893 -0.5207731434595481 0.09818195026657744 -0.36422318481626453 -0.06587992926306252 0.6470769446730227 0.43443680198218343 0.5763617943459773 0.48040489501490063 -0.11984378897253009 -0.4189965848035357 0.3166640714261205 -0.09697065310985432 -0.2419190237947633 0.38684909236049514 -0.1714690069771077 -0.02741822464522676 -0.11164827965285064 0.02363405667929135
b3 0.054160078151014084
w4 -0.3430403400047414 0.06714878177145879 -0.257548877827399 0.09728332851408944 0.3955063553698727 0.3861077802139831 -0.17282494666828632 0.4097448291450863 0.4423060126149789 -0.09932355847872895 0.03851336129160134 -0.21888684477211506 0.056631858335331596 -0.4467411478501631 -0.4880559883084687 0.010844523544993283 -0.424147606917194 -0.14767725978083185 -0.5109493572880982 0.3347975288144427 0.24964111820986892 0.3012302714264376 -0.2716201114502653 0.5306606928018522 0.19706592144739885 0.16174230305017198 0.41701110996493634 -0.4177591225585413 -0.2546240270599761 -0.1901125291332514 0.15849599279739346 -0.21947829147039602 -0.19869503337351183 0.12147955994287146 0.24278134284961111 0.06695008431312026 -0.12582828215625416 -0.23500810705197858 -0.10100081232455936 0.20104977652429626 -0.08407898649907569 -0.01660429914394792 -0.13184761904680084 -0.029827315004183622 0.20179061858323444 -0.12714247706611287 -0.05037858429444456 -0.095898071297514 -0.14720959363971872 -0.14684335588957548 -0.07522265154349222 0.26733155978429574 0.2667752363316459 0.16272412017306628 0.31065893439589 -0.008165631764444833 0.39131789609703505 -0.44126997412301433 0.345944220981677 0.34362739933288144 -0.06574934307973157 0.12741383806245904 -0.08406771112882697 0.5985172497102463 0.0036942136474529333 -0.35211657592934426 0.313707118018686 0.2807076501592599 0.04539648977844598 -0.18097475971050905
b4 -0.6188743108942161
w5 -0.42236731408417816 0.19301763989878634 -0.22241171729974285 -0.12004941331163205 -0.11030169016315289 -0.4140184633644934 0.08780666698663464 -0.5363471838583433 0.21344137357030038 -0.07915594001192726 0.010088738792228253 -0.24488505495297025 -0.010696026494707014 -0.3080957423663604 0.27936658071082576 0.1815634376780538 0.01759749824454017 -0.11848160773182416 -0.03181286715233945 0.08557401445965908 -0.14732817756352007 -0.01776597691189908 0.11109935766960635 0.010557782686390058 -0.08649211802377141 -0.05825207068361962 -0.05346144379780837 0.28112611097217843 -0.04865215087918784 -9.5793504992684e-05 -0.1033342329195708 0.11903736075916077 0.3637373221143005 -0.03691150405115963 -0.01605106723607341 -0.010040068233921687 0.06067200642621243 0.026644828085329576 0.01786089723004523 -0.11434686679215676 0.12682667353953953 0.08714597471084917 -0.021315369218092683 0.10950612141894328 -0.05347458956948302 -0.04263062645428353 -0.016153799882777604 -0.3021720172350687 0.028886208429110476 -0.0824204351726712 0.1066676236589172 -0.20532412852844947 0.015199336002501153 0.043575702933866145 -0.44586893565789826 -0.36753005760045165 0.3544043443932996 -0.251040576351036 0.9941622069018777 -0.09760966219247093 0.9449828082443034 -0.07809973800401038 0.23897698347415777 -0.20378869854928977 0.12084692065675667 -0.35152253135183753 0.4288710806390503 0.4953099930170511 -0.0446306221317953 -0.12534032720750984
b5 1.8857841345908184
w6 0.7547605695447674 0.046830403919157625 0.0134955163401184 0.05303933869950902 -0.49104491630325475 -0.1683163693601286 0.2682844186328703 0.3164087669857385 -0.18864517149514037 0.00860558511032407 -0.2190488817864069 0.48185884334782914 -0.18786611122085442 0.04036010378242554 0.06351742871100595 0.21322988474259572 -0.447468786954402 -0.45735378439637353 0.6436117523959911 0.043144548516736256 0.3695142679584632 -0.0825964239675948 0.4488212037301348 -0.23277723198798841 0.09415609940121099 -0.21757410895486162 0.3927004706042774 -0.2579228852176455 -0.4287736625123749 -0.07079455484977251 -0.044274046851133717 -0.01083383587630649 -0.0696472356264779 0.06021829609841432 -0.15626418760607066 -0.03440176294738915 -0.05308531095273515 -0.14685916496351326 0.05259501910592031 0.031605682811348644 0.3257737636775537 0.11448053720158545 0.10407872582267035 -0.27978040593599385 -0.31237932729478013 -0.15444705011335805 -0.09732709040514236 -0.04257345057273654 -0.03286786496686516 0.0015331206535349248 -0.1618589877011533 -0.22015576893035468 0.14537897260821564 -0.017746109616078573 0.14935731607390554 0.44265622947822286 -0.02174294644657373 0.03190008049551254 -0.5662765652526356 0.03848284346467023 1.0791589475157366 0.0953034049152738 -0.1441266539464911 -0.14569871061585904 -0.02179926335940054 -0.17968606747804247 -0.23198731787123505 -0.0725174989158327 -0.30537263986250923 0.1825460985959826
b6 -0.05315638216403376
w7 0.8854970495760065 -0.07658983443029119 -0.012618674189595886 -0.27834602134734965 -0.02676283188407472 -0.3951626952473165 0.06376075035031359 -0.31007968840456296 0.07485676302019938 -0.06231926679819836 -0.002839400459224335 -0.03528721166717484 -0.13284239430826994 0.1453078104787045 -0.11954310788161206 -0.05957092325750598 0.0640308981906125 0.09820441949094014 0.014892827844888256 -0.17002203430466953 0.07353888847416926 -0.33251957850962804 0.380336099304412 -0.31015191525162633 -0.17537799380756233 -0.17926934087330165 0.10618508958032866 0.1697163788080096 -0.0781978309335917 0.1578720839773566 -0.2148712287559258 -0.03964210749836033 0.2228622483731607 -0.2608860686139591 -0.42850650295604115 0.2060669306037326 -0.10261647292829805 0.31439834395764027 -0.19708209006755312 0.08929210250187557 0.14961258904265914 0.06434165896623135 -0.07703719639162342 -0.149337436180383 -0.07320712253508217 0.11132357830865657 0.19608847692102696 0.016582771057300806 -0.031722090784723836 -0.17558713357946032 0.09863262488185295 -0.2638801866040509 -0.20560384992002784 0.20967314598794712 -0.28267467911710303 -0.018647506625962706 0.7756821086602274 0.6401058007727712 0.4356548748895746 -0.49129971040923415 0.46300628638297586 0.007983610384109269 -0.480970670097725 -0.23034502149610103 -0.2969319015260207 -0.5613780998400112 0.0685928633751511 -0.10504529002157781 0.4938519426286058 0.07558553705290555
b7 -0.5246216776513902
w8 -0.5783018307844258 -0.15494682735877058 -2.2025644903193083e-05 -0.07830882983215143 -0.1419835985918391 -0.1862232309568278 -0.2531632282171424 -0.4105939107046464 -0.4680981033285017 0.3236460785877784 0.35566506830509664 0.30218668865615705 0.28550344078592965 0.034586590234410006 0.0031494365000137104 -0.008735095795968862 -0.3993231656288366 0.357306041266577 0.3366092312604298 -0.1044083755613322 0.1354702280242967 0.014219034198671134 0.12559365131239267 0.17217951999827827 0.0250796529144262 -0.05997665282345137 -0.08328039956010135 0.18190202627953556 0.22103004766631268 -0.15080115324325336 0.2889972878867556 -0.34063067775940487 0.21180596143926989 -0.1623440419250487 0.08956427401775738 -0.35411852465945837 -0.08283742187374225 -0.016092215305069574 -0.15406551239964106 0.021496146044848 -0.034053197531022435 -0.17408055472434988 -0.25346119108629955 0.28963847774769325 -0.39971145584513795 -0.36730553490823636 0.11117119355209433 0.26738995136091437 -0.2558447491598951 -0.1689935698419473 0.3503295161389936 -0.24989954413852553 0.09499408312226736 -0.23963688720616158 0.37157889065787014 -0.8521325497489463 0.037383157847338026 0.5190921544515921 0.6137954987345432 -0.13992445332257022 0.8168069041748273 -0.23343455612600203 0.2546390412217606 0.47762311602038837 -0.08446407942285256 0.3886257889343828 0.07392693699905133 -0.4341223754972438 0.021585780019233797 -0.0891999688522519
b8 1.2760831884500723
w9 0.026738423922143775 -0.36950600765177355 -0.2170037264131099 -0.4130047258525686 0.14936667589779676 -0.20475815337728817 0.36384076131797116 -0.36382010460266406 0.05602077444713028 -0.026671899578215308 -0.5113235353553648 -0.10757558107611127 -0.29329016799200164 0.23573312001815708 -0.5113823144429378 -0.14855084348978345 0.5113228853599862 -0.5265193629029866 0.013538690389162214 -0.29140397172222815 -0.2354832903455705 0.09082548541868182 0.42086313521060614 -0.22707364732282992 -0.3409046657404368 -0.01847870321945781 -0.3356651228681488 0.07897357327705777 -0.23579085444450118 0.3472839456719218 0.2548472502628914 -0.2781037630785509 0.5375228675942798 -0.1620878422471645 0.39564247210268205 -0.19007297414981592 -0.35042979672518976 0.09415655091527592 0.3667647471197204 -0.25982494512409116 -0.13746085090752225 0.17402792499010866 -0.22341261111686617 0.34611919562771964 -0.24724549840434662 -0.187559144846358 -0.3041158877511743 0.07061622848649639 0.3442279686795146 -0.10929993866199306 -0.11115784896351577 -0.134833098700337 -0.3927828096530411 0.1448200802627455 -0.49567138717047743 0.2371026920570124 -0.20989306797243804 -0.05647639501842342 -0.03134327458602597 -0.6532831951912033 0.2245007230576952 0.24759427212579976 0.45332307481248413 -0.13778420959044752 0.259174630861628 0.16759181110111476 0.16969238589109875 0.15825728660945312 -0.573204231542677 -0.10225322599226473
b9 0.004086476600490936
w10 0.7696631283562729 0.052009993200795177 0.26061755842539785 -0.15410982215792693 -0.06554414846801951 -0.10196852867572201 -0.3289572182163326 0.45749374509932794 0.18864554913980666 0.1768190384491027 0.13333656916505926 -0.07177656722418777 -0.03139770103955899 -0.053627034036650464 0.2307942421715229 0.24569391207955807 0.38970803979480706 0.07908180756782016 -0.0644267737951374 0.17242735226335645 -0.0892201763980708 -0.29897351727297466 0.17651729629283175 -0.20233110767350881 -0.2770882681035426 -0.008648682816838824 -0.02868184319868195 0.1322816860040935 -0.006792358241396677 -0.12539754314850782 -0.10295593950937543 -0.1276145244843294 0.03228547385026663 0.0705055357541877 0.060411545327574895 0.080761224977803 -0.13457701640025227 0.17216800421561154 0.3697428391656662 -0.15548226310226235 0.12849138787624678 0.20573436408103743 0.27326489965759604 0.16203252217397127 -0.0972547253310536 -0.01775604926022585 0.33747153047138895 0.10906856938331913 -0.08095968347533138 0.026369308837614836 -0.09471525075965039 -0.43569211917523326 0.06463965494762991 -0.21356357844368146 -0.1627099593736033 0.0006376682230774676 -0.05596368947789897 -0.0009364651690468178 0.15639688921128087 0.09312172538924006 1.4767278387728002 -0.23773489260208666 0.5541675123110916 -0.2909554143040226 0.03397166661085765 -0.49594372499836137 0.23622662020695015 0.01971131201349234 -0.1500453308740732 0.23519229429197888
b10 0.7591159456581881
w11 -0.387353593817222 0.030022137800022036 0.08612345931427705 -0.011465262224999394 0.3490958477926611 -0.06604633058984981 0.011713704817415897 0.5972684802388639 -0.18229178393035486 0.13461679828356926 0.4167482741045985 -0.2167536004728497 -0.27411155697476836 -0.002762432840081522 0.13567635001694187 0.5064371803732827 0.10187678224914977 0.050011397109866136 -0.3888751727962081 0.18120919897562673 -0.34351183652428213 -0.05151523135321128 0.10906100068831262 -0.22537564685380057 -0.057336176620914364 0.010247270369816236 0.1643915006616139 -0.3498239967303082 0.3213676925454037 0.218129291158547 -0.297742876613645 0.29483177617724643 0.26023115263180013 0.023834732532680175 -0.15000612879477582 0.5937070469500145 -0.27727450017102434 0.171359812647714 0.07296376767398241 0.3791958256867689 0.24714778751654592 0.05903215433302413 -0.015778976329534795 -0.5087081019104647 0.09474753475125557 0.19154559958959902 -0.18490475252306293 0.055334030033605465 0.14131486069576482 -0.1763887588674057 -0.10933205013156215 0.3298379189640278 0.03824204400036753 -0.3941941619982619 0.3015223000223547 -0.0663331793483288 -0.06447951273076073 -0.8323024803677536 1.0334075343564249 0.6287468895254724 0.6003915636751663 -0.10131470774106231 0.07192435176829713 -0.058758198229858956 -0.027056544692693356 -0.038765547760920276 0.1636208845087039 0.0737425998623308 -0.45382720293343776 -0.5027652461579094
b11 0.29008286529558636
w12 -0.2363686981108284 0.08305539393072699 -0.029166382562084127 -0.03366165204152418 -0.24262797296438174 0.2027899127232431 0.2565633455641923 0.11884704060057 0.2273190212928832 -0.2317410607550568 -0.16824569577056028 0.23446339331353722 0.39298658080710536 0.16779717098470823 -0.30268506953307694 0.4500513615384123 -0.3344708579979118 -0.2543050249918858 -0.6476600127086517 -0.14072743358277184 0.519400376909005 0.30690717164929293 -0.09950967089667154 -0.08605158984945672 0.06124611336345305 0.0623605151158682 0.10093841470565715 -0.16711277672753272 0.5648446575852845 -0.17010587904393923 0.036977613166568654 0.20028090720442035 0.39842588121315736 0.38455388427323073 -0.2160074790524097 0.05689894729344027 0.45529481380684816 -0.4988704420993377 0.026546045512353338 0.10065296917682043 0.43304344879783546 -0.07733276479735164 0.13564845626356006 0.1507325137071349 0.27400174978499187 -0.5768498135449057 0.09721946327395425 0.17122422644797367 0.07814942743654493 0.2840638171948405 0.06207778806734251 0.8056802087283115 -0.3991608703562397 0.1124608370637555 0.2501455178196839 -0.1425289878688434 -0.09424564479252172 -0.09497427812622249 -0.40997951797914617 0.012433307951577557 -0.006520846261749264 0.07163730652412828 -0.24824816326284094 -0.5015429863015988 -0.17273458765640096 0.036889392550925326 -0.2795079793633365 -0.16069725007539376 0.5488605607059744 0.37774285525224044
b12 0.28357403982672563
w13 -0.9199440093708183 -0.09300620555779418 -0.09925281915530809 0.2304936346258358 -0.16969094206386234 -0.2382888252382012 0.13606974643113787 -0.16921618801083882 0.4545858925774314 0.16584097128941672 -0.15416342230893867 -0.018199150731687017 0.27897621194636096 -0.3364076790416035 -0.01377575669236539 0.39246678816493774 0.2766516671976476 -0.36967749699133556 0.04626882372526854 -0.10941711821093299 -0.05788065401926005 0.14164686919429031 -0.2525358088816828 0.10508261376430061 0.1947747812911496 0.1939160006250315 0.08497731809024735 0.1419132469042246 -0.0894752003697292 -0.0033796338326560708 0.14017506923945688 -0.020706300592370996 -0.10947361053956466 -0.005897725736548818 -0.14120226761959184 -0.20133107860316052 0.11028742319121476 0.31614368489499567 0.12613705446211645 -0.3291961964250556 0.13394162382039781 -0.2509651883649081 -0.0010609335966161155 0.014792911662197832 -0.21343387790636617 0.06733561893685013 0.3128643813002276 -0.41876704878276166 -0.18723966699382052 0.3370206301631628 -0.21270616470588202 0.28234428024973846 0.42912921464476506 -0.3976738417960265 -0.649322282896136 0.1599315504142075 0.9934922191467807 -0.5564450038439378 -0.3698394098060198 -0.23213661332732852 0.16164875697931613 0.5459246173429502 0.08334115875531076 0.26887758325067695 0.24809381842830727 0.13644593740354113 0.5717578176504564 0.14394128079716462 -0.18554809732942817 0.5429155706748787
b13 1.2077543659621175
w14 -0.35782606379449716 0.02806810214084852 -0.10709797681401234 0.0930404905961413 0.3361718783879445 0.10821109153526512 -0.15182135935312593 -0.5076291673185466 0.4357693526579657 0.11538011499276751 -0.31736514866357574 0.05178646033582091 0.045683936322636794 -0.13986337609363242 -0.05639731457579305 -0.023830225382325803 -0.06920241894065667 0.043002304686305774 0.23576035793862143 0.11023649212492206 0.07278909408578065 0.055040496285433685 0.13749518032846972 -0.21282314814343967 -0.02117133741895697 0.009530743102573656 0.16120391682543397 0.13363014370367096 -0.020897187987203875 0.11808872073377985 -0.05901714660656694 0.04466299267953707 -0.049487296141716874 -0.3785222633493299 -0.3797826825301551 0.31465017510456145 -0.0608659010506 -0.012932012746522645 -0.10646136193777793 -0.15492778237625804 0.18917366673100627 0.13556076394571392 -0.007588628648613972 -0.08081221623639846 -0.09930695619307142 0.04138388659731575 -0.0682632094709202 0.19210511771878022 -0.004606549037678323 0.03832073475501929 0.21290640446510609 -0.0926947588654055 -0.15232015955945558 -0.05259984989039046 -0.32941734246606746 -0.2970718052124756 0.043265800866091 0.7483461797852852 -0.22157472416905633 -0.5581790845328246 1.1748150382298794 0.4372183185596092 0.30347409896082717 -0.14813413419023952 0.37322085047860126 -0.46699632454367956 0.4965437497056888 0.11536090602662032 0.21505453730442492 0.18860961850274374
b14 1.1699720468773378
w15 0.5633184993797474 0.10268170327526985 0.23084342372828015 -0.30252667883767276 -0.2990630440758529 -0.2275083638148445 0.2481018630664588 0.035605862751465316 0.004576756451622704 0.07024412250511711 0.2670697476032545 0.2818211010743376 0.06543089283951371 0.22215752187022372 0.06773798457019681 -0.14433618726551223 -0.1826717370962122 0.08822998360595787 -0.4227424678552028 -0.12155570431843311 0.15988392613311736 0.09982946983450112 -0.05717839129772787 0.30135456425817764 0.19237007148240481 -0.04903712045794028 0.07335322738104631 -0.42223943521218715 0.25594029615952 0.04378322272504994 -0.20798774600572842 0.26496646844994853 -0.22730834030464173 -0.011790659010407198 0.1922656041156131 0.021617217429677094 -0.010789097070718092 -0.22521138033841057 -0.028717966110122176 -0.03244177152325045 0.1987606140496962 -0.26417366313328294 -0.09920703352160322 -0.1623500238675772 -0.05743993171583299 0.2006973618132649 -0.24620395662306502 -0.008329910960184969 0.1334411144950647 0.26341251621153317 0.13947723303703694 0.07512012100087273 0.26325076986467816 -0.07468236506438135 -0.4276290815717272 0.3697862294334731 0.36417020321052995 -0.18673161713882638 0.0250235396781362 0.7795776909877172 -0.413462693062806 -0.3678282945248816 0.09961524301593432 0.035813223212415195 -0.37724812786893247 -0.13235288121018637 0.013505712139409601 0.44681239115856125 0.030810053907151372 -0.48303390372549226
b15 -1.0407521434859395
w16 0.9060485949983752 -0.2043048583871277 -0.5458826767665723 -0.18061367599841288 -0.4069923338040177 -0.06056738957243454 -0.345594794025836 0.20107851135245056 -0.4682137621655335 -0.10667857481743585 0.16358921201400511 -0.08116619552860016 0.22211693685855663 -0.051632132403282724 0.11826185036072431 -0.30831936303311724 0.07026804803556652 -0.29581830947925153 0.21561491451443895 -0.16698113020050584 0.06679726834046686 0.1633872652428052 -0.5389187954953577 0.04593926628459913 -0.005019475441400547 0.04945669399452134 0.05023432243857278 0.08141999739115859 0.27469583969657446 0.37567570358048563 0.2523893574199244 0.015478755432931705 -0.2917964480254818 0.12844809472679244 0.057895776441072744 0.06940726274924608 -0.1844344769200985 0.27722031374951234 -0.2986304475209741 -0.24738936934033157 -0.33783894078550863 -0.2167879392533564 -0.1364259849066944 0.21547471720211006 0.12351301822981256 -0.24935294981065265 -0.0382654778012696 -0.262105463817352 0.11252862559782327 -0.09536963869599491 -0.5381975070117488 -0.003087476570727456 0.045291661910852675 0.4925296260524505 -0.09145417162588992 -0.10069569902410391 -0.12480016952941193 -0.3414982050218869 0.26860187046017797 -0.9551625892183467 1.2332755598934027 -0.2554955165703072 -0.41498151931980987 0.2229308343329792 -0.4213414101141113 0.0027812879285531245 0.24039015725551402 -0.23983598233544456 0.547843887526692 0.08121349794164069
b16 0.30745956139165365
w17 0.8610603463367161 0.27633454578697036 0.05578282411532041 -0.14654874491683595 0.1559743973341592 0.06734482349909302 0.21183636003802805 0.12383020528306293 -0.13895818576377553 -0.3494250557029308 0.16184777760592295 -0.2004825380291529 0.11373401973081071 0.15945979088690743 0.1329145291073894 -0.10387519488160564 -0.015902966620320088 -0.10914544921543336 -0.13000464512780566 0.04490565744514564 0.18027073777069896 -0.003977227789706528 -0.15316368050379023 0.10288190936597945 0.03858443396308082 -0.10998130303857642 -0.13758260629030336 -0.03564608330538983 -0.03650087314223066 0.09787936121869144 0.05297343330131726 0.05139858593041472 -0.047277712487994616 0.13626474027913035 0.18578861804485586 0.054759616583179654 -0.18554830074507822 -0.06434182731522566 0.13558121739410312 0.07246680648833755 -0.004681013038600392 -0.08992643237515664 -0.07487076593324334 0.060911840730699225 0.11093386897575386 -0.11919122050148985 -0.031834803701520475 -0.082900543070877 -0.028981036466461614 -0.13312825351731827 -0.09792600823843026 0.1602972785735226 0.22223167374333003 0.17628287703708406 0.5127378164685935 0.12304768347690634 0.4574082641076232 -0.6825369630511198 -0.31040972264261457 0.20174498020769105 0.3611445254907952 0.05380158994605859 0.3370529236420339 0.2993628584079389 0.06090480090833668 -0.14440854887803786 -0.33112459004575595 -0.11254424703603566 0.22306929881646004 0.24890352799817853
b17 -2.5440083406210507
w18 0.0020141756052815007 -0.3581194361454557 -0.07565130702498497 -0.197256464258351 0.11299573042594607 -0.048271259892652775 -0.06587783683395457 -0.21772300622714985 -0.08484103830393723 -0.02927112708308566 -0.013120582449229144 0.12660726885720883 -0.281935031008251 0.04426410050824224 0.03762333436344523 -0.07114377777026874 0.15218351826929133 -0.14011590940362517 0.14971988529652172 -0.000879829741779387 0.20696722798693892 -0.04232025216169295 -0.02496537932856714 -0.1004649887672422 0.05644984619562177 0.10304465549810193 0.13135400011610285 0.3146332230581938 0.028958923029263596 -0.022256945435723777 0.05379434959458449 0.10122946575254826 -0.18210746194736047 -0.3731900381977049 -0.3708537739219833 0.03906231078850501 -0.05293892407009227 0.14374400364239545 0.004390817784253093 -0.13724912987662025 0.1595890106306404 0.026426777904599495 0.06719159308374172 -0.06539081951872544 0.0009702783771971706 0.04457050667307761 0.19931291713801352 0.11842383953566776 -0.22126220170254568 0.1756484901910736 0.08538338026921878 -0.06208749377716827 0.10450364410664291 -0.078183043720746 -0.7537914691127967 -0.3872370695800152 0.18545978482079833 -0.1478205904612915 -0.763736653531651 -0.13556815518469567 0.4366546418841899 0.08206526287749515 -0.27486558214943685 0.3352722995596972 -0.38705081067001984 -0.025639917591478885 -0.07559365295286269 0.08591922694673737 0.17749418698315986 -0.17211383060069588
b18 2.216813027558887
w19 -0.2729151651109459 -0.4804040348496982 -0.2122695271115261 -0.584051936258017 -0.07562161185968469 0.1723141335104991 0.08411030181880752 -0.09296809972694735 0.02143315308193638 0.14505741770148528 -0.23196360261048032 -0.4502161233964228 0.49938494936076605 0.49531010917321877 0.22513954022724372 -0.2419535655861153 -0.4459499292683282 0.38235857300053183 -0.1497418839258253 0.20332302684019515 -0.004936211795990339 0.09364593396069361 -0.09007033197200348 -0.1140916374734157 -0.343345170912903 0.13960434082122494 -0.6087340761621961 0.3760004831542197 -0.3313920453514321 0.00441587533833712 -0.21641383270607795 0.13729619998517345 0.28115743434967055 -0.01893665032981664 -0.06608823102135922 -0.2542646257421276 0.03681270257795147 -0.09186878398440006 -0.3822592304905716 -0.0019243186266355483 0.1713517760598504 0.013648127290427338 -0.1537713317389055 -0.17755725381025267 -0.1947397179917275 -0.1591562933158345 0.02936390450372625 -0.1561152481626712 -0.011745345151237891 -0.030068164660774853 0.40253258765401884 -0.052146017766833676 -0.10001758071652472 0.31959872769423303 0.08553084587630437 -0.43468290729992937 0.7553938521027441 0.08573382811653796 -0.8899447187026311 -1.4204869220045566 -0.34999335771973217 -0.40865178240419625 -0.0638783041161183 -0.0026297420957983987 -0.3324964935199824 -0.276526132808701 -0.06907203922341824 -0.2680085516667363 -0.39774790828842466 -0.03495590730125141
b19 1.067122406752168
w20 -0.6287633011774697 -0.23091090488248842 0.16869853007796906 0.09314900699286224 -0.2433621631285654 -0.07572696790255307 -0.5360488662125533 0.003856565063292487 -0.32610878771761287 -0.35708098342255773 -0.18166312299284237 0.1369210834385667 -0.11916538281031598 -0.039340158125642725 0.26432534874228114 0.037894724092107895 0.05524577977304389 0.09337208858477863 0.18464483863213776 -0.15422738422386678 0.3425890039388991 -0.3805627654547913 0.3500848593051743 0.12737138317677285 0.1570670787779188 0.43159748970830997 -0.18174760155602643 0.10785706984420751 0.10556378982182923 0.5084452784117165 -0.0782209736547171 -0.260531668168925 -0.16003978902209906 -0.06484304704780693 -0.3236389226643048 0.018332673095247908 -0.09942856706214391 0.5302339213311122 -0.28631329552313733 0.45512243575225025 0.03786047906651194 -0.38738490594216035 0.12260653786084454 -0.11324828945641172 -0.15803429939178296 0.13359873282321882 -0.31808323856078186 -0.09653435096969508 -0.10066048563136949 0.06013233385626687 0.11805694943630157 -0.4263558688254444 0.0049497562368987225 -0.4906920074586008 0.3756264078252356 -0.9619707715584079 -0.5508664651132372 -0.42064578767880484 1.2125882848124883 -0.03320658154924336 0.5459439515190513 -0.15968870412276895 0.3948119228241062 0.0899292223871225 0.16544643763780528 0.22861064096857306 0.043836000920264545 -0.37570369691577776 0.010606853582855135 0.15245744292998015
b20 1.0302943158199005
w21 -0.4533194591923237 0.3612535300970621 0.0767654073745903 0.012129510338119827 -0.0669441402419116 -0.11672098210254517 -0.1944760325434802 -0.5268134659744275 -0.43003136028646993 0.04598988861778164 0.22405812057444635 0.06284657460511454 0.30126883086943285 0.22555235608886898 0.3152867615492495 0.17238933169335657 0.4301702881542046 -0.34263134211918556 0.25352664447022866 -0.06789532760434709 -0.4080217695440988 -0.3671565354339696 -0.03672223668717321 -0.1942446349511936 0.028572039021044975 0.42140092473137125 0.17509102923382486 -0.24587923057670663 -0.14271933759029626 0.16371623800519333 0.10195508339783013 0.13709035447286017 -0.03741656947867743 -0.16299535209138297 -0.22942445888897134 0.27491209525266846 -0.026238590243647025 0.17492468617724902 0.027762243506769046 -0.2700910648110276 0.20312834993320344 0.2249103798843179 -0.17501545588943127 0.057629449880138774 -0.2756412634167327 -0.14195382978185467 0.2449807606302717 0.20626197060971882 -0.20893374971124276 0.1271393439921906 0.02045562327131719 -0.19414632733019233 0.05888703880927257 0.1368365787481321 -0.8812394172602964 0.22591873032204987 0.12710658030178754 0.24279097830934715 -0.2649595393888724 -0.5001112608222282 0.4180077819769525 -0.45876313137170444 -0.03618449894334772 0.36152543175503365 0.09446678305972354 0.38891613658365354 0.4010923500300699 -0.3081847417467694 0.0064869449441186085 0.28566287873446955
b21 0.9628940806951257
w22 -0.11060330963368988 0.610110919702143 0.7012389390193672 0.38181887290905275 -0.00785216303419906 0.22993128636738377 -0.16045318237507344 0.47219613024164797 -0.09747221313089843 -0.009602024724608894 0.10484576630611789 -0.004383542389145325 0.16550637296332615 0.23584911133252406 0.33948473663732753 -0.6717005512353367 -0.08193815985674377 0.05163073352013632 0.07885119516781085 0.0643081298192782 -0.14088461718665624 0.011387003921380267 -0.13609368736802863 -0.19442260677587464 -0.35062820977044257 -0.21753510314525112 -0.17988114406757993 -0.5011301769194596 -0.0774025626813017 -0.12810860102005575 -0.16576506761629006 0.3579312863219376 0.03525408660395722 0.13328316846867655 0.02676518016644387 0.056187295493843506 0.007370816974002045 0.15304386754124916 0.162475968589756 0.024484128949178546 0.02124227043001726 0.32633539120557165 0.18529728209879046 0.01767515635669846 0.44050061033239213 0.13324599994142844 -0.15977982052312928 0.04650351796027463 0.26045315794383933 -0.028715995767000395 0.19394146399922293 -0.22511724444453185 0.09198772241230699 0.07927005215899836 -0.6491674450320464 -0.47911901316219213 -0.2478098337234704 0.07932746912899456 -0.04648282194824966 -1.198730284585595 1.0577859800872456 0.027810864148289417 0.24271992327411182 0.49071775504156073 -0.22006433133323874 -0.022768000432600303 -0.26455083562659354 0.10933246547978454 0.27498082728234047 -0.07592278204965806
b22 -0.16133151038131435
w23 0.34067891373324294 -0.5260144063378662 -0.22346368239131942 0.18995200935487785 -0.23259631471434578 -0.049017118959069066 0.4456195400446448 -0.37067014361763184 0.36317609920115196 -0.7172744856021346 0.21449211180481279 -0.04435802694450098 -0.020881029682409034 0.2629565730252885 -0.08603324011992662 0.012515527168169106 -0.02103603778947369 0.059135830116019514 -0.4193649054736387 -0.16234388268218328 -0.2767949008227367 -0.20710827435560122 -0.05993082768759693 0.13811116691061112 0.12861867620405792 0.4223712417607377 0.26992704229175607 -0.10313401818217106 0.11409957857876755 0.112989260561484 0.06177673960032209 -0.0018290121949354678 0.22223474724401784 -0.5586019663557849 -0.23561757316539084 -0.1423189260891106 0.30213466999660155 0.24999691848030675 -0.03230109375981362 -0.26565793493056256 0.14668949409098156 -0.06975525470525906 -0.7223054526483501 0.353198509497344 0.09812447197093294 -0.2191570193499031 0.0033188069259446635 0.051448692883787284 -0.5195736281794348 -0.3768814484958765 0.3596568648304457 -0.3836649559758993 -0.2200585537537969 0.5582556772441581 0.2608649845967673 -0.49644813019040035 0.3021110160443013 0.15153206637973307 0.44220182201020136 0.8778362960697441 0.333783912747881 0.0678733442279106 -0.29008462072050695 -0.2050004767184904 0.47727935032544294 0.2619347796273488 0.015704892942038896 0.4848975740803601 -0.07929768339974076 -0.21907518453819252
b23 0.33363745647109894
w24 -0.8109203402405027 -0.3038662788610634 0.06692866109760554 0.16313372578080074 0.030976922895857194 0.19615683161188535 -0.24915102696158414 -0.08532684106019756 0.13525242566631596 -0.13155798071290067 0.05637040880341833 -0.21405787229640139 -0.09200906931169102 -0.027429603528791868 0.275842555707204 0.1180389125627338 0.05075207680011915 -0.19288164051986123 0.2301574690843281 0.06746803816898964 0.13680226367114331 0.03294052274383808 0.12414958968895065 -0.03635698398505783 0.14721660983696247 -0.07853277386636758 0.13867182822239404 -0.2520246648125135 -0.09369786525797917 0.07344941706707225 0.00781305622500723 -0.11765927570293494 0.08610295813465986 -0.0994286828540102 -0.24925840720890385 -0.0917645209981502 -0.06311792394068087 0.021123102214434173 0.152787188609353 -0.1221752871683984 0.05043609102974264 0.09879055284180675 -0.031506302714046336 0.017705975695140746 -0.10188697340451128 0.03127807568239423 0.20451265219339457 -0.05829229733683859 -0.1153878340526164 -0.0775689414699318 0.030323770491805367 -0.18330802045683345 0.09025400793818944 0.015928272338383072 -0.613226874415269 -0.44953389848449843 0.8936702445094549 0.015245772867018118 0.42803031611745557 0.20656389244609874 0.4691301486400199 -0.15382201898716827 0.5571378904563643 -0.4467229040484578 0.3015438671094532 0.26757953446133487 0.05986706684840496 -0.19665726869549446 0.3729508243489482 0.10565227694753655
b24 2.151951541590255
w25 0.3475456573660359 -0.21528909910922414 -0.06988888698447326 -0.26351261353430355 -0.26046837936713413 -0.2843817732865525 0.1951702370601976 -0.014499560249040576 -0.25131218805723354 -0.15238497081902158 0.09154372107707931 0.09906080452454184 0.10904902116985896 0.18679623089248784 0.28384375728267813 -0.08274613438472189 -0.12109320875965206 0.1572942933200182 -0.0017175804427667796 -0.32263738735412945 -0.2050950777826289 -0.01209369015540713 0.002704231724005479 0.22002625986204813 -0.17412334928500867 0.285109771244556 -0.21773339242541495 0.4843509574616165 -0.19669816457689768 0.07437068356562844 0.05897234683923686 0.5356486659160198 -0.12004431473979861 -0.2549956569096512 -0.1429805042651401 0.2214241457733435 -0.11894210778380332 0.31816240658607275 -0.02319753733999148 -0.11637150582071078 0.3338872008650831 0.0037104776750114497 0.0016184316494962494 -0.2971296529971528 -0.04826645265392726 0.23156208417267016 -0.09273773191877804 -0.05814798701018044 -0.2903191619168461 -0.01593054806802042 0.19924159875928116 -0.05153785653511699 0.22441099294829178 -0.2501867127553595 -0.30947389029518946 -0.3508542829580751 0.5936739432550711 0.2263266145311178 -0.031710991743747974 -0.32268532788147525 1.1004354833643404 -0.08126242825117147 0.4180739876137782 -0.5724120650610351 0.5154470367964165 -0.3316057476449526 -0.02209382641143426 0.09004220457506786 -0.26868702232049063 -0.2239983121203514
b25 0.7490956182332793
w26 -0.33193600437128445 -0.20754573518128233 -0.6419875517010306 -0.4727801508271669 -0.328960894919707 0.3361859492362786 -0.2720012243747914 -0.041389127313715045 0.18293968584633094 0.5549635737560648 -0.14729005842553106 -0.5281082090624238 -0.28311028434666047 -0.04061658228889684 -0.11223404305788041 -0.26860441477994007 -0.011843606346593535 -0.42197692052464564 0.04814174305479638 0.17348769611096282 -0.13183243657142885 0.11619421498233883 0.0704053475786193 0.2679715772743445 0.14312253291293592 0.4231585243832829 0.1763263363654842 -0.3475178121369444 0.13637171042496096 0.23811607738695734 0.37780107450681305 0.01645338409935429 0.03406930725550264 -0.1464745300263607 0.3194296270091698 -0.022088112670459525 -0.3047766232303137 -0.04413459022143308 0.00024521115744986896 -0.2120709304171218 -0.009279373676490489 -0.017045745179792512 -0.1960829921015273 0.3623663966244295 0.048654054978876565 -0.11010481937254989 -0.015642661211376786 0.026186657334535512 -0.10542575479204867 -0.39973310826992137 -0.1398579181113022 -0.4898062562363358 -0.2591015471324457 -0.4359941040896923 -0.4647011878533843 -0.5066869370540854 0.1453027878843474 -0.09240842494650349 0.3146544283470874 -0.554719804424557 0.6679152645253553 0.026356442368732143 0.17112385516505543 -0.04268073547550021 -0.5060225602332649 -0.4792114374034707 0.5522286878409826 0.06773266419489841 0.1364588185881441 -0.19477584869453785
b26 1.0545928097601276
w27 0.8843533386067787 -0.5017919876284731 0.18586178551214855 -0.28072326261180236 0.24650831803990136 -0.2640085574912556 0.2504958095278493 -0.32678119272814593 -0.39208419945088335 0.3811744148499386 0.08803054109044688 -0.23456683138731743 -0.14068554218190157 -0.035793119299700506 0.15206440230426346 0.060446983747146396 0.22558570509911796 0.019129788139534223 0.02767633632500628 -0.09894949918233001 -0.006075700656100878 0.35564471961013056 -0.07806633121740691 0.001094360502247328 -0.20529387644572075 0.14110361444811526 -0.026833610419294714 0.11407035397982625 -0.01033887681301726 0.0614258523110063 -0.08571697418924555 0.0003379163691162217 0.024984700929735617 -0.09057932624398583 -0.2550317797626794 0.054817492661642986 0.11884806197184938 -0.08199087333698274 -0.08689360549843636 -0.190439770272647 0.12155453186047724 0.202883356734299 -0.05203952682800912 0.06871832921084853 -0.15106894216097463 -0.24512649837932685 -0.13374100412744733 0.009431022692037602 -0.034163334677501093 0.17665527427596175 0.26424576819389806 -0.1213349585576154 0.11027277978640991 0.1186168246504572 -1.0030164388515437 -0.7491122447142938 1.200436860312658 -0.320285086330465 -0.14615258333998304 0.09131528202481301 1.44501346238975 0.5118417281098753 0.15473817363266154 0.18535630253224797 -0.08373829577078151 0.19168879252657245 0.010897079012732647 -0.014239405183943826 0.14523781758402177 -0.015565717689243022
b27 0.15885996576619285
w28 -0.47927635181627537 0.10266790952898877 -0.25109215320558853 0.3769906495035811 0.4955615787316735 0.015310082898408477 -0.0285465869567763 0.05443340522855624 -0.0710060792759813 0.0026813424951142462 -0.3716965659955515 0.5666341197048584 -0.04358958843850815 0.03237367374225228 0.21590723669478618 0.020703581730592627 -0.2508764796685469 -0.09046729903464759 0.3641879509528939 -0.3219437570411384 -0.2581191996806963 -0.2263805228624827 0.3224144018735402 0.3931115561564609 -0.09211895043530327 -0.26111363026378215 0.021367007460116338 0.19856451997887806 -0.14420764706777206 -0.10190166361799652 -0.23140098671518056 -0.03110322779947404 0.0812960239672283 -0.0245604950927581 -0.11495326269130007 -0.12417244272986934 0.27799945295723577 0.18632184409247127 -0.09409288177714877 0.2569483684543254 0.13800584510100064 0.029961091131852934 -0.0016646426403581426 -0.2491986171411115 0.05822471442830065 -0.049255927629087065 0.006377057491789842 -0.08175702399563026 0.5142137230872046 -0.02963451334225522 -0.14443420251686506 -0.05176188511635284 -0.27708986960567206 0.09865701559426937 -0.43379744285822214 -0.6101812808968924 0.928638247262365 -0.5754168327324914 0.2575023895061969 -0.5718469761642472 0.31066160688708117 -0.13699325662465775 0.35705938299169415 -0.14050033449264232 -0.007807477949322531 -0.010745925784019542 -0.10202294097040723 0.13102621503777465 -0.24040829426633262 -0.43309227099160835
b28 1.4733123255250253
w29 0.7714787062020486 -0.20735919317539941 -0.0959540725120037 0.20989097468868906 -0.20110654524393784 -0.03713374394389659 -0.07971238125853133 0.32210327413716405 0.1568326163277304 -0.31867330374109415 0.49582790476264826 -0.03957742061318905 -0.2566917131130255 0.12051508711828003 -0.3290830738329846 0.030186179436043972 0.11717872594571498 0.1736126903446509 -0.38078040049523576 -0.327529753031564 0.2043013551877026 0.4600191580515129 0.12305446245311157 0.17073299595998798 0.20571364536039594 0.06394293059467944 0.007419274153709801 0.05433454465069357 -0.1632846492656631 -0.10818243026423767 0.025830914167757436 -0.09654478009031865 0.006417301628819173 -0.04220887456685811 -0.0604895832767796 0.32073146191098933 0.08174679712558663 -0.015028127780946811 0.11222970711518486 0.18123557466108278 0.1303640077830831 -0.31491627584429216 0.08824010030675536 0.06182165108927204 -0.27883577599668263 -0.05483013876045646 -0.19228992353674595 -0.07186639940264392 0.09463874321292033 0.20976762752441303 0.10000343911671822 0.1437145062145347 -0.12708222770388078 -0.0837083875694636 -0.10169447472604146 0.2612943022989484 -0.3484831219947717 -0.5864040783357655 -0.25989660706524415 0.10060197881120851 -0.030025022636416862 -0.1309303609337498 0.40175086724315506 0.1140349154888959 -0.2748983889134895 0.39016430083390835 0.055844272525659176 0.017743212512237375 0.1545467931826537 -0.3694647714739941
b29 -0.17395621126205085
LAYER 2 sigmoid
w0 0.18476732029960174 1.0366911372690548 0.07148821597293531 0.24258878677024334 0.06328008282468013 0.24364683667028447 0.26263738295600647 0.6350258281475977 -0.048631105428425615 0.3566386244220852 0.3418804811550367 -0.054858450794714346 -0.34213096373342694 0.17853934904745572 0.11817870287299573 -0.0024462107784582014 0.1080855110911604 0.3844301082903772 -0.628499434104658 0.2352641585557239 0.3041211119095368 -0.04836784491268683 0.02528510774926565 -0.1810217613729372 -0.07886614479202438 0.08328766025142192 0.199998420782749 -0.24936243339578457 -0.3600735137479846 0.30532406622728636
b0 0.555038169933307
w1 0.23862552335129916 -1.2105064467259854 0.3105831784564815 0.4956553538423709 -0.5475649533984593 0.12693704627910965 -0.0367859553852095 0.23592225157047927 -0.017804996173741056 0.33429161927846035 -0.27965749393977396 -0.2782537591664203 -0.06438081263827476 0.20358074932800277 0.10239409438690839 0.14178920673811737 0.46512718955231913 -0.3384002204333769 -0.2572582867717944 -0.20905337295682921 -0.26121598570001764 0.22518819328231116 -0.06402604234908817 0.31506626843457386 -0.004878735906949287 0.10337278929108384 -0.024370520906396933 0.04260996837981486 -0.38048201351027305 -0.06969263837210633
b1 0.324370579478138
w2 -0.5770131017943297 -0.5952062418445073 -0.5719884115145197 -0.3947383194419364 -0.6926880733338859 0.06138389036503088 -0.049373508867977506 -0.07332999444045314 -0.06338900375190287 -0.09826811115491235 -0.041812841851620465 0.0758378903625643 -0.4830388854139205 -0.05784141231473079 0.32464154053510297 -0.40138025044630277 -0.5668102769858753 -1.2634168406561934 0.14260285230826805 -0.1276363803323116 0.04473320522041165 0.18080944095138654 -0.4749703936079887 -0.3551456657522397 0.3261495159296798 -0.30387781661175933 -0.7576781586062541 -0.44163056535516293 -0.30770053919103413 -0.41965010568040767
b2 -1.2297722746928925
w3 0.1533155172206484 1.2024311318763619 0.08875952044309524 0.08995009272388728 0.1062927977859745 -0.052266432881187756 -0.19391013671696578 0.47808605069591154 0.006552069638696022 -0.3365712959933451 0.7821141525553554 0.48500869442837863 0.15868681117089894 -0.031761309586390264 -0.17787996583459867 0.6695423660587406 0.11565423425822259 0.7162498336172058 0.13544574174231921 0.014857725058207065 -0.05934761457366624 -0.26022179983781196 0.47246852606174755 -0.17429924054752235 -0.27023970989568774 0.17426384576208442 0.023239912954523607 0.7599123058486247 -0.303646079104876 0.45453061056024724
b3 0.3577137875920214
w4 0.33512487229749216 0.7700813103619915 -0.059680594192994395 0.01960667163811246 -0.5356514183288413 -0.2728189267507864 0.1663298076714983 0.24181308863609258 0.07865508023392584 -0.5197280113477413 -0.19452726125657324 0.0039107724648102275 0.11061363116014453 -0.20094147888437375 -0.3975969263677063 0.3292265860251396 0.22358994995292525 0.6147613636211995 0.29246566237037186 0.3405222639086991 -0.1173031689019815 0.31691327550116927 0.2586718613033772 0.3982100158011641 -0.21744350339748422 -0.34152232450432285 -0.3263406783997788 -0.16125379542613935 -0.31420426895062703 0.09648761418891266
b4 -0.017060555433056124
w5 -0.5113075376523194 0.4426814720708885 -0.15957244999903933 -0.03291655178126299 -0.43664153299517966 -0.00731542950970496 0.21958363829762728 -0.44073081277160153 0.024503287013727976 0.5757996956783559 -0.4605264022920805 0.34955028517914166 0.2898402352797636 0.5848124078867939 0.6791548795365476 0.40922445914308153 -0.014905852412729287 0.25836135084751843 -0.18958296684527026 -0.35952009373228405 0.5693047881471368 -0.23556939515996397 0.476214582583258 0.2621338927603509 0.9988016937964269 0.16136214862561715 -0.3610062207853806 0.38265587642097143 -0.18092903005550073 0.3972797324638552
b5 0.22787579063677765
w6 0.21569882790890968 -0.016957423825145593 0.12032820962805471 0.3372986788161486 -0.4028167188345505 0.7870799967261896 -0.07646704399547877 0.10190507561999661 0.04527023071993399 -0.2417557357022131 -0.01237466945633247 -0.12665296885251096 -0.26648145854493466 -0.16127958272799303 0.20347723894258649 -0.10602765900275667 0.2712805322780306 0.2902600891195509 0.3106951485514789 -0.09775916277657126 -0.05770765579498192 -0.2210477891448124 0.2986244675296062 0.10875474507194534 -0.06431768901820169 0.04835941544445003 0.4508999929498243 0.11088713058499655 0.011405589549100944 0.39967043639796834
b6 0.19106038153455365
w7 0.02149376555779638 -0.6483376577307075 0.017059620504316392 -0.4069487454890173 -0.24449963097202912 -0.20929543608255058 -0.39199988802514407 -0.05051058633867151 -0.15424793317449959 -0.7071106311873814 -0.4041833510782473 0.23056283607008313 -0.26143960864153537 0.24602069443424582 0.07685889270185024 -0.3200451510346454 -0.3681388863767044 -0.5783035945925511 0.06734856255316787 -0.47947083668122475 0.03119089304138734 -0.13960125194727174 -0.4352215048475145 0.1278087599025258 -0.02621894112412234 0.2629732238508296 -0.11162313463213783 0.14952217067691395 0.11629279447416499 -0.3593516970868525
b7 -0.39250365665613857
w8 0.13422949308687454 -1.2499747277281992 -0.09147379386247317 -0.08080118059552671 -0.05997244304696229 0.05697678532835497 -0.06654658902052661 0.040519637756917665 0.06005681047467844 0.07686528931996678 0.12090552682650342 -0.3078168901062572 0.24808279407993913 0.25403280104877646 0.23972192927803546 -0.04011400079465705 -0.11464606694491777 -0.3574690599790644 -0.014232211037765317 -0.10426275511084365 -0.15095046283585287 0.07624950359519286 -0.38868687438428323 0.047615364189688356 0.23449772158668106 -0.16957115521950963 -0.3576928618507433 -0.09270869142552224 0.0455800350815387 -0.3882018955008865
b8 -0.5331134326055809
w9 0.3528445564433203 -0.3375063342355664 0.11632751321281552 -0.18586469561461616 -0.6764275706864137 -0.014540137076973242 0.3246637502834236 0.18308922050799697 -0.13215658442821498 0.1180582220015461 -0.42840533768408 0.04577722385234279 0.42267797091261206 0.06352000830371747 0.40701673237741137 0.09244861017208139 -0.15416886886712258 0.06383229007402098 0.5435130973163138 0.207718888815792 0.17093844262316354 0.07596178977929963 0.05568058349948671 0.41685027706156075 0.014112060779822503 -0.03228877453153673 -0.3608458192364124 -0.31235410097429056 0.21264200336135153 0.332508447080859
b9 0.3724798092228086
w10 -0.19858821130113338 -1.5381154764922602 -0.31588467876683163 0.12176796255500473 0.22387840725786237 0.2272462658828821 0.0379924129902829 -0.0023732537626036158 0.2140176153285349 -0.0008416451566947395 -0.13408415914050742 -0.01983736391454254 0.7182121198611352 -0.6441613609257573 0.2879824679393488 -0.47238503491008865 -0.1983641416426987 -0.5943923630535488 0.25992221896491835 0.17162461409587657 -0.025745588894973904 -0.31124656952569607 0.47679494042500675 -0.4049957974376206 -0.1500847380901445 -0.430061145666539 -0.08586217315922838 -0.5248227809564995 0.5074631172020959 -0.8231746218818342
b10 -0.10326782378405695
w11 -0.8843089188461855 0.09990915072150172 -0.3705016908629569 -0.4575432959781917 0.3329309423602381 -1.6254664442145694 -0.08245753271184263 -0.8251967926560807 0.44620766092111924 -0.14655410011574688 -0.6154531004841205 0.015209740898163416 0.07766557666588542 -0.27387707295792924 -1.6940278211325575 -0.4748185086493821 -0.22227559184383142 -0.04400743758039661 -1.8564519085730298 -0.10065926515039596 0.0018472155371688109 -0.9257305762360345 -0.0828581920695322 -0.49007412066142597 -1.811161442272023 -0.6805545102445244 -0.1555892160038915 -0.35036571494239804 -0.10624483390011955 0.3484525537456589
b11 -0.6403420457317353
w12 0.27967302250095366 1.2096734660473911 -0.25153825105407274 0.36073777455893924 -0.3705918743485373 -0.259304103434177 -0.4347953506051085 0.07971510253221734 0.21832553294456777 -0.2957491885753569 0.36181430130809217 0.40414581141107253 0.2273797682451805 -0.13585044704823532 0.023064695101672507 0.39650226442946074 0.25883661652531176 0.7378340807161081 -0.0019760811096684273 0.18531870320374128 0.08656184156080593 -0.15583168433515426 0.4810325707779985 0.2878921417255453 -0.05602925599823759 0.4718495182944233 -0.2865923564954987 0.003884525080102395 -0.04908328321556201 0.6002562489680604
b12 0.21432521132523796
w13 0.2775608573363092 -0.4601370643247277 0.4818102388765326 0.11881787243733175 -0.06434683409826786 0.36388094716271024 0.5315098112958313 0.07174322444464641 -0.29516670051693467 0.7016114197997247 -0.5076540744046828 -0.35715646813893115 -0.12273487453199206 -0.44368941306454107 -0.1529379001055021 0.5091084641517134 0.06646338027139406 0.47423855252955005 0.3190132303690445 0.16860408621552253 -0.1261436838362745 0.24807280228546802 0.49110834404514936 0.5470156242393526 -0.08156115715730164 0.3198720670530733 0.20844605779863054 -0.05886075681157434 -0.05416367543042341 0.29297605905635576
b13 0.3764896618054176
w14 -0.11734676838388855 1.2910050878339345 -0.20929186357091503 0.5441461392586062 0.1347271307271483 -0.263802887285592 0.3499448800609718 0.305028293958384 -0.3110578995008211 0.3721956032443657 0.2297610937475982 0.4633714424529494 -0.24074318137349582 -0.3674763523774433 0.07027977546000297 0.5102483627349207 0.16781127398191073 0.6780927013328623 0.20351926004352136 -0.08583555396681108 -0.19415203460108252 0.03936270706967101 -0.048111640802311596 -0.006209814615456728 0.10220443219980514 0.17372315196830151 -0.03406781645028964 0.43397261090315536 0.09221163166134015 0.33671801470442986
b14 0.7302974131037517
w15 -0.2872173714611983 0.7494682140666263 -0.11848701927890246 -0.042104393999440805 0.15975182425008697 -0.013390731197463025 0.062156929550246466 -0.10836099717477699 0.19712735204406664 0.07731934250624155 -0.18972818764423283 -0.08722254474619638 0.0925519581519347 0.28070104461666484 -0.47813315123817374 -0.06416840511667023 0.4599588124822037 0.1925773398513408 0.06612314597624568 -0.39808244781638785 -0.2273567333473779 -0.06217027842673861 -0.333690629773657 -0.022528318505062594 -0.04598362333173186 -0.1478449157165048 -0.3258783032375644 -0.16969326227529344 0.4477250678329157 -0.1554223758773722
b15 -0.18378935631029295
w16 -0.010494106031443951 0.3100530144788515 0.49871665806535037 0.3116206904717926 0.31529845360102104 -0.04667584789307259 0.10864329648368312 0.24011281730727027 0.18412068033182172 0.2538138117911809 -0.45603706455268816 -0.38866469985272467 0.3775413649178686 -0.28166527967958993 -0.15144331136233083 0.23392885984598102 -0.30051774160948547 0.6532744098195389 -0.5368666921659817 -0.18580170279509337 0.06965308866550297 -0.4418316398389866 0.14224819498902605 -0.1632738128625684 -0.3511049358430494 0.32047945359576396 -0.2227457141849557 -0.3656040546671388 -0.440115828315949 0.21952596449988104
b16 -0.4174189457501745
w17 -0.35087839600611553 -0.19238205091206248 0.5167993125075856 0.10931131733966531 0.5790590015256738 -0.5792010179415868 -0.00539030502643232 0.26524375354992813 -0.17456431592465366 -0.17162526937505065 0.4506314761565211 -0.10219359048049009 0.08131975867914135 -0.17702864843214577 0.3210273257923701 0.5067945016775691 0.31272916773035625 0.40301692592567245 -0.03231180990796946 0.3918062377001427 0.8787163132988532 0.008872733321866944 0.28669370577181824 -0.18134468280385962 0.15383960671467564 0.13726437466339317 0.21333858468417555 0.08575219666398533 0.4688687127840651 0.5308464534114182
b17 0.27093415446462915
w18 -0.08992121014923499 -0.9473145678126992 0.13271680072096861 0.2234311684159979 0.2717107167921334 0.3204498179454311 0.02377999718817827 0.38170098228233684 -0.017704304732319636 0.004756253728095252 -0.08186599850134567 -0.3185386476916067 -0.06185052887875686 0.2365926496486529 0.2728525874347201 0.13718945590989126 0.32645159679623875 -0.1576338132192887 0.18884076588929868 0.025115803980467064 -0.103849685571511 0.27898642440579013 -0.17683834522691355 0.025337948891708022 -0.18419484104381426 0.33983660514967434 -0.3510528337763819 0.2308298521540976 -0.15006253958856958 -0.25308040921908287
b18 -0.14827898236842657
w19 0.09515871088848017 1.4275344990704795 -0.2425505939506025 0.4776554675402775 0.030393658278729824 -0.17484139374670202 0.47835432846312415 0.7467537916428836 -0.3428713242689607 0.12529528167075918 0.5838019538225645 -0.3074624485222268 0.18474354887051705 0.2195312687080587 0.038928656250741725 0.3918574581008614 0.5540436620842303 0.8207567938278849 0.1480631652064665 0.0015821054397302575 0.21201657818453737 0.15941520532096604 0.1955566493285122 -0.17936237291155535 -0.0018273844209861253 0.36707506623305736 -0.31464132476867046 0.5164666066155746 -0.08134067564555064 0.3507302123636013
b19 -0.23271608173968666
w20 0.30012462567720166 0.568621884958133 -0.30265970974008494 0.21736522989830168 0.32778891740400073 0.08482580713487195 0.241715118981488 -0.13264850348465707 0.12193564948433319 0.13314270249060073 0.10081279268161525 -0.1696459455861159 -0.11462528644069415 -0.13564058522422656 0.5970224127414883 0.34336201689098284 0.13255201116832474 0.3750246440188222 -0.1204251713046198 0.03655712108803548 -0.35675957285243093 0.006176844530096577 0.11490106437015507 -0.14664639372708063 -0.10952350341268556 0.20302912268111095 0.05281515018192525 0.21426811077212432 -0.057021979740830515 0.3303835170113949
b20 0.47382905730411984
w21 0.039983411700057224 0.2670744668969227 -0.3073691998569001 -0.17690466066288024 -0.16844566890253657 -0.4840173603500963 -0.3030260095384306 -0.1794162869866813 -0.16622667153804302 -0.021586381066427136 0.06505677036644106 -0.296470226561524 -0.15907219315274118 -0.1202608346688856 -0.3552231503926617 0.1863111555878779 0.35709680423296525 0.1231371462825395 -0.39694271485874905 0.2754422210858456 0.08965353256939049 0.23910304101112603 -0.01549035211552348 0.41321181005355023 -0.5720088277787845 0.18710352179216003 0.22347515178535446 -0.12851378251429843 -0.23807161727561255 -0.06844308020106109
b21 -0.1355518529056472
w22 -0.0493619607502254 0.33626777343220204 -0.11712035956191212 0.3055139666459886 0.5440866428231416 0.5619256243840108 0.20068297683453204 0.18040760801851283 0.18139661941994734 0.07491471893058849 0.41873531288076393 -0.3363334990609125 -0.07389594917116392 -0.008611235797120757 0.19352587386996734 0.1324653828294919 -0.0885400664107789 -0.302606172187758 0.29637229291988415 0.01771802603296778 -0.30539226427447147 0.2408806428817677 -0.243719831001653 -0.4864947341277051 0.3386436435187684 0.4018360337610097 0.1623244606138125 0.15508134513827604 0.257280818700467 -0.18229156194247395
b22 0.4543340478006803
w23 -0.23505211520521607 0.06977886204092947 -0.19354664675394276 0.26607011724595775 0.044512042683782824 -0.10980615294476746 0.2610447299218296 0.8794853769705827 0.026256247279886933 -0.027103628717146697 0.3172891575987532 -0.06728486596141454 0.051379539407232125 0.612254968053894 1.8573190971785765 0.22004820742878825 0.37930055187510825 0.09410097975233689 0.5102220714003791 0.7849607362792131 0.16340821431192157 -0.11460706757631575 -0.02937990869518307 -0.29859085457505885 0.5102904382545074 0.2879987284884738 -0.0308103033352509 0.5651218080531735 0.18347524722583344 -0.030731711895181976
b23 0.621119872995688
w24 -0.2865279157508369 0.17119169392529138 -0.27750998279190925 0.42315410259223524 0.1806183818743154 -0.0907313516526907 0.30013227301515805 -0.04623724978177324 0.5811219156356852 0.23184554107229394 0.10841092989046232 -0.2714979030645082 0.04692184507411607 0.27925146447440435 0.6577843349701518 0.009689121816552413 0.027761598398448138 0.3092400230222548 0.9825828069227193 0.05471522294863701 -0.1785946656162509 -0.21077424125680197 0.06476964473070124 0.5262348491196405 0.3894575251009821 0.49774135189961 -0.24671810386108892 1.0531768994111639 -0.13995111542348457 0.23737638140495376
b24 0.09055364196447775
w25 0.15500585434911618 -0.046597463510542565 0.018642657610812984 0.08407235090525325 0.11966688468672775 0.090866983637446 0.12200211053847632 0.014669172492593165 -0.6302569812543638 0.005092463536295169 -0.6598594515046827 -0.2563992244462604 -0.3206044448538334 0.3509050589846811 -0.0877341915661012 0.14688118791646362 -0.6733153535432927 0.14137921435079778 -0.5009592230255863 0.3889285237611394 0.06948698133870324 0.01803708700089798 0.032057649440164177 -0.15204546198626007 -0.3669830575298652 -0.5394337662686765 0.30808338410527764 0.02463125993273775 -0.09371336787953999 0.24268171736805544
b25 -0.22092665122833302
w26 0.0768734683634552 0.9363182420615611 -0.26355671476097386 0.2726749102443362 0.03717522264420929 -0.12418577276590297 -0.04361101413356519 0.3266522548700842 -0.14578567037924833 -0.022964140952740516 -0.1391964360306683 0.03936437220732768 -0.03119536408438443 -0.12581881268439832 0.1169001943707727 0.16520311503569718 0.03510455669574855 -0.5732722053028471 -0.28407714312240306 -0.15072162274717654 0.2859033122514124 -0.1838245579578267 0.12849176407339316 0.10421992515799285 0.4923405886308273 -0.10303979034104802 0.030384127758458817 -0.1269404722994598 0.05017390262577008 0.1088453736991251
b26 0.08706917099395806
w27 -0.02880945585311699 0.8642411510474661 0.35174787375792593 0.31442982130630626 0.4859916438930447 0.5914645536014335 0.5003221975420384 -0.16572185404457365 -0.1594890510461199 -0.18359906083877672 0.27131446847563695 0.20760070803805955 -0.13565599531119266 0.19946576231234472 0.08225759527511763 -0.10294911873510523 0.5147794371414043 0.5474239481675556 -0.10548464678549085 -0.06796582776794795 -0.507336419549846 0.7218352743205992 -0.054154252693929227 0.16869310472322652 0.17405956245374457 0.5349946989844057 -0.17414996207304123 0.34786130750174504 0.36916974809177727 0.0765253034602963
b27 0.499979520141274
w28 0.30074793668735933 0.92549371337158 -0.37030633328367174 0.3594416084537434 -0.4292242915015669 0.0795425151861023 0.09169773390373838 -0.0562241259396499 -0.20891176209837767 0.02178090618226038 0.4584349004565639 -0.22673107614726498 0.17580290829281353 -0.5251291302364739 -0.05765754410239654 0.34585027690233894 0.5933874814884369 0.6268082195153587 -0.06996149538298471 0.22911878526719026 0.4779710446982122 0.013425496925887286 0.023464088900867888 0.1994076512465871 -0.48995354071878205 -0.08182392148617307 0.24779098904303573 -0.12092228133687156 0.1971151273833725 0.2646736846042299
b28 0.2059172218208358
w29 0.037566038093879185 -1.1151833225981433 -0.644172484330304 -0.012967038640341585 -0.7113040037856083 0.004354873870521491 -0.2823951043377857 0.03684769688090975 0.012636283390777655 0.20001853128350863 -0.3362479721544866 -0.43067230630844616 -0.7500610118829447 -0.3790901544585364 0.04316170849432433 -0.7649496871875551 -0.515767145335419 -0.6296213573263896 0.18794191458654647 0.5131198489928659 -0.28444349024684484 -0.010716699897792113 -0.2821005815652782 -0.3277187557345426 -0.25005060389078926 -0.12807961271818374 -0.5420647575096422 -0.16486187504936578 -0.2559049488509591 -0.4805146658702909
b29 -0.18127174406123903
LAYER 3 linear
w0 0.0027425447436712027 -0.08220901612496231 0.1113278078058549 0.5101941325317219 0.12687582500684488 -0.017521217626758272 -0.27643453715233096 -0.10200645703780048 -0.2946740624733562 -0.19788409119785336 -0.10079675353914669 0.32368313954498296 0.27374998385975036 -0.03879038060193856 0.3848812782820478 0.3100326356511854 0.23062110422097407 -0.22474664991724516 -0.19040825227210262 0.6926969773977302 -0.0013001117594560949 0.17566382302549718 -0.17983427347071354 -0.44455694647646604 -0.12289651437786556 0.21384801513898527 0.0032332104480452583 0.27083806538402566 0.21240171791985848 0.13400959438374097
b0 -0.11242838081732594



==> anc/Scripts/ClausiusClapeyron/PBED2 <==
ELEM_LIST Na Cl

POT Na 6.0
SYM 70
2 6.0 0.003214 0.0 0.0 Na
2 6.0 0.035711 0.0 0.0 Na
2 6.0 0.071421 0.0 0.0 Na
2 6.0 0.124987 0.0 0.0 Na
2 6.0 0.214264 0.0 0.0 Na
2 6.0 0.357106 0.0 0.0 Na
2 6.0 0.714213 0.0 0.0 Na
2 6.0 1.428426 0.0 0.0 Na
2 6.0 0.003214 0.0 0.0 Cl
2 6.0 0.035711 0.0 0.0 Cl
2 6.0 0.071421 0.0 0.0 Cl
2 6.0 0.124987 0.0 0.0 Cl
2 6.0 0.214264 0.0 0.0 Cl
2 6.0 0.357106 0.0 0.0 Cl
2 6.0 0.714213 0.0 0.0 Cl
2 6.0 1.428426 0.0 0.0 Cl
4 6.0 0.000357 1.0 -1.0 Na Na
4 6.0 0.028569 1.0 -1.0 Na Na
4 6.0 0.089277 1.0 -1.0 Na Na
4 6.0 0.000357 2.0 -1.0 Na Na
4 6.0 0.028569 2.0 -1.0 Na Na
4 6.0 0.089277 2.0 -1.0 Na Na
4 6.0 0.000357 4.0 -1.0 Na Na
4 6.0 0.028569 4.0 -1.0 Na Na
4 6.0 0.089277 4.0 -1.0 Na Na
4 6.0 0.000357 1.0 1.0 Na Na
4 6.0 0.028569 1.0 1.0 Na Na
4 6.0 0.089277 1.0 1.0 Na Na
4 6.0 0.000357 2.0 1.0 Na Na
4 6.0 0.028569 2.0 1.0 Na Na
4 6.0 0.089277 2.0 1.0 Na Na
4 6.0 0.000357 4.0 1.0 Na Na
4 6.0 0.028569 4.0 1.0 Na Na
4 6.0 0.089277 4.0 1.0 Na Na
4 6.0 0.000357 1.0 -1.0 Na Cl
4 6.0 0.028569 1.0 -1.0 Na Cl
4 6.0 0.089277 1.0 -1.0 Na Cl
4 6.0 0.000357 2.0 -1.0 Na Cl
4 6.0 0.028569 2.0 -1.0 Na Cl
4 6.0 0.089277 2.0 -1.0 Na Cl
4 6.0 0.000357 4.0 -1.0 Na Cl
4 6.0 0.028569 4.0 -1.0 Na Cl
4 6.0 0.089277 4.0 -1.0 Na Cl
4 6.0 0.000357 1.0 1.0 Na Cl
4 6.0 0.028569 1.0 1.0 Na Cl
4 6.0 0.089277 1.0 1.0 Na Cl
4 6.0 0.000357 2.0 1.0 Na Cl
4 6.0 0.028569 2.0 1.0 Na Cl
4 6.0 0.089277 2.0 1.0 Na Cl
4 6.0 0.000357 4.0 1.0 Na Cl
4 6.0 0.028569 4.0 1.0 Na Cl
4 6.0 0.089277 4.0 1.0 Na Cl
4 6.0 0.000357 1.0 -1.0 Cl Cl
4 6.0 0.028569 1.0 -1.0 Cl Cl
4 6.0 0.089277 1.0 -1.0 Cl Cl
4 6.0 0.000357 2.0 -1.0 Cl Cl
4 6.0 0.028569 2.0 -1.0 Cl Cl
4 6.0 0.089277 2.0 -1.0 Cl Cl
4 6.0 0.000357 4.0 -1.0 Cl Cl
4 6.0 0.028569 4.0 -1.0 Cl Cl
4 6.0 0.089277 4.0 -1.0 Cl Cl
4 6.0 0.000357 1.0 1.0 Cl Cl
4 6.0 0.028569 1.0 1.0 Cl Cl
4 6.0 0.089277 1.0 1.0 Cl Cl
4 6.0 0.000357 2.0 1.0 Cl Cl
4 6.0 0.028569 2.0 1.0 Cl Cl
4 6.0 0.089277 2.0 1.0 Cl Cl
4 6.0 0.000357 4.0 1.0 Cl Cl
4 6.0 0.028569 4.0 1.0 Cl Cl
4 6.0 0.089277 4.0 1.0 Cl Cl
scale1 5.811621876278467 4.053387380695271 2.8565769479266576 1.814935785848822 0.9662768734257041 0.45343682944391583 0.10119436267196563 0.006760747717138151 6.789349125374243 4.841922362499066 3.5196553089676064 2.354113863866689 1.366372716635281 0.6793769518457502 0.15079592601784003 0.008667856863530376 4.138664366706764 1.8833255496136017 0.41861902748990604 1.8484119584417606 0.8286098388248971 0.17939944191144344 0.7013477958410077 0.3043724831797509 0.0592351918526297 9.677993368832167 4.405048483475613 1.005134380025124 7.4312230094606075 3.350247002413239 0.7619284603562387 4.962874170194863 2.1834029571149856 0.484052369352086 8.823029555708912 4.13745713097972 1.0572149538368778 4.008685982546154 1.8329231741914873 0.42076824806834634 1.6625568537335567 0.759310226953551 0.15967803096235164 25.339514526084574 12.161312494176055 3.2471957578055486 20.49708023875259 9.89528043731938 2.6317884364697113 14.85215989134082 7.163947319970588 1.8678819131826832 5.792667686094074 2.9332389585288516 0.8487710281896508 2.8321589850338427 1.4451759887876225 0.4108884452413125 1.2324607571805402 0.6178813171559182 0.16010480517814324 11.838618121950633 5.575674303109863 1.4507584003867764 8.906754645272239 4.096219003802116 1.013556781223507 5.766483737095309 2.5674665429931522 0.5729521374291309
scale2 5.039328744083942 3.6492412550370044 2.675161884949489 1.7594608976495711 0.958198191369533 0.4530283792422576 0.10119407522101193 0.00676074771697547 5.081413289534676 3.6784144177960894 2.7343352780091026 1.9026455124814285 1.1957898463961798 0.6445321710070575 0.15020158350175183 0.008667643058895126 4.134818390388477 1.88263920550774 0.41860440714854624 1.8475303071935483 0.8284711016331917 0.17939667893540248 0.7012996277264516 0.30436520315541254 0.05923506263779104 9.662476078965492 4.402318687341395 1.0050758589683266 7.419386326843275 3.3482363537405258 0.7618839132991423 4.956268566451807 2.1823007797118157 0.48402748431677206 8.738768450338286 4.112243554226251 1.0553952748265967 3.994931195654225 1.8288642131814525 0.4204613397287327 1.6617386639415739 0.7591120059968108 0.15966621135286171 24.829019568145203 12.019195644517364 3.2371904635869653 20.064809363668726 9.774538831156933 2.6232369454735274 14.533180587543056 7.074495675266445 1.861490592896007 5.7169558817321615 2.91040044072103 0.8471152627730609 2.8045253124188045 1.4374359435872945 0.4102865539206303 1.2268904745890303 0.6164810884253887 0.16002520589085323 11.713873090427489 5.539233753132771 1.4486330120611244 8.841016678337207 4.07669286859058 1.0123334655739746 5.745717685086281 2.5619644317444275 0.5725380970674305
NET 3 70 30 30 1
LAYER 0 linear PCA
w0 0.0730429569334271 0.0719160270258707 0.06969575537452403 0.0662735810622652 0.06026320287536575 0.04691848056167367 0.02340982858492504 0.007416609917643033 0.07273840254759456 0.07133192259997266 0.07018436947175569 0.06931530709270342 0.06789236607459487 0.06506080864465683 0.05583080295920591 0.03898932016407779 0.05554179790273375 0.05032968464581106 0.03947774060468692 0.04901026955510725 0.04457706524320186 0.035157229182488085 0.038717362989448 0.03485606708405279 0.02812255854104875 0.06512716322374466 0.05914768355078424 0.045419805620257436 0.06606777786057054 0.06049905205074301 0.04650562045475684 0.06613540770117327 0.06186762615407276 0.0485000939020196 0.068250068596376 0.06515030347771501 0.05890387574418107 0.06573376029238828 0.06131093634630131 0.0525041483010993 0.0637376691791168 0.058528602042640335 0.047760279018867466 0.07150109693929349 0.07037109412643948 0.06713107800386821 0.071841322403787 0.07059355144748342 0.06755972930194379 0.07207341739538185 0.07055306411216442 0.06697513630995605 0.06627777401202337 0.06434050272065861 0.05867977128551684 0.06433010653878327 0.062455048335264704 0.05666199111452138 0.06184304412674364 0.05933166978374443 0.05272722852993656 0.06861396984616235 0.06611165096801445 0.06022243393687759 0.06845860144838689 0.06591774289620154 0.06003884207644449 0.0680439780089625 0.06497428473625964 0.059185320543962916
b0 3.511749254942046
w1 -1.0925810796117161 -0.9790298182978204 -0.8364526968367535 -0.6300800621536086 -0.32914865639517227 0.013948110968717736 0.2530371938556384 0.18096752461379853 -0.9772682706647219 -1.0425727296353575 -1.080698644439288 -1.0562109147476766 -0.8506514702917313 -0.4501119173928661 0.14695942119619007 0.45509200103985065 0.24338172514013665 0.34747291903805416 0.4610069279092841 0.2879759291300086 0.3620783224621058 0.43944547636985215 0.38605489540587845 0.40297390930865895 0.4202337805436047 0.24907072639549793 0.3765348114320921 0.5072447631893261 0.2604453892085187 0.3892889824818795 0.5193376398268179 0.2870379268196761 0.4150733307366298 0.5461315567037746 0.08470562527280524 0.13806688466207617 0.2705902683684285 0.26330614978076794 0.3299870946623022 0.4152104572378947 0.39198547069055434 0.48436253403077856 0.5816585955724465 -0.08643146426117441 -0.009062175589119544 0.21186158505050745 -0.0914208242964395 -0.007487118410276093 0.219132533257182 -0.05658816413798517 0.035609210821217555 0.2538730366532435 -0.23736051903237942 -0.13465700938073424 0.11274971176784214 -0.20760591694486846 -0.08533883894397501 0.16269060419524023 -0.036999253741052625 0.09291207888151827 0.30083970364014817 -0.008782111514775273 0.03606601076331693 0.17781169754488005 0.07599476971800716 0.1150478547796398 0.2260338795607551 0.21974161146037016 0.2613682110862376 0.3401477483917404
b1 6.030620918735079
w2 1.4515623722557431 1.6324765776680976 1.7610550158707154 1.8600050559798267 1.8448805238287178 1.5212783787184299 0.9674936673116871 0.6873591443759223 0.12140440421268638 -0.1261833032589835 -0.4140673078127534 -0.8161328308984208 -1.2724099020080561 -1.531363182762878 -1.3699019374533659 -0.9025912149890124 0.6312810201344903 0.6349697461386951 0.7129518052008322 0.797062625225496 0.7935339490600752 0.8199111719429951 0.8991321358335217 0.9176427118087385 0.9582795764240138 0.2955792864776773 0.32341945756288376 0.4647237897337563 0.23160847738729826 0.2645561528111518 0.4144033364735612 0.15880852699386278 0.19356322660093253 0.34481901050444824 0.27921889416392565 0.3478035334853753 0.4027088711296018 0.14338569103103996 0.22531659576521593 0.38297715189572695 0.07488535925143985 0.12738998175234786 0.2920341800057131 0.2510111198288061 0.248185439921338 0.18393563793128237 0.21755236414095686 0.20101306183272086 0.126349524105127 0.12085259949535708 0.09065499657814033 0.017202724188699274 -0.8853563437905044 -1.0291555533662362 -1.1541015442135456 -1.11694621878916 -1.2159954380633593 -1.231178852356386 -1.3308046425227775 -1.3616114667089987 -1.2729776677647497 -0.46939897744297043 -0.6230647234248967 -0.8996646665068654 -0.40373646680614284 -0.540624960291983 -0.8206416755330561 -0.35574489878742144 -0.4537196701302264 -0.6897762147883957
b2 2.9707640917449476
w3 -1.741236656625174 -1.8386100753891212 -1.7456305954149913 -1.3593328906618376 -0.38693455898611473 1.1392264297003578 2.764089538525048 2.830287099963897 0.3687342776212512 1.5966362386022308 2.74378482438398 3.8826614194624125 4.407888155451511 3.7543659808531102 1.7482642022046861 0.3886136873940408 0.15567055426445908 0.7870880131701555 2.096092652524642 0.9821990356896438 1.5259123727494064 2.5408086844693147 2.295308873275264 2.7060128877080403 3.410645044970297 -0.8164077601270184 -0.13880528787636048 1.3895047439838129 -0.9054047250628838 -0.2475015119903429 1.2796394237330793 -0.9265131062231475 -0.32840826023997327 1.1457104594701941 -0.5687726196588624 -0.16842427534333926 0.5923996190532888 -0.27984060362883284 0.277453026526256 1.3513273692282373 -0.05203236953841438 0.5697281507056823 1.8379468247572182 -1.3057270423938272 -1.1406521486926078 -0.6656153529010038 -1.423761048591679 -1.2798246548360468 -0.8431409596166168 -1.564160476818972 -1.4319094768745244 -1.0327265432270596 0.043754058951627546 -0.27886585073798115 -1.0199961122589194 0.4396613110751293 0.025416692890948604 -0.7105688138930153 0.21167104710123194 -0.1918034932448538 -0.6635991285968105 -1.05115935409602 -1.092186407370842 -1.5109887122739363 -1.2815546483845333 -1.2759680008470444 -1.596658353922168 -1.4625825126640697 -1.3818297156874186 -1.5228754138897311
b3 12.164725568477627
w4 0.6455295913019866 -1.0757959010277982 -2.4777679265612704 -3.7085226139618293 -4.105891400123893 -2.6121327007889605 0.4828698363083755 1.4461276835152435 4.296400267177254 3.891932473327798 2.9276555839340466 1.006995715758976 -1.9134171901944361 -4.242229572689312 -4.143082408124972 -1.585067425033853 -0.22528251215461012 0.07463271470342445 1.0301049023007836 -0.17264770323873918 0.19808969852247596 1.142574355043875 0.4411473593806699 0.7379143908070539 1.4048747923416753 0.2458806061041228 0.2970968336650958 0.9420597969189507 0.40277534464537446 0.39767803648306976 0.94582539388531 0.6417743429324272 0.5826221931670195 0.9948731408588167 -0.5192090214811264 -0.7963082205491064 -0.902929334616996 -0.8267546095557963 -0.6894717730236269 -0.2702948891993755 -0.9741970366948426 -0.3872305054215108 0.7138241550856906 0.4523572993579107 -0.1871720749632978 -0.8074804168467413 0.6212871324513027 -0.024143818629390593 -0.6765187971255299 0.8435493172585091 0.2662780835269693 -0.3538156979347055 0.8932143655124108 0.13206047783824856 -0.7917669422104441 -0.30165363872471995 -0.898216602289588 -1.3569750514525705 -2.0372981614325223 -2.167274561796594 -1.8513015191974014 2.0644541155192346 1.6404945816466323 0.6230834079938129 2.062012977412596 1.8180435699318869 1.004203133006061 1.8246178659127177 1.8482969032346486 1.5511965927816467
b4 0.04035726116682832
w5 -6.137675125962807 -3.4818003528480066 -0.5494694225530629 3.0639353252671095 6.518257524181347 7.074099160849786 4.1525550512347476 2.263387071252274 0.23410839649424414 0.5361233454946231 0.5740749815336301 0.2718691057720326 -0.47971474560739247 -1.3436967858932674 -2.2949249308181305 -2.894193868280552 -2.2539260182838223 -1.7254100180239187 -0.7209216789284348 -1.2247965748066907 -0.8581352356984758 0.029133393602758066 -0.4232037379462154 -0.2863836231246663 0.24835100833394472 -3.350381331686279 -2.97051388763674 -2.270230407594986 -3.412176209555826 -3.1478555823388765 -2.591925510477823 -3.147910756073889 -3.158503910365534 -2.9558531162469386 0.5107773545709304 1.1178126622586197 1.581656586619873 0.7489224474735349 1.1000617746781702 1.4345754092068284 0.875504050466538 0.8152325689093826 0.8495128342063112 -0.9548414619876454 -0.276590959761929 0.4473541488411628 -1.254905953529463 -0.6045559042903517 0.1456525670370624 -1.7201203604731012 -1.161331637784554 -0.41779133496854787 0.9316059392368741 0.9310459216319548 0.46320616030473083 0.1292538959227141 -0.17897827748370118 -0.7021142287170833 0.25468287919454174 -0.5678243282343024 -1.564403198897524 2.4617312933007676 2.9634783004465484 2.7866893921862874 2.7002498230798793 3.2988535541393285 3.315541100298371 2.6567740753127977 3.3006804067428956 3.749868619994234
b5 4.3831071810108
w6 4.640217632692762 3.8118753378302537 2.922747873768286 1.6850239956414526 0.04539692028796277 -0.8613777558071769 0.8790936673803441 1.5643119976958284 1.874401022660448 1.7676907974399068 0.8826299916612435 -1.0918000970195672 -3.522502572558188 -3.2923136654726926 4.384647934073665 14.858451488636513 -3.256955512801392 -2.527554220562129 -0.07750685981324872 -2.24506202344145 -1.931367409023165 -0.2684415113099898 0.8000897951240271 0.6514627219624761 1.0120217406256762 -3.0958340718844006 -1.9566167155912193 1.2571060512592704 -2.7757448305863597 -1.6292935055950801 1.6377483760815759 -2.150411249827961 -1.0820521342229794 2.1842404676605907 -0.09641642235276725 0.33714725810269314 0.5459634890923964 -0.8765130318540603 0.824546542875637 3.2844648474690414 -2.4818709453309533 -0.07911045933972786 4.67610288588392 -1.1300669223294375 -1.809112176756326 -2.3133876875590773 -1.5309142307652162 -2.2121269906852317 -2.5480326391546666 -2.2339448089697718 -2.631348497441451 -2.377886461765842 -1.106903556859645 -1.1191020591972827 0.8055308039454556 -1.7002645179839748 -1.1751418517980963 1.961874920991223 -2.0844932385747903 -0.3098366729040758 4.608188769392769 0.12472592141698013 0.31869323510152525 0.9551305242592563 0.3416697022382305 0.8176137918462132 1.4878368851670591 0.5350701823308134 1.5906078970999211 2.9757793682031983
b6 9.940699225699362
w7 12.252828753251809 7.730792291236975 2.9481095758186258 -2.384394311900456 -5.866119300595192 -2.552785976574876 9.346181984801238 16.087120270134232 -10.711972000915692 -8.727434710166705 -5.636359329773523 -1.040736185856654 3.656320519982586 4.725566905042475 -0.7506227415508181 -7.704211655224024 -2.934107323042636 -2.645457250700435 1.3894711323535793 -4.347217303259848 -2.929341718263343 2.5889931546958334 -4.029497365566819 -1.8359744049713962 3.96720561961979 0.8308703788021764 -0.8669408656407355 -0.588637356719422 1.6347241974686093 -0.3772085551682977 -0.9303348586614543 2.5498268579000567 0.3735912077337864 -1.2094157982116427 -0.8563083281329917 -1.9022869181265174 -2.64441650036246 -0.826994292296131 -1.0706553054093997 -0.3016129954366894 -1.295750663337798 -0.20673437031204067 2.988175970287721 0.1905671638825489 -1.3472988619067394 -3.5737985704244655 0.4441054277818895 -1.0567112010778499 -3.3946527748129975 1.007067898681958 -0.3586612874740158 -2.7296532436491363 1.1695506352259109 1.2557011660596398 -0.11479636663108364 2.625161107415864 1.530615318680663 -1.3808380347142293 3.8177269202430884 1.474441397557835 -2.7632199995403366 -0.030176225547611388 1.8376713128195514 3.6844428171340953 0.0364868574747125 2.140180654304073 4.808802768058697 0.571866934012669 2.7938734009884962 6.571530119608603
b7 15.721842401144919
w8 -4.1464675404518365 -3.1661961392556695 -1.3963850422630557 1.3404402893029133 4.332668180184652 4.80895600424414 1.982649330930458 0.7609645752006354 3.449765855347565 -0.2368110531771303 -2.184111962002176 -1.6883769937247417 3.37330751526228 10.756737611456522 13.374518908448891 4.488560765650312 -1.1826641520278443 -1.501553885517221 -1.2467590701946245 -2.8985697123660374 -3.219050804301395 -3.0698074794085 -3.225754097893629 -3.2095500624507323 -3.145079803515058 4.386412513350181 3.2846530531936113 2.060576726146243 5.649862432073208 4.366502725883899 2.680489064032356 7.317747481388588 5.711331962101065 3.1462062009364087 -1.4515228860419596 -2.3981245125502886 -3.7540605280706716 -1.7060026332472706 -2.6737976818490456 -3.692084370885709 -3.1392062569617614 -4.329296796427994 -5.605230751980738 0.7884682810488824 -0.7093965517919716 -3.5515577579955204 1.2681931425253778 -0.36367104695082186 -3.4642047562563274 2.4287983975315264 0.5596974277436165 -2.9491911950069505 -4.573054812331784 -5.152378438749452 -6.573788397586918 -6.332200289197705 -6.776795988653018 -7.3123533363893 -3.187442994955541 -5.038887890423264 -7.228495982136986 4.05712422220549 2.1413386423611027 -2.7903588260148107 6.323907860109723 4.198415278956568 -1.4556563885068274 8.854643001679646 6.664557249477063 0.9036281105805949
b8 -6.733717250706171
w9 5.069223673605535 0.027042339762006186 -4.089103722575124 -6.8063913789037205 -4.591474194516748 3.5664336676964017 9.316076792180684 8.603421534385218 17.543909679254597 3.7771877815007384 -6.712775437483771 -13.204616772678747 -9.419708328436384 3.0138876340131304 12.259986521416172 0.43579081848541035 3.5530405152496476 2.644897231581417 0.3489403071077503 2.079773460042586 2.893325113997105 2.789426419243845 -1.9516441883910192 0.3995154680184012 3.1260406938846126 0.27232220157622206 -2.5960062872269964 -7.384744740365258 -1.1075614133331046 -4.1845307465229125 -9.276849995715043 -3.9834083047505855 -7.047327340071995 -12.380250530733685 -1.6476539867716735 -2.7318840268137636 -0.09548757790325002 1.8792847163378883 -0.18374066042776432 -0.9419281655420411 7.65434894283697 5.383462437224313 0.18312929628697808 1.7332724074198274 0.07285264800012474 0.3592369790350378 3.236588654255097 1.2045341672592018 0.3307559709041086 6.252505982325363 3.2697251849338294 -0.09208286255691757 0.04246821654662935 -0.29776011104943884 -0.1345632071676021 0.7003897527919408 2.092688235009169 1.9747974077959947 3.772963836714413 5.316267857515099 2.728306875156787 2.3352840654430387 -2.505433742215968 -5.87805152625396 3.288840424182709 -2.4538215233337226 -7.498434434831717 4.7878924263386216 -1.6608060596565608 -9.645051705017297
b9 9.900143034955834
w10 -3.8594028530879365 -4.261369961237716 -3.429294413943407 -0.36389063162412555 6.5577327072353 13.726656969541393 13.63737892021266 12.101844398550524 7.462651115755806 6.2368135193946594 4.073503716203165 0.29828280326130335 -5.194365838239607 -9.772529203848148 -8.36285629103351 0.13231063284981123 -2.674129900941795 -3.7446876210912934 -5.050033327801098 -7.264654237994106 -7.890705690393379 -8.240604308255532 -10.498658186886525 -10.061367260018972 -8.770849648451868 7.3952765502632145 6.23756205766874 3.3585202445917988 9.31236794221161 8.354371420207377 5.264839841897876 11.298173201002248 10.918759534159383 7.813777750094774 0.5641021229033167 -0.38568032823989035 -1.0192282801125652 2.9489225688390173 1.9989032759456637 0.9419052068192417 3.642347786371811 2.425542261087797 0.13135374685724224 -2.3815509546428717 -3.636676298165938 -4.907938298194051 -2.6055762294258313 -3.9355503596784938 -5.495579666833159 -2.145811516919165 -3.653998492619244 -5.863371884125034 2.980109026727881 3.7706661633644116 5.303347112986713 4.579354069217049 5.755297748771255 6.919567017552654 3.1962505480743606 5.040573609500449 6.514202583767047 -3.802891061025319 -3.7749261946227612 -1.2710982375647888 -5.513033451447632 -5.791820960635522 -3.4523168148624497 -7.531865705279095 -8.278441088284337 -6.921192484723408
b10 9.159476894279111
w11 -7.583473068593358 -5.382558681088356 -3.53330043229486 -1.7726278150985657 -0.32431716289120727 1.335870996634781 8.144150903245333 18.58855434178946 -15.143004323327071 -1.755955104017179 7.405980863566613 11.381735880872098 4.802285341265369 -6.510202046040411 -1.748334252555566 29.74568201232725 3.5763739529212897 2.1469900464066782 2.3864374243622986 0.47978686000163046 0.3593388511143163 3.69182223022167 -9.240059017989529 -8.639224034804304 -3.579950116613471 4.253689512029198 -0.5800136221405436 -7.49014797429561 3.666062923872853 -1.8809038322471077 -10.32288429730585 2.900676504210206 -3.635291329000999 -14.455815086524812 -2.6963372491360555 -2.3093929137702007 -2.514469937727523 -5.048196499061833 -6.0390424989954035 -6.054253333219694 -0.05220370672919616 -1.4014032118048665 -0.27629360265471525 6.618607323023639 9.365485395423997 9.18119891930218 8.359361751487954 11.357855404403098 11.371244927287309 9.732511531954463 13.057173301991838 13.96315731700869 4.371587710079825 4.8287613286008835 1.9681764608398689 -1.4970837590284303 -1.3923603729849283 -0.7858740549782879 -17.510849170133486 -15.807663450975745 -7.781667460836889 -1.4888103691353594 2.3419028511235997 1.5593008164196447 -5.274339002512719 -0.7561792671950374 0.2658696663810755 -11.836899501473491 -6.990421262814932 -2.8020637982988315
b11 10.700703180968036
w12 -19.533346970994753 -2.7963736093346436 9.143945159606158 15.102468622958586 5.940235394269789 -14.879700362115216 -7.665247556038721 35.955285936111785 6.959427890750927 0.7417316089941187 -4.2075296392528605 -7.81677588065953 -7.241739892079008 -2.2645685581739414 2.364423773274065 -2.360950469595623 1.955495246489276 -1.683495167313555 -7.439200965363453 7.014309956079547 1.8258707393685412 -6.053805670223855 11.071556952412969 10.92129268550344 12.473241261086963 -3.8250166894680815 -1.1999466600131359 3.390189276367617 -4.324562481284854 -0.17933395214658943 7.134219507378757 -4.235095538067594 1.3578544006313522 12.270887734999558 -2.7307968759866315 0.7427905189249506 2.8935473836697128 -13.264739076020833 -11.950691740821405 -5.543661250947931 -20.507635997931555 -23.74162058646876 -20.089718066747807 4.539688138710897 7.516578586961392 3.4667945755075205 4.16590488159957 6.694177778942192 2.225472951017247 1.1181179636044098 3.0620547859243286 -0.6669171223971047 2.2941579363928417 4.427118764729395 6.976653767380825 3.1350377902516673 4.885906599508953 6.485595153132588 8.436099115192656 8.580250121444939 7.246689652273697 1.7028106865024153 1.1194455108634365 1.9030289801012956 1.7671272408138936 0.08324387650949659 -0.48628916971082115 0.9164441932317738 -2.8936594449270907 -6.804362687982919
b12 37.175669441725645
w13 -20.167206019773396 2.8459454041702226 14.378472625294092 13.753286747521004 -5.450830945543191 -26.342280325741555 -10.49986645662965 21.155081172362294 8.52496955061119 7.370685544136805 3.459686099261948 -1.275854072994526 -1.0539438751099373 6.489871975035317 7.821350155700787 -14.630746304673767 -6.994538286257895 0.7943271774271616 10.886344149453354 -13.098027191782728 -6.773465383675693 5.569361425351273 -23.78036926934564 -21.558315371963825 -10.958682615953398 -9.416490375759182 2.1527201329448253 12.582921148841114 -11.626900914223404 0.7078079337854573 11.929433642255782 -16.345789220277894 -2.9403502439287648 10.852677788690874 7.68666355574355 2.4622610248887464 -7.3317484681054195 13.682329192192835 10.300965379864895 -1.272016383414126 14.25951421624923 17.602056242716635 16.518853711791472 -0.6609785370094627 1.626031199417847 4.950875027803689 -1.441501773353527 2.890902324297687 8.855465551150395 -1.193186478075301 6.368208067894082 15.984668547945263 -7.107245696653367 -8.439854203516438 -6.529857836742948 -6.58808207560767 -4.9467601836867425 -3.384029073890001 -6.437836180786033 -1.3529904644144128 1.128600114356083 -2.926732654319921 -6.625750788610581 -5.269487629840955 -1.37178880851666 -4.721689498668079 -3.4479084667093614 2.167917151668242 0.5614251387232363 1.8109143802961598
b13 -16.92533258585421
w14 -0.8137222628478498 -2.7328826350901916 -3.5602884095733263 -2.6695013231717364 1.6754097058539277 7.594076810586123 7.296575911557344 -3.811078746028571 -6.482117471949976 -1.6784658606802971 3.4507949620789136 6.998274287324243 1.8982516647185277 -13.408008544951473 -21.102451165440407 19.924287460960645 -4.4003161811806155 -2.3811585144663785 3.631566389945448 -4.149530000599681 -2.916989266646679 2.6253954227866343 -2.315226193792246 -4.447690894903388 -4.943280965550217 -4.227263195703757 -2.14389998326815 2.8866572732845652 -4.0862818486128045 -2.2017292444796057 2.430957039806756 -3.4300014458489847 -1.7566649148225844 2.605444963350833 -3.3953415184212767 -3.799379620375872 -3.6813015826843714 -4.92943282235353 -3.6094320267025193 -0.6215896915626821 -10.17617718005882 -6.201836461419431 3.7101097714195985 4.630213400220602 4.445996739544682 5.498788856023139 6.226922729971215 6.390083360125396 8.167199971800308 9.576206054431298 10.580025076409626 13.860256607381512 -0.1662944388223966 -18.27905841719825 -35.851377832461736 19.943353465593653 -1.2658628455559524 -24.597467886697178 44.91209926146301 27.749162326676593 6.107629318441797 -4.799715302969524 -13.246296056613035 -22.57681031083339 0.07454817400631585 -5.395193606738193 -12.275869688209355 13.348521965512605 12.55312478899734 10.969463666388599
b14 -3.1302740574064503
w15 -4.597239625871269 6.717613455427032 7.99869464021296 2.4840983422263565 -2.6787843951594428 5.8644448103632865 10.535805243536009 -16.665375651015044 -23.968143379219182 -15.175020748803044 -7.955498405411531 -1.1366705714267369 1.772738782286938 -3.155573697612396 -8.058506174277928 5.356510424036054 -9.038381876972219 -4.175278360630246 6.523900895259973 -12.34205239810363 -7.605400222598266 -2.1766883844644944 -1.2317139038070484 4.631626714797695 6.444558640781604 -10.728096317999524 -2.435937764994619 17.30893652099244 -12.007761609257171 -2.736988952092555 18.736935717729697 -18.64520059118894 -7.866862316359464 15.789305423996039 5.653013864755584 -4.326144256664529 -12.566806105724625 8.74677294154411 0.8213715119582178 -6.351598263855892 4.4850746629058476 1.4200159788154976 -5.9096355930967785 7.044979714327284 -0.38564843057564535 -12.719447288366316 7.997201127143265 1.4995236209260803 -11.658469223896793 11.632983299397 6.72125433886669 -7.652620105033086 32.99004873000085 24.306562242897904 -1.2793438978517153 26.10654007682587 25.93192762211724 11.179911558335078 -25.91293555674306 -13.380029851720087 -4.245423513556559 25.10129707030114 7.906732151353102 -28.03426634205158 20.20663619647744 2.5341357146975585 -34.514955547367016 21.18704355384 5.111907233887462 -31.984634613418056
b15 -2.7773268086109675
w16 -18.33506284959694 1.7922043072476286 14.9084753540101 20.271991391965127 7.420429668677271 -22.380016445648653 -30.052393510774877 14.286049997844815 -5.9114774195991115 0.46233651666377645 3.928769661394439 3.862824496924808 -3.1684725060374346 -13.849045101582806 -10.309622352747327 29.67771329011307 19.115712437020882 15.620920210114715 11.949474459859001 13.669274821838304 14.103992609657102 15.726102114760502 -8.602248181322953 -0.7048486456169237 13.41505762003467 15.587832920266358 6.074262242447022 -8.25178290052264 13.051141783166232 2.6930690399863537 -13.748236160315432 9.128743317909612 -2.515027697903931 -23.195039302272846 13.26850218933864 -0.07977585594789549 -20.381329435360747 22.901983028194277 4.867934777740661 -19.87504392496265 29.372144646938406 10.702011533133925 -14.815760066493658 -7.524389247351489 -12.055251499984285 -24.70864624676476 -10.52996447188593 -13.879281591600044 -25.477272622507723 -13.808719067031964 -16.71496706492321 -27.45898384067452 9.054577760353931 6.146554760135709 -6.632317712787508 12.117558776919402 3.0894758684471535 -13.302908658527645 24.863578773500095 6.520350584823504 -18.703615441950696 4.936913724145096 8.122505399056491 0.7730013265767446 4.529994797102018 7.737753385061825 1.2645321872813127 1.706191551300485 3.278747127391309 -2.179125847210844
b16 14.149212619560886
w17 -7.544915415362811 2.26798099854281 9.13769580456626 14.090330283350074 16.006957323787077 14.335923541350299 -1.4900797783757809 -34.90155610948731 10.38233427301684 9.027770680978113 0.896502695753111 -12.70955685020199 -20.36577171135828 -4.754399724060685 23.416079648321762 -10.75096248072768 -17.20230270725825 2.8418134336363052 45.484754272459746 -28.180324136811922 -2.8148028754056766 49.24820672482471 -24.952268558288374 -3.5750789516656987 38.81621341484848 4.1091197602086105 6.024043389606887 12.579606674702733 7.920960505547353 5.62614599844693 3.200363040793707 11.229583581404752 3.7923533289205094 -11.387277181251505 -24.843854660250106 -25.252142302513228 -22.304909465421513 -23.047109212973254 -20.811902498015428 -22.13698399637672 -21.265570067239288 -8.927389888055886 3.2756548572880555 -12.279343413588153 -8.296512628320805 4.115859538963876 -8.963503062250926 -3.4719379917701048 10.504796908688766 -3.267424022799693 4.373012123561737 19.49253643854571 12.591916227483187 13.340674831906679 6.4775821813355305 11.133601517763669 12.456890184777668 7.575767044151257 4.879378225933814 6.134868456271408 2.0816911983399784 -3.7597251085936056 4.892535399368813 7.089176040241519 -9.592098751356103 1.5159770942813584 7.794458378304172 -20.45038425255539 -4.55206637880201 11.524053067662729
b17 16.742036015492786
w18 -22.807062545371252 -5.415211535628597 6.246844911381129 9.024657922724195 -7.653679831911253 -30.387710222493016 -14.74361477003999 -6.720491281766922 -4.4212839948098 1.027825823871894 2.087229029051936 -1.0040710383168916 -5.472324356653663 -2.497104866127925 6.962004988275783 -10.847527341017036 -29.835720574793257 -23.454518594133983 2.8557441296342363 -30.883501398165794 -20.110886736237013 15.875324046326854 -5.803236958309333 1.6038446441336593 22.586829876341156 10.667079310814005 -4.534799051134879 -23.917004407962118 22.82904171712199 2.249386351675324 -29.382232681307975 42.32940755714117 14.85771845060486 -34.75358092206157 26.462236296404274 38.28710124886031 44.95012922181252 -1.9677513611586734 19.982677337351582 46.44715556167869 -39.155459421056314 -9.275441579200328 37.011089103053756 17.77981578249145 14.088001567972231 7.199646767999583 10.084671294085958 4.95431713633022 -1.7551951907641876 -7.167468477039626 -12.914095500814074 -17.940413729746524 6.357221614584061 2.76007647590621 -9.132606043422458 5.9261202752962685 2.894119731691663 -3.755453687694247 1.3195446941695304 -3.333817804363569 -10.204997836653263 4.522384283143665 -0.21738226035206282 -21.765994841446002 3.7609514362635403 -1.2453592610598763 -25.026714726813694 3.8556977851904173 -0.5082898990861807 -24.10625650112758
b18 -42.06231560310376
w19 4.344831735549671 -0.5974059080762233 -6.003834840092378 -10.561588761342026 -9.055933043328125 0.1294746196379724 4.588168233705388 -10.459344337347881 20.109220448770284 4.199319454007111 -11.097758090711302 -25.452710283929353 -26.029006377551813 1.0394742152935195 42.531342134290036 10.730073390076216 -6.078970927874999 -14.623754059558818 -12.537022203458397 3.4974345328907734 -6.7064787860101465 -12.541130288222556 5.753105799447571 -0.9553541683529982 -9.601236969480516 -13.304190279525425 -10.964562962338475 9.7706345461571 -13.067706542114278 -7.853200548986459 16.82466883533619 -7.866460226081887 2.1538402524307814 32.3263401851767 17.132283290787306 20.270249631362415 16.682416005954195 8.39661824513222 5.32228901062152 5.249975752661541 13.178195233868584 -1.2096737356894747 -9.11229299593194 9.479485871596905 13.747731011552549 7.956539106522727 5.940509750336996 9.372739808310202 3.9484429150773366 -5.321904119244594 -3.222473655151834 -5.810653297544681 43.28324094054778 22.621296609995145 -21.289185848757654 43.92166820794504 10.190936089388677 -48.48087609689373 22.419771725436654 -17.90685011516163 -79.69908243072975 -6.438303308208881 5.410369901154726 16.805479522681615 -22.586363509750633 -5.204932257663354 22.21433535931828 -49.16862624404636 -28.408345427579462 18.88846498670039
b19 -16.8465772959765
w20 0.10146355270044846 -4.297693862310725 -0.5378879327775686 8.968513496455257 13.365528083878274 -7.848991007743601 -30.62074858243924 0.1642772030026272 9.09921766237659 -4.793489082598767 -6.494578270998037 2.4649859577567512 14.09524949848159 5.019226175267269 -26.549003596383187 15.397982599105678 -52.22505195629576 -52.03787325929579 -36.46889768387428 -30.86313249116051 -29.1369055324281 -21.13789525529913 29.35418968794677 44.06556188157411 61.324660462453316 -14.05887803407744 -22.984841130603495 -11.681499610713875 3.110359657465685 -8.170611808723098 -0.35021105549651765 35.485506159225814 19.677840784226124 17.532672775706633 -30.07501087310624 -32.58552566441298 -16.987230960707574 6.4730683267320375 -11.17698756828983 -13.79342062984516 70.20804843209757 42.55658107481362 17.374292313642776 -7.999602223771059 -1.0001494052979458 4.503382597655073 4.488242921620618 10.387951357874433 10.18091423878026 29.403763308793646 29.855911542085778 18.059812011496167 -17.70033809257464 -2.610135085100641 16.937678823950836 -20.28659433576849 -16.549716096536823 -1.3155573039255617 28.221746728432844 -1.4944102278205076 -23.464266106634803 -2.866993985613932 5.379297815917625 10.521259884259795 1.211872043778996 3.3371583284073143 0.3492156373430735 -3.0373748408647883 -12.915996441312434 -30.479596604188444
b20 -19.587252386794592
w21 24.584789618591223 -6.884543019495717 -14.73989856972582 -2.7870203798562496 18.58805238213512 3.9545713319130082 -37.70474929289076 10.033743675047946 72.38583809371288 -36.00874766661932 -66.95748566053459 -27.85938658880301 53.507112969209565 48.31202730733056 -91.73625213851882 47.180843622671134 4.92562847980463 10.917173513773376 32.29019048989652 -1.6057324168134184 4.748131220308852 29.33370180043299 -33.446853060289655 -35.254057904599335 -19.377155361833935 -0.1300511920132446 1.135469840044915 18.230609249748696 -3.314268050812566 -3.470695627221212 13.215527605445157 -7.407348013946093 -8.927168972215842 9.30198740984813 -19.562922804155203 3.6941182132634025 37.03733437334907 -23.407021441250567 -10.504238053321682 24.826401840262175 -12.671557875304941 -15.713656583439011 16.652650870013712 -12.735322294083037 -3.4397546611698178 20.548595913650594 -11.899398079225362 -7.749217065239131 14.4360703998588 -12.631822356745674 -18.85807803257474 0.12139570510783662 0.69406404104218 13.714032236047053 24.436682146280134 3.754989832804268 3.3339281230938695 5.225513616210994 15.524624796546385 -20.61096788940488 -36.93201265646616 9.065021472598156 5.525219922150575 14.45887567877398 12.75300632567793 -1.1076460272284248 2.359772015062632 18.358072698330414 -14.722172358529036 -27.95410383109098
b21 0.5349083035639787
w22 67.58595233117327 -1.722873207672296 -30.33105971452446 -26.524043636964052 4.305698256131858 12.311441013024682 -21.945920140195543 27.67572686980897 -56.472738440477535 11.782937906948284 37.544457318947984 21.60403374506419 -27.979460063786384 -37.46600697693617 37.96233801367332 -3.660081250577562 -26.885891476278896 3.2694555392944578 19.225387535953793 -15.903021952454836 7.432272404473666 18.569282610951156 -27.90184440996751 -17.88321535621605 -4.558416524976211 -19.45002632392175 1.6854075642009616 15.532915698292463 -14.306904362308282 2.216665181061092 14.30033378640803 0.30843002610304854 6.473942089250202 12.20050030317019 4.653657489068864 20.730004343364484 49.60931237641618 -1.8697236302858584 -1.630736161951996 -11.910636794840535 22.131827107481815 1.990859042816047 -68.62133503403538 -25.010862702050975 1.80289496274017 54.441917066275735 -33.348527754220555 -6.809515580619604 45.31556281189541 -53.04781521291523 -29.24754102783901 17.428302703429736 -15.36447845088409 8.006547499126729 13.795954295675063 -36.264445970215995 -21.931303124254697 -7.832513922692378 41.869980037302454 19.607542994485538 -17.772649432113393 23.14651874143603 37.09303351200671 -5.732524521899627 29.099466856338267 36.951491152495194 -22.92195570753008 10.540322249605547 6.566022422782494 -76.02553618573984
b22 -0.7353182082611502
w23 55.312564757725994 -25.54368186386418 -48.07033372579851 -19.029171044936835 43.82853162636256 25.234260934905027 -90.82907179894657 58.98586634058078 21.208185696581516 -4.473914370218635 -13.248899271400262 -8.911678767006306 4.588938308422098 11.56872692850727 2.574727277815137 -5.48762729921664 -26.445091384211583 -22.6285129172349 -5.494048738385396 -6.9114965122370755 -3.3417592748656806 10.665067558219802 20.20831879355732 12.357735900651843 20.003950660002726 -3.231418047477596 -18.291966467305528 -13.540160648546664 8.808403883106903 -12.15394820299969 -12.332295924424992 40.22288997860775 10.439209423425433 -0.9364482176083767 31.694885394731966 14.082261088170037 -15.413815701389096 39.20390703763131 20.004533729991753 -27.290871240549222 12.555269216985117 -8.572712400383253 -42.6042015231686 -9.556697076807682 -13.86308543933896 22.508109381958935 -17.824279590858634 -19.228247074080816 29.603101295432687 -25.492691718978552 -23.038039516976323 41.64323328864238 27.98083504180287 -4.6981005779053815 -44.73814996251103 53.99191631946314 40.82405878493467 8.350228289140269 -80.39330029216609 -24.856592284976415 42.53762408366145 -13.298484899772207 -34.045775683054856 -39.26831325396251 -18.586128029550363 -28.511391490298486 -15.371435782920518 16.07521177167617 27.97081527892106 72.00687572220929
b23 -1.7372522391848337
w24 7.1858468436098235 -16.670789901126597 -32.26330322453086 -33.73464214791406 -2.9406454526456574 36.289107210193386 -8.29798117857857 -22.123622554453448 9.005964147053405 -1.7220975946261536 -2.5256721853629953 6.589126909617635 17.23411655548076 4.782291759763283 -23.90427482173697 14.551028749686898 -10.425325704146047 -8.162920031462773 31.678173538622197 -39.895650860520604 -22.5964983098692 24.498099261253216 -64.09989225285541 -7.578355749314235 96.10491786570539 -6.133962436636634 -8.703946238338117 28.44471250496247 -12.112977677286565 -12.445434951807378 25.88760322112547 -37.34764058090249 -33.636177596853734 3.245563251058104 71.46856658275503 52.47854262216819 1.1219004601834504 60.87708511056416 43.187434987397964 -6.989966201914196 -7.35096132484975 -30.95072426296855 -95.84317175931197 58.119548407518174 31.11600362932215 -29.585595519263947 52.91373055299363 24.26393153350406 -38.081678761527506 53.281202801596464 22.350711744116623 -44.374286963835054 -46.0788220691463 -27.78236247029377 24.638229040532227 -41.16720592944793 -26.67442712869724 17.78848535982831 11.723342302589911 7.514359137351701 16.933051992458427 -29.695290296438454 -17.208047862315283 25.70144227154012 -22.60721220272439 -12.952749102794332 23.37067283312987 -20.05279298274863 -13.669536579529241 11.790516924251863
b24 -1.5225290372548985
w25 50.06229971989419 -46.7880453177648 -61.27080867535774 -5.983527358103899 79.62898713810725 33.977758973161116 -125.96801924433122 49.31558487677893 -33.61426956350913 1.2314877669809041 17.49216318686535 9.202278420797155 -22.453593487557217 -21.160395890734748 43.91522725028739 -40.19626005276652 17.23264746616572 2.4512607880724935 43.16434049322166 15.481126401746225 -12.708035638154064 -8.745022936365007 24.05130211764154 -14.442375385118348 -53.766687932298936 7.485498859499198 -14.946287687487791 41.53014632966924 3.999850515970009 -24.174339260692456 29.01142270551316 -4.781566855934778 -48.846582069266184 -13.74180784112692 -29.45111161280646 -8.269673065345154 -33.08896028085139 -29.842774634549063 9.64097453453765 34.14996103634533 -27.045374445050523 9.202714965611369 92.41278218436267 28.01425946751755 4.859806093741073 -56.102268170164 41.55101576258505 11.258833301598907 -50.44647493092231 66.10186916111316 28.90733890526148 -28.2650142390175 13.990382468903032 8.813702119393866 6.292078754720806 -7.733456051142675 -17.6878746484098 0.04219385597879949 31.682088315977182 2.7836592230366146 1.9371534762664697 10.584106411568104 21.97297887855991 -0.6308921016241126 2.5234435700325686 17.327004810015858 -6.1508739097730585 -35.25472718657476 -14.48449830666751 -23.63259941149858
b25 -5.214746542724736
w26 6.54089822013275 3.0044497505269367 -0.8012290614881701 -7.363406615280652 -13.18371745407893 1.2174198676473258 29.684752612431947 13.897910922053587 23.48455461992808 -4.152719409762929 -16.437809966340716 -13.538083170225658 4.465761544635207 10.206154358704728 -17.01266608293745 16.569965321024263 -17.102079800982136 4.9953600128461435 32.747925381161274 -47.538805559268674 -49.492201697726436 -31.678627149039222 109.25892008362285 45.24308164018088 -47.3737650488525 13.307124206634336 33.085153741119335 18.3005319119722 15.02339606706761 28.446041753639474 -1.3099680212067808 -20.412070786399614 -19.758895782500552 -66.88146387172198 60.70445433931709 7.096533794737965 -102.73135235251112 106.29982838721104 86.86289213084733 -8.97623671021047 -96.3781483643812 -52.03006210487743 -1.0610745700653703 -28.775702235471396 -36.79796142998834 -13.85259068065957 -40.882229623155425 -31.98147182485454 22.797997333903258 -14.98941737378021 21.741609490865585 118.21405486861158 -3.265591073743357 17.339025022062987 26.767783128188153 -29.036043180507885 -18.30914758229679 0.9551983817378273 46.50094364402369 -4.292636828362968 -38.156698421226416 12.798760718183878 25.488263559754404 15.715142359920026 9.858592508406982 15.79803016754933 0.47610934744181166 -24.082277252613494 -26.247636390441134 -41.118167325008706
b26 18.12073437642976
w27 -5.621618984030223 24.95836566527011 12.5387957242501 -13.55319613419356 -6.1443310616356515 21.19389589409795 -71.94685552473797 22.69081531329768 -22.522366362207677 10.55599819578579 21.439998154988412 16.87715938227061 -7.003288123232311 -29.413268869505146 29.182817337781664 -0.45049708623187196 66.64573647972284 66.54279768230283 -47.835533643717106 -97.71726810739356 -53.20475441691375 -133.44784274485096 -66.72142534696796 51.08076692650096 103.23006092353933 88.29864609614245 83.68166441537235 23.920029673755916 53.51924094724091 59.445825428820186 26.415454404059734 -111.12508550187592 -79.98764701178844 -58.719979365087596 -92.58392596199528 -64.46775338647268 105.58569783988929 27.104797375240206 13.961171226172183 127.07399367418043 5.584745056017381 -22.154030974897676 -22.214135065522875 -84.06444857002731 -39.93782362980889 29.196957588256296 -58.30539057388368 -19.374860476342324 13.918364396671379 33.83834296811442 49.56333421264798 7.680415081017669 14.36061441361899 -17.77700515830504 -9.383349183769766 48.94322458581308 19.33503580636179 -15.624532873583908 -19.918726960392846 -13.823266331590432 -54.92478452785932 -6.101767348972674 -36.361649759574846 9.380224450986814 -1.8450157670225031 -29.897910514877804 14.942453129161676 42.656476167826405 15.677173397656226 31.824747453797475
b27 -22.921661452435803
w28 -33.98626077224617 15.445236436500794 29.944019541007695 12.550243013161799 -29.88501716277166 -31.131951419348173 34.28486997087899 14.662668967455549 21.01548859382354 3.834148799505578 2.9781287157151413 8.105821166414042 0.6559588027583468 -19.50232584990005 3.3901879633403254 0.7337428689228028 -67.40972573671394 -35.63883571466456 180.28659210009027 -51.7938326248203 -80.9224948074251 -9.659695614441416 149.5021420509282 57.3455417303226 -158.70854792260175 0.1411645957916622 -1.4753392941451362 117.64513904386061 24.853847686831138 -1.9239361051994683 53.86727445732806 38.242266501351374 -51.49489958695148 -143.4842452063068 -39.70269994665658 10.37733469919613 83.69194135493657 -50.72190938282372 -51.39715863693789 -10.806086268862746 117.32521715651583 21.35563853031083 -112.12319617164246 10.016816121690315 36.609893172405755 21.153538620614988 19.588019998740993 31.03460142589786 -9.299040830149421 7.193841137350343 -10.142917969350888 -85.7907073118153 -55.814398876444685 -23.1904983418656 37.93390266071926 36.95391287301357 30.980601678743923 87.67634963532747 19.58037193759841 -42.98373411005258 -48.015852129172394 -83.33726339648213 -30.410449681693347 -18.12042878179849 -62.603149307333865 -13.840709649187552 -22.138764208030928 33.88554783838934 77.80747068407284 62.933389736127786
b28 26.361355304679197
w29 11.088787425016225 -0.5322340629652811 -11.536153866747956 -14.152783314881283 10.83854771912634 40.40723487122418 -25.660956582691135 0.9325056535602362 -29.20048831252431 4.863263031710524 39.27123036222038 48.54229765685518 -19.753401659253615 -93.63830312094773 83.41047854608388 -1.9811133050391447 8.6465440631066 -1.21198203265677 -42.75971814742321 61.19679105064129 52.336829352505696 44.1435303318641 -28.946163828295738 -34.4639390424384 8.75503816679237 -41.67985298957124 -11.671375976198672 -49.87197709375402 -43.86070914597439 -1.7142878816657467 -31.90316869631505 -2.119046510913023 64.64431621196505 58.23422097326875 33.571365936122135 -7.449853482573374 -62.93829179561637 14.46971618004494 19.31118052999726 -39.60011065669278 -100.57719094119938 4.1377981055709645 71.0990321222378 18.37772695089602 -21.297824741080447 -12.381691681367275 11.00105488985331 -19.441283798529305 3.6948877109324125 14.53455643015932 -1.6291286430622782 30.074942838474655 -97.4065228873205 -66.39788436937238 178.57807332122147 103.1896966510185 62.69782924505096 150.99098081672298 75.90804589743672 -82.28654376735263 -247.4906349854275 -101.37548439778925 -137.82310236687096 56.30010147430873 -38.59653939732258 -117.75864672500227 -7.673812039926072 227.36147755605228 73.81179919164087 -31.60935710597931
b29 4.843831151871717
w30 -58.17455264458427 73.81606756917301 46.341562439759386 -48.914893277792075 -44.32762219848202 104.92466942513838 -125.21692848356486 62.28082516179802 -28.78515894677625 -5.928034940478192 3.763583581696157 14.889404219986263 14.819357291318802 -24.226084414149035 6.485813046776351 21.718604479017376 -169.81304055658555 61.80070221880315 43.098588809082145 -110.82710370827351 80.82500991284937 190.61671737096276 129.46627585528748 11.530967241086946 -161.2926741441887 -129.88053472147217 113.46188341025271 -97.94218171827725 -102.10789362274971 134.43140870622992 -108.00146079323817 -62.19472976772131 197.6946595618328 -2.5982962536453513 -84.77387555969223 -57.337717627012495 74.18095641785756 21.90679183315723 69.53196135595122 63.04243993832773 -30.250115626563513 48.45026097561644 -123.9885530002532 -1.418281709669178 -54.71686770257244 -29.020313635949606 39.52795347055371 -30.149919862327916 -55.552589305136316 163.37037077493403 63.15576488622851 -84.5079022023324 22.900748680885226 19.04470263768117 -22.88713533208039 -21.290210263143315 55.17466217562047 -152.387639751785 -121.01738367243134 153.50050938040565 8.938285364082372 62.864705246369596 -85.02633821374361 119.05777060112082 61.730194108016406 -109.67184561467995 127.76072640149073 73.7057621795267 -158.76350432813908 -36.84304026121616
b30 20.639082912996173
w31 -12.995788940462266 31.4038158213822 -1.8029468684261671 -62.17206260116712 -27.020246152507497 131.010786294814 -75.7769527061466 30.06890314014768 7.7786036971999994 -30.246352290307343 -22.510338457327318 11.330757000365349 29.85466348142296 -3.598879190312008 0.9367562954096529 6.0204641624604776 -13.75493183838255 95.86594054027782 -26.57114757823323 -184.4385510202082 -66.49431982087913 -136.4913662754569 57.52570217845064 101.27928041545191 63.846516152860026 51.629425887799165 144.54018284378577 28.388985108082927 28.976308206635412 119.687592254024 19.910887989651705 -146.92058804356475 -47.67787539307391 -91.54434966481327 160.3904202319046 116.9813425059289 -94.59517350764514 -220.37013055015464 -141.76569154765846 -272.3165894723931 -1.8738565349023006 172.641503440812 167.97589638213242 188.89701738337303 87.92847741129319 61.04828266212636 120.01855807073703 32.38041268083397 69.74650912467833 -205.92064683611255 -232.1038539516395 -41.00087831795017 70.31632653881958 -90.33614013711474 18.03408526086363 49.23637251849758 -84.58647775296453 -66.27061279464981 -5.928482170567577 13.106853791204639 45.74806274323186 76.25646202812766 -90.25519933956463 88.44999334514316 71.1850070927339 -87.96786010933296 84.62101961969489 74.63292606393851 -100.13129548868186 -47.63834412140633
b31 -1.1511627010578913
w32 -151.32402953957052 205.1611963149328 123.74380950318799 -166.9168414484674 -189.44023360922546 312.3446385412542 -221.97880407802944 90.10166402750573 -130.7780638362739 202.91025985130497 91.18021246020395 -191.52697240569643 -144.1829401060044 289.8417474603214 -165.129991863704 38.289168941045794 -0.12172217172923866 1.6722042418940462 -30.746614208317048 7.758105311046979 49.378263160536264 13.421037311936775 -30.534846482131094 46.25852111579211 -33.733850464024016 -47.06042658973569 30.546975101329 -54.58315989254181 -59.28840918230622 51.44135835876388 -51.95261100694032 -55.36632154054095 138.79475440810424 12.217617306129569 17.850362336999808 -44.74267033919979 26.6968405674011 2.6317902232026364 -9.733049299844867 -6.478744178987715 -55.6661433648659 43.93941043019486 17.507239794724445 14.276960480082712 -6.18767300783408 10.21101484923063 10.416573862735586 9.393944949502746 0.8215876390686747 -11.943052414874462 28.06358590358977 -37.48617370826588 78.95109902050321 -55.36617185600022 42.91223363863851 -27.624664927532738 -114.68331563167386 201.94802718058807 160.56621609103718 -160.6665372596147 -37.687666943398 13.050570451746228 67.48139213586155 -136.50102057914543 -42.524667648484794 90.78020540395225 -149.39240642135425 -202.54727055868378 174.8558451542055 108.18113084332884
b32 -0.2527827546394634
w33 123.99611503990829 -106.86645266198153 -98.310701626646 36.22290572272792 94.16977932153308 -68.1727792973987 16.04283917859574 2.463856472092026 20.201696761238143 62.73730533879407 8.390564444551059 -80.85913729420933 -38.79851660644901 110.64306868240996 -108.04381926741375 70.19325194510797 -69.10057414640517 129.93975757836463 -67.28956811117366 -49.315092131041865 85.6509539394551 -149.59330124521807 -54.75459715660661 79.56227734761143 49.81356616912849 -91.96373347240281 144.16739660395123 -3.6841763225947126 -93.53740953555317 137.68456992433016 -3.112952391485904 -90.02151140851181 92.80796002058324 -87.63177733353776 -54.32165482343518 136.8806343257442 -75.11967108544314 -126.17957472097541 121.23071947911899 -117.23263793396858 -157.6646037985324 224.8522601909199 48.050358522361094 -43.74939003431926 160.98294969738203 -51.66308000713338 -55.60126672534419 163.0474453641973 -52.322408866287205 -100.92323040620965 138.59553773534677 -96.16800738206538 -237.94661727582294 213.74952010004958 -83.47882841577344 -121.75311121462984 349.43494985837265 -41.878087913267436 -162.9344070178853 271.26949527219244 -200.93598495506626 -206.07285776015058 128.35299374387566 -77.64554992002445 -157.79188333581104 145.0123699985728 -58.22758563620434 -54.3041801794442 218.00736301655917 6.391243800023891
b33 -7.8271655531783235
w34 -219.74087075519859 261.4203195572234 166.0637012239537 -200.09740104217494 -238.28679987669952 349.0594755896248 -213.02149525790014 59.19629815833962 214.39745041559004 -230.6224911009662 -146.0720192424282 198.462632520413 210.30677504776028 -335.437433665672 163.0302480837353 -40.021690095896105 188.12281701832617 -210.96209091077347 35.35876708662267 104.26804891054908 -177.43483494750458 54.011990596240786 25.979770822149092 -30.083435613928675 5.424713550919661 110.03743584964444 -130.97049145914846 10.143085843801845 64.42834590431656 -97.48653843656886 6.671366372468868 -34.38051404468435 -2.76966374743124 75.68688953511734 41.532270101286386 -30.93177553365086 22.799748737634467 88.13976609095748 -53.81017964766414 -103.17071458527353 -50.850047281176856 -25.753374596047667 127.75133324700286 -27.40999510370291 16.42095385223279 72.51338712122937 -34.45793492271005 23.13706494213328 63.77525354681637 -44.37894815438202 -10.34649469460345 -46.87252641718239 -172.62088678637562 171.71191051471416 -78.45121355132362 -161.07653651754842 177.1885675700784 -66.7916414918924 -99.86616962517722 212.38627826441177 -51.866565621416704 -91.46230737167434 140.15809967126432 -58.368358087072366 -60.65536470490992 130.3299731864656 -44.94647659895651 -39.704970075924535 75.24862840797832 -24.682386172766382
b34 -15.791927880371363
w35 -80.63597115613358 43.03162902739737 63.63633754652798 1.3775905109803548 -65.0738924333872 45.76713758234734 -6.628294046351607 5.459353920883455 -227.56402158335416 264.5968689826289 166.80138554074196 -173.23793711590665 -179.4803836442114 271.348188162815 -163.80657826193251 76.86591826788835 47.748509976529114 -55.30416947686947 51.706620646191816 -10.064570906161004 64.65557553723596 -63.07544693121704 -64.62710423778177 116.17717513306312 -90.50288169808768 171.08063055126772 -283.18925027688533 129.97001179074238 193.6867039979637 -325.24772444886025 128.19482673507997 250.74264723633996 -331.80760148274294 95.9791389040447 63.57835663960581 -108.66291800717943 64.0248312546247 51.403468934191494 7.879400666057351 -83.97176151686568 -174.3325953090664 135.46369148151263 -4.94024642299824 77.38737694666331 -166.4442181840792 123.8487859975267 78.30672360461197 -157.47718749541642 113.61677630676768 97.15212763452368 -146.5788199466873 11.917232342014433 -104.59213799029921 79.56733086659813 -4.438393873176282 -150.4845702513527 221.08259359854745 -115.34938995804605 -162.6376893462545 321.452966937267 -166.06297839997328 44.53743970240244 -122.88443654937349 103.37389405097743 78.90684905319847 -145.82073413730427 104.89069719410091 144.7799352889175 -133.58114504613985 -23.456194530266433
b35 16.964109888984492
w36 -102.57440833191525 81.67069273001466 104.57955413490347 -2.9564033258648936 -118.22052171251252 57.99139061316761 -17.268704846521548 39.52444028847664 178.74519390875918 -210.6771001037497 -147.19280264468046 138.00040878841006 182.602691308974 -239.07113620940285 112.43253986242571 -29.678241656759706 -229.90584068278434 193.31888292199594 -16.23357192498822 4.702988633993237 453.34320578894574 -291.16889191469807 -316.74676486558906 257.5828826194985 -51.53556905879831 -120.19711765974174 -114.89453605951067 136.5301015281925 -27.238635797564395 -147.5912313216687 120.46956235603714 330.22405391004276 -68.05944936433241 -119.28146087613463 -136.4491173485642 94.86410618767765 -53.514028587404205 -191.17983677539198 334.50452604962214 24.3083090853412 -279.23525230990384 427.2183282715777 -234.5872095089806 -2.482100818538463 -81.14014527663863 -23.634560286811848 18.29166733669989 -77.09624424030861 -3.7398131632536655 71.11940408339618 2.0944847344616506 85.12629549870805 121.16322108302455 -31.054538202809443 -8.320933888497834 -0.22010254783927477 -125.58483339991939 78.84188693349884 119.3011369974553 -139.55516711524854 31.52072023471779 89.19593749395509 10.270246401400184 -57.62544841388678 39.761017560321704 -8.156051333508698 -43.54451592705623 -99.75730704684887 -49.293479663917815 99.83372807018874
b36 25.14043372726352
w37 -70.8617965949236 154.1908604246612 76.85298829640408 -137.63338574009828 -145.98204700350254 216.19133841767353 -104.92040627430471 -3.542566215546028 -60.21964617663875 80.17430185249363 54.03532201299386 -72.81411366845204 -91.67787425702808 137.9796545058557 -53.72990007000018 -3.0367239525014984 -94.60641582542226 -162.5413358342402 219.759492368723 505.05410553838385 12.335027781338024 -366.0401047706589 -208.20044613863092 -92.04347433057296 189.30596434916862 -286.00831080307455 -50.888407385956434 296.8482710068237 -193.98711475009952 27.53656219766727 184.66902547516082 312.0833371089732 203.7607169848061 -492.40140503810954 91.13952175805511 30.77304352195784 -165.46672428491007 -42.11330208059154 -104.6250662637273 283.52482085499855 157.8149305666254 -255.4707937573066 66.81419271985699 -78.55430308242241 165.85568949025173 -188.0420803598563 -145.2848714937378 171.42094581891413 -120.0364324172323 -296.60770575941416 206.80414423982197 199.52473520766864 0.1271205741853127 -111.69597242694654 18.119562475712392 236.24956224673926 -19.971026548142007 -254.14025496422815 -205.9165768691381 131.1382321646424 110.82096450332676 -46.87423582618254 -77.56916277306715 224.25544936257535 12.754447715471086 -32.698266203575535 202.74362817306883 212.245985160286 -68.91271814502971 -295.4847617027225
b37 -10.541517170074883
w38 -29.390022329577793 56.53695688846209 52.28640544570729 -25.146934839382713 -77.29163341211338 56.39904037416372 -27.774401475600662 -11.825053674693013 -82.92567685930936 50.99257613656372 58.86588631625355 -4.083961493787971 -45.960687977947714 24.227029771908875 -26.642757246190722 24.99469859602188 199.2044078671821 -187.79678343956272 -0.42649498366273536 212.52680843607692 -376.1618731789067 77.90210984465378 280.5484456204857 -474.248830062243 282.2078554054811 74.02681986694132 20.732783206515105 -25.090262515613706 38.312878481500015 39.77815500042457 -14.52150975827911 -61.17191367112427 -11.84292983248792 -3.5172935065622988 -286.9541616306612 398.0740087848502 -230.3374199646444 -583.7782043887338 370.5007108925823 268.09391577052554 142.09392253291307 223.39691134920832 -324.8960346336552 -14.066066159792445 81.66648090276206 -196.34638384951495 -8.660656300474397 2.269531722330719 -106.65848931253696 -153.2251272430781 -64.81678729803664 342.0195836766216 2.6117647170212774 199.46503827049114 -53.8260028422015 -368.0757225039158 152.2090121132261 186.30471545843415 129.86915783165796 30.175311999475074 -205.43866401598737 275.73036720691675 -138.387724113153 -170.25933937705153 246.879016717277 -276.76708036096477 -123.0900248233647 122.2520618342818 -338.6307631862468 399.84443651894753
b38 -6.041657880048426
w39 146.75253981415224 -137.54087122715043 -118.72140996768033 79.56474244983282 162.33723791450456 -180.90738172045198 85.22891500135685 -24.586925191134817 -19.17868484322917 -29.522619217965474 -30.615440875511315 27.45945103360459 85.48189605401662 -74.48249533992686 12.544846389031397 15.34234255231176 156.20517210007662 -337.32050042236244 212.70022061591592 429.5172377302758 -222.71139147333517 -241.61187234570986 -189.450682383405 97.60902915290292 91.59934276552093 -193.16799903162934 31.194313324821234 184.4441958708808 -231.66539633500992 175.5760625765877 69.56281715630304 -104.21383119105448 457.6868696829115 -395.96651349796355 82.02619875744489 -263.0474009040395 283.18658210153876 357.4364967379732 -121.71824656597695 -372.08060704510996 -290.3036119099388 140.1307435475961 160.81721686442083 -73.46909386409959 -90.27980783195385 263.5452922811278 -55.472209855164735 -23.119437489272304 151.6550063892747 128.85982033352033 54.64599013767344 -365.6577020818977 214.47678215499798 -56.54314811419506 0.921718258505956 -319.822771438638 -44.732744235811914 244.01883943463923 28.938674378425137 190.85894043091326 -212.78749991499785 392.5016243255327 -190.84222543303997 -147.26719419078503 279.90093740876114 -234.71401420552522 -112.61039554306936 -161.26412242344355 -237.8935361078553 396.42409808893376
b39 -13.244234945176007
w40 2.196733061010543 -4.866436259078557 23.231799972224646 38.04496235452067 -32.16328501174011 -27.08644720212574 38.40124143088608 -5.411259901082642 -18.277932998402946 41.56746299751955 4.732495439422246 -72.00543019831417 -31.260198988922685 113.33112423628117 -61.178668382843355 19.7109379447217 260.9911756816332 -335.879639400669 41.084975307833986 194.7631951086486 -376.54989605308174 163.1371718782058 245.25675997590767 -300.3008242440082 116.35245184340911 165.97906229783624 -114.15273639164865 -1.3085632606970583 119.20777175515035 -54.40394139444506 14.11331776856624 -81.36277651677865 -32.55764794247991 62.99887590056416 -336.6165510112092 175.87924810477304 109.38795583931177 -16.586123683710344 465.7620952380772 -389.094906116316 -490.45102407892057 644.6812035580679 -202.61778308852223 -301.4672170563997 78.06108353740659 124.38569329157892 -229.74460783441506 109.13954890176365 47.12242373698311 71.29594209558347 219.46737489887494 -273.35934191515764 201.98776340638187 -410.80704652579755 84.08868294627752 513.1305178039786 -287.0764182817848 -172.72617400293126 -165.64108349649817 -50.46885433701932 216.3920063071872 -72.29052189315934 -35.53546443529417 223.6656148198413 -63.62046649719719 143.7733530401601 179.69312091642178 -26.12581071427445 245.1810744651841 -429.3886418298337
b40 12.355051164071435
w41 -44.56417301368679 -27.785833212533138 7.144295048999947 74.89138804727902 73.94776248919969 -122.05202123363516 34.774563164568356 -10.549825390495716 24.613530633488672 -14.180836272232456 -28.967911804116156 -7.377975979730565 37.60090927703591 -2.8858151460990817 -17.586522622495096 11.684493022510349 71.10946414759361 -78.10020236734545 4.430665209128488 327.8453602961669 -230.7354516578631 -216.42653140662287 112.46450994614447 -384.13613852951556 310.58862848925156 -208.42690784200144 197.24523287619257 88.6986174682343 -229.4314404340124 246.16339371413707 63.615914897492004 -129.17035806706534 246.5080209475236 -284.3064186029644 156.81988497619201 -265.486006663429 102.23070501486963 -272.5259266835227 1.2832450923764138 263.64522779732033 -4.944574173100132 267.2113709674212 -225.1470438852559 556.6456941809276 -719.05926928518 112.02587643860176 566.2566555237762 -772.2537264690419 139.3728165466669 535.9389657689575 -684.1731196313127 414.7952437477517 -108.95535661123338 -9.777810352574775 -28.07044347334354 200.29185939278292 40.082095459796705 -102.59136573251226 -137.74048562527867 114.65134773715702 -47.689445493937 -298.25264698506805 258.61484065367773 13.756255050123396 -261.1777789042767 372.50803325849506 1.595134838058877 -222.7634126097465 357.17875231045497 -238.57766504709952
b41 -26.001329464444304
w42 -66.12546993329823 79.7511425675466 65.0878965356726 -54.59822334661081 -108.54293122376805 117.67475626716634 -36.29105446662641 -4.01212449090404 -101.71805133692192 67.40783427884298 147.08973824696713 3.299503717889721 -265.8701285149283 158.1208046224306 8.42820994063252 -38.978737900372984 -224.85010124081262 182.53714011860865 -84.54293768513234 230.76084456668076 9.987360578776235 -243.6600841172946 229.6435590493958 -512.1162006694022 311.1262671385538 -226.16037796328877 189.78362034997872 124.63674061825824 -111.76359038470224 149.36539382360618 153.4979457145808 157.33608562498443 -136.39537891700732 -226.5648535534016 -141.83100558101327 17.230319147417006 239.1118604671556 329.0261169965882 79.29717098333515 -551.2319036302197 -271.9342694812081 69.58993187561288 252.8563927320914 -148.2220993532066 -60.189643718867885 294.08155444093467 -56.135314770807895 -66.42386157327361 178.3555130110295 387.17854592885317 -82.98153600490987 -429.57362496230434 -770.2807634741661 820.7014960989497 -599.9416324313073 7.811186670932535 609.0182573315097 -264.3646074083123 724.7241074670355 -1433.0284666746004 760.6259195699452 -341.78648595373505 303.8726568838616 -61.11354940722035 47.723503634658286 41.719212261084614 307.4316668189212 605.410860053605 -792.1698632330348 35.27433429629489
b42 -16.712380331574437
w43 26.328579482687456 6.815790144539861 -49.4596006741975 -5.844726805186391 111.37721707027879 -122.6170870388506 53.04003512370199 19.903077137365024 -113.3806439179983 74.231761130511 117.98039781294244 -13.68853456276356 -194.03880991059518 160.06242994181756 -45.17701340057631 2.747782224130009 798.8339180630367 -709.8003824067702 478.3447288955332 -41.099997769404865 -418.3007192922946 86.29604740248419 -1085.8776289058337 1689.2968938929196 -572.5203134171146 217.53816432461022 -274.40810361978896 -66.88488939262824 -172.1179220858206 -65.19371071364532 -330.73329230679224 -540.8344449907185 919.8404762312637 48.313575861906656 -730.0987788616434 719.2357681273846 -414.28097123621205 -317.0415164921545 723.6088819215034 -89.03408369993261 348.67900579280655 -461.9785247142605 51.7705674917469 -27.680565718893227 14.789159733206903 28.04282897844535 220.601339473502 -149.01331754601784 187.01123006320063 362.1770535066573 -649.2479357615435 169.8117691790189 -263.18538419809545 207.15600448617806 -130.81743649001385 205.10086404611482 76.87421471826747 -210.1317965984572 90.29265268969198 -347.6386613132924 284.34122087776717 -213.46955841768406 156.593096430818 75.72952350567604 -47.58791169480863 91.98647284966447 132.67118859285017 341.0026793487182 -263.7114439785892 -160.91906791704199
b43 -0.19523839411983424
w44 -144.47513152371116 135.13523290731413 172.89355897260197 -25.49018894652813 -290.61695953311374 164.27479642697364 38.97505823663881 -28.554506081698193 -49.378501582666466 21.92736415793554 17.072266982270197 8.11494610599487 5.515416535019158 -11.900569051785043 -12.696535560086872 23.455378808772743 -455.09997248004566 721.9235200266372 -92.52786786675355 3.4347403322928955 262.3055246425846 -473.29768882728604 336.81292715324054 -705.473946256561 415.6150642302784 -355.6488200436099 234.18672856640862 110.09218898731262 -208.6893208469949 -33.105298434154165 84.62646347608133 551.2770381524357 -332.716656610619 -71.36841427653171 -1327.7066972733014 1202.6000966523793 -221.84242195924776 341.07413634862695 860.1747030489036 -965.5126422069104 662.4930907722975 -1548.8829420083123 830.7312153856701 -459.0563727330082 177.5199437709585 419.47279682791503 78.1053741845263 -126.71644674880294 452.14521871436983 1050.6846840832109 -991.6224045420666 -449.9813686822052 275.7939501619819 -442.4658851703667 191.97141379699474 20.949967435714463 -187.65847561398948 240.48874956011758 -380.47365057674426 701.2323737640285 -401.17656018269 192.1889877061179 -146.07474058721112 -53.555899410358684 82.94637443773452 51.233620591620614 -139.8111027832157 -368.05138619312623 319.5167183537599 34.57323774589029
b44 -6.396223483491812
w45 -254.55172839024215 593.9030118552677 -143.83714880673534 -568.8251298396958 571.1602042118329 -261.54196733257356 57.86054445034353 -10.5610795474779 -151.84083045401863 284.49100505136505 -102.57976177066277 -226.95987978803188 349.6556347933164 -220.7295957436488 55.07159416992196 -1.7084301299126838 -279.18471491780724 -236.53820734512811 -241.2221357356373 5.070194077161008 325.22733275856814 273.2465264745842 -71.54907839499639 168.45890155148285 -186.3211283319674 127.1954631599142 -36.67662418633354 -49.87032453964871 322.5022185795441 165.2497921010154 131.0865178854028 -256.7669145908104 -141.33931682352434 -16.594442205911587 376.7388444118888 489.5719302260669 181.649429316578 -305.12618099418114 -394.0133921672906 -101.1615748223758 132.8938547410621 -15.281320694815758 46.71338298488089 -143.1163919684828 -0.15880555815943564 -201.53401467992092 -401.92912761682834 -279.88478732068 -337.9986213570839 284.07513704522427 269.6291728557596 408.3053370212141 -1905.67075686111 -1946.8379377082986 -1047.852469849886 1621.024302213161 1183.7311514455955 1599.0415469193304 -390.671328306087 76.80272538174503 -636.7631780539708 289.4418943655128 -98.50347246209638 -456.7635229421589 2129.9954103109917 1673.4108153324116 871.288343378282 -1356.523778581164 -1457.4488528825007 -144.89217035767035
b45 -15.518964571387327
w46 1148.3411155497279 -2668.289736991069 690.5670125304761 2588.890145695816 -2760.8372053747225 1365.8791213729564 -405.81748281873456 87.08614899903449 -488.51580273898577 1223.612206450572 -489.90766262150834 -1118.8278803993705 1541.7867296109346 -884.4010946200882 256.8327695566216 -50.49010724730904 571.2491120480953 575.2859358317294 514.5000553509161 -248.21377430911468 -698.0046798527383 -288.0680816284339 14.174502517456178 128.44142367730953 50.4274588376809 -188.53022070373703 85.86119061753112 -138.03192067777857 -625.6936015801008 -383.2896198763416 -532.6047603267875 492.7534751023745 261.5695425977866 406.45684484635495 -146.46941158348028 -497.5478661910285 -276.19104600498076 163.1306780460868 95.47362450735574 462.75282854205966 61.16552844098604 -61.98834355058981 -121.73949651584286 176.29674639640913 71.04952163770824 28.40451280474162 314.4277804648675 314.55237479014386 220.34274033854302 -405.8884347351376 -180.72734946999432 -202.38213523307402 -403.7739526749375 -536.0963233644358 -426.3482602084739 11.118148770199722 1011.2249891786159 127.23977859983621 210.41180306984108 -542.3395824433499 104.76793711437156 298.14036557726183 -454.8433163548564 106.60270038882913 659.6432990635067 121.26071005870985 560.8814674501286 -720.3031516922193 337.56990510724916 -466.5860297391943
b46 25.59445668098852
w47 588.290362744271 -1463.7263011366167 444.08214168816335 1447.3066385357047 -1642.595479460385 856.5725066159888 -282.52056179871573 73.85075166368408 1105.215029726797 -2767.506326136479 1005.1761023434366 2452.4218327370368 -3113.8846027645022 1675.6255701678067 -463.94433852448225 96.28427363374094 117.93771003920868 181.14351883967018 72.85713790992627 -60.259137959878146 -220.0941765954398 -5.1929985762515765 -26.937197872336654 99.33517366458206 -21.977828031023623 -52.17354232251612 92.55973672922487 -94.21831446956578 -148.6790351775044 -34.61287806558014 -165.5455337275784 105.6298806978324 -31.64442426556051 179.63561081173233 137.66331309295052 -140.82319902324372 116.79633911051626 136.94621028231464 -251.83542615035708 89.80252801697837 -104.34733998524534 176.76951086604421 -76.30222981956253 -10.821681298625212 -30.32418657718832 -19.117261627405618 -46.0811189187002 -25.161886563292438 -56.18784473912943 76.22372979433405 21.251213352049266 36.70548242406705 -368.34962180138564 -338.4496501083331 -92.0332239462613 749.7864122734437 -609.2902986974613 680.3044213596268 -460.48232653596006 708.6734588093661 -466.59899702346723 -204.53497390827457 474.9604211282003 -349.8472151599881 205.03714086828631 672.1440932264613 -147.89367812671802 217.68006004827294 -1104.8854096557586 427.4405047421592
b47 28.967111081008863
w48 -453.6446492182308 1153.6714750865863 -387.3203260101434 -1111.5186310798279 1291.0751732680683 -675.9278300807673 210.79811910257823 -51.89535008754632 131.40463201712092 -335.72711266281453 112.60625712086267 277.7320347259487 -317.5369479538379 159.70617973614887 -47.48755368891169 8.613511365532421 1700.4810605863877 2030.8669027415815 1397.3812142600825 -1539.39954698083 -1024.1058863978012 -1312.3300070575942 731.0018771628845 -640.7575347570915 539.0156555827538 -287.48623807146186 -281.2412903305258 -109.92955828449853 -1705.410127032077 -1765.0921105460395 -1221.7939093602024 1389.265487062537 1251.4480952012173 862.031750468433 -913.4967409586063 -1576.9594183458094 -751.5686648055251 1034.7980346002116 463.91109567355875 1047.274658609208 -441.5361051336947 397.03911078182114 -492.62196374061665 451.10108853116685 423.5800715724301 184.93075616656432 1162.0933336927237 1271.0945825999402 698.4487646139058 -1406.920456328179 -802.9105678371852 -766.1712576403993 -361.66457864843505 -377.5807458685785 -305.95523516561957 386.8927535821352 94.27946162091399 459.5745815442457 -67.30166710402538 -0.2722071219258443 -121.19633477968868 0.14261390060494775 54.7773604849534 -119.05207672294387 356.7849305842294 377.23137595592897 271.92013465073836 -102.64705934421546 -431.5790915546713 -93.89815624191506
b48 -11.001984913871613
w49 145.590277502045 -311.6538931659667 92.82108235675513 269.3332405385778 -344.27306011082 226.96581198606148 -101.98439683347738 29.205500506083418 -690.8955853526041 1604.28304747646 -459.7508321474022 -1429.660862505891 1549.7935638614745 -690.3129593338159 143.02125645322513 -33.71656956991949 -359.3893436529577 249.97618683073267 -75.15766900393767 531.2909487824289 -549.1181921964283 186.49630307899653 -195.37130678798368 208.02724964142183 -42.69563930313311 -289.30636134254144 501.4992240663495 -216.91029667940364 -44.18559490733035 382.95261951154015 -200.9402629453193 283.7741589388017 -711.0143523888233 340.9320813569705 -251.58050330728275 -226.14616165931344 -176.7039712015679 524.8135192717698 -197.74248400615355 162.73603313942763 -412.0474034669731 431.30745514612624 -114.92357304833646 -79.9916045620059 271.1096106143235 41.12975121433952 115.07632632965122 391.5114012391282 147.93234207656033 -67.40866915928362 -383.30305510786525 -174.2912604104685 -424.5475048864149 898.1564717861132 468.8644607611823 1904.3872644442113 -3279.556885754984 716.2182453355242 -1033.576399127558 1677.2530380204203 -532.7315681640928 -1416.71663447443 2254.373833548075 -856.908409955233 -998.4391546328728 1265.573801935126 -1328.290905962209 2250.368052347764 -3248.9990461375774 1680.1240288677832
b49 -13.905211631656273
w50 210.4983861437613 -427.6040661637566 42.11942182253863 450.307330273233 -387.66838843523146 136.77446727461276 -7.453279125028022 -6.83208630875153 -193.9985828132752 416.74924502333687 -100.61848172466179 -332.36652360011055 319.296006845513 -136.03766632661225 38.80514140337511 -20.36318610028838 1483.9211673243176 58.39188380534153 1056.9872297776674 -2801.1348874437035 2439.303320162934 -1735.0715609396548 1410.223767500523 -1707.275961051408 698.8539002788098 1144.3571599900627 -2058.175740099453 658.9819529312645 -34.18105436868562 -2135.388099275938 -119.96412373323811 -1203.2380193737094 3405.5382890306164 -612.0184147421222 1271.6461036805715 1559.3807245717203 835.2012782800444 -893.2262473222538 -1156.2387936544892 -783.2359613618413 273.2974319512903 -24.845909932379794 322.1151182400434 -649.8973634086846 -223.0259872757622 -272.2783931538228 -1535.8886319752119 -1146.6269921578255 -797.5661312755021 1536.5615749700369 990.8657140190958 697.8185733093828 7.0223165531375 457.12964973911545 204.35380391462436 253.3492362745748 -768.4027073818371 -112.59154073088366 -138.1397236900219 249.89664072692682 52.449538440800026 -316.2941371135 468.15801377481836 -84.13343274659346 -343.2468707759938 38.82477095849939 -337.0277692536153 607.103254303603 -540.1113569798349 314.01522336852315
b50 -37.328984197693295
w51 187.53690045736184 -393.22386665606103 29.166591802149554 378.9204146013232 -264.54572704088247 78.17694095137959 -5.245859592537883 -3.6506566772004283 -33.20296691256605 46.47069005465078 -33.113734045139495 79.18594223725016 -94.47077804850052 42.14995104148089 -2.583473950759073 -6.453708496801517 -904.4242981396667 -2039.7330183778495 -855.3743988332475 -264.31976290586175 2894.2055361686503 300.3874403986865 516.7920960341899 -1130.6484005670904 97.87386150850602 1015.1290632289986 -1122.7990736405095 564.1769174842045 1760.2468941640916 386.7491769518733 1284.9629519355217 -2220.982162200641 1068.9473799584587 -1393.1302369222199 -2309.3810585298183 -692.2797328610264 -1424.2626437814554 2607.6875543911015 -840.896275253239 1688.4463512027935 -848.7075948710806 717.5838346297578 -562.850353101091 -29.29140565226681 1519.571258759779 -210.61721249525326 1488.7458568937363 2002.4435277497116 583.7362309684843 -628.2708204694497 -3132.46603946404 75.94295911964105 -285.2750430626526 -123.48523943027317 31.533194107934055 100.8161044033955 248.9957521110954 -0.2297553677480437 25.06636400291747 -84.48149210248204 -12.22517727004911 13.842263909235227 -34.79455043248237 -14.114716047020046 234.79117281204782 128.67581833420712 -46.67785940084513 -193.95374719131794 -10.52475973944065 22.610944617361557
b51 -32.73787656343227
w52 115.72433364506266 -238.91047549590218 -11.248269886273786 258.1593258177617 -128.88609863330936 -12.260188498835623 27.38807259192376 -5.770026960875116 49.2052010516672 -155.38479184035066 206.04603186925434 -177.87961365098502 111.5373946706345 -34.89536569116867 -6.908195002723455 10.090789637214868 -139.16020683480897 -1033.4003826231258 -805.5800143579224 -521.284690479951 1687.9884929754846 329.16924240030517 422.8696030025117 -747.8076479736985 67.47112954862425 635.7969866717631 -770.8780575746147 407.8078695971082 775.7630940539882 -14.837995780877234 1058.0995923030823 -1009.7991004794425 627.5201383668651 -976.1640090156385 244.64497232843902 -2597.9840110660957 -104.89387098187082 -1883.0242693361224 4398.492209370887 -719.9242466783647 1300.816220630596 -2201.7123615816186 531.1000320858558 1629.937493805529 -1783.2482618308675 1090.8062915795701 1535.48938386089 -276.78254608966114 1272.9128083576993 -2813.805421953825 2410.9086191619035 -2056.4496983865765 -49.07405681493814 -54.35212624990999 -577.4048978316744 314.9957428695431 -384.03369285800596 718.9182506783014 -140.8837682081514 208.30627451237353 -212.5168095176893 -232.9479455984544 346.8574782798832 -249.42834518678362 -176.9881198530551 374.68784600211956 417.61027642469514 394.8794299947746 -625.5412804063302 -73.17597445087775
b52 -24.752672547010206
w53 -1.2807036182576372 1.2035354600316397 18.26039824152906 -29.877463275303338 12.404408656253453 -1.485738510017249 -1.029100389692805 -3.0145488340910154 -3.4798961727615505 23.680287491662643 38.59462530900688 -163.84122099233588 166.47614570330276 -59.88753925768141 -6.17722891198897 6.178063748637447 -111.62116795681281 -41.02935715232439 62.6878333488914 96.84059817874517 -8.150900610579775 10.14262634517773 -60.6639548476766 79.27611012794557 -45.00209870741229 16.502690974415863 6.253241662119556 -39.46199365312227 107.8129672263585 29.274950457574228 -84.11274458085948 -87.71651265496979 -19.569201081001466 82.6793821448184 -257.6722794809453 401.2585561842815 299.9192246554892 401.8792962919113 -579.9440148497854 -80.31816932328745 -126.5470798867333 166.38454302276708 -6.637301177620745 -157.65281959798403 231.3408941897455 -281.0586561643173 -2.848091780966338 7.143017526742172 -480.3776575462809 184.52398853381194 -299.01494855652453 595.5691386554245 3105.5174348031865 -424.5544049678356 -4420.325827435678 -2167.7484536867264 -367.5191094199633 4171.477425021767 207.94080916582482 417.27409447798203 -912.4834110264458 -253.75079704553616 263.2100561281612 -868.4291795683664 -3032.0060670064413 531.1462615256137 4146.8464067615 2048.1502285014744 -261.18030972281076 -2181.775480800616
b53 8.793953855332171
w54 -42.91267758587711 129.92123650207301 -120.7135833228788 -6.072428772622168 95.12009135019538 -85.21336412959198 43.473225397570396 -16.189699627291514 31.161810676495364 -32.70054652860667 -82.15420034417413 163.2969413425717 -128.7947239019084 59.477397944834486 -13.337448234022366 -0.20084059966648976 -3243.1625403126313 -282.95601993848146 4087.0322139908417 2237.783440347263 625.583956051193 -3156.3524906654825 -165.07896104788517 -472.3362071976326 616.966655653697 469.8988565820154 -13.31030014844178 -611.4101068162684 2976.6137427068184 296.39070779062166 -3795.3319910348155 -2264.634034236614 -259.70392379212007 2827.3664965270223 1125.3886742633847 -316.69806986947805 -1592.1561937632157 -886.6795576258941 189.91874736680828 1144.0769906395085 161.32233085512848 -0.03479894478973464 -226.8769682305668 -177.1382797624117 -108.80949169451955 643.9641665250944 -885.8745856315597 34.975832023593895 1618.6219601714163 724.3175889085553 109.3307839493337 -1576.592510270618 49.62383297410078 -55.20447734885346 -102.47640970095584 -52.14993032711053 89.91474538658937 48.91941545116262 32.93062752711861 -65.50243993920836 20.280559089069968 28.215077168313734 -52.930762877313306 11.441481751108585 -11.248166792747595 -0.8050756676279482 121.95074200791348 -65.80997815504767 107.01552701061908 -103.3782517861356
b54 -149.18412882973257
w55 71.57222089045155 -239.01785873444848 257.0829116476918 -90.70024648748979 -0.6262003145045019 4.173839924618873 -0.3959979542173212 -2.558235851491946 -23.752554324667656 65.63840298077321 -56.715221461425855 9.416073155963108 17.322118258448775 -17.65323485035123 8.30020203916166 -2.7198982787211228 -1078.2331053234582 -69.76974072573937 1826.913210369694 705.760856595538 262.4025114615638 -1459.7373057848151 -75.41376646550677 -114.87441208387571 257.74534052916533 165.9180081377002 -48.57991468938555 -218.2173110271784 992.7224578165425 40.28385886404619 -1635.3553024081032 -726.3005446803376 -57.08035741293574 1185.1604082713068 -2663.8145270821624 -111.6291521313393 4124.388453148189 1761.0944147764667 597.4534904367646 -3012.4175140755906 -199.30657745422923 -346.4713165412309 624.1018068009846 1036.1417655215203 -368.7104772385654 -1362.3005661327177 2792.964165203495 -294.63239574661316 -3823.3265993468253 -2743.791329528914 543.6695131602554 3525.4661532670143 -132.07726304289122 -122.03638404099782 405.8304368306713 54.34300947961314 223.2195245539334 -428.8642524407844 18.234661474451386 -99.12157755148452 112.0015189767789 -10.77606230053008 -16.907550784093065 93.12591816312059 88.36730362756043 142.8568834104594 -380.14856479767514 -12.549669297748931 -125.16720344057327 189.44919887313685
b55 31.693824134133795
w56 215.2403593370551 -867.6240308792823 1242.1838498054672 -841.8015405941383 332.1301524594159 -94.99706479557346 17.74581329652834 -2.9038749494475393 -1030.7283395302732 4446.502183648647 -6735.278127418349 4942.124067430726 -2195.7288173180095 644.7912859575525 -99.56364441476586 13.077060453530468 49.52947470453997 36.79745491925371 -102.38801294287855 -47.806040503049296 -11.078242412567242 67.94089701848392 14.318599810705201 -7.155364027803334 -7.036793352481655 -9.475728104438467 -4.878313342748444 17.460356284180257 -51.84761525931733 -29.845630475830788 95.28673078384074 37.15176287232161 30.329184764431982 -74.78800084843014 130.43396264105576 -224.62807274237971 33.57346571825107 -176.93328675379482 272.3375843175246 -54.977578622529556 57.916351552218956 -84.14442193590135 18.877819579657118 39.45291694334571 -38.82125058101084 28.92318541724953 -43.214527582469906 97.72262576310021 13.373033892021773 -44.30069904366619 32.08059575906143 -59.07282783001335 17.96161134036916 40.91821719083602 -118.76695795593317 18.945723759182695 -93.9165592753823 129.28199556112884 -21.460216831100222 46.798157060877486 -33.66916454428814 -9.213877339100772 20.92796896684239 -28.492825009505502 -17.812676225481344 -33.89083448175741 111.00721663453926 -1.793963937775945 40.48441311574875 -65.2350581471826
b56 5.11829160086484
w57 -1073.3412383894167 4593.434635878474 -6846.262246921728 4781.443621187903 -1893.4803673705753 518.5713234058001 -87.57781518410079 14.567579521396372 -190.90330427609086 823.3244805695736 -1240.073468584839 900.0259530446875 -391.0648066219426 110.30021301550323 -15.564813003934592 1.7876582977485078 -44.92188465574989 61.3863448246083 -49.76842539875174 48.55653390573375 -70.53466580366883 45.82415541863838 -20.65633608125475 30.91580694268108 -13.433664201988277 -5.94557699392549 12.361029684984874 -0.710608232061049 29.383091525494734 -35.71643909828172 37.196963778894535 -11.139654824256391 8.722587102886482 -21.01913632147766 -205.34801639694462 179.735019912258 77.15133587261899 150.46609780097654 -124.38967085915623 -56.483538969207906 -17.869405001627644 7.102993839801993 17.773235637254338 87.01850187884332 -88.62889815962507 -21.24484727244086 227.07290552623348 -207.87211515077942 -66.3104097800448 -239.03693983725216 232.9537174517039 51.97231815047602 97.39362875769389 -121.15630576108254 50.57510717079009 -85.08630251129529 105.49590880646782 -40.51325713921102 15.641814755653979 -18.01947393499368 5.148015103090274 -2.9122066266095827 -3.4272192875044856 4.29523753579404 -93.82800836218584 119.03590085103919 -52.594099458402845 71.40313414720482 -86.90784009964473 34.63357435043785
b57 28.038802785106924
w58 33.439961052974766 -136.13667387379482 201.29366298505897 -142.83270110141183 57.25834300663032 -14.57271518588467 1.5364429459372035 0.5793117475527562 -19.824173469584554 69.17489177489075 -77.9923285051858 21.542900263949598 22.444124469562862 -22.016099854618943 8.105092826895893 -2.830421155311536 10.100551103460214 121.87460240334144 -107.23126884914689 -40.065426871564426 -39.00347981004574 58.664819627105445 29.01263144910326 -26.042265345062937 1.9896666264314804 12.651538761303998 -38.863586816283444 25.963698027654676 0.8705782050719418 -129.27673238686586 106.98118205731711 -12.432196529951748 114.42555590402156 -86.80704300779716 205.10696165646488 -134.21996256555946 -146.80047232161124 -187.74901693428288 142.77223139265703 82.67493377336207 42.46082145098075 -39.150714758116024 -8.9474495110121 -39.87490510871056 13.001271749327511 68.50540357347683 -176.05357647694996 99.16795524352717 156.85170114631305 132.97041565128606 -48.4430961202974 -168.3674855748198 2777.626946048884 -4570.686791411622 2107.580920739562 -2323.203143807313 3897.3502088851933 -1804.3591867025227 447.88159701645355 -748.923528881246 325.6082719661724 -61.171695253708215 -232.60629859216712 343.6856352308402 -2614.1348947742704 4321.213305647466 -2003.0888933416463 1808.642726917282 -2735.8240227756924 1051.5477911051669
b58 -17.907490201904334
w59 -29.19711448658872 100.80821908964018 -112.33804990178587 40.153013732448024 6.626711259164654 -9.325958783919871 3.385417536662209 -1.2713068218345145 -7.151405702227452 29.94847853237451 -44.40356959039003 31.042049828909427 -12.28395891705671 2.765099925685228 -0.14873409005812063 -0.09193473290395791 2999.236018417953 -4650.582798563051 1797.5732302112654 -2297.68585105659 3504.462070419647 -1314.242341719588 407.48920362712863 -598.2195237745603 200.24452368679917 -407.709066713276 617.9491954444566 -278.0162384453277 -2774.598691840679 4294.536833436417 -1663.8626637029327 2130.1932539417126 -3209.087627185304 1231.5675368650386 178.8902890757973 -191.8231682992146 -9.57469155054022 -130.8356803914707 129.3450392549455 13.31171528938947 26.13620077970498 -26.39312299030843 -0.675042217726442 -57.72536884412705 75.47206113581865 -3.725198905976067 -175.3928783685617 197.70667474513354 1.3887298355167694 167.64756168473352 -199.17059339127292 5.560870337646408 63.98043243713376 -92.62251221359584 7.153359425096223 -52.15376243526423 75.10392442708294 -2.6327096965859584 9.416326570953071 -12.622333825565363 -1.053706816542247 -4.345416784633225 1.6386237969535753 -2.7365019609831474 -63.673844020947044 94.83235886149946 -10.968789250559244 49.05012715855596 -70.17420199177131 10.920318747429722
b59 -12.810027582599306
w60 -61.24338308502557 249.67032459632372 -358.3770805925867 242.39404990919613 -94.72948180605934 26.921750758812323 -5.475913528630014 0.18852394462509897 17.97517548936574 -83.59535541633153 132.9676655755891 -101.40382054260603 45.21340555952341 -12.31269343834472 1.4931859956518048 -0.20547638698000437 -145.20102564279512 207.39409091542043 -49.63835531053325 106.72157242140226 -149.91233015960012 34.21403203814582 -20.191594316534573 27.491905824939177 -5.1569783799044595 27.634659527817906 -38.72526850392785 11.0793772905239 143.48497304008765 -204.6233242734586 49.94505331516358 -120.23761061207094 166.67915762954962 -41.17401467411294 2608.1966916008014 -4216.218350813789 1914.1503130064586 -2018.166144380437 3162.1429658469815 -1280.380220485237 384.14808792917546 -598.0053740338483 221.03776284681686 -808.9134920682693 1436.3034249884017 -741.3928914036959 -2538.7428233350806 4131.597348044266 -1890.2469275353365 2377.3299843304053 -3943.7056207627334 1818.1327678865289 -57.73685839651475 97.5707096382937 -54.98078819754372 49.31959200717432 -84.6680437760257 48.05629950889265 -9.564669096692132 16.753264990563252 -9.66989549386377 3.2848252408647682 2.1145559206809192 -7.691836197422337 57.33222328525482 -96.63757334615283 54.47737569561005 -46.41957958367282 71.44427040642937 -32.6011379415222
b60 15.926317450211542
w61 0.0 1.0899094127214681e-09 -3.3811700208651444e-09 4.1700033519234825e-09 -2.642998283274907e-09 1.0458373219574055e-09 -2.8330040145099413e-10 7.001497368809383e-11 -3.850313167978871e-11 1.8723691954772532e-10 -2.4846946156753497e-10 -4.105851065148895e-11 2.710665923096148e-10 -2.253849882973915e-10 9.349672770986429e-11 -3.500632037393746e-11 -530.6199543299854 -833.0966059472061 -861.6860627363938 237.0929880509262 366.6111174556512 369.28330256438744 -1.994931997373328e-11 9.952108581678942e-11 -2.434684398533449e-10 1239.9825413518772 1948.0932650218704 2068.9219818914066 -952.1275331136853 -1481.6457311858208 -1568.3178158238622 4.5945885984721713e-10 -7.145759678417463e-10 3.2432390106862385e-10 -471.3113890958279 -500.3820704259422 425.15383877966775 215.4601740367552 222.53809859318437 -169.37801116486673 -5.957734305894746e-10 1.2003592564369114e-09 -4.3745389255445133e-10 1339.1131449423472 1462.50822020337 -1304.06491794283 -1082.1631476740577 -1189.3760457997655 1056.7408098271017 -3.860692147916733e-09 6.522560269672795e-09 -2.6184089618741524e-09 2070.5486787315863 2392.67000765898 30.955034131503776 -1015.7339500649409 -1181.7308099705504 -14.992569297582968 -8.080341951099967e-11 1.4494482003524212e-10 -7.808207205806106e-11 -4242.492849684526 -4553.860795611693 -52.935516930606134 3202.010961894043 3351.4909565827343 36.99238859130479 1.752157446910374e-10 3.055021513542755e-10 -9.228468683675217e-10
b61 25.445202598081778
w62 0.0 -2.2990290227120624e-10 5.441478928895939e-10 -4.47262417924085e-10 1.6212836019354436e-10 -3.0128409836018026e-11 -6.087686472096128e-12 1.1897142074531626e-11 -3.0840127045708746e-10 9.600419485222473e-10 -9.563940489552927e-10 2.7866895113297063e-10 1.030399173924216e-10 -1.0133673802248503e-10 3.222720991115236e-11 -6.689690491325934e-12 -704.7393704163363 996.6059927842232 161.835515765179 314.89347840388467 -438.5647883686317 -69.35606402117125 -1.4774639844894466e-10 4.635354600157626e-10 -3.4017927363905187e-10 1646.8745820553931 -2330.439721590127 -388.5696548910554 -1264.5618634666766 1772.4439210754197 294.54987563239706 -6.414313524771842e-10 2.1877508485368402e-09 -1.6665661906056783e-09 504.61461933144227 -1812.2124694450229 -1199.5828374464777 -230.68475792682648 805.9567699089678 477.9045529004749 -3.6696340410813377e-10 7.909298216368654e-10 -4.033405553993674e-10 -1433.7359238874578 5296.703838796115 3679.453768915272 1158.629639471636 -4307.512655650423 -2981.622235188073 -7.738254481637341e-10 2.6910418338133013e-09 -2.316549729819428e-09 -71.90699031956451 301.41058016923296 1041.4728339564547 35.274887310490094 -148.86556353100758 -504.42049485425275 3.239249146691492e-10 -6.106053163090763e-10 2.915246169465924e-10 147.3352910823914 -573.6611484404942 -1780.9995814408107 -111.20094572752173 422.1956351869482 1244.597812870559 1.200246499410973e-09 -2.1571459896119194e-09 9.9478585091628e-10
b62 -50.132439510762254
w63 -0.0 -3.6249215434880355e-10 1.0432944948951051e-09 -1.1921228772510067e-09 7.351728102889071e-10 -3.0302351185417914e-10 8.683805340520266e-11 -2.294634585241101e-11 2.151451801114692e-10 -9.252335847930681e-10 1.4223983993719121e-09 -1.0658496965825452e-09 4.978813377785344e-10 -1.7184966267361392e-10 4.5702682470620233e-11 -1.5981827402359986e-11 30.91656458783487 263.15140328863555 -1522.6243580788685 -13.814219798635671 -115.80197222024198 652.5343461288629 1.1550005743488079e-10 -2.740201728718139e-10 6.764012093485317e-11 -72.24756629005988 -615.3469751000708 3655.845372026095 55.475698059074894 468.0095328259375 -2771.263237101972 1.5558008440580418e-09 -3.0989966181334955e-09 1.2459933258768263e-09 -1541.8493070862255 -934.8357848168215 664.5764730245472 704.8569750863633 415.7554603712176 -264.76214254923747 -4.0787902569339174e-10 6.711233131728722e-10 -2.15130105570005e-10 4380.778233713255 2732.3221606665143 -2038.4406412659596 -3540.1913427397308 -2222.04462333857 1651.83756145436 -3.066567182477553e-09 5.458245617637192e-09 -2.502257298933608e-09 -444.7477367720729 -1621.8350382207777 318.67058758082425 218.17665051530517 801.0182880294269 -154.34293650464735 -1.0160438029122032e-10 1.2193642363184098e-10 1.3855832713821625e-11 911.2749256002412 3086.7654017787177 -544.9515000270079 -687.7824912023499 -2271.7572612531108 380.8229109791236 -1.2129327490312258e-09 1.7967246614125632e-09 -6.685347804860631e-10
b63 17.496028151648144
w64 -0.0 -7.103692634125025e-11 1.8421020026412015e-10 -1.8658833424717512e-10 9.788928927966945e-11 -2.6376228549013047e-11 4.574579166097467e-12 -3.051657196396803e-12 1.3731939270651296e-10 -4.941896043931887e-10 6.281641661426428e-10 -3.662960333479059e-10 1.2129499750004473e-10 -2.71798418741108e-11 4.832697962349559e-12 -1.4641471180220784e-12 -1092.2545355261923 -664.0896832971891 -667.1865431972795 488.04401234386285 292.2382100041373 285.92878631073904 -4.4710762869826226e-10 7.553332959098213e-10 -3.0770525016876604e-10 2552.4418064329016 1552.8915016321332 1601.9255328951992 -1959.9067241061348 -1181.0702832931072 -1214.3175889888105 -2.312212921129486e-09 3.9051054057104295e-09 -1.7912320932067516e-09 -1014.4719762875009 648.0415958689754 -1487.620115846624 463.7662352809063 -288.20765786912284 592.656383666676 -8.935907569451729e-10 1.4594575548088073e-09 -5.214231824091087e-10 2882.3677722537136 -1894.0849742276089 4562.944109482336 -2329.296962666617 1540.353254702927 -3697.55307966717 -5.422598134408041e-09 9.506596898578579e-09 -4.397732178418323e-09 -1184.4730789640173 670.5859324315223 -1099.7945694457237 581.0583115475539 -331.19989574374176 532.6676826023132 1.6851103845638704e-10 -2.7635879695786514e-10 7.005247076863341e-11 2426.9502184476214 -1276.2959279893457 1880.7342870555185 -1831.7346613850714 939.3115979103281 -1314.2944022311483 7.02476271596808e-10 -9.974833459214238e-10 1.7421827869235074e-10
b64 -30.265444446660386
w65 -0.0 5.0393716977126246e-11 -2.9219483406284953e-10 4.65712071657449e-10 -3.2573368600726884e-10 1.1684221159991206e-10 -1.8036079423752202e-11 -6.23831147420007e-12 -2.995091028270623e-12 5.3080185989331474e-11 -1.4830383161331112e-10 2.1392051585357617e-10 -1.7699636085307985e-10 8.163742404272617e-11 -2.2249722714438614e-11 3.2345197466521667e-12 886.5811649728689 874.8830765351842 899.7350453053848 -396.14450198683295 -384.9996027402421 -385.58953583036623 -8.659392647381026e-10 1.470559785055059e-09 -5.839426164833128e-10 -2071.812710947954 -2045.8057527729852 -2160.2781959916783 1590.85298362771 1555.9621373548782 1637.5691357984695 -4.796094077441637e-09 8.212835793386386e-09 -3.789642211149413e-09 -1124.4375124340436 316.3334574373501 -923.3382915177476 514.037020378517 -140.68498913319596 367.8508558204103 -1.0359768598533492e-10 -7.743805596760467e-11 3.0142555118573e-10 3194.807272672993 -924.574058831374 2832.1350144960256 -2581.785346129379 751.9043127008996 -2295.0028081969804 -1.4572024142900375e-09 1.1787272546914807e-09 1.1959183643384108e-09 2154.9396492251294 -845.0556617811901 -412.61193739819794 -1057.1330123948214 417.3698455986223 199.84190740172363 -2.3538462845529295e-10 3.548203397762961e-10 -7.602425633468357e-12 -4415.407445986407 1608.3562864881842 705.5985176417703 3332.5178248297166 -1183.6970410551182 -493.08623144703375 -1.3284165434335193e-09 2.0248126092470287e-09 -5.155598170603071e-10
b65 -3.148677683479175
w66 0.0 -1.180652797749815e-10 1.832931632251541e-10 -6.653207539796285e-11 -1.4122227465311073e-11 1.084628462728361e-11 -4.238632144223684e-12 -1.0107046732998528e-12 8.068451428183607e-11 -3.392399570726713e-10 4.966806675601281e-10 -3.412395517305694e-10 1.5660185486962186e-10 -6.556506550449665e-11 2.7100512212285235e-11 -1.5623910020404806e-11 -724.2354452553875 -120.24292595743962 -326.78187158577447 323.6047652698761 52.91390354478542 140.04530649410916 -1.42785089307651e-10 2.3000698567976485e-10 -2.9073965457371287e-11 1692.4341058290847 281.173194751785 784.6084863636402 -1299.5449987388386 -213.84965043281775 -594.7616577024851 -1.3082590566426688e-09 2.5518432852922324e-09 -1.1246385767105238e-09 789.8049783432059 -557.2244469113485 93.26273520696218 -361.05963493662057 247.81796998052263 -37.15515459328054 4.428055144778398e-10 -8.980316490436735e-10 5.660229229764724e-10 -2244.032826099041 1628.646153117697 -286.0627143303557 1813.446186943677 -1324.4867241209809 231.8091225640989 2.7943966585119995e-09 -5.55578152927616e-09 3.823087679766246e-09 762.1762541991494 -1161.213894498762 -3432.3372208331143 -373.8952410432993 573.5192198294147 1662.3969276833611 6.759176551796031e-10 -1.2811193078610117e-09 7.541797047982968e-10 -1561.6765458534162 2210.0859761340844 5869.563712446521 1178.6715018530992 -1626.5501943736388 -4101.767476622467 2.8321876094361542e-09 -4.7417625381740436e-09 2.4072497467608756e-09
b66 -12.770033799562487
w67 0.0 3.8642700150859355e-09 -1.1728076369200258e-08 1.4228630575775726e-08 -8.871662968284686e-09 3.4810476246607825e-09 -9.851604296341595e-10 2.675863873212398e-10 1.7941969321015083e-10 -2.7397698864501193e-10 3.229360129430836e-11 -3.8868752570227775e-10 8.593127876643772e-10 -7.283234410138045e-10 3.4682189031170946e-10 -1.3510751361180968e-10 -2183.8412706183312 1875.6597425114905 194.8330196344002 975.7896363604333 -825.3997306682038 -83.49744071496345 -6.795258800096349e-10 1.230751611736025e-09 -8.847783616872107e-10 5103.3230592710715 -4385.998077255159 -467.7971880452158 -3918.615168403196 3335.8235177038614 354.6072160442188 -3.457720221256011e-09 6.318816997419319e-09 -2.523155295808266e-09 -181.70690041122074 780.046537134588 631.4048785930021 83.06737603061318 -346.9150544146839 -251.54683510150724 3.565203687827534e-10 3.0878077872387166e-10 -2.3543667015957226e-10 516.2745999764132 -2279.90677547014 -1936.694147109629 -417.211456916584 1854.1205224848707 1569.3879294174362 -3.082083199767993e-10 -4.270889197854899e-10 4.621303340002214e-10 311.2565599530151 48.14869599552004 335.9006531597082 -152.69085840645485 -23.78046171311033 -162.68803963686105 1.8214596497756474e-10 -8.999745393367675e-10 1.2245846697789275e-09 -637.7554623875758 -91.63923916938941 -574.4162528030575 481.34435434762173 67.44344967036893 401.4134643052769 3.010820759374866e-09 -4.474580428404096e-09 1.3651406394199483e-09
b67 -2.459690536676528
w68 0.0 5.426215032855453e-10 -1.5214322372444106e-09 1.6558985761258644e-09 -9.64705109528336e-10 3.808135558941436e-10 -1.155483268540835e-10 3.826377023476705e-11 4.81757448232793e-10 -1.9621800594239913e-09 2.8463461858611203e-09 -2.0017416947975004e-09 8.499173775395469e-10 -2.4247660083933616e-10 3.913985511882035e-11 -5.126248333230213e-12 1403.8913261412683 1879.8712327506796 -674.0836085912541 -627.2903736422351 -827.2530321109782 288.8845856398014 -3.4937330806172895e-10 5.400888070106191e-10 -9.499345754448996e-11 -3280.6921793359616 -4395.846125753755 1618.4854969306189 2519.0978481127645 3343.313569280782 -1226.870641669757 -1.172187347187048e-09 1.7648642963719041e-09 -1.112131220448731e-10 -75.35542697287941 -27.888213878942484 144.10648567065545 34.44876102191952 12.402902616079121 -57.4109127401273 2.0400348077487251e-10 -4.013456234019941e-10 2.762720607840663e-10 214.1035526391904 81.51119804396474 -442.01461980520384 -173.0212083504291 -66.28849333766723 358.18376896379704 1.4956699073698232e-09 -3.159972283839352e-09 2.583142033607544e-09 -852.2272057969582 1781.9511413884422 -1544.7885619922688 418.0708789842045 -880.0990353457993 748.1933138132741 9.332812300755222e-12 1.842276331487369e-11 -5.527696356200096e-11 1746.1882756187254 -3391.5071516278813 2641.708638596973 -1317.9312725242653 2496.0371118096173 -1846.0783641407554 -5.183527218566297e-10 1.0567414998607916e-09 -6.906801519601657e-10
b68 23.709187796954083
w69 -0.0 8.463715839290842e-11 -3.860878573947882e-10 6.144846757729933e-10 -4.823862627911704e-10 2.2231165853961662e-10 -6.733981579997438e-11 1.4439999716166842e-11 -2.09261862900228e-10 8.832234978754222e-10 -1.3234036523780548e-09 9.68535348060925e-10 -4.2870392851420367e-10 1.2863464024311016e-10 -2.635239370291682e-11 7.85854024615809e-12 313.58896596179386 386.0731571267892 -2191.945146230158 -140.11863736541918 -169.89471634339327 939.3777822856958 -5.3854490311699976e-11 5.4817261840867104e-11 1.0899267599562279e-10 -732.8123259992493 -902.7842771564942 5262.89526110204 562.694045215833 686.6234252966896 -3989.465273723072 -9.458232808068345e-10 1.6586840408117087e-09 -2.855918626587517e-10 1030.0850628422836 805.8668710365012 -645.6466948870541 -470.9037635139928 -358.39829562117546 257.22066489856616 8.402480100588861e-10 -1.5294536470644715e-09 8.117898714354865e-10 -2926.7284431893913 -2355.374009054514 1980.3777536296982 2365.145676030228 1915.4937979603483 -1604.7866654050742 4.595744357988041e-09 -8.884013316667883e-09 5.7298870509425726e-09 910.8681309630131 -713.3287458346615 1025.3776931675604 -446.837929557036 352.3104121726493 -496.6250741604867 4.354155924701786e-12 -6.694297893794499e-11 1.0241915822384318e-10 -1866.341792544283 1357.646394878939 -1753.4756383552524 1408.6168415840307 -999.1828514065506 1225.3635358263075 4.5057273884152593e-10 -9.711242227039563e-10 7.364508308738138e-10
b69 18.795277329272853
LAYER 1 sigmoid
w0 0.6831129916312519 0.21773667801224703 0.41510687964383325 -0.40196872413242235 0.03741770577772896 0.17802716357895035 -0.014812353896826025 -0.2296197267432098 0.23513414161808902 -0.0409131665486926 -0.2602201447147617 0.18513689965497074 0.10698969936948094 0.3766542371154571 0.028440863929635248 -0.06986153909182741 0.17334787162409387 -0.08602684095211152 0.006031210147996944 -0.014173700379648926 0.22773509687331908 -0.09595891516234223 0.39170607576220434 -0.16238857259928935 -0.13481146432724336 0.16410466302872315 0.1065751401377599 -0.06518758127973097 -0.057910627647385936 0.19231053314805394 0.30460960691739986 -0.12118835517337351 -0.2547563929232374 -0.30576566156326945 0.3539109977985333 -0.10501681217282473 0.21095334680303646 -0.27272690833793806 -0.38336174471473056 0.2754866282158491 -0.0006281392982518334 -0.11028965863453147 0.23200237055770684 -0.1748929464218116 -0.014035770351517492 -0.25196415976870007 -0.06528788708494042 0.3375504139665354 -0.08459438424520904 -0.3155040714523969 0.1661969272136413 0.32132353238665073 -0.18166093344287013 -0.3980198978203717 0.15704186496383082 0.11768006263831318 -0.01323210494512513 -0.2988727438204837 0.6037597658833288 -0.3280892389944849 -0.48010894342816585 -0.31678548210291446 -0.046020905253812666 -0.004418463925066351 0.19055980119156 -0.010130046885480271 0.09648064723747929 -0.2385101615136463 0.01022234651826024 0.10611077575071251
b0 -0.1721566988462504
w1 0.637769033099006 0.28873580391282827 -0.3900829247002423 -0.1034911739443005 -0.003329271324791263 -0.0030630597194673415 -0.010692712760797791 0.2238237585598934 -0.0605323977499412 -0.5110348180504439 0.2656316660311575 -0.01262380846005589 -0.0537233929789703 0.40239939338253294 -0.3027113694140941 -0.07440386704834272 -0.33277318773592174 0.17972663268703107 0.3709831025591054 -0.5302933983701221 -0.15671966298271503 -0.171034901541079 0.15475186091070242 -0.09468801998726892 0.029155672259143593 0.07498877674710742 0.11736496969039231 0.045886479229539784 -0.008351799070172725 -0.19083955629615595 -0.11970146853405142 -0.07379733192357767 -0.35980533871914694 0.10208877175606108 -0.26051891690103596 -0.19630172422145623 -0.032245741692558415 0.2666272050068885 -0.20485691526582017 0.16394982040848025 0.06995298769662184 0.007023736201927107 0.1044960747006351 0.005037763560372898 0.14444687430702108 0.16622579438337934 0.17980001135923823 0.5922423350702097 -0.557354744476348 0.07463152322770561 -0.3823068354478293 -0.12853483690497117 0.4238026266808328 0.12875935558085866 -0.16187632410833902 0.15222968153020952 -0.5900648378406541 0.38818291178957826 -0.10386757704919587 0.2223611281328457 0.16800940984729287 -0.0419687376069979 0.323093456001987 -0.1392621103046393 0.3294933321236331 -0.004906144120487575 0.16602901560813632 0.36999249291030734 -0.32596519870631185 -0.4056548529916609
b1 0.446378541980828
w2 -1.0614607334191681 -0.20810501571738146 0.04415148951469019 0.003991401944743697 0.2613400066055939 -0.24654618687814484 -0.14762476612635803 0.10955252346738922 -0.2375828325317611 -0.008381169751963069 -0.04598161275416972 -0.16790688660982375 -0.1776152671054831 -0.011344504825514481 -0.051516744902093015 -0.011348799145739498 0.11357821108834897 -0.15035175526665556 0.23129938132818678 0.05618572623144256 0.007971884899146641 0.013362875782136331 0.23373859427320148 -0.046028112631736465 0.2019939651057041 -0.06306577075516964 0.08060379848607704 0.0140407983482374 0.05217611020708068 -0.008434184965357559 -0.04854771733319324 0.0052825552875960385 -0.0467092950012942 -0.14570156893440098 0.09929287515227253 -0.13629143690988543 0.062414894859077995 0.0197385070684561 -0.2618162834240019 0.22710024301411097 0.09428016760011798 -0.08886321330769367 0.04769784480650595 -0.08431225167516786 -0.031302185388660336 -0.055443490467780035 -0.05794593606690757 0.1676473077024946 -0.10198769600509448 -0.023422308442076382 0.09758705031490836 -0.12486159181408052 -0.16584069686564193 0.17673181473539007 0.22634932882038478 -0.5635267526296234 0.5553228495082038 -0.5708171954025223 0.3075696969196078 -0.14077084159610054 0.10986413866942318 0.3041414345811268 0.22274413883015387 0.4745507015654762 -0.04493761901449789 -0.0136865294249031 0.09552058738531415 0.2769206227421431 -0.36005763708271254 0.20793341077239033
b2 2.1963148406459343
w3 0.22116168705395375 -1.1211185197793847 0.08560739582012761 -0.17749388363173743 -0.01860095399056209 -0.09578432432812602 -0.4503876363693676 0.26855721919862047 0.20691438454847316 0.5309286420837298 0.22946114621994448 -0.08065810850516647 -0.3924378005202348 -0.2469767459016945 -0.270940722401948 -0.009209674449186262 0.07999969826285298 0.1240475589037567 -0.02444289687371421 -0.16512472606450548 0.079124387359762 0.014090567659448563 0.35958280303120005 -0.04039841693365418 0.0920822092842899 -0.10536687004111805 0.19080159116409384 0.07573066216381162 0.0229675205664327 -0.18240937572995514 0.10446781910820997 0.015247460851413352 -0.03042256851429301 0.3967122179499357 0.27514950604423827 -0.11597763988859154 0.15781389096346915 0.054040180329098055 -0.20635991937593778 0.21164841195065312 0.18007179709553886 -0.1321224499424338 -0.1777607967361268 -0.06040671128826251 -0.11961368314420712 0.29508923725183606 0.02553035146357401 -0.3015697968672647 -0.024081173391402675 0.1883698461012485 0.10272231572428235 -0.023683963484177534 0.17271675154150182 0.02619069035268802 0.5680322303378431 -0.6487191747739436 -0.14576075221003454 0.23714706725402326 -0.06681630761709126 0.6988703219933228 0.9082646475764389 -0.03364120352184075 -0.1114251664500954 0.4665557571902859 -0.12544315530018 -0.0934548030755004 0.06905522411944755 -0.3526423333042716 0.14546841441814662 0.263783465238377
b3 1.5276080376113435
w4 -0.1077567512028235 -0.28748578605482317 -0.2867929055529791 0.00977179004221569 -0.04487693651641092 -0.047496992268898926 0.5656277387638634 0.06118906481078054 0.06357703917516622 -0.16540394954855284 -0.23521210017315472 -0.14385725272249797 -0.11547664192769859 0.19344059073773434 -0.1237740170723474 0.27233748882440734 0.013789945384666309 -0.2060866706052722 0.14773868831355927 0.2120606822647238 0.30624694632833577 0.4623017152810153 -0.14853730653181613 -0.022116773525921483 -0.2892629274318786 0.2958816445819323 -0.013478836559360417 -0.46829252695132123 -0.14447313901289122 0.14475183556919177 0.14637828898702993 -0.07705320184399815 -0.2021782591014141 -0.24086458575081163 -0.2890727554574781 0.08586710822066705 -0.25102492816553834 -0.18104739222537086 0.39002135969728446 0.01679477440134406 -0.1325306220641528 0.14063613621336893 0.20229551093014245 -0.018166469978006132 -0.3731150686932902 0.005642808918607928 0.16968548535464995 -0.10476659813891871 -0.10353977065945622 0.3844417018554934 -0.4960896392325459 0.4356396956878474 -0.056280855900171296 -0.5444944831017361 -0.502237964377157 0.2737841976355536 -0.4928762832921095 -0.1226486020945576 -0.11849324304506587 0.2679138220939691 0.5209768696683361 -0.08501328267902405 0.34535152879858466 0.3547383550948403 -0.11921733117436 0.15737589190887083 0.2246362523176869 0.00797716374505141 -0.04231539692820869 0.03295360053898239
b4 0.42656685024975466
w5 0.8378382614441165 0.009723783098978764 -0.04952187195488176 0.026046868530097807 -0.2634648098390458 -0.0065575902288504545 -0.13240162819755183 -0.01341911271727793 0.31092879071684193 0.1823393487449288 0.11433431801433996 -0.4430013476622307 0.633218116155524 -0.022503435367421623 -0.05027052235283729 0.12593992823921307 0.10303689276311107 -0.18433096539189422 0.19564067837963856 0.2953219981346973 0.16796321496404895 0.5925622301120745 -0.3517073287485244 0.3027641214330946 -0.2666061694718796 -0.2306498451716331 -0.21725722244760134 -0.4330334502852629 0.38217482415782844 -0.10416470989753826 0.3546881533844668 0.1808321572640356 0.025115880094266824 -0.20530238152713992 0.2447722414283282 -0.12548409905688238 -0.279864923588612 0.04278300513171139 -0.1200175217380469 0.09757948050926676 -0.38094071103179333 0.098692563715067 0.09400377977482931 -0.157280427710885 -0.14577817976861573 0.32243868979435303 -0.051576335481402155 -0.14094563934065077 0.09376921553648429 -0.10735154900432099 -0.0994045138355343 -0.171556379744916 0.06960328344727792 -0.0990203845318355 -0.27166882427752165 0.6232366075042055 0.5354451421730232 0.36873731346939237 0.44181908702128353 0.209250389501224 0.8839940124311516 0.21683029322478078 0.20914736083933747 -0.07221844458631001 0.4717943902276775 0.2869644663015713 0.1294855538449842 -0.44182559899581286 -0.2538772345946612 -0.3086726525512938
b5 0.6300568168191227
w6 0.7666255564194435 0.36073010524800836 -0.6296845018320765 -0.14386080547653887 -0.0184078189573715 0.2825698455100246 -0.05622265799291205 0.0033447505058119805 0.4442581715314222 -0.06057170756667518 0.37646182408101764 -0.35155715816781136 -0.3615444115050892 -0.16069230307476762 -0.15365649266561926 -0.309564600825731 0.38088713358411636 -0.04674626985739854 0.06227236968207008 -0.10643959469855925 0.0308099459769136 0.015161132980558337 -0.17739898382496355 0.11024236486039736 0.1592061379785082 0.11637289452631723 0.025449047193994618 -0.062252757759204656 -0.1723909967339207 -0.2070392910375857 0.0926685430804244 -0.43170016397858785 -0.36925787848058933 0.278118782238133 0.32462919586384864 -0.16348835332190126 -0.13366884252227407 -0.04158144187385359 -0.13358564064538395 -0.07012677009938999 0.17793237437344792 0.3474644306197968 -0.2252524003730518 -0.23047782867147748 -0.15069970711937333 0.18737532440057722 -0.01654876355367343 -0.032093861457339695 -0.11611667332212883 -0.16154266466250566 0.3185144094195781 -0.16627126483725144 0.20195928144941397 0.03569691064240107 0.00642810038812152 -0.14263807706817686 -0.0717376335342742 -0.1264084585321689 0.5207658058869761 -0.11813522384710277 -0.693564815636122 0.07277816774353481 0.01912415451314083 -0.20235742890154684 -0.236299030411254 0.062145491549245604 0.4447512922922863 0.3447550070086268 0.31273837495674306 -0.01126360478349488
b6 -0.14033172692713258
w7 -0.2853110927515584 0.7183242560838549 -0.3316988343286733 0.08443768728717886 -0.031117125441838495 -0.13916972211312018 0.6581916231290489 0.5390111336927531 0.21815740873157138 -0.21536233397014043 -0.05587882076565876 -0.18769589489775232 -0.32104879393583063 -0.04494800879598108 0.4853732724203813 -0.049342139978537466 -0.1375775863052937 -0.12635323988639915 0.4326681128011178 -0.04716659572898286 -0.10983096934338216 0.2523435399367334 -0.25305681271701047 0.2469513742395708 -0.09984180739901126 0.0025358221114484907 0.33151514203122445 -0.3406849034245988 0.01698712834195208 -0.274067851159896 -0.028812634171962708 0.147980546277491 -0.14357693207851335 -0.3202717147284073 -0.01685118087670279 0.07058917926586594 0.10330419549857464 -0.3419804392407772 0.45399954393952974 -0.1349911198256854 -0.19403593407643477 -0.0518984696251865 -0.2023835657326817 0.19097568165107573 0.32524039283482814 -0.11104527235894378 0.1803295121928618 -0.06585175559004731 -0.3102029710618657 -0.08353902766485034 0.24304474314878682 -0.0846424331059193 0.146828521848765 0.44129339546174073 0.4603401305859585 -0.6921001003646052 -0.2569306469899109 -0.05074486587801055 -0.13444665322950217 0.268742900018536 -1.527056204676613 0.017327072052481036 0.10854938576832168 -0.2434204607490239 -0.044996440085477075 -0.0692064467897858 0.11165429753113947 -0.21259523846259656 -0.5372173076517783 0.0649060188647987
b7 0.16348137940748292
w8 -0.28581272656761486 -0.20528377587904548 0.1891201625034992 -0.05043078728600642 0.047085507844701564 -0.003039337812113835 0.00015233619983826547 -0.14994575535542926 -0.08191145057490712 -0.11225502734376451 -0.0765268867644978 -0.21845816368470658 -0.14697869390548007 -0.0068755009465310685 -0.46433017103052754 0.3041905743735569 0.4517792385650108 0.014524382078528872 0.07862905031291523 0.1580122888746345 -0.02351831081753396 -0.12168852720169754 0.46722282037132806 -0.1687445698907864 -0.21316263716112405 -0.21092905019426264 0.0039181098320719586 0.290385180786441 0.042726397111133796 -0.09070598796685067 0.3970104216766333 0.11167530830303495 -0.25127899361613254 -0.003182299479327366 0.14098428282225273 -0.4118801953298544 0.30835784464980376 -0.04722984162156662 -0.2906915499125181 0.010806199402792524 -0.10956745475866744 -0.17191230915215053 0.10192787213280495 0.037315012825075204 0.0015103492320738203 0.0515328019680355 -0.37532640492275904 0.10227331859632488 0.21518202248153664 -0.15761011657912596 0.21352706982881886 -0.002881564295666636 0.21584117743312578 0.018704257052551177 0.2903387627891996 -0.14725243718646247 0.10811131952771602 -0.1809611599587502 1.0798810800788716 0.40304647797912796 -0.02677346887057505 -0.38837496229064133 -0.11803874177615885 -0.3414820549985722 -0.23341389689791517 0.040034031630215745 -0.3119161686547183 0.5654647166207907 -0.05443357449148195 -0.02600574027600133
b8 1.2547344932786042
w9 0.0837614751328468 0.0017003250446507722 0.003293178191009956 -0.4413218689944163 0.05987014484772951 0.08598163791260781 -0.26174999922675574 -0.09925651221380923 -0.29993498177911215 0.12068702180871284 -0.11381986891187054 -0.06789012917022189 0.11226787031591805 0.148168001462712 -0.3122622011369784 -0.2734734493356813 0.09655783297497549 0.380431206582925 0.22348266226082572 0.7552877450142085 -0.11293047004335237 0.012245075813917775 -0.1686613278465849 0.0666579483729243 -0.023632838989123415 0.04365266910471682 -0.1689259581414775 -0.3145015066513429 0.022603227400912005 0.03512084754708609 -0.17345410730903965 -0.07627604687980402 0.15947466769473106 -0.0021597006882186306 0.018492351721768673 0.10985051774026725 0.3296413477120652 -0.16475601277019425 -0.055743723789505234 -0.13535862324906978 -0.07871511118997383 0.06566317448507177 0.11319973346727408 0.42237109762150904 -0.056349731356262124 0.0854794600790416 0.0719397928833399 0.2913577162352366 -0.09300177243949229 -0.19517327266166173 0.16893478937080686 -0.0663767506327333 -0.15138947644564663 -0.18401028373104425 0.327370198939195 -0.15025862847359758 -0.23100157823142053 -0.49343557171508506 0.535503482564751 -0.6525881073060887 0.5143517096441476 0.06721986164142689 -0.017637281018333707 -0.1732903325725397 0.5309942757655156 0.10473724361520906 0.22986251653033457 -0.1483257790265382 0.4504025180091014 0.47054122240878316
b9 0.6213313846088233
w10 -0.2686329831149544 0.12866340920164113 0.3736925774139398 0.35535703948901914 0.4326171982127205 -0.10778774666993034 0.2958860747953542 0.14420564181036202 0.3968273157381097 0.563572039341726 -0.1613035593517293 -0.3577053762639981 0.37916363816411225 0.07962451923213265 -0.3142881836752788 -0.01987025392028077 -0.2588253176958817 -0.0073266385964444935 0.1739951847642131 -0.20635587800058683 0.09619808847969026 0.1630086034184551 0.379378435490233 -0.30046374941011655 0.27799267396368554 -0.004318225467543711 0.36472404889517174 0.23635154496471442 0.08600596726701913 0.3356436579437588 -0.09214939659361432 0.17556865351258935 -0.22058949290090119 0.10036296257797403 -0.2516394690539292 -0.02063005400942404 -0.09627069748862818 0.10419155547679339 -0.19481018248095613 -0.003399743849502119 -0.23599565122547136 -0.42460928877794046 0.011596686426443056 -0.39221955216768856 -0.012388414242938586 -0.1699347670977822 -0.015459368238231689 0.15732498826561503 0.08235595428879082 0.011395240478749926 0.1794434003860497 -0.3958923725647869 -0.4633801614469493 0.14110099726401085 0.6464480289725324 -0.037163468038237515 -0.02351152042383999 -0.37164054855521356 0.6487688570996581 -0.25098533929995576 -1.0998431952694363 0.03352382717913686 0.0319813183610266 -0.2909724867502724 -0.09624417666436481 -0.502529970306533 -0.48527233456060487 -0.121441345222811 0.016637477678080697 0.28341285501689595
b10 -0.4085019555013871
w11 0.04756149178020136 0.17162249792730627 0.08520762727785171 0.042588879817578335 0.4041683088498054 -0.18240848151016742 -0.2328359885127087 -0.32436708644993867 0.1817040718884438 0.1774524943196113 0.08629169517231869 -0.11555895444939375 0.16567404584526302 0.306927744098903 -0.08132738048525495 -0.11208893293876696 -0.11353426755656712 0.19863851092572835 -0.1728425255331497 -0.15778613898992008 0.27591378861096577 -0.43000790518129783 0.24201042197739356 -0.30928569584830035 0.16376751902381773 -0.04095879367887911 -0.19268122815990762 -0.21875806506722778 -0.08242559697636777 -0.16306022732804198 -0.16045408197092154 0.09663044711848223 0.08621049860503073 0.44618262370670536 0.11055242028863115 0.19390102412593663 0.03504998257356668 0.029528582470527802 -0.21240175523215107 0.16965873985639326 -0.0456019232427257 0.02696245061674208 0.12083513116975778 -0.31376521338871327 -0.2973158617463528 -0.03892116314565826 0.5181419181769376 0.08498864305056941 -0.033713650518032 0.03583515294585509 0.03837844667791965 0.2029267677489684 0.11074821822752651 0.48959395640730036 0.1689280842925533 -1.0021008216693463 0.2801839011350731 0.2311732435644603 0.4173258491298124 -1.4461124593629409 0.20761649601333715 0.287843206966287 -0.006705004392034361 0.4053836980101756 0.5522094969758462 -0.11380754369601577 -0.2872498855662612 -0.07028779773342134 0.19584643128320325 0.12578932966443077
b11 1.1884252172729268
w12 0.3060804953173099 0.6291402375092218 0.06423538821764258 0.026888303748923644 0.007562411054535629 -0.12654094198263863 0.2928571810479007 -0.01894631169968235 -0.7081914949748123 0.301076914198248 -0.10879184104617345 -0.18701832625371395 -0.1476078294105337 0.27610854341754687 0.49496960880967517 -0.011520586001568882 -0.6511907976208174 -0.26131033896557165 -0.5009770022675986 0.5977451718146994 0.15945054289475036 0.156978168328595 -0.2549368490198677 0.2639806829697598 -0.04226654785297565 -0.36411241013796103 0.20657711390395841 -0.0984330413168954 -0.07623549952344535 0.4429652654867592 -0.1662897566953526 0.030904216943661536 -0.010236113506636571 -0.09220096411613285 -0.295663313527202 -0.24384269905566414 -0.29800812161786067 -0.05261946022569108 0.2849285481379864 -0.4792546010869179 -0.17727704982115633 -0.17026360043480643 0.07242732045321557 0.040518059358764125 -0.3211256782304012 -0.4074265717819985 0.050335759718932706 0.24595027040707526 0.12393748061729071 0.030363141353902483 0.29268231665938216 -0.13467284693239273 0.27869206242076644 0.600906933832877 0.1124865890126869 0.2258955714659072 0.4422776078409616 0.3172399836809791 -0.3840799191956063 0.5627019458172248 -0.3339538764111571 -0.07337810955146057 0.4100167806055589 0.03809459008661447 -0.36225424656360455 -0.16347424529135374 -0.30351107512870173 0.052246119370143076 0.2964474105247017 0.19445271432743821
b12 0.09427964635202223
w13 -0.6998415627109 -0.19743484474072232 -0.2656041213231669 0.07417975846431539 0.41011500493058656 0.024927877107064865 -0.18016237146398612 -0.05000718608636606 -0.2384515941084459 -0.1967084644799299 0.062004473178078785 0.03687005860920807 -0.010875249063312914 -0.20433744092879688 0.03470749797539088 0.3383236812711148 -0.07422176983729699 -0.4641063002796691 0.158249951813378 -0.008149611428599976 0.1774636599591843 -0.036609912688908494 -0.06176242970556905 -0.18921104133117114 0.584321328127625 -0.1054900599275914 -0.08597235268815341 0.13933529854927157 0.2561920148115185 -0.024143753612764232 0.05349871184716977 0.31397932489078456 -0.06553121773368055 -0.06658821119316494 0.34136069096473337 -0.13969328066370404 -0.1305664917174573 -0.1393364340015691 -0.2872941037159315 -0.17118258094256714 -0.09676511980063154 0.047837523105813795 0.19284215430050455 0.12415142427774814 0.15522654876413988 0.3201446126359769 0.030217429328432053 0.21501134066115363 -0.13516924839431618 0.02389443982417227 -0.041248640309570844 0.4336038035434847 -0.07807352972209552 -0.3856404838172659 0.2903356292190769 -0.09135041656378792 0.13850477003479708 0.6165878384158627 1.0814642754322235 -0.8635168931345398 0.11037773660980235 0.4886011921111543 -0.3477866383546137 -0.04314506241004876 0.03825983233969506 -0.2399817007584309 0.030326662941217643 -0.1754252356531417 0.20120857481398566 -0.07569685882108429
b13 1.304438595178376
w14 0.5905279422636345 -0.15223297324029686 -0.15231085747549003 0.28831732885586386 -0.5901748145315376 -0.07076050030547529 0.14761482303003406 -0.07806009477202583 0.4943821539988391 -0.11366828980633628 0.18904574937028765 0.5545649907742606 -0.16261429850143477 -0.05696108042650679 -0.14287303579653868 0.036012196514950905 0.15252067614905085 0.17824058411321167 -0.13329162386890778 -0.4225968905560325 0.0753811043792751 -0.46942265664222577 0.11781856065183552 -0.13102054040256705 -0.07951080783025392 -0.04109548261650317 0.1647809534002615 0.26806158584689604 0.20683864498332807 -0.0037152383513970803 -0.27681828906673905 -0.4016518979554656 0.04030608962139469 0.13059121690880365 0.2232900088647448 0.17170774195161362 -0.24169091306706664 -0.2564622584022179 0.2574553362926274 -0.4031052452354629 -0.0134229850137492 -0.16503441462586382 0.1099229575716075 -0.00790426087150313 0.001950277000649843 0.23463826442435806 0.3394726609838845 -0.02306249156991156 -0.06214020538874897 -0.08622378309548627 0.09094245893084456 -0.030436417133942243 0.02518918165123751 -0.48836815450670196 -0.0505927129618591 -0.2875226632384168 -0.36780777836918815 0.16109325786714362 -0.759367621008425 -0.4525238408554655 0.22446224083536204 -0.18363928268899363 0.15759595301891416 0.19563754654612492 -0.2623209729560106 0.2141288917818098 -0.05179028350810076 -0.5315211128718474 0.09403539380946618 0.08619323002503865
b14 -1.1461556600948777
w15 0.38997304699990676 0.7183966877371937 0.20175859169834637 -0.11074372641756232 -0.14899418206709475 -0.3066997289681902 0.04438207159301347 0.3551555576967384 0.041712445757824554 -0.08241206159639039 -0.22894670843988466 0.36721544857451816 -0.26112708498833626 0.3918186595995382 0.40215044168890224 -0.14155547943137903 -0.3556751773646603 -0.11596385352527441 0.04631343136419687 -0.03157952503682528 0.1335348119946911 0.21041097212530377 -0.05282846908580848 0.23091240952418127 0.031080425406626568 -0.14944559528898968 0.021963722106150194 -0.34274491286932346 -0.062422888496767345 0.18560631310206585 -0.0715747243514225 0.07266242917446597 -0.5610508527518904 0.20930775817898128 0.20013771838865932 -0.10331740505362179 0.022105301742893976 -0.3346524758488447 0.14795510755986763 0.17393616502042483 -0.17548920732083328 -0.3630434480418492 0.0374875062957175 0.2748958157266901 0.010269295466934263 -0.09255312423031357 -0.1314163916981756 -0.013207714513042418 0.2234186792069651 -0.46486655328746745 -0.10937338864163842 0.13754089305414924 -0.1706963029180157 -0.28972781958936067 -0.19711674073580784 0.4363943098062495 0.15090774083753158 0.1984668909627387 -0.08259092026160701 0.949879911614626 -0.3345880138574167 -0.3333032969178377 0.021564576813535456 -0.47438154965407975 0.13032082733889158 -0.03796971936003337 -0.2475654755253359 -0.0006238886390648425 0.4590757023104018 0.14330196491569847
b15 -0.3228413675577868
w16 -0.34828395208605745 -0.11515117360616361 0.20554883105718258 0.32710076010787187 -0.14690338489434632 -0.3077494628053764 -0.04242680217397951 -0.36753552479239554 0.12738099613759035 -0.5089493233124476 0.4799349001494099 -0.2195231433708662 0.3921386915872185 -0.10593760341610443 -0.09835795083921302 -0.08118145633855142 0.5286629052727333 -0.5524824778253437 0.41346307946224875 0.006080905339228607 -0.21530643796806642 -0.06470615965725018 0.11356694106248542 0.00501103908590064 0.5140901127177385 0.24322213095164838 0.10912120142189174 0.1984362269842535 -0.12849931938037154 0.4078586186239089 -0.03296209380587605 0.24540953215206412 -0.18412827519961894 -0.4202611051957429 -0.21545081888688528 0.015318870770113567 0.024066341757619496 -0.050011838828091446 -0.15811696400297257 -0.09229527189194618 -0.07491807711973379 0.1347637547235647 0.018297962530888348 -0.11347922234731797 0.01636389544894686 0.33674476876970755 -0.17929794954656234 -0.053743831128800316 -0.015701285620320863 0.2513359502445529 -0.16170260440659812 0.22463564614451972 0.006087815139487234 0.3695075742490867 -0.03679755828698458 -0.16946962149341235 0.4881100498033686 -0.5308421988216128 0.1431744758962808 -0.049169793423195454 -0.6830682451554836 0.05379715709114999 -0.31572443273721784 0.06376727660181189 -0.05620093545992828 0.5203177549137584 0.2474535754647799 -0.11135128594939002 0.3015288969527836 -0.16774109119614733
b16 0.7355407938642626
w17 -0.6022947616860652 -0.7822382625792621 0.10703453819700764 -0.13228451055150434 -0.05463187779265233 -0.10352600253810612 -0.29273923044549266 -0.030149329483442046 -0.15283371113102012 0.2593842797966352 0.0507080860530698 -0.06671763411376498 0.04533139702627745 -0.027461912516207762 -0.06290283484030208 0.00012059774192141213 0.12726012707731904 -0.05002752387695359 0.01947298797848795 0.04901047601771399 0.05909520239169334 -0.20690056166516468 0.18713180462399862 -0.2217251271121856 0.024007449674417307 -0.06556743359532291 -0.08666422373693214 0.1395317869065398 0.13820090376298627 -0.01191420670079203 0.01397813073445227 -0.0033914132788363206 0.1469474031749015 -0.0075732007747131595 0.07658919874971643 -0.01304761097648576 -0.11640714515429522 0.07093610548485225 -0.03764197466465319 -0.04825818590057153 0.04540761029642576 -0.07234211476414089 0.06285182349729306 0.013263786098478865 0.06769321147728537 0.09402543418293692 -0.0062053864921019185 -0.010837474521199883 0.019498642433780276 0.03415842866599878 -0.0160540892029877 0.0531900151575645 -0.08185964449063943 -0.07991813623690522 0.000850696019680092 -0.05206158693261919 0.5554733118761233 0.11594677868636731 -0.32469606102190635 0.2616601540528398 0.7457767004153325 0.3888007889357442 0.18257120041493569 0.004075492258625886 0.2875484625850165 0.059617608403186154 -0.12898904876711717 -0.16951418764433127 0.5203171172109873 -0.11900090207100295
b17 3.088600141957457
w18 -0.16391069276286946 0.5507154883400914 0.40606751530757046 0.13381415119511983 0.6951186763719612 0.6072549583773591 -0.06864479027569458 0.29840605355287503 0.05239630258185615 -0.06615423139005853 -0.07651371331671072 0.2206394755280675 0.13772585776399315 -0.032982486976405066 0.14683822026086996 0.07343183843202887 0.07348552056175962 0.26531380262913656 -0.17162008163354697 0.04156090952557227 0.1118970676826163 -0.1628374271932527 -0.040843957578220805 0.03743172651106156 -0.362028650672107 -0.05047741846999114 -0.07386722234723675 0.015263666056725616 0.24981810099496504 -0.09984401955611195 0.2012185025912833 0.2967009241631405 -0.1200527673546182 -0.35096114020396973 -0.05909422856274152 0.3315053300069654 0.004695836589712986 0.3097505542123408 0.42374516599319323 -0.401728081265366 -0.05480794966815425 0.07072228314727544 0.3465306722752673 -0.28419970883251083 0.4814753597456818 0.28526640534140196 0.3206053070624393 0.014084564912728545 0.12991710061161219 -0.08544094765803184 0.24544193914635434 -0.24273111178532839 -0.47472092023427065 -0.1248838858309766 0.06402108522100416 0.3615739332002327 -0.38560886680308465 -0.5054629325122161 0.12157910164189019 0.8700937506669353 0.3099379393130189 -0.3546142459217446 -0.4777144943612021 0.020301102217352415 0.13479750993045997 -0.26885751584552786 0.10736657298283825 -0.03010017190295738 -0.12309952604022614 0.2714791488319041
b18 -0.20668742031943949
w19 -0.3538286591327634 -0.0627914578545851 0.22562212939315907 0.21921119228364352 -0.08707724377806236 0.09777481332226523 -0.38165971647478336 -0.20306627141203876 0.33434043450827255 0.12590886083019226 -0.10450791014402787 -0.11295218701326767 0.03367941225499502 -0.19038903003162155 0.08022746615738138 -0.05104739409197832 0.5331188723759422 0.18652271382427318 -0.3003215398424142 -0.03461658517700834 0.18604770805667814 -0.15283644866718793 -0.31353738003359244 -0.08721986137707458 0.18271809532689878 -0.01861694582417572 -0.10920202509937606 0.07473207322425901 0.3142743878350941 -0.028581411754081746 -0.055988992376796026 -0.28861465229151 0.09548154854883971 -0.2111734343635702 0.3936966563237323 -0.12286302797808454 -0.04710588395115892 0.29502677383991344 -0.5667504656421095 -0.05168597377823829 0.30376151790140954 0.33316558111232697 0.13519575127931127 -0.024479621161947504 0.061216664653701985 0.17043911058076006 0.11932666915885509 0.32204161469448567 0.10620448860940869 0.37842494388330367 -0.11364305433748151 0.2294271792905958 0.19309239594527436 -0.40089246966855735 0.3162086983038931 0.35308301897395933 0.40345480848259335 0.2379353555473741 1.0040166821800898 0.2561299842721151 0.2909237895379551 -0.15163173189260304 -0.12109279259322461 -0.43770248414486346 0.4435444255742689 -0.2111875596475142 -0.15631473396436465 0.29364648677094307 -0.0940019126003866 0.1342674670544894
b19 1.8969352887030047
w20 0.8999158788896354 -0.26799015375112933 -0.24778400243390747 -0.03974833887311522 -0.3123145047362432 -0.20371427316077875 -0.30707947323847334 -0.1318594539732872 -0.32653646105289896 0.052660804970383175 -0.2097336230709416 0.1755854950344296 -0.11602575688308911 0.08843165796569752 -0.008332609449677928 0.15811923653295776 -0.3028137380015322 0.19278140632656332 0.11404747809629501 0.15094880066308197 0.0864330529217049 -0.06689490469381942 0.07548489133281498 0.18300238958119608 -0.06887159976037409 0.3212792928202559 0.004264988769950394 -0.05982075418718301 -0.01834479032017828 -0.1173961943990587 0.313291436753602 0.033349527463395666 -0.2417026578930879 0.230735868333345 -0.04862207197954595 -0.5674991344174984 0.40226559170842896 -0.2129710611541222 0.10344757440033185 -0.006224472067250494 -0.23856711040694442 -0.09349956410104998 0.24367411021598917 -0.17800511747715167 -0.06206068701308525 -0.15072244139329039 0.05373277795637083 0.020726671344640072 0.2771138104178298 -0.4094090996740441 -0.11295317748466584 -0.29081347654833506 0.30735782055475297 0.06784967501962347 0.2560448324694714 -0.1503381361348108 0.4077682659550485 -0.5991897485081705 0.38895124441056067 -0.05849409914750767 0.14411031708910532 0.39916720078806456 -0.5770761758889977 -0.5104459245427678 -0.024419690936332724 -0.3933456552954966 -0.1474887486769332 -0.31311000511836945 -0.0009510970742079284 -0.2555492940080969
b20 0.15458567124832506
w21 0.24602352991612148 -0.14395029992470296 -0.06727737717176184 0.0926260006231276 0.23710322906739612 0.3365489069256353 -0.40357236049017897 -0.07034231718641455 0.2566488870851822 0.4191531462319448 0.4688366127151564 -0.2412453780977799 -0.37549947931077965 0.03613680449338188 0.16998458473233916 -0.14535017294634894 -0.020369130032924725 -0.03075377792755042 0.1997260392827142 -0.14267652730509062 0.05641813469451963 0.13167715502204483 0.2740296895544567 0.01956990377431924 0.5186376665781469 0.1300552987286977 0.23477746180450218 0.2015716339890472 -0.04900953853302703 0.21424638437028076 0.11491872679028481 0.23881155101635937 -0.18172943582802542 0.17215771367424376 0.3717868855169329 0.21786249496366886 -0.5336154082860962 -0.11098356264348742 0.360956467377354 -0.18235850487745092 0.050443004082659525 -0.03595723466988087 0.041102955039832106 -0.036929260363418384 -0.16900123504377007 -0.11245401815881298 0.505719121289559 -0.060698427073447615 0.3552058813646612 -0.08766741296251004 0.569398013124873 0.08557055582143215 0.07000940547333179 0.12156081362549621 0.2867605942294825 -0.5622115515219072 -0.2081771345174167 0.7750224742117928 0.5010817292035907 -0.01678123844942974 0.05637092595149321 -0.3934058610699915 0.1831611475266308 0.43526336879727306 0.11138190109522576 -0.42152541051019793 0.29390846267048837 -0.16106325076263087 0.30477247716884276 0.06911951509476387
b21 0.5792773824540602
w22 -0.3402175615640495 0.04927738691621318 -0.1576523075425038 -0.07721835552244224 0.03413106098594601 0.008939035157084468 0.17880560018791122 0.02573228218269628 -0.09540725884045477 0.23330555610774398 -0.20198243144087494 0.2054512624504287 0.08195905377215965 0.066437128519168 0.19304714105761225 -0.1011488747260181 -0.13073008538410302 0.0925525490873213 -0.3393721603394676 -0.5429102405224376 0.2493615991308311 -0.15230708908382767 0.08540208990548244 -0.2271971376311532 -0.13038473890998323 0.23584779470949327 0.10625095501068514 0.4066581321786234 0.19950616636181828 -0.14311370782453905 -0.5529290725651219 -0.1387070897667076 -0.4336386319879396 -0.043840475943307075 -0.05248817826263551 -0.065165275732129 -0.36101230082217467 -0.21724440131729233 0.11034758532391228 0.2328326019516635 -0.12985132472595717 -0.13458800652821903 -0.358607803708959 0.12314874184001617 0.14489268436640362 -0.1446447581870357 0.39468959182873087 0.06394812697240776 -0.12585927131767055 -0.0788470392752358 0.13794239014720802 -0.2942136483167059 -0.5116793505058408 -0.1889256690500079 -0.3002974828787918 0.21338294147803258 0.33396752228034166 0.029672718732975764 0.20949551733189667 -0.8412695895543911 1.2714491108966326 -0.17880587627602723 0.2134460381267973 -0.2535465085336858 -0.23081640715001603 0.04847168653520896 -0.44931017421878056 -0.026688423067741635 0.374941808733539 0.23658278128918322
b22 1.0074448803071778
w23 0.7000305241905277 -0.49303422988079915 -0.23558464844049995 -0.1352415954842122 -0.5442658055423424 0.39106484679448905 -0.49394914451753336 0.17217977985386526 0.4088195590576659 0.3329973443112905 -0.07916028309623545 0.157607549328192 -0.08511874977900862 -0.222368117638339 -0.07339258507432954 -0.18090817598849107 0.20179063240334752 -0.050621705512553274 -0.03420292205110118 0.2078324248844349 -0.030071986251769305 0.2762149179404719 0.021512640474954416 -0.2169307055001361 -0.2504008479329724 -0.17170653751553464 -0.11652546420960931 -0.2654425660012352 0.29335813908556413 -0.1380045180176104 -0.3634199759764679 -0.42023094900375846 0.30261047862247853 0.23406240421091923 0.1574226046547738 -0.22461380585867743 -0.09087091281137785 0.3978628506928025 -0.15022943987039813 0.14213273647598249 0.18577480320773576 -0.0992211076292403 0.06839461969333292 0.05057180633037596 -0.20612188862360006 0.2490413674990319 -0.16157111567632385 -0.12308596342057884 -0.010541598768481854 0.03171974344037486 -0.09414075623277551 -0.19314333618018892 0.10809994593106982 -0.2341725042824177 -0.06657793562997158 -0.5301067357267847 -0.7006135265317092 0.2594408363249595 -0.11104734845897597 -0.21608649319038564 0.17337457643235962 0.018109558460759578 0.33785295949573113 -0.05812771144816022 0.2704004948333292 0.17698448221366334 0.3461485430597063 0.0687544637998577 0.03922662196176557 0.14314016957981682
b23 0.18152960673243282
w24 -1.065246523555042 -0.10637060970548641 0.14653984501360756 0.013531482864573348 0.4356492002623506 -0.2552427096975167 0.22341959771792225 -0.2898998643417434 -0.35660237237090886 0.4036685959794687 0.4824943383887869 -0.13198188967631416 -0.2542989843218638 -0.0017774237569725309 0.028230434371834374 -0.18517011602748015 -0.2604844718062751 -0.03180517744406595 0.1420258185799678 -0.017484463475714612 -0.3669184856265735 0.03359574790979617 -0.4554159511009644 0.23270072223416471 0.09794623977015078 0.2502492403291893 -0.12026124676910614 -0.44120989460529547 -0.0522417799637549 0.2737629117684712 -0.04917337004273792 0.018402502958020747 0.025835533082077304 0.1893165460242528 -0.10227477813583057 -0.07359575185553116 0.018017112755851036 0.17355440678720713 0.09817918031004982 0.11468614215323164 -0.04420370476824101 0.4279679475748318 0.035459967170933304 -0.15606505772446236 -0.03881173635298612 0.11790149756705877 -0.09849898453841252 0.13329487950107202 0.43843460783711613 -0.24102389726375117 -0.036297019720906286 -0.12928542465370885 0.4239300950169862 -0.258007519851623 0.43285526750353365 0.6716158669867099 0.040963562229811894 -0.15657974903320848 0.9387417210983208 0.6195093271073185 2.3215634934074836 -0.2202272953935908 0.1325720679999762 -0.14782132963087125 0.5434172722135611 0.10024305265849864 -0.06371904494551231 -0.25759275215811345 -0.12822859075186124 0.12223635571707753
b24 0.68094780065138
w25 -0.15942081003959777 0.36932657398713786 0.3788376493391929 0.2156448784975225 -0.03579390155601334 -0.6054305953623615 -0.18690908713678173 0.10188818684683579 -0.37249514425316915 -0.108029523982219 -0.354109444837529 0.20800141565536684 0.26011795421425826 0.16973285718557984 0.12266919961048162 0.03955078970626164 0.20363064017167057 -0.011466879921315561 0.23592167757393026 0.2332382681374239 0.28472681589204174 0.21810149220672853 -0.08142801315089948 0.2945357298540505 0.011263105983982804 0.16340360920338126 -0.46998223844223047 -0.04391678911646676 -0.009533904654978305 -0.12489341046874865 -0.24456228836218538 0.15312299988981376 -0.04193778060075443 -0.18042840493179646 0.11437857394226504 -0.049797309739551446 -0.33790792251937596 -0.35154371405128526 0.04160929712249422 0.08359038601593921 -0.06492452204789906 -0.39139224008214396 -0.21163087371681408 0.1855020118890226 -0.3247121562052413 -0.44820462755302015 -0.05461829659877034 -0.10092285599426017 -0.10337381182695127 -0.2715360228120349 0.24873783142970668 0.06518942130095505 0.1982325955000643 0.1522813265278472 0.5292265115265499 0.30964946812128197 0.023509605814902405 -0.06282669110852543 0.04564470863769031 0.8119560685807734 -0.19606486544854687 -0.22049922422678261 -0.4974816127779169 0.3459266403325098 -0.02639514103008884 0.5658325639099533 -0.09346516427545633 0.027179037996232683 -0.1767117419524048 -0.3248146463427336
b25 1.1484842785490619
w26 -0.14507132116158028 -0.012156855364973018 0.15438156060393834 -0.18526915943495142 -0.18926608910011786 0.03524185359986089 -0.21494792855140624 0.20371073315702465 -0.33813916852999126 -0.38995116198286134 -0.044735177259488605 0.18475780943554998 0.2755875559013115 -0.21108331331499383 0.02935069931346441 0.2675236784160215 0.36725840920291974 -0.09805892575788779 0.34420565044731893 0.3168577019929059 -0.07977304525569381 -0.026777568799834773 0.010928481917093303 -0.06999310761211378 -0.03250944753579575 -0.016629237953895083 -0.09268188667274505 -0.06015466733917711 0.14107201572288974 -0.15578669259102404 -0.015388986447220037 0.2741443474414342 -0.1220703187128503 -0.19186372776060406 0.06201459749065084 -0.25565788970000186 0.1075931614909923 0.12001530189453148 -0.2161968290544055 -0.034849204055136626 0.08575088299256473 -0.031429693250823516 0.002426351753423738 -0.1455733780952226 0.02429743506567074 0.03340361499670763 -0.025277085745626867 0.14139654367925608 -0.06230478549373214 0.14266899535504984 -0.024483368215096717 -0.10016131438712152 -0.05701651922022726 0.08489686899607915 0.1896667523990712 -0.5168989774235325 0.3841904468532413 -0.20076573409806012 0.1657196574329769 -0.5401342721125363 0.7938268899916558 0.080933584289754 -0.27925190619529183 0.5327424818143505 0.20214518794694955 0.030963326939330654 -0.18957358309194497 -0.5104004403240173 -0.12395044833322608 0.24947766650085676
b26 1.8287967406126706
w27 -0.2388457886972224 -1.3187058616276208 0.056303586417234264 -0.1373319208316283 -0.40585461516841387 0.04135594740267762 -0.3932450057681765 0.019174720894995098 0.12988296556696363 0.3521432090771423 0.03758384734059936 -0.024969173349979428 -0.07425910319105258 -0.1688215663957107 -0.23311515395470753 -0.03671324252127105 -0.08896665665477849 0.04203799281943452 -0.1441530206485421 0.07211741620395745 0.024946790052769428 -0.15987808531128958 0.3179879435687693 -0.22900989688465587 0.0875742273610183 0.0045993098736634794 0.01964108067584033 0.036774066098082585 0.024628059089130874 -0.1291676083050107 0.1110314995059172 -0.032971442378925075 -0.0009499333070848256 0.2249946094902707 0.07481278748147627 -0.04544267104200097 0.0227922742497594 0.04336392912123234 -0.07142763546872496 0.00319698519815766 0.0213015385341359 -0.009667420802647946 0.0028612539757311784 -0.0025303796378770772 0.037920536538109596 0.024983953136977415 -0.022455824909866716 0.011428733675266181 0.00026504111736320784 0.06420138384906403 0.09922999011780825 0.006504499501245939 -0.06199351709043811 -0.004218742526202814 0.15153948573119158 -0.6101206263976289 -0.4719047364753157 0.28642074763256525 -0.22694971144035686 -0.8133550736395331 0.5587589291660341 0.3168514156330922 0.2321732177698155 -0.04211917232089013 -0.3072374558956691 -0.3676992530840289 0.4065297336409018 -0.0794037610283526 0.3852344434629955 -0.09990253214733906
b27 3.46892274281241
w28 -0.6822338435083461 0.14268060656672404 -0.6209942090004013 -0.2759382016813276 0.5045776640192173 -0.5458244339725997 0.05028691456110706 0.3385952622634613 -0.6910433774354232 -0.4586826686760833 -0.25853565455006206 -0.16335491741620448 -0.2559911377005066 -0.310534169101115 0.5757746237189149 0.31905855682693157 0.2582282996798128 -0.4058166165375599 -0.1890359674162814 -0.29099286351394443 0.3720991244527363 -0.0666024433268347 0.16726743520594053 -0.06651807977780909 -0.20172597346284343 0.019579951724188496 -0.21735142157030404 0.06905209367539823 0.3171664252582078 -0.029678629496446902 -0.053651281223046514 -0.006435251154635349 0.009425779944908124 -0.11019543738933966 -0.2515646165517789 -0.14053449402998652 0.3447300854462525 -0.07866089180142447 0.1359890701571845 -0.013702515930023406 -0.006874248004964145 -0.14585390579412263 0.1604958382282038 -0.11009069123413452 0.3136075310056603 0.07442125820511726 0.2749960703853117 -0.05456562483430727 -0.02457665015525891 -0.1686494538815944 -0.05168917260761752 -0.2013240772230551 0.34536239520086764 0.23620255973591536 -0.32197533623827174 -0.13256226047410105 0.015337141244282673 0.8407608540429137 -0.37868293206976666 -0.7997175684839296 1.2346854860486616 -0.004105402723185374 0.01571176933552654 0.24538647172044206 0.0020141943075404315 0.20971191658190552 0.19073098262093488 -0.04584982689645103 0.06143098975433715 -0.10302446691516365
b28 0.24109947086819816
w29 0.7067063297546017 -0.14970809092187576 0.000791803313919413 0.17785532774209492 -0.2402995148762812 0.608029214872368 0.17736654067452204 -0.03661204490241623 0.2846121369415138 -0.24418724431206995 0.016944314198405544 0.07293176308731243 -0.30094850829577563 0.28801076950180793 -0.26805175577344253 -0.19006060879476974 -0.11133606445781963 -0.07075077965734458 -0.01018493353540038 0.06559647413163894 0.14142166218241417 0.10256787738926254 0.2531967213267692 0.1801138938499517 0.0366915357273284 -0.2963937216607652 0.36390157806629647 -0.22139827544360982 -0.003214822934961217 0.1289621889319418 0.05450635087938018 -0.10768070333900708 0.032204722665633664 -0.019539807496832647 0.026114463759673703 0.15143350769875016 0.08078291960711098 0.08877659209371401 0.2930346427349976 0.05445132852703102 -0.30181875655806634 -0.16485853575563017 0.17005660098515588 0.060521035685984756 -0.05239222330793654 -0.3232300292292035 -0.0693927762372823 -0.03305838251201476 -0.14088057457221198 -0.2223726821205882 0.03678554809835206 -0.27094933188556364 0.052657631720466114 0.29508433811270823 0.17456390797921967 -0.03678270235842628 -1.7245438404439517 -0.8150107529317691 0.157541752374054 0.035188886445298585 -0.3971848906613816 -0.21622448894103907 -0.3047494255720587 -0.03283084076139335 0.4925939368215942 0.18188008053501192 0.06628331281223983 0.03126270474257296 -0.1148361232878624 -0.0023116701456586614
b29 -0.29089889881418457
LAYER 2 sigmoid
w0 -0.09891438163991424 0.13552027360287258 -0.8005100295820093 -0.2694121284906749 -0.21684137317154317 0.31088284848431813 -0.014525169140921612 0.24303278508522574 0.1091600065356912 0.43210983161485983 -0.04448971193120117 -0.09680984063588376 0.08533745143279654 -0.016190427486053892 0.28250078751457586 -0.3245042098661528 0.10453507111382504 -0.2075777476278935 -0.3391048911286138 -0.09532562232152111 -0.15218497431071706 -0.3829788693256286 0.07623060275976815 -0.3187813391039072 -0.044935326687099604 0.007558478685498981 -0.19670971219342634 -1.049336340131285 0.15151785522805178 0.35580513655941826
b0 0.43558231811215337
w1 -0.014649705416050792 -0.2397343674759953 0.02954418547313146 -0.8805088415267709 0.4293443387589013 0.3483701171258207 -0.23180574208125462 0.041799662355381295 -0.10202077634604964 0.14966943277201625 -0.12296138590850286 -0.3845295931746056 0.41689705913124847 0.5606369862540005 -0.19593688231454445 0.32281854302653984 0.16969327885373534 -1.6874749525204085 -0.22754761872624404 0.004843766042852236 0.3252519703610174 -0.048547247976906883 -0.21075821520698076 0.1312374599053171 -0.07004634844611213 -0.3351119403668561 -0.12004254623563468 -2.091432407365774 0.005628592548297087 0.19032334335482476
b1 0.09499182552269003
w2 -0.2636524707412232 0.1298382827640724 -0.05766555850300586 -1.1110495324682284 -0.28258428165282 -0.0795451517852625 0.11185674992653918 0.006837739302952966 0.07261910440948705 -0.42067972168319423 0.049550487357911094 0.3155987613715796 -0.132760386219725 0.11972989551806412 0.06344257986563226 0.0230982469336435 0.24490886096363138 -0.9482198964539341 0.24693310576910546 -0.042244599222980836 -0.044726614662139 0.21158588316345547 -0.2125554702914018 -0.10304804297601022 -0.1583450937219382 -0.162623305943995 -0.5492968984518398 -0.7213019725692751 0.07313017496735862 0.01167178706500074
b2 -0.14402710088454282
w3 -0.5208531444315293 -0.6011586472723287 0.037750485502847556 -0.07992116174437826 0.007083343628948856 -0.5277253778858452 -0.41615808473280386 0.1396159171064137 0.08400019053552656 0.15632547147281278 -0.03246331902944506 -0.745824571606879 0.14434261657332523 -0.45388373559481004 -0.2985414767198366 0.21947634418483533 0.10330768563498151 -0.4442139300817823 -0.22327441730078573 -0.4459935432367709 -0.0809937077282302 -0.036340333451579436 0.15246404763343543 -0.35093082633146006 0.05895658613409664 -0.6941960266362113 -0.5301598132613085 -0.4203337451549713 -0.0052265198128785915 -0.43686254523317164
b3 -0.5003887749588783
w4 0.5786608632439092 0.08148491341554652 0.5694271114802015 0.630764304648266 0.10146653321325672 -0.3869531020221775 -0.4323599125583244 -0.05069801768923062 0.17761569308015387 -0.19225280940061298 -0.04237872812370841 -0.3286606903444339 -0.13976801620260762 0.12024289484773949 -0.05146896954653388 0.2596806491917702 0.3242601524022833 0.6123579678485291 -0.09126259715041513 0.0818307627371174 0.4608817039000585 -0.06303898185149792 0.02539902005824607 0.24090699886852918 0.20199051085026556 -0.46234878976841975 -0.3445497058835422 0.7344894216837884 -0.08840647284630922 -0.5622621524553356
b4 -1.1517747362840955
w5 0.22367053011845753 -0.025230036100628357 -0.2320391574741666 0.8131417393011339 0.3365453722873162 0.20900902808102592 0.5897653334935146 -0.2922588239331678 0.44454820602962464 0.18380746929653494 -0.14029496472864628 -0.042108373847233815 0.2745464903589424 0.027502030623244113 0.36211656286290966 0.4203981738730325 0.7551149543766932 1.1189281109759555 0.28182521047158776 -0.2592165294708805 0.40529450263089656 0.13267939891782368 0.47328439920526016 0.0721261406491969 0.4804502550730415 0.5137127417630724 -0.027598751433059735 0.32265227727982154 0.34932349010616454 0.3813966473217681
b5 0.1380558356836557
w6 -0.47671160065007717 0.12510965295613136 0.2537614463868056 0.5800544078478879 -0.33007690898410735 -0.20681475189625376 -0.016125123435015733 -0.22751370838443585 -0.04791983752966102 0.14947766133164994 -0.015006602516349072 0.5851987836530457 0.17917029062487075 0.12444234203053856 -0.12419269404659 0.022313706387653946 0.5033742774926203 0.47037672633190186 -0.5441698871578053 -0.0624837669048566 -0.23466650290367705 -0.060781093771339875 -0.4589016797364004 0.0830912432332833 0.3185285226259979 -0.34256548284494764 0.13174301473049044 0.785102254116144 0.1162580649252407 -0.47888622847115425
b6 -0.2730998692656232
w7 0.2196640604051311 0.15071569155618758 0.1535877286478186 0.4386760243714197 0.2077724540645397 0.4488868863201716 0.5245636471252489 0.6869531514833236 0.17160700302599066 0.4447691730977346 -0.47588965646985576 0.6248827246763037 0.13347471184867377 0.23965905315062644 0.5264092258354048 -0.06133865469468884 -0.1228755509437329 1.152541020384255 0.14240882749869677 0.05903671023205716 0.4459916966693714 0.035647643974868685 0.17602714520170515 0.38639939206230023 0.28978396687097546 0.11193410348526849 -0.26998883206853524 0.06441085581588293 0.4567476907094091 0.09277943738454313
b7 0.47092502061386443
w8 -0.23801281358400522 0.11023508353202507 -0.4442533378153569 -0.4108369767482778 -0.15002613504826062 -0.16369028047335663 0.051465220089190314 -0.07764014846016291 -0.10832551577701521 -0.08273556699352395 0.24200873887637725 0.25915492947276286 0.6279685679171552 -0.6178453244304233 -0.37957444957183306 0.2815191337227043 -0.06573289174916995 -0.3432303699606538 0.17885925210353468 0.13311317981026505 0.19213777132646898 0.20177635176428851 -0.1928985430672601 -0.02425825974761589 -0.04626520559657192 -0.3066113197093758 -0.15276510077112135 -0.7934756700249286 -0.2925772268075845 0.16547664536507478
b8 0.8333418724593908
w9 -0.1568576422394413 0.24818108592884236 -0.1171887408372514 0.8253019241433978 -0.19751601522279755 0.5720654949256504 -0.25753741973718347 0.07797783067643552 -0.37134323141663933 -0.5324721574955783 -0.2723010826295027 0.06623200699501525 -0.04735080319286558 0.8426551762558058 0.1852199612707735 0.7029737226067622 -0.32781201458451087 1.2491380322163719 0.20257364512950088 0.2598835071358308 0.25322882847429395 0.027349121342040247 -0.2800817204375553 0.07586503757833073 -0.021822608886302556 -0.19669928684835772 0.4222464596692314 0.7593604909268713 0.2282675678074664 0.5545394854113332
b9 -0.18496558660202103
w10 -0.15673454788924965 -0.1833317231804095 0.27178198506910045 -0.6768106277088486 -0.26386385784305544 -0.022263340558091003 -0.03559642365762002 -0.4421863055652806 -0.20362182497103995 0.15296957029325078 -0.37347047007563344 -0.5664865914765038 -0.438689735668543 -0.23344114480196543 -0.36124133016124965 0.0194600833640345 -0.05347512030483685 -0.2299753794768102 -0.05611046337595751 -0.49856164834327094 -0.08979781392117311 -0.040945154816538605 -0.06528476348374812 0.15598100712777088 0.03916160270385456 0.04768552975071152 0.38033684296819137 -0.012338847350325527 -0.33159660306989447 0.25776751114624663
b10 0.4192727269279331
w11 0.6520726658772362 0.8215075297258395 2.3334857495433705 1.0600174627762937 0.05945286921403754 0.4290119321260147 0.051594007974821915 -0.2714737004292221 0.6595338043462918 0.056099589972953175 0.005056123400643132 0.841990506083843 -0.06522127704856691 0.018877362911136942 0.624520325235033 -0.17706788860640157 0.40070918933337574 0.5473433384174742 0.6194912709244067 0.7736954918283354 0.7575504609060373 0.41927788408549416 -0.03225068322670002 0.054557182172536405 0.1325717987960385 -0.3664471007760764 1.7140803825215323 0.22188405453221835 -0.09052726810305557 0.0508239469978487
b11 0.24581959115549312
w12 0.10774571583639274 -0.12658851998649015 0.8152496604898927 -1.4417390845038016 0.06453068942517581 -0.3301000217371027 0.137258311606201 0.1517422721795134 0.21591015009005127 -0.43374246356226664 -0.10567000527866104 0.23685588292671422 -0.23010795128134298 0.11356113515506658 -0.1554063653772013 -0.03402473476363929 0.20127697654644788 -1.4374056797870174 0.016710010426388148 0.2762327892579183 0.14305902742470653 0.2952352616612463 -0.23332071358696385 0.1790472213180866 -0.5837351104773919 0.09554120148089512 -0.46558526259544813 -1.1161943396095702 -0.3254884794819134 -0.11806973266938693
b12 0.21382159530056355
w13 0.3587688134025681 -0.04627551886367496 1.5753977367552265 0.9463783081697592 -0.043906245253898156 -0.31698103017037405 -0.39825222974747937 -0.0975054866902999 0.07658891614215783 -0.22082548470879854 0.4376187269370973 0.004061929999681476 0.011121478714896337 -0.21748819333835342 0.4885308292476832 -0.1208027412654698 0.19536124794355578 0.03709302443233841 -0.09374758303266027 0.35853172216040646 -0.1463438446590997 0.3338932072105193 -0.26145883389708946 0.4749987951018988 0.08847755097329553 0.11337085878089541 0.3863839648885692 0.6125050241036444 -0.03434811314481095 -0.17856978258834896
b13 -0.5075018049565883
w14 0.328053579421869 0.2171681631155837 -0.7561177184711092 0.40588761922957745 0.49071917089153666 -0.05227651486836015 0.1917364709340245 0.19791281194827642 0.13203639880107582 -0.28535701153577114 0.5573480829406117 -0.32963616038216587 -0.20754037941149436 0.11371017188535584 0.4828612897639266 0.15514995283748373 0.47378342848096217 -0.8111926534643373 0.06109526123083958 -0.19327024259985243 0.1309995638166483 -0.42343255060853185 -0.24528073617710816 0.6489870590916821 0.5126977474038841 -0.13265626863027694 0.02197892834928039 -0.7261463117975981 0.07391825453049519 0.3233271804065217
b14 0.16190596494613982
w15 -0.012800393895523537 -0.2951886407862216 1.3203272027961779 -1.3733168210201354 -0.07200583934721336 -0.31924003748319735 -0.8007978706174038 -0.2189612798607071 0.03363227324789508 -0.5175845554408738 -0.4215426567527369 -0.30803046289087344 -0.1716293507782741 0.09711396568704103 -0.06384377909638482 0.5225102045790276 -0.42723035908702145 1.0522485775434982 0.029009148941974882 -0.10716959337937676 0.049737520589223067 -0.21107736822483844 0.14882099694028095 -0.9826150013976189 0.537139866515654 0.11401891390909863 0.3429449832018719 0.41393241654915747 0.25302964902125885 -0.6999192580607466
b15 -0.8157939895799221
w16 0.49467330824323097 0.09889200010630551 -0.22470795462961593 -0.5429147373168839 0.14006035360402164 0.7087414096106099 0.7807519455681944 0.16037013930157512 0.3322370777943784 0.5009977051232783 0.18459619937567115 -0.35918472183288763 -0.0637856591644266 -0.16246032071965974 0.20545202195561876 0.8000595149783984 0.08903111580999445 0.2586761414599859 0.38996446917502403 -0.5932617867637219 -0.09669586250548874 0.26726607324801294 -0.024312069082245445 0.042594278845586205 0.23187076344211088 -0.21257166578793774 -0.0038437591063963388 0.013142559519601662 0.6736693023989226 -0.1553160832750679
b16 0.15169795779710318
w17 -0.000603744000465267 0.03301351153631122 0.4720213427356815 -1.1107368356468599 0.11901083391171752 -0.15481434497677973 -0.05533427327617721 0.2732226044601644 -0.3857602218806002 0.08739962988172457 0.3899823344045354 -0.24695713198843702 0.0078031598425539325 0.32189052612229974 0.28642090546635085 -0.19023380017673078 -0.20156629349960492 -2.096462762774019 0.2713297936977224 0.16125896219020294 -0.13016143177306633 -0.10499135101480185 -0.38312651125469127 -0.24927521558026364 0.40797068659736396 -0.22946952116553399 0.11756875909748499 -1.45637616298954 -0.2512872263489997 0.33611899448116966
b17 0.05017692780745076
w18 0.218044871497255 -0.4818583657645219 0.7141374075337795 -0.7331644505083778 0.22231440793818058 0.16602389432467454 -0.2086299702819883 -0.5396378354750231 -0.07813008106844793 0.048243379756555405 -0.3014879983236776 -0.726434041635083 -0.2978912530049022 0.5507149787232523 0.06262405189674368 -0.3237057193682975 -0.3541182087164168 1.2710310073790918 -0.14747676770303508 0.6372666413121063 -0.2572116941853477 -0.45964642536637 0.5804736850502997 -0.3724499081002409 -0.3048818195795782 -0.1388295750831342 0.2258077463551018 0.3780581553028402 0.18866145642220014 -0.6281755487564282
b18 -0.4831041811413602
w19 -0.0048666357025030065 -0.20819987092689463 -0.2849202827014383 0.4668809363931389 -0.02663337374223724 0.07529286121784028 0.2824183658929978 -0.16059171329818725 0.1849378985356582 0.15515918929713746 0.33364395253398627 0.19423963385470291 -0.052038292478846324 0.03421655128586888 0.011270988582869124 0.1296351996144719 -0.18764027087565383 2.324592649824428 0.6276862135965219 -0.0785461616089836 0.1767975460720393 -0.004491334884126913 -0.1829229327894301 -0.2936130349918968 0.3436176309023181 -0.27955019831161715 -0.03194567194408236 1.7980148201904014 -0.018574364302121314 0.4520099229201025
b19 0.33767036850606347
w20 0.27138224506205116 0.07857343515652995 -0.4818231486105833 -2.0989475906778163 0.07850897270605413 0.305734400126421 0.14002899288355053 0.31389448236919965 -0.10521831336228428 -0.0694979007259297 -0.27688228575835283 0.09803425167640585 0.30720636954712516 -0.23993683151018896 0.2009462489380541 0.14353073319849718 0.12815704730933397 -2.3861727193878006 0.12557984462616145 -0.21961507480698658 -0.14050214174167142 -0.024126091978547672 0.12771804950627977 -0.177673675194571 -0.2638567352725794 0.3354609993107072 0.3117408704629455 -2.2027996149976397 0.19012416102721774 -0.34454009089013343
b20 0.6142070419443467
w21 0.039828615350751224 -0.05880076275377717 0.2918473123777465 -1.085767407604985 0.011128746756825878 -0.10025564652191322 -0.38514931131884406 -0.4733304801033047 -0.4838778044873715 0.009185697035238513 0.2974695789368622 0.012477773977600895 -0.3431224402811289 -0.23279563427028135 -0.28301552175993877 0.34236918848977477 0.23645754290919466 -1.8776580484727479 0.033016441407272244 0.3526754349530384 -0.1612096004303261 -0.0875875836338788 0.10912693583668157 0.4137216392226072 0.44079908279129265 -0.0779196199899716 -0.22132016863736131 -1.3474240844694432 -0.12604648424300274 -0.049556534756688836
b21 0.7669846683024147
w22 -0.1370828111552072 -0.16172749983242032 0.6328593510412299 -0.5650834440069752 0.38991322116482663 -0.5654279918633802 -0.15935543318959874 -0.05131341883566174 0.08718835478414218 -0.537191496323597 0.17132554662566088 0.18702699126084543 0.20282908424334692 -0.03228092543215501 -0.5031468735621193 -0.09865570020734381 -0.13353575611082014 0.434415715197942 -0.18142924223501103 -0.08130287424679326 -0.26958143490854447 -0.3397465527808304 -0.6068449262284574 -0.28809542021090667 0.41741909427944385 -0.025537180995556203 0.1283995820325048 0.5440113023150445 -0.20083700470236301 -0.5215673352625794
b22 -0.4739833922138034
w23 0.14245896546580827 -0.18315008484087011 -0.0869127728301517 -0.8266967101873093 0.20157121458099864 0.5262702348438677 -0.13930266540256497 -0.18772693856642825 0.2756815605251677 -0.5329065251176307 -0.1363826737188905 0.010270065402582742 -0.04417841829375191 -0.2046262643410422 -0.2296416811746487 -0.2840227952305507 0.33778875381080165 -1.061680078165805 0.17768040180177444 -0.14588756185416374 0.18604861443300458 -0.0022802003750734445 -0.13350468020571998 -0.009844599811390922 0.22546963256315988 -0.37723046603220417 -0.0006071886557340956 -0.805616090230153 -0.4764003604222982 -0.07752417850647722
b23 0.2411901077782567
w24 -0.06767644178922268 0.0976509624299171 -0.21989703339624325 -0.6451132017975018 0.029675169287022077 -0.18474568969442698 0.09430897323283263 0.07145714119655444 -0.21420402432697824 -0.19591845210261566 -0.3606813795473979 -0.24215201599680133 0.21073744806427333 -0.3266525965410921 0.27195035415458585 -0.015033847133912991 -0.018257241782017795 -0.6725937471681381 -0.2179482320075395 -0.3115322579618917 0.014597639744455214 -0.14255785715443106 0.15494238799265364 -0.08554146418163552 0.2913343781568762 0.0787282531888628 -0.31058316006932946 -0.737941446372332 0.19671620095745346 -0.03564295065898393
b24 -0.11234407167409917
w25 -0.06367671952716529 0.19368982947549607 1.0941265545014167 0.9148325701369912 0.31742526011522376 -0.107148514846343 0.024583744217708474 0.25842308249960605 0.26004279165017036 0.0993470154291113 0.02973849264684852 0.17527962339853376 -0.029080391175520633 -0.5198899126445825 -0.10402842577857235 0.4970968017834764 0.2807017644041994 0.42964757590785274 0.6097220396754544 0.07691867599348047 -0.09256574200199735 0.1126606252561322 -0.15195915913237593 0.33307476373159745 0.5311996780063378 -0.19910551344385077 -0.04550827085647373 0.6647965230916885 0.17242565368692353 0.326376221666452
b25 0.23477614470155453
w26 -0.2515937597966845 0.17763878205692055 0.9434494438524219 0.14066630026647003 0.4278349719157675 0.30496023644427345 0.5428974730703315 0.045360311501555534 -0.16876001681880354 0.13676618118355574 0.6583075968766589 0.6158224260020062 0.4977642694177635 -0.4118331834676173 -0.13746680091026617 -0.15012663593497766 -0.007817643456878668 -0.28579449307048566 0.3691943095483184 0.3245546285926906 0.027037598935340402 0.24246094942888186 0.3524310716307479 -0.40297365036150384 0.8031738206878123 -0.2353255803333869 0.6721197485814004 0.3574663671803035 -0.7126338453861738 -0.26913838961676523
b26 0.14973378884539007
w27 -0.708307303222998 -0.11593726492752804 0.8471307075065609 -1.3329770400152632 0.1996572596628848 -0.2791173880847998 -0.23057382791590014 0.13260883921994546 -0.1655812844493334 -0.3283441266720765 -0.4376711909290337 -0.31419450075312266 0.07234311035452912 0.5872527637436347 -0.06265475449926504 -0.11478349860836806 -0.11432510303997442 0.3249484574408847 0.03582972008433363 -0.3750719585464576 -0.4676866378006448 -0.18133028316029537 -0.06639636054320872 -0.44417562376891756 0.6004134127512522 0.21023907821323035 0.36997182360597 0.5505926254923821 0.6100016511010905 -0.6489405690540019
b27 -0.7122435367566328
w28 -0.2585273718219828 0.18649736595531013 0.8693079473766151 0.23828267934560737 -0.02273503459009632 0.40164807842678246 -0.1253984061310342 -0.1552724838838133 -0.10873581107658241 -0.31330911225917846 -0.0917849370613027 -0.20396830701608676 0.33403524570718984 -0.017204209550930428 -0.10955244049133356 -0.1093644216255394 0.12242658665347575 1.0720500313316612 0.0014279928655949973 -0.02897136534424121 0.008378347511675117 -0.26162083433322325 -0.050359395620902185 0.0639206915016625 -0.008830559781848766 0.20149061294404286 0.212495665717736 0.44168779623467136 -0.21537544737343642 -0.2986493913548853
b28 -0.8457253617143136
w29 -0.2747496150873409 -0.056193068046035737 -0.09640764906161083 -0.7882039695180423 -0.12545040389080028 0.029782545119738713 -0.10669678142663873 -0.08855467842773071 0.36765873532073484 0.29759193415593516 -0.09886456300261343 -0.005977561715009075 -0.26840402490135373 -0.05657567482963493 -0.06533191481455503 0.014750406604255207 -0.394053330959384 -0.8880733968874127 -0.1357148853529434 -0.19050994531136212 -0.2055712809710204 0.020488287956282623 0.3601372559590455 0.12831890716120992 -0.03049311901172251 0.24592048393473015 -0.08478358460717328 -1.613375989931938 0.2689999206498311 -0.11867400385017246
b29 0.5908399032062689
LAYER 3 linear
w0 0.19479149510468205 0.3485638275838382 0.4714383444324899 0.3729979583814411 -0.03793846375414603 0.009740727559087779 -0.12126118894235062 0.0030491163523065253 0.25366327687941503 -0.08532104801321903 0.04744992745195166 -0.17408013325874785 0.30188803655899094 -0.11010296253856547 0.14687899151220146 -0.20655838485332023 -0.02502844282777556 0.5323203463038505 -0.06129107851894984 -0.022444021698144762 0.9223540245667986 0.37444932305642564 -0.02124027780937102 0.11729346703292634 0.5212920661201841 -0.21240419967455268 -0.12244840605091042 -0.31182918246604713 -0.1836220658656962 0.5950589681944104
b0 0.3229343080711793

POT Cl 6.0
SYM 70
2 6.0 0.003214 0.0 0.0 Na
2 6.0 0.035711 0.0 0.0 Na
2 6.0 0.071421 0.0 0.0 Na
2 6.0 0.124987 0.0 0.0 Na
2 6.0 0.214264 0.0 0.0 Na
2 6.0 0.357106 0.0 0.0 Na
2 6.0 0.714213 0.0 0.0 Na
2 6.0 1.428426 0.0 0.0 Na
2 6.0 0.003214 0.0 0.0 Cl
2 6.0 0.035711 0.0 0.0 Cl
2 6.0 0.071421 0.0 0.0 Cl
2 6.0 0.124987 0.0 0.0 Cl
2 6.0 0.214264 0.0 0.0 Cl
2 6.0 0.357106 0.0 0.0 Cl
2 6.0 0.714213 0.0 0.0 Cl
2 6.0 1.428426 0.0 0.0 Cl
4 6.0 0.000357 1.0 -1.0 Na Na
4 6.0 0.028569 1.0 -1.0 Na Na
4 6.0 0.089277 1.0 -1.0 Na Na
4 6.0 0.000357 2.0 -1.0 Na Na
4 6.0 0.028569 2.0 -1.0 Na Na
4 6.0 0.089277 2.0 -1.0 Na Na
4 6.0 0.000357 4.0 -1.0 Na Na
4 6.0 0.028569 4.0 -1.0 Na Na
4 6.0 0.089277 4.0 -1.0 Na Na
4 6.0 0.000357 1.0 1.0 Na Na
4 6.0 0.028569 1.0 1.0 Na Na
4 6.0 0.089277 1.0 1.0 Na Na
4 6.0 0.000357 2.0 1.0 Na Na
4 6.0 0.028569 2.0 1.0 Na Na
4 6.0 0.089277 2.0 1.0 Na Na
4 6.0 0.000357 4.0 1.0 Na Na
4 6.0 0.028569 4.0 1.0 Na Na
4 6.0 0.089277 4.0 1.0 Na Na
4 6.0 0.000357 1.0 -1.0 Na Cl
4 6.0 0.028569 1.0 -1.0 Na Cl
4 6.0 0.089277 1.0 -1.0 Na Cl
4 6.0 0.000357 2.0 -1.0 Na Cl
4 6.0 0.028569 2.0 -1.0 Na Cl
4 6.0 0.089277 2.0 -1.0 Na Cl
4 6.0 0.000357 4.0 -1.0 Na Cl
4 6.0 0.028569 4.0 -1.0 Na Cl
4 6.0 0.089277 4.0 -1.0 Na Cl
4 6.0 0.000357 1.0 1.0 Na Cl
4 6.0 0.028569 1.0 1.0 Na Cl
4 6.0 0.089277 1.0 1.0 Na Cl
4 6.0 0.000357 2.0 1.0 Na Cl
4 6.0 0.028569 2.0 1.0 Na Cl
4 6.0 0.089277 2.0 1.0 Na Cl
4 6.0 0.000357 4.0 1.0 Na Cl
4 6.0 0.028569 4.0 1.0 Na Cl
4 6.0 0.089277 4.0 1.0 Na Cl
4 6.0 0.000357 1.0 -1.0 Cl Cl
4 6.0 0.028569 1.0 -1.0 Cl Cl
4 6.0 0.089277 1.0 -1.0 Cl Cl
4 6.0 0.000357 2.0 -1.0 Cl Cl
4 6.0 0.028569 2.0 -1.0 Cl Cl
4 6.0 0.089277 2.0 -1.0 Cl Cl
4 6.0 0.000357 4.0 -1.0 Cl Cl
4 6.0 0.028569 4.0 -1.0 Cl Cl
4 6.0 0.089277 4.0 -1.0 Cl Cl
4 6.0 0.000357 1.0 1.0 Cl Cl
4 6.0 0.028569 1.0 1.0 Cl Cl
4 6.0 0.089277 1.0 1.0 Cl Cl
4 6.0 0.000357 2.0 1.0 Cl Cl
4 6.0 0.028569 2.0 1.0 Cl Cl
4 6.0 0.089277 2.0 1.0 Cl Cl
4 6.0 0.000357 4.0 1.0 Cl Cl
4 6.0 0.028569 4.0 1.0 Cl Cl
4 6.0 0.089277 4.0 1.0 Cl Cl
scale1 6.961781136258091 4.976085665962801 3.617789397462689 2.4133001066587787 1.4011347825121818 0.7071200557395187 0.16067599604529773 0.009216993628586835 5.739157194206544 3.9788487193602897 2.7830143364452353 1.740897715505271 0.8972709641742277 0.36737505976461504 0.05435715776390398 0.001628917696578507 6.219576349554643 3.1699098002739214 0.9112697819209625 3.0710372333652516 1.5614889050993586 0.4480233946989912 1.352121278798455 0.6724074430315718 0.17822322722244366 12.545536810334013 5.977372081561883 1.6511136636541395 9.483160790326162 4.375490574354921 1.1692585037849397 6.200755477981553 2.748479408163216 0.6690834525730363 8.552891378676861 3.930307479509442 0.9592192764924952 3.856442866912084 1.7054156660589903 0.3775587523833524 1.5890265607384646 0.7032332624923424 0.14677348482916136 24.96626139987744 11.95584072188442 3.211953270892194 20.227695055460586 9.736753319749495 2.6133237055031207 14.677793780805924 7.045561997074589 1.8371263662007413 3.851681717697587 1.7205891328211196 0.3647923713743958 1.6679905963848223 0.7303069646884522 0.1488466970883054 0.6100864615686431 0.25321929662433085 0.04520626756391404 9.327931131996705 4.1702506187841495 0.8827550337882472 7.162689202488902 3.1906069685549006 0.6680514677371734 4.70127431901852 2.0733576791524126 0.42329635589406467
scale2 5.237712365349967 3.748205542626719 2.8044747604986617 2.003820263841743 1.2646532424302113 0.6820184266050986 0.16025830613477607 0.009216856429414548 4.952486262020083 3.5970495768175423 2.6092781381104015 1.6869788400455388 0.88944410047627 0.36700273657210025 0.05435695296326804 0.0016289176965037973 6.1157224835135064 3.1411856378838987 0.9093216572692393 3.035965084272902 1.5519439979043714 0.4474028242885879 1.3465306376633577 0.6708783872410171 0.17813151805693184 12.393825075905209 5.936449229013093 1.6488153302033497 9.402723505113842 4.35207598022675 1.1679002065526762 6.173441324682712 2.740896350690025 0.6686249262674562 8.4814313939838 3.9104151096511304 0.9578214351025014 3.8441554082432026 1.7021620359346217 0.37734070258959024 1.5883840120612471 0.7030871032086167 0.14676600761501407 24.5111009785277 11.825001793769202 3.2021260635147066 19.832233907617166 9.622584155553136 2.6046838759232425 14.372206558273788 6.956372729335952 1.8302849163070363 3.846317876918758 1.7197315635788952 0.3647751757744322 1.6667091269323697 0.7301027480615624 0.1488425680824773 0.6100157133554623 0.25320727013549393 0.04520603462821501 9.311567364560057 4.16762126512818 0.8827016141071816 7.150315407919571 3.1886166860338476 0.6680109178023523 4.694121274827282 2.0722053517207484 0.4232727696002
NET 3 70 30 30 1
LAYER 0 linear PCA
w0 0.07070118046875262 0.07017559676706997 0.06862829987920553 0.06603362873769454 0.06442458982775706 0.061714127655575664 0.052549455801312636 0.03686003161841192 0.07417826063910091 0.07297998190002801 0.0715195031367741 0.06896697245376673 0.06382658138575885 0.05471285431003126 0.03588440862857468 0.016755366900502406 0.062066558428793314 0.05969784712214633 0.054990298168136796 0.05967441050914296 0.05796170376220975 0.051954507554757494 0.056827597664599085 0.05494526548456704 0.04760201047410616 0.06532520616235676 0.06252472812980196 0.054763215519463074 0.06500422539962208 0.06286796774985502 0.05440118365746394 0.06430703360132792 0.06235727106302528 0.05387499624934301 0.06991174409180487 0.06770165848203422 0.06279857894525105 0.06764060136166936 0.06474374426535316 0.056106310687656785 0.06529214060621225 0.061248304433464636 0.049006919828587285 0.07238029546246252 0.07131252527576278 0.0668933596303063 0.07266907298705498 0.0715746917300587 0.06727201778872692 0.0729377599233152 0.07177138537376825 0.06772604675968033 0.058643404535997375 0.05364524287577218 0.04292666664118359 0.052469313829142265 0.048192574675608994 0.03895902507630026 0.041733265577537156 0.03834740554078683 0.03182837939611612 0.06671861356650984 0.061195660430913075 0.04935292023049487 0.06756971492085632 0.06208662534134338 0.05045438693148866 0.06836864711543603 0.06311886644626416 0.05210503756499823
b0 3.551851187909102
w1 -0.932518815885734 -1.010972490737678 -1.0449753694217996 -0.9996678679719821 -0.8108717123265902 -0.44549882941686636 0.1017874024013464 0.3906669697292214 -1.0533156156837464 -0.9502856710443842 -0.8222918660307612 -0.6215994201334286 -0.3098803900478545 0.05559820480474083 0.38892044914688306 0.34764323229642036 -0.24125408809384766 -0.14905440871763498 0.06712477452195344 -0.2230469588875522 -0.11104226065822473 0.11006577026933899 -0.08344676511028036 0.03762765451576855 0.2254829345930871 -0.025315238761359802 0.007440328013495835 0.11979371971713149 0.05153056241977556 0.07813405120433004 0.15902338723251822 0.17736034644888787 0.20823701653365742 0.2538135169558089 0.06706673532555527 0.1217886767190057 0.26048682252802036 0.24603319442003968 0.3204871010438845 0.41107048674358226 0.3760799774502148 0.47393066963928476 0.5548492898318661 -0.0980997028480976 -0.025309890179663397 0.1845551923060298 -0.1022357749239515 -0.023903433659725755 0.1906499134627922 -0.06684889465994939 0.018520519283234785 0.22649715660288217 0.24289069613115735 0.3508392954416837 0.4731357261492254 0.2952228651509639 0.37169623879472724 0.45773930996300216 0.40322612102515537 0.421798072494644 0.4390675895409802 0.2414186435798975 0.3699721697277373 0.5201245206699876 0.25254854882549316 0.3794532352025143 0.530915994359547 0.28402965021513515 0.4034846100933492 0.5520606403572923
b1 5.54685568262439
w2 0.4217060989590672 0.10987542357182847 -0.23170223945748322 -0.6575159210898849 -1.1155263663017032 -1.3816776699434163 -1.2973701887337563 -0.9342698630198056 1.4134775377994582 1.4309423493476272 1.4234239126854522 1.3718400704802316 1.2287346711008431 0.9956083321005388 0.7199524163788701 0.6172896946685795 -0.8707466535385796 -1.0642207738608225 -1.2705767391238079 -1.1360649882720009 -1.2832107774791146 -1.3587681274843812 -1.367644963570919 -1.4375744463829834 -1.3807965223442071 -0.2945801914434148 -0.5254256082182363 -0.8546197988930943 -0.18875213271769237 -0.4061782718426692 -0.7377890446099469 -0.08118888535283146 -0.2576368825528671 -0.5598554460414369 0.12898546445881234 0.08940240984309694 -0.012451474709937061 -0.03153452865903251 -0.030851221246247416 -0.014373494092456902 -0.16840031380872095 -0.14990401957543734 -0.06169462164183223 0.2840368605504812 0.16693417570901728 -0.06435041711081728 0.28977326512118284 0.16335348072130243 -0.07661411991562891 0.2683449563644197 0.1383526977952661 -0.0971609647697997 0.6211814843430638 0.6051609911293947 0.6379810126432031 0.6694587431750849 0.6453433588163755 0.6475381468195905 0.6904500362670313 0.6629463450370578 0.6327057552593285 0.4585173953924088 0.4540608093313446 0.523589785175032 0.4190090916850471 0.41485262014958507 0.487769203312275 0.35379249921059197 0.34742542231814394 0.4175718478221233
b2 -0.6265014878770461
w3 1.2829508086801122 2.5976510898913427 3.6318926898527057 4.326788799917004 4.216368064860017 2.986671079623697 0.7960362642394477 -0.05468202473476098 -1.8920290955156542 -2.112939968237904 -2.179267330513063 -1.9990192639874973 -1.2396546048983719 0.2927301135195054 2.79382942649883 3.6486294048557544 0.1060481540596853 -0.38275261357878854 -1.2828442956335442 0.1397645755649883 -0.41775875137879426 -1.216587822384574 -0.4465523908607684 -0.9232333345512337 -1.3276471318037464 -0.4547003204774008 -0.6014756728295264 -1.171792430561468 -0.6231935820991023 -0.6931567789907794 -1.1215479223164178 -0.7862066042041304 -0.747489429576949 -0.9369557398731828 -0.7653664412035193 -0.5711379565045088 -0.13371815544983806 -0.6648273386601375 -0.23012432499702348 0.6140734790296836 -0.6107876034705514 0.04640996414588634 1.287160662793732 -1.0667075062512443 -1.0837205597373487 -0.8983296554759203 -1.1199178141439818 -1.140371420004739 -0.9662484546093534 -1.1859593992183834 -1.1774976243392314 -0.9973591693780671 0.1831049220631823 0.8395821843528016 2.1520785264939883 0.9274509264316284 1.4817581072548234 2.5733503452886564 2.219638221053401 2.5209119320002733 3.0993487692918964 -0.6444354570232877 0.025016528929552476 1.446450560731983 -0.721533622934607 -0.08083784412321308 1.3095347284872552 -0.7511791487415315 -0.16509694433183555 1.1495791192001212
b3 8.963229657528371
w4 3.8970888025027115 3.5491053992921215 2.502922736564057 0.44623445050092636 -2.514118526383503 -4.823692681253572 -4.792026086797784 -2.58826608453038 -1.278759338111441 -1.9896159443220132 -2.481344850562367 -2.810805848828131 -2.7308007922906143 -2.0207649286486022 -0.488239112498145 0.3641693445936287 1.1173335880144832 0.4391574237305199 -0.40046717516425784 -0.21764199683163882 -0.8411247474462692 -1.3716188608696303 -1.5748193940986628 -1.8983190487600514 -1.926915272703993 2.9850164656544114 2.7769924204700867 1.9489361939874423 3.137571391832937 3.171043217236149 2.53782230776813 3.025389177232858 3.3682101988267705 3.285309736587519 -0.1380218210839776 -0.41184663140946903 -0.9076658269022011 -0.4991579773059525 -0.4901164975544667 -0.5624890974584867 -0.927475143522854 -0.6763695228316013 -0.2094167184304818 0.5956337578828774 0.1603862718819282 -0.42938655880066084 0.6984296886865178 0.2777633850214074 -0.275587430862824 0.832105720626061 0.5010225064477901 0.07657238678650416 -0.8128609729429813 -0.5687225942845775 0.07722678732868196 -0.790219194280182 -0.6245822134410062 -0.15027366179210933 -0.262714339488781 -0.2810496031733289 -0.19314440694559487 -0.34078747302450985 -0.17388576285873802 0.45640243240252154 -0.19073415450444406 -0.06355389093731346 0.527430947183684 0.05465400353393696 0.10014453088436644 0.5879947638356043
b4 -2.9044258255403683
w5 1.4500431037189676 1.050739151138676 0.7060158221090642 0.41468290692381266 0.4013506341648682 0.9854341376961965 3.0202471075407185 5.518390164849624 4.781449824254592 2.1523904069399986 -0.47542389217714165 -3.5137500760558664 -6.153830442337656 -6.636923280168007 -4.3026337197938656 -2.1367943650736434 -1.2884124698311064 -1.4996132927948875 -0.9823254460978523 -1.0763054274918582 -0.9711439655170725 -0.21273616658864739 -1.1977996300197962 -0.4455467575430338 1.0110894347389203 -1.1278167891189024 -1.5941050158773191 -1.2534388667902965 -0.9960961401245378 -1.4383758076812854 -1.086238508269314 -0.579026441898626 -0.8705859905633625 -0.4630282966783385 -0.6086021450471649 -1.5318767393412722 -2.9198220009334004 -0.7583807032419994 -0.9909547712814645 -1.410982386590379 -1.697118581054806 -1.342269073656896 -0.5428873003955714 0.5111144934002066 -0.7517256320204315 -2.3393485864147623 0.7449722046299979 -0.47655063507840334 -2.006632019508335 1.2919395665048012 0.27309577510365995 -1.0592499005114557 0.8066275058714448 0.5318672729001038 0.570055358568787 -0.7433563733405969 -1.1339632604862855 -1.4058317170893275 -1.072281932220509 -1.5896151395887586 -2.3443551067286266 3.5430452708130487 3.4558877767711693 3.8123520896198895 4.006788292901289 3.9704530225590284 4.4130711307298345 4.302839522719833 4.350229230912009 4.905502185594301
b5 -5.352879206466985
w6 2.3377804897905863 2.0984171709089905 0.9671169832243646 -1.4226207691531658 -4.631223218640133 -5.605601810085174 0.4336586417028609 10.040633881640735 5.359207451214609 4.048027257201014 2.5921437853546188 0.6060805806298607 -1.6350363327574333 -2.2765222824597093 1.8582194260739604 5.251928059750427 0.015192193746121952 0.1322919453635647 1.8378788013041465 -0.1723845118962006 0.3555928846530641 2.8896515321258005 -0.8460196746438613 0.7486563818035357 4.711537410251445 -0.5068464549771622 -0.10419583402799656 0.9409031152823077 -0.7336205195900156 -0.11080840420108197 1.004358705780987 -1.0890163923389355 -0.04880366669713711 1.5295946387071053 -0.09351771029476731 0.5519205766466054 1.5817012688467063 -0.773306809431198 0.9198837542675057 3.7387787222552764 -1.3564408668599404 1.0638683375511035 5.598361802661146 -0.797760482018984 -1.0915812742284794 -0.7801396021068252 -1.0958692471258804 -1.4029908874597505 -0.9990845209617814 -1.7870624150762462 -1.8955335984225432 -1.1137091163063018 -2.4883419466170205 -1.8423514185987404 0.3867333853220661 -1.33466201955403 -0.7464177134102363 1.2763784321099396 1.3267330477777348 1.728874221444135 2.9607057462078634 -3.2920284976733525 -2.5991566572863882 -0.23320469848186942 -3.2596442322701837 -2.574443121449905 -0.23493846359878154 -3.059066104580224 -2.3626899043649563 -0.01342533661849091
b6 13.439661958712605
w7 -2.964592097599403 -1.9943274175641053 -0.7454201911523526 1.029595603078553 3.3771296288128685 5.645920847310948 6.9551945632667715 6.636631509557272 -3.1348833442954844 -0.1325111142291369 2.782407725525155 5.625147191950596 6.484616035730131 3.383548675903023 -1.3472323160292277 -0.03257152640918061 -3.8770150296662806 -3.213370294126458 -1.8883153321522443 -4.952534636123578 -4.847724895917228 -3.5907982213913887 -2.7262316777943605 -3.3284360570628744 -2.823383316974561 1.494004384458211 2.830669673655971 4.005937730351034 2.8918700779352235 4.451788514537548 5.750152509214875 4.314899138883354 6.091027392973167 8.102388965175876 0.2195806125927988 0.4232698672734756 -1.1948034301106936 -0.07154290604572594 0.5495782353680643 0.588076498834662 -2.1995551598384573 -1.9844206376841032 -0.5688891782065464 -1.6184587119851621 -1.7079789289645422 -3.0210269811865924 -2.1080623123016164 -2.1736929744679445 -3.189406505905988 -2.7005345777940706 -2.604772055195737 -2.9736503585171046 -1.961410577961399 -1.6476504836924237 -0.3638419944437246 -1.5451219890299157 -2.184322422843404 -2.31366382499915 0.1293821193565978 -1.1790889472749606 -2.862805678598716 -1.3806453285395075 -0.36315314462983067 2.011355611009964 -1.1030327873193986 -0.08616527357440167 2.3409433360932628 -0.6296820102064377 0.09024261368844494 2.2170261983864425
b7 2.388424368436577
w8 -13.783443254875879 -9.123996195416083 -3.829242035460493 1.9983572782628587 5.485491035737326 3.1200204337782527 -6.284471868302971 -13.053163050745502 11.642199380107291 7.451083185189245 3.218906059196839 -1.7087436837425334 -5.892368813332204 -5.6937851098418415 3.1776160536813873 12.127560603147757 1.8026450502055957 2.191632032067472 1.4502448453071557 3.333324944489931 2.1241130737488496 -0.8187221411542503 3.608211637895134 1.3080236629884883 -2.7651541998351052 -1.6050788856651224 1.7656351891080428 6.127469696981355 -2.2118788931717983 1.584022237074506 7.207831867883787 -2.662657774177236 1.2843137244335316 8.435211842175049 -0.21632804013603174 -0.6856863619660932 -2.1481390382140644 -0.6726491326146 -0.4757123273982764 -0.3471275937677368 -2.2631937507066873 -1.3657269041401487 1.1104406016736244 -0.4795561974992389 -0.922222782676771 -2.0443176769237583 -0.6305616810500303 -0.938802619627271 -1.773579785179371 -0.8296085446319396 -0.7984228360386837 -0.9770937617676244 -1.7549231559459364 -1.6757361528063521 0.915658634024809 -2.1254940350873306 -1.675329167393703 1.1050014221916677 -0.21598493259553578 0.39118308980707234 2.5375942882363067 0.26014997709178667 -0.38743537291323327 1.2442882385122527 0.7873521257756908 0.013789687034515342 1.3903918664128347 1.4447061683158477 0.5873753874809909 1.6453202163603182
b8 8.938419457166122
w9 7.288690003577226 -2.9093527446947656 -9.324339326448214 -10.48933800434208 -2.2225321004768483 11.335916381586554 16.450640786480967 1.3503454717654044 8.153193539493389 2.4892108484118434 -2.4526969522656388 -6.838542731949918 -7.674726675924377 -2.047188360299577 7.9389190576773805 10.310170133701474 -1.7528001468908736 -2.5640569316174946 -4.164399228667982 -2.252521506741298 -1.99793304819652 -3.179773259276825 1.0299956369050847 0.40148850391545937 -3.098389856152294 5.948295452753797 1.6410301368656766 -4.36040082120099 8.253267887802176 3.376639278243488 -4.131651678293007 11.604365596537697 6.562339333225278 -2.9109408348681343 -3.591702052596675 -5.082326210943283 -3.246423591502768 -2.9305378441803906 -4.865172795939626 -4.873590023771028 -0.8641511999401891 -1.809703759001727 -3.30905174857469 3.2696428705753493 1.1809099756596366 0.05829499286972929 5.009011020700136 2.655934720159804 0.5594376151250042 8.084336178740628 5.0769626439689075 1.0391279396368107 1.4427214491414593 0.9620553112989301 -0.24930478022871044 0.4354141770615194 1.8503894720283123 3.608937136139799 -0.5810427158392858 2.0229359897455765 5.89578025213179 0.9464805217258963 -2.127926257702285 -7.567816723705527 0.5579838638352447 -2.876448965670629 -9.059762661921345 -0.5190628389078319 -4.055717384883095 -10.768886804430785
b9 5.876821679042179
w10 20.92799622279673 7.9738562302994405 -2.2834332225221634 -9.09229552828146 -7.943231824948893 -0.3661512922222675 2.9029457088081396 -11.066007437397573 -2.785451263330033 -3.086045289105681 -2.1037364520988 1.0081457364685942 7.099172019805608 12.727598784883678 13.106357455202126 21.19284362164663 -2.601194080212869 -0.4275971769982953 4.474881945293922 0.7354446124398291 2.544193353971538 3.3582650353803074 9.9521310227268 9.926312814873615 4.421738101231101 -3.3788959011913535 -3.4723591706366768 4.186913139163617 -2.5244259762637293 -3.5205902366146837 3.7133624437346806 -1.535261228055805 -3.9839623199628718 1.0431985904767849 0.6651846405895555 -1.3277095599134434 -3.6600524236176977 5.960179785209376 3.684287997080621 -0.027060565387846052 7.970363737055443 4.748730574046413 -1.554449704594078 -4.763787736725159 -7.758093417503451 -10.902302236821354 -5.016860090330314 -8.342490603159485 -12.060995510067855 -3.879227193379209 -8.004180342650534 -13.398621315104247 1.1744726315021643 -0.8482252086969331 -5.017486342144954 -3.5869977063605574 -4.945555982401733 -7.758378540673303 -8.639453748290915 -8.342796665254697 -8.232367215620902 8.031005659273443 5.473662520520797 -0.9330516691064038 8.990564701007616 6.479332577077845 -0.22174598373478593 9.406775510176505 7.0402923147268375 -0.0433435624399418
b10 11.63942430192699
w11 -10.482351932439448 -2.453040532564806 3.356350660060829 5.504292652472758 0.20665234354416728 -8.54954147879626 -5.022405269464144 20.340801196795276 -13.574173522216368 -7.112505761836767 -0.42618491769236033 6.478091927548775 9.224921241988033 3.811303465592088 3.928984767317781 30.18226624470442 6.921293499432719 7.71938969053395 5.620948244310629 3.421100542942057 3.6703920471794507 4.3487349902239645 -5.852334631767395 -5.7062624314377555 -0.7164157674543891 1.60114391041702 3.6775065597648267 0.826420610528915 -1.2866560329757653 0.7535571241744937 -1.5437951584222014 -6.465464879896695 -5.281785949887688 -6.3560895206637795 -3.229641684102508 -1.354284537003695 -1.0282315088596525 -11.288550512398015 -11.091860512001581 -7.082738615599568 -15.673297170347453 -17.93583073233364 -12.82546387597614 5.906100520243726 7.737263697397336 3.578622562079613 6.4925650185569745 8.096455867365277 3.751494483382592 5.622091931465377 6.958375267692412 3.4469740447312325 -0.1809131964297459 -3.905873930811539 -7.946863844600317 -0.4083470463512771 -4.196465311654132 -7.128185187743375 0.7222670294867463 -0.5964471288262464 -0.4262030972563394 6.019262126402368 2.097817180889434 -4.386125666008867 7.840775614644075 3.887614141177302 -3.044559428902011 11.184681333800917 6.880621630626167 -0.6777779913225859
b11 19.338356012649545
w12 -2.206137613872993 1.0750794717740384 2.805371520705342 3.480530469901233 3.7277636768434035 5.047415506659572 7.305627288004117 0.3578665936565778 5.993751925530339 1.0640982453133085 -3.3446419153310454 -6.8109899351744865 -5.584376374746322 2.174360564158258 6.795005594238791 -2.549474629221385 -0.5042761941460006 9.920373740606795 22.266077329788406 -15.352200448323726 -3.2377257356286333 12.310412712307716 -37.983748115043504 -26.546479517677305 -8.809944381900445 1.0145455100254328 7.376365291898023 16.136213501562114 -3.2916666825092626 1.7469624946453266 10.160391447375767 -13.643305228204389 -11.468691135359382 -4.639667519041215 -2.362479143878896 -2.9165598480979966 -0.9464514029843882 3.42164037115271 1.6931033499664092 -1.3125883453434324 16.565981239289293 15.420476002774677 7.8816330768004885 -2.2482167186203066 -1.6389484945670894 0.7580369236376985 -1.1050567978094792 -0.5293456375521591 1.0897937554510617 0.6892319710155519 0.8281097861475584 0.5710746980998003 4.443270946816456 3.538120943877847 -1.1390317905329002 0.6845369360035203 2.278419610202163 1.9348192839865535 -9.823041255060282 -6.792348168465597 -2.343989984088369 5.5591248089602665 1.63690627640412 -8.183155534628714 5.008849902088016 0.752949569880601 -9.760036000231343 3.8589753166185305 -0.3163437435944596 -11.192032399553533
b12 -9.963524891137272
w13 10.203318385674127 4.588039470577853 -2.331952384387842 -7.8602109630019115 -4.1248930700922735 10.380880600496422 14.889354186936666 -21.9792866120559 -23.071259591599862 1.6554553436363213 14.627171344990643 15.671092596932558 -1.7658775109503448 -23.27082772801772 -10.12284786715884 29.035712442127878 -2.7906213801045987 -1.0280952850189318 3.3812511174926345 -6.1840811409413785 -1.0043273775334969 5.7300763944612445 -11.56338409156269 -4.594153327971769 2.4760329050836196 0.022713857435511464 -3.1801267795601333 -4.240141822053757 -0.1517089094769812 -3.9539481729369643 -6.423668138661982 -0.613127796616962 -4.066712394914258 -8.407386480561275 4.672070798225214 1.6368415850766436 -6.829858112586972 5.866048109084604 4.16147655643176 -4.740730702225041 3.9078149894762166 6.396653172681854 6.210812951660646 3.3674266936001978 6.326158454331618 8.22331349991641 3.300863062130928 7.845045695752826 11.934269881597528 3.617153936727289 10.909745374416493 18.71867402031689 -9.644526076128022 -4.004903705795328 4.699419148722308 -12.089417351248015 -8.17274152590377 0.26121606927174496 -16.338985730844414 -13.591679842800595 -3.783721271467003 -13.31305805255269 -1.3578617974785554 14.876401413928274 -14.967041306137405 -1.4861100922983352 17.149528337697426 -18.425602492949007 -2.639976921316577 20.4657572459084
b13 -8.277334831982339
w14 13.72284086136123 0.3261632122380655 -9.776910759820543 -15.101493277550471 -9.221266986336477 6.02308528548024 10.41302010537757 -21.50485593792476 -1.5441900703040896 4.330399151100661 8.788156747439535 10.931354645705147 6.214318102941925 -5.588818533405119 -14.655648337278063 -13.138367822267012 4.1848942713363515 16.266638707967154 26.614412588969078 -4.1117644313688295 10.583308303853027 25.09794106976792 -10.355650491844058 1.55208798751009 14.672748222669167 7.967621586261759 11.016576014136652 10.527529668961511 6.452649909721141 7.060426848960452 3.755269704159025 0.8044329646966308 -2.1494742336315924 -9.335862223013685 -7.208918004379746 -5.0013321673615385 -0.8159698578068926 -13.957049868085853 -14.383915806809368 -12.423919533554361 -14.79724546029476 -19.587596400742736 -24.81572233541908 -7.090717101356336 -6.263190392263317 -4.630013056597612 -8.385964430974319 -8.20867938228871 -7.191806561096531 -12.814645907054187 -13.802905368985973 -13.749439383645628 5.254929876981108 5.278415347446243 4.978748697713651 13.424180470240389 12.327335693565981 9.551268558892875 19.978634759787237 21.386901565678336 21.488792332241413 -2.7970096799490713 1.0007885494870954 7.126152246272735 -3.3400583482193804 1.2838394298496119 8.825869970749004 -2.3303974521041617 3.195007883166214 12.628704368283074
b14 35.85063304352558
w15 -9.194939435544766 -9.50644973881865 -9.134663861988766 -7.52671248291672 -5.904118887072035 -6.2707776942866165 -0.3687584339032586 26.4254643176584 -1.557166941465477 4.957718411378669 5.825279107937012 3.490490018591168 1.5197893075620834 2.4594488665556717 -4.769110351609537 4.707211691493726 41.22072348631121 25.372877818298154 -8.54746088911467 36.61982439895467 22.530802230040873 -11.89284959466575 -4.593348364623591 -11.555231085256613 -30.791667141980657 18.114532717373343 7.851463614548393 -8.24678606898996 8.890014966507136 0.4309297503060739 -9.543564107002634 -0.3907481640337152 -6.544722580136979 -9.294836978430746 13.12102032375318 -0.9397819405810446 -25.623107991779353 22.499858335127414 7.483700258821809 -16.80464757176236 24.52614397055272 9.343598503683245 -13.742748817151359 2.3714618753451107 -5.809839753954634 -24.30844491173034 1.6808524978728703 -5.433878955763155 -22.89622207886983 3.093581488626118 -2.638340140265573 -18.499295208205577 10.187961936243914 10.104531030955041 14.994346999683922 5.616193153207921 3.808685695252417 1.3302069758097046 -1.066223803155257 -3.1495201412085496 -10.167550226347892 -3.5180314982362892 0.34334365108778936 15.510113371653102 -8.752616276875047 -4.128882224267962 12.603428692108228 -20.938763451143696 -15.66553122820674 1.1878799943003573
b15 13.868904307453912
w16 22.31131812244475 11.113149606078753 1.0067343600976848 -7.643619069536067 -10.15946297701862 -3.020335721729437 11.716811828021498 14.14632798294834 -7.2549250450721585 -2.8019502360322477 -0.4244974020698542 0.526648253029618 -1.6297938127797604 -10.035035871486096 -21.369477748475546 9.980095531856469 -8.84532774193018 -8.567088217518801 -1.14216220014481 0.40330779386126614 -9.032733773020594 -18.638365116495226 25.497217572909523 8.826742614416782 -18.047073278512173 -25.024579632709294 -8.39430039940242 31.394896857547018 -27.10175028559739 -8.487862068199696 38.07185118289043 -33.96740560695372 -15.762807975947931 37.497744098752705 -9.431034828267629 -8.59531826097403 -11.023297365785204 -2.0925441153782525 -9.884078733933439 -19.23507219833596 16.802376292810358 -0.8256805043838005 -21.73440761475222 -1.4388751957571586 6.428566371149587 7.929620306354204 1.849322423497372 9.644474518368872 11.015470616893534 6.71616459199322 13.384703362745542 15.117148471270305 22.88166665203882 15.172099512343431 6.823537160046992 25.97832460051357 16.212341697543557 1.9495978562661749 13.575594801792711 8.226669597231002 -2.770863663084794 0.43731453792110875 -1.4114151398951267 0.5721479936382838 -5.683633054701239 -6.315436731671288 -2.5356439732821374 -15.019291455524753 -14.97655219286938 -10.94606296424754
b16 21.715754724982208
w17 -23.587022145559338 -0.46364983266303755 14.726754236728562 21.512220812230574 11.409387069576931 -15.953019493364812 -35.29586149907424 19.395685475976887 -12.458823002469904 9.429597538520335 19.152501751470755 17.87080622013063 3.9826504102015594 -6.640513913169091 2.334737105993359 6.00537024343272 -23.506561483086042 -11.02231332203411 8.242017286252132 -20.01563033004481 -6.469407644882947 16.787934902678774 15.095331230141074 21.155186301603045 33.38767898118787 3.364191069338002 3.5828393835735897 -4.448558576549143 13.260843767016514 10.535734726042374 -6.26639747626136 25.082728906442156 19.370225901881366 -9.013848795587965 -19.119924953782235 -34.87569818527948 -40.682638576204894 5.967574163591697 -13.860906967125329 -40.27753258446062 25.587992834032637 18.381281550030597 -5.034830888779176 -20.55929472615896 -17.586818763068223 -4.968944826928131 -16.076168540400904 -9.891232371790956 3.0165515112895473 -2.8447184514997046 6.03694488913655 15.423472743960316 13.956623310381055 22.044535426938918 15.638179290427637 1.1516457854005584 14.800881728637354 23.93259523627164 -28.657085870512713 -12.671069213748265 13.728525790362184 7.585804331702673 12.657295639588666 -4.120574435967019 2.6395446597357233 8.043078876356411 -8.65175735196529 -7.972462144520298 -0.4818767317414148 -13.306026509356427
b17 27.45663081760279
w18 -4.612844738890567 -1.1949050555752994 2.7465467190894626 7.771685052351732 10.198418351931203 2.272852619772941 -13.669805354914061 -0.7836552807163963 -34.05865904750947 2.6747695364623585 19.998068283660675 16.36134326224887 -20.058285477530585 -65.3905208692135 -52.130797581237736 34.92676428484183 -14.746064332539762 -9.156083534960002 -0.12038574661315231 -13.98172265458146 -10.064369443211502 -1.9754914160745207 1.7578695262990043 -2.427857965372622 -4.056515668522967 2.1498545066270918 -1.006240094167979 -4.104009747114075 7.91044595088681 1.6470592771220611 -6.456994541419589 15.897550030824585 4.716484220927829 -12.416943462217374 38.7547804282885 35.5011744185389 29.94040937548047 25.789770306557987 19.716995920899706 19.588964664209428 10.974151501956936 1.5426381439653472 -2.6440346921080415 11.527245597524201 6.724549976447004 -8.235102475411855 2.671880268350666 -2.6754758376157217 -18.296150599666074 -15.645614057900856 -22.49277370972328 -38.81528155145979 26.379220220290843 11.54883937517748 -17.339938724120923 25.729461214141658 13.980713718548131 -7.363347911079418 10.628334279510849 10.342981388784034 6.241235078892999 15.8729719423629 3.5218008843657653 -29.731206816481507 12.478178087423117 1.5756005382563836 -31.45844491907089 7.102009162693685 -1.2269073126370815 -32.420544336620324
b18 -20.84131158468172
w19 8.710429464661257 -15.068818784935361 -15.096049872379952 6.259435084293084 31.842604857236367 15.676376786834005 -44.723220334530154 -0.023744564363679624 21.549585555653387 -3.8346768327224425 -19.619599066807204 -22.57732132688212 -1.0816224050061427 24.297850355813893 -0.8721187486150037 25.41137435967228 -17.071031991971193 -15.24054035909072 6.106547629431125 -10.52529467486609 4.25448098302619 29.38744439952677 -40.0643850496137 -2.278443384220752 51.82791850046113 -2.554391861025846 -21.691083323526588 -7.971835580751525 4.337953903722193 -17.070458442034013 -4.751155168812139 29.52740875012003 8.239690675778666 14.887971712668595 -9.787429240446158 -5.636069952534362 4.169874771765466 0.1621691981130215 -1.6099667878383226 8.367336468867133 18.330220503166554 -1.108236439093826 -17.718506150569905 9.950533114156867 4.6353450860461605 -8.644103202021649 16.515201298214578 7.701872128656363 -10.948033747442945 29.483377037648612 15.000007264661598 -11.459711142228496 30.993575785389964 8.950546643437502 -25.51583552886137 40.08175783093854 9.086620053049332 -50.802535956216275 31.227683637711095 7.146744701913051 -49.352309781182576 -11.109024534399403 -6.9866243662225544 12.763780999306265 -21.796093518707835 -11.878497578185325 19.47958216948598 -40.100474831392 -23.580451877753923 20.253120111400452
b19 4.12085414914433
w20 -33.25801746807644 17.471816879026612 28.90588026836982 7.681725253832392 -26.79255321456149 -18.638191976676264 45.8719110069236 -30.72746362056338 -47.33019128084654 12.353061600269887 28.028742673731486 9.042871818078229 -26.202702277354298 -7.581939323252574 65.71208554295004 -32.68764065268348 11.285555580129524 -6.690981695374451 -22.11309930764984 16.670377319541505 21.037542475681633 9.14225171180415 -48.183312196810405 10.92209231002967 49.71680122675438 -11.862719049521766 -22.8909077754592 -9.384727174020243 -17.594169099087573 -18.893054442975444 7.47025067960387 -7.9567299448943976 11.649011362754019 58.09815946297124 17.51959305309295 6.60188596144918 -14.237411146785938 -0.8427847537571261 8.039571342449399 7.894986247330207 -54.795310361098565 -22.6580616777174 -0.564780899512477 21.85497597923714 8.015449185932894 -26.733278932177758 19.35528306085033 8.589297653716223 -26.485875171020844 16.136174213191183 13.846698336650338 -19.980690317490932 28.47764224851514 33.1366962089985 17.511086566619127 -0.2614371948835588 9.751060147299286 8.686508372750701 -17.67304097033838 -9.22544704072548 -8.528093106825636 13.947554994406232 22.43780703822895 -3.704748627185687 2.7836245723481294 13.68785886784397 -12.522063392417193 -29.48370825491825 -11.765010996542262 -33.10088897863252
b20 10.787726268825326
w21 -68.02883103786515 28.153354200790375 58.30971844360022 25.854824420919833 -45.55557320109575 -45.093726918098575 77.42613330732019 -20.609318500456272 47.82525037246646 2.6275924674785536 -23.343904965759283 -32.32560118072099 -14.166944984673142 16.205712175507 16.248862368602712 25.71317939435124 -11.964220030986 -4.91330865174089 -8.021257547148686 -24.109481867320383 -14.401784986164461 -3.9816668654580285 2.8409598067313575 12.455797663397576 10.75065333773884 3.491544735316903 17.193906647355682 -13.876306622086751 4.599507681237776 21.863957590743063 -14.870254138567736 -6.522341066029251 17.615260969137193 -18.20979765448145 36.36018477468008 25.692517115629677 10.084956148421695 36.05610048086719 16.00342132935203 -33.43146901470635 32.896411603016105 1.4595471852129995 -86.45259160105745 -10.18939292184452 2.9751054249756335 26.109022956146056 -21.154167490502374 -3.95396530703174 23.545944400412623 -40.35962577918441 -17.368048740084504 14.348526762283734 -1.5796096413381535 -0.5119916448456274 -29.80802766085781 14.390270073210816 10.44407773782042 -28.63676418723336 10.887823333863604 7.64836729803519 -15.458204429614149 -15.229471309586062 -3.308853687799245 -1.6025653023143325 -15.628705361724418 -1.6572424544885245 7.7787232045664165 -9.885326132640712 5.655842724241785 24.842271830498554
b21 -7.9724583394587
w22 -37.364587966433064 0.7494067046325511 16.48005627338841 11.950817046783905 -8.57075975644275 -17.14562844912833 7.531040127355644 -3.863673710500758 -8.949494225878551 2.0680025674867233 2.0271671603411807 -6.636069923000858 -14.160448504208155 5.590533840124914 35.979619044629196 -19.273961533719188 -31.29538244826014 -0.5306446829300014 50.639103241856475 -64.31830424058323 -50.480890016403 -11.061761005843213 81.08065353851855 35.33124676526578 -22.69615830664273 19.154613229948254 32.421817338033954 43.640913624919826 24.835854607073504 26.60656942863257 17.946320150573925 -19.638356842012715 -43.42897168377306 -87.64309378538798 -9.530151748637232 10.86910568236045 14.45069836996626 -33.16661998135884 -6.952560442573878 18.40410957739726 -16.651938722066603 5.284546207671099 17.466547214308584 40.56321031665144 28.882317920594282 -36.14200118444091 47.77982324908895 29.846074302910793 -47.079729761561005 50.414904366773975 24.755046622379623 -68.35837487475041 7.534631289652673 10.21497255599356 19.981535783456412 6.299960227146395 2.848606552162055 0.9884572096380305 -12.089862098064808 -16.30421702085564 -23.92862977579008 -15.906113900905105 0.7673784097450846 26.594635548581465 -23.29844592975801 -3.8540514225891718 24.450923737786013 -39.19410379819087 -16.97372326393043 11.903278752037458
b22 0.5548001124923065
w23 18.833602147862987 -4.805550350604961 -14.59813651222562 -11.05994756010516 3.2341144106033615 7.084230798881359 -8.263268632141433 5.6836454061022526 31.85665015900506 4.92130542068834 -9.165219715391324 -13.217995633246257 -5.400469817134553 2.3487694031340123 -2.281974411150221 29.873487933620446 10.559160373853672 21.363092068884974 5.278012916349332 -5.024626451033617 3.449139034614284 -13.239721320925387 10.023906662819329 8.534826392003438 -23.860641103247794 20.450564272990167 26.473435030807963 2.8034680254166155 18.46584462856026 21.9218681030781 -5.223476348140844 1.1776200939659802 -1.3162623907339066 -34.28199264297745 -11.402696739997362 10.687954947465443 33.26008678997516 -14.31906279945434 17.02444788643741 44.01517461668078 -92.26143933455563 -47.106484771349216 24.14234975628286 -45.75440679640352 -19.633964914901853 40.903819236798206 -54.447945845341984 -25.45965179623076 44.431756037218555 -60.43430113238852 -27.37389301356321 54.37538136069293 63.22812061217996 69.7142864139576 45.41149571626555 17.880119978301703 17.345447655366968 0.5257611738941674 -21.007624676214267 -54.703577859493315 -101.81684066579245 27.187217825174518 41.26393672649118 22.182052434915217 5.5607503291281075 20.305532706047256 4.630766829269584 -51.31217667032329 -34.177157511472544 -38.654663773956685
b23 6.877867822598319
w24 53.98958213426305 -16.887895165059167 -40.381748148688146 -14.840540854064464 42.51114977639852 33.88290687569656 -79.27489626014541 60.69931116317381 -2.0915460191572817 9.257675220568467 -2.0711355861543437 -28.378713882369755 -39.81708917879102 13.05875811508702 78.21107573580684 -29.683060376384663 -38.0509108527958 -12.407984570463286 34.623125039276765 -25.904629732991786 -8.618676620479782 19.21882223962187 5.581277284699459 -7.297723814070595 -15.585717694386565 -21.523163693471233 -16.457707963802285 26.885024238775962 -11.984938853667375 -16.566867996750236 18.36067662838143 5.675393883679821 -13.824941141916616 -2.1999334479374304 90.70551866382553 55.69461553500128 4.027923835250059 77.55850968181412 45.263704964592364 -28.111613253763583 -34.71252959018861 -52.159747084991714 -115.93225114591536 22.606026116829874 11.393657354056227 15.432390761569348 4.1817235569543785 -0.6248724013527113 13.418431817608521 -14.373443497785466 -10.709416444447239 12.855523478644601 -27.332953846642326 3.960189362736469 20.70969616140485 -53.70550073195191 -12.079292055215799 29.28613994827313 -45.0093136814005 -4.380877402605262 53.240248888166306 -13.268168926244972 13.428664448692597 8.722223188921626 -15.09411289306718 12.64999983419597 6.7420480549831305 -33.29868251673727 1.2827015876267556 2.086334209697242
b24 -0.32380230812876326
w25 3.567787904939419 -8.251979609979225 -6.623172947233814 1.5833813073878762 4.767687244777993 -2.3735431738568433 1.4744765630626462 14.445696734590017 28.670107725618468 -11.531046674113115 -22.830820268766935 -10.918813778980542 15.683905463255616 16.679804067254054 -21.02040487790171 12.157563684589638 13.81616878961407 -11.09392367788473 -25.402473927578544 38.06766907323624 10.667159177573993 -7.094768626690162 -11.933952446936791 -14.693590626835084 7.503692515017865 -8.013275961655971 -16.979633409854873 -9.188483108376047 -7.257352667367491 -11.349945291439491 4.088267415419162 17.151830452015613 18.208557723841835 40.54392883452771 -13.553732416992265 33.860468125703505 99.38314706468668 -85.091153461454 -65.31909951375533 -18.38366932166144 32.2702799689242 14.758380225092576 -22.58597575743054 24.46855003696622 37.984677759093664 36.05879928018614 19.544068329078897 21.363980997349334 5.120239685480547 -32.758360884563565 -50.9488741415716 -85.21921036979185 30.83693743038287 23.20809813507999 -2.708669176919748 38.75649316233418 57.94048679902926 70.26532554027098 -158.45531734699364 -95.25879890543273 39.894952012780315 -10.816249420517025 -13.572633868965951 -8.377128701035076 -21.639478695721515 -16.990059680401068 6.06580168334193 -9.417322900262688 12.741466818800841 71.98346534578037
b25 8.30203043006044
w26 -16.36780902353681 -0.13374048457764479 13.610750644088226 14.769913566839014 -5.677954690092813 -16.179432837161137 21.946308663197225 -29.6516711121152 73.28785215510526 -62.729495178746866 -87.22868627002177 -21.243974081760683 85.66788311207206 48.442929325483995 -143.87815306152447 45.58206894836148 -15.69124800400902 -11.909361812662695 5.428365776489586 -19.325191224048535 -9.026044409631567 20.571696951394294 -23.53416819215817 9.088468286670922 64.53675212051965 -7.910247266144212 -8.36804032301452 -1.6771319939632803 -6.460416333768763 -6.037313182796769 1.2864316672538156 -8.80165867944198 -7.811421192078104 4.420178072945636 39.93134857900995 35.40650888304119 -44.876154172869285 28.83603315081363 45.16731258888943 -3.789148775487174 -40.373271724987504 -23.490641415742846 -3.3579658990722008 36.265201141410245 6.034618850086979 -34.78407154737341 33.333370794737434 1.0171193108354224 -26.80918034311407 38.38000195950954 6.04530100874022 -1.1874444697559579 -20.999461355835926 5.2333601511225005 104.02545993172033 -40.03241446325155 -15.580250055255618 75.08311157394255 -18.28630344715013 -20.905379469353438 25.66939824774389 15.218995100448037 -15.818241456076382 32.15415661284636 21.783781871466008 -27.06490180006823 2.4134091436669505 23.380596221131928 -58.359149612642135 -68.05336399401654
b26 12.83601402813281
w27 17.676801066153793 -12.2801582711628 -17.433395936555637 -10.036129001083301 3.8826183552606546 17.579530409884036 -1.8417934725195162 -4.067377487842649 27.541968649769398 -35.62682726611095 -35.97019207669697 1.7487850382521093 30.420205692178758 -3.652588351712492 32.53200631944724 -16.336517902479837 31.882456900022383 -31.29800728114575 18.358029458034515 16.608572393986357 -59.15244314748405 6.171514785132435 38.212401054034764 -30.530710622039344 27.383165982250308 17.726369369286335 4.573584281696128 15.888957760235416 7.990909075174113 7.734796657405005 10.502401182239923 -30.128110353482285 -15.114102293088658 -18.02622726382865 116.87800545266097 42.60647919404167 -177.98421230988603 31.65019140826835 40.88764800099283 -103.64869193779005 -126.86741177444891 -6.842278586938908 145.79059126324938 59.49192433677349 -10.875968040408024 -41.54046201733539 29.67835279320728 -23.446919848443486 -0.6340779814117549 -31.48620943575766 -43.042278283377314 71.51861808464997 49.61258068698569 -8.956144030891437 -108.6838676800663 143.1784920698562 89.13029873337204 42.96266693311977 0.8585838451276038 -55.244223264494934 -23.19754495126462 -38.575494193942625 -50.567064494487084 -92.55413905602182 -43.548731985504 -40.85405883192401 -53.37912356207312 28.42640482586206 60.268683431848615 119.24553480286573
b27 4.484826524034772
w28 20.876183245114564 -7.261532721955298 -32.470475024350534 -32.353769881810706 21.557729146673278 66.9360412437993 -53.16754050791054 6.090727043302487 -10.113559296993063 8.020823043509608 5.563328724204302 -5.37885380302798 -6.975724108603883 3.1250912384589857 -10.519745638452829 -0.4132265689235441 102.56016530319752 49.19065128908502 -150.74816412293706 -96.93166832413064 -76.80768140815624 -148.94156457795188 -54.25576010789589 71.67233589705859 202.07488476949294 115.42586323607802 106.31652299752834 -26.589719654321787 54.13934467567639 82.1273468345483 22.77605247723051 -193.07954883618868 -102.42947022937852 17.50125952236183 -13.154850974880613 -29.34547102584112 22.7028553044631 59.059885605077284 14.663958892896382 58.78503414567792 37.52240073665555 -43.588767372960724 -33.21078384318137 -26.769880022372188 -21.262446992238036 -4.121819784071746 -16.01190714021462 -11.609674136817292 -4.899589558614772 25.8449358685555 24.180004608189087 11.13783636756847 31.577138522056785 -2.836388425262152 -54.06120449760312 -7.227435543317376 -2.2617541370055014 -17.222517581643615 -63.06416219468983 1.997661150304541 87.08402591834104 26.063136083603496 -6.87825132174355 -20.75790029396838 15.270221796036646 -7.9782034623889455 -1.7459152783783884 -13.68108108594523 -10.185269180415743 40.400311707059714
b28 -8.34731327886755
w29 -41.23974418717174 10.110445358689423 32.41421080435586 25.30582578773777 -21.780882493501537 -53.17452804970688 61.83520329736005 -16.003106272800938 28.401106313787707 -5.036902649871848 -31.519569941688694 -26.17065485412545 40.167754482221426 62.03373031604058 -111.00522639800525 -1.29980755150579 -1.3912038780364302 -25.74089079175518 63.49040058195866 40.191399225940465 4.82550781770023 44.88999746577579 49.40015817520419 -47.13842609536012 -125.90935452316705 -5.090803118401651 -49.14601945527481 25.956213839184528 7.171685755957651 -46.73792826055804 4.407669965160265 57.760265206331276 -0.1534434166432291 -2.8656966812040263 -55.231469346908206 -96.23964258564055 26.450998274383245 134.19711099171008 66.0976100689777 127.26996686906286 -85.06466723880108 -87.96423369094943 34.96447734695694 -74.29395960914745 -73.96814661099926 -27.06203197184953 -42.18941153721538 -40.09605580790071 -24.558539679269373 121.08236217591988 101.57719399962397 22.93979292807844 122.27015427037635 34.5648937935621 -170.02791566560947 -18.174622486622066 -17.898755763659945 -81.8426383194813 -141.014814661363 24.883113675984323 243.14855406390637 53.456208927207705 50.587162013251614 -60.794055903482075 -0.394471952650306 43.37864226085366 -5.722536585717781 -157.36932278056915 -5.494048166288555 107.96146638834747
b29 -1.6033900928629847
w30 26.181397288489404 44.39550883402047 -0.33759570864351596 -65.85064827974496 -38.14896512518971 97.60037262767885 -62.55579780270114 2.978467357248634 34.13290878622783 -68.35950108126725 -45.21211350704814 35.71710819473835 45.31770504620855 -80.97304180617772 102.19800446659362 -45.582066807072124 -76.47880090804702 54.28982377066545 0.031101531841825538 -32.98363515707755 -6.8455333589707905 185.30194013418517 139.77739093082332 -162.05525941588542 -27.19563520729128 -152.47918191264282 190.29421645114965 -173.73291769234515 -161.89079153273514 217.94510475595752 -174.3104135475057 -211.26740051205678 271.1542157168236 57.93581682327643 30.695354100437452 48.88188714770911 -44.8411457575664 1.7309428881169953 -43.2442437037188 -11.734770246573346 47.89540546899327 -48.967044573270464 72.35028957601773 -7.557579776527477 92.37205321786062 -48.70253989258315 -22.132208078636253 86.0000288510955 -45.08411531370665 -67.51236699234062 51.76717624357225 -27.222198176486213 136.88559147670972 -13.015573671851541 -9.599454707264185 20.30812521122161 -83.24442761256526 -118.30204220933012 -59.22665909699664 3.316935138363383 85.42850037033132 120.98298107587826 -54.675775024123254 75.2745689830103 88.6511128728882 -83.50380161507562 78.34938794276673 -11.105105373244246 -186.2469318379896 3.376069373869235
b30 -20.477208616843388
w31 -28.472022322443696 87.80659432345668 32.709159351579 -83.7171612813669 -58.33271345820673 113.56093813471729 -96.06635780881552 54.28763649891312 6.3548246934191654 10.088168792696694 -4.423049500095063 -19.802756951494857 -5.368140596613944 31.84324831579953 -85.7260559034186 37.80134539416039 -183.76706428273494 206.04895092646808 -58.904399398364 -136.70370789095492 288.4051453825179 -36.078186969337395 -145.2086133370937 230.68004598166996 -161.89818237971966 -162.9925600084511 123.30230633305774 -68.31178519235178 -139.45540289364035 122.31599649796077 -64.39929961535763 -84.22826237504333 173.12418872835286 -0.08479826841331546 -98.5538441012974 -41.05335070105999 33.84562775613609 112.52905648554128 153.8093915662789 87.6822808013137 -110.95967302665649 11.165064682969469 -66.91725056987156 -82.46178839456273 -13.969223069525375 -61.71446847295563 -37.95701368205206 26.724428486748423 -75.61358371388476 154.84902463746045 184.8501606711534 -75.14884595158007 -97.98412257853754 -20.719503965923295 -2.2752692099461855 107.61169542453067 143.58315414198742 207.93311707982446 5.442470378397426 -78.41394718252239 -134.50591658252043 -165.20272425144591 -17.434087718299516 -114.265306014839 -137.34510471127692 21.264320026419494 -103.41583850376716 48.70937695540076 230.0389328564372 85.02992177391818
b31 -26.248581698239168
w32 200.57292537029184 -256.2385169244484 -125.67428071115043 238.52387008181046 193.76105690848962 -371.03145761952595 196.77964856110896 -35.66063042299393 26.40805262155146 -96.79177271681637 -19.724177569467784 120.08379273874812 58.11592100543266 -234.48171546613986 216.86921685834375 -73.2012499828812 -149.33217816150517 122.41940338375687 -44.40397995969689 -21.210382301704314 165.23310430259124 -156.2891017521805 -136.25716547395433 153.80291686951725 -7.523643941069739 -88.16552525988052 30.603910321428142 64.83392376645692 -25.93162696542658 12.308841308398495 66.23209937480527 147.30590836922505 -47.60222852207977 -119.94068500082179 -67.2221804591455 31.072648812122882 -20.95340532684696 73.98180946690721 89.99191420425106 69.34253655025815 11.236241156881581 -75.35604377145573 -68.51600895601587 -92.25337793057376 0.7024655241943609 -22.463474085532226 -70.92967861957695 4.154863176565592 -9.865110258525775 36.537797365851276 56.48001101589342 51.80430092794726 112.82859636975753 -133.57562870295567 14.874956812741523 167.21300604958546 -42.9656037926427 10.389797234551779 -58.77841955712614 -99.08406945743522 52.99892386355157 91.0287281011026 -216.44136461139 60.248867961939425 96.82662797461255 -220.69153607761373 73.80448552626075 175.68016969304054 -179.21972335592957 85.24955011154908
b32 -14.061491413825319
w33 -170.77148629214156 174.9276026608912 121.66032178277344 -110.22481379773217 -143.34564889118576 169.95178576815516 -73.69264043038334 16.15212208214761 -110.31958087908926 73.4730953369494 106.54843816968268 20.220107939476417 -101.30138554804256 -18.831928946174223 69.89184699122725 -5.202274211583325 78.79812193532983 -76.06553077526056 88.73987010999467 14.422366034624757 -126.64496499811335 164.59896315280224 179.88088425827507 -227.2773135269521 -0.7692974496096631 102.41352622357738 -90.91228506280288 -25.704127525142624 88.39712054753768 -114.26870930397536 -42.325880242476295 53.47771496617832 -90.79446020835088 94.38846876275946 -93.64945049559593 -83.70176968030424 57.6192455126768 56.33685872611131 108.57120419784736 309.38837522775384 33.83839295549802 -132.42996707785946 -261.5463783925155 -50.54104150200731 -162.3897668849273 -38.07841633602623 -11.494798985285007 -146.3374926212031 -23.179784506708117 155.59994611968727 11.941457421675505 153.71913578902635 -2.0623386667225616 -102.28847596490581 115.10731453771794 181.54583858308732 130.0781707833177 162.18717041889417 -83.89789223427866 -121.26205315123556 -142.6411473297956 27.600198318774247 -289.92536716077103 49.471576809461496 79.36959277305822 -293.9895469174189 38.65311789942866 339.6321770782809 -139.7503385659527 82.75116028986511
b33 9.253166537738881
w34 -151.3247662855579 187.0024105713111 106.0679784787837 -131.85266710285512 -116.88027344600106 202.5636267732533 -136.30605687328085 69.47319492953262 -86.97193322870038 83.45695101967054 60.751616331818184 -71.66772333135357 -100.09109069373983 180.31246052980214 -83.1127337445431 5.78168884882489 -127.66159835774928 133.5321971488073 -36.10485763966928 -217.1771268004416 266.02249430554474 -87.1952038470631 -169.77613740200138 373.0658777209571 -210.65234817670287 51.60151510500359 -75.86964264294437 28.571175624277586 80.92771043816617 -105.00590756765027 35.04421067862133 103.74056945452433 -97.49177770459133 25.743097362406463 70.914678198662 85.32829751994015 -101.31530639905105 -191.1697133077407 65.77439895494923 -169.1703734757638 -222.74068638233513 298.48012006569826 84.28514342094421 108.0895158822352 -14.567366181632805 58.55708192447792 66.2078200243645 -40.94217352896985 84.73744735867498 -109.4157284585334 -150.8894456386867 66.5368856707727 135.4459133914035 -55.19602340754183 -82.52363528202632 8.426333340014436 -7.336207728856747 -259.95499054940956 -162.98764242142326 154.1789850123673 188.5369309940366 184.15242098856484 -169.90975455855778 117.96176722887746 168.91896554597923 -193.98799195444604 143.0145001768288 90.6686989035843 -269.4611887545488 26.792675499507364
b34 -1.0003925281312658
w35 118.42513453511783 -137.1468956587649 -82.57163772687916 128.99161164347862 121.55979525412383 -221.04645847374448 135.69180399914976 -49.944507178579556 -327.9897838429438 385.33860120016067 233.0656266188343 -302.73318953945875 -334.1431282570998 527.6441530458261 -259.9177879150059 62.94139156918536 -74.30074627229715 73.4169044234268 3.5246518899564117 -70.79088467894424 10.57767787783792 37.458484342599746 47.289496131708226 -21.257569369960787 5.91199210383227 -86.7677128801997 109.58344695712812 -58.0936642327534 -88.89974961718367 100.25937256727923 -70.40989831385195 -70.20712002915332 107.18851033592424 9.235484743967975 141.25312964954907 -104.44379608428771 24.031560127388712 121.28889287791841 -191.9140964501217 -41.27572723625043 85.93390993050389 -215.46539705765352 162.42801614843376 115.11108214509387 -72.03169828730233 65.49646799761817 105.37007546145155 -80.02270905905856 65.70278777436526 39.15195224198826 -158.12575047840474 -3.546360530219334 126.46702221714052 -161.84618913391338 64.29439822103565 2.7574707615995826 -160.1444305733597 204.9443184820211 110.1999081724585 -90.70004394131269 -75.39000935439907 107.07924284926476 -107.24909471187229 -33.91852693004949 72.05823618038698 -89.55717317404417 -34.263661857771304 -41.18422325759779 -19.7313748327886 119.19551714280675
b35 10.453318979663505
w36 211.82213155442224 -256.7318580218791 -165.4027655198043 193.28468616720744 229.67884968171083 -322.05934807807364 145.05431491597292 -29.714907605789374 -60.91079225270667 55.40958737502543 56.26730587447604 -15.69160664200597 -58.934009987697706 58.4048591936537 -79.54655448069279 47.52277388516546 66.73665412958485 128.37162704076016 -46.61742757361943 -297.8855998274592 -41.81917781135375 310.9301693186583 253.76262704724346 -131.95807727816586 -135.68955382179618 178.7154220562539 59.91576437464105 -277.5950426932976 95.9779943036811 -25.838988211033726 -236.49425526516762 -217.19756200196665 -97.31228687008196 417.4589017677016 -175.3174598874704 156.24706368186924 -56.31749668636521 -261.94277981706614 337.3235222302678 -3.5802709670921895 -229.60504676068248 427.4159457375613 -228.70562819747374 17.053034803542264 -52.75477495789228 -39.03663848405755 45.27895933278497 -68.65483150045769 -27.799578542315807 93.68609299842045 -28.0900076350179 54.92963145931636 -144.65049898875577 180.85843290025184 -78.48412632870743 -101.24389396541049 259.91935507537494 -92.38430490027072 -98.11347483417936 139.50903503324602 -34.476433727490914 -68.51008046233923 51.89420095428365 -24.472327687259764 -35.00664474912792 29.79826821674302 -10.064834549885513 46.50229304826696 22.60347119314085 -22.76024438092189
b36 -14.719357768581624
w37 90.42343119450494 -49.5427396797468 -62.332866207665184 -8.80353791393042 35.65436131201188 3.2644046086914615 7.169125161299794 -18.817418996788234 -169.8720336209228 228.51896826967467 152.55658579514557 -158.42421370074268 -224.05666822094568 292.3655695451384 -182.7900062032567 55.26385988507397 74.42488000379579 -249.26230952771846 49.512439533684656 496.0261675965747 -199.22512889193055 -235.4415134068527 -101.0684097503936 -166.13735671583893 286.0937621897449 -238.3405144759609 88.4962685500968 204.40622237475486 -202.40884783485149 229.57929812870572 159.83230447930174 9.909489549666562 313.46813026479276 -481.3428818343261 -129.00502370449763 152.17674528230367 -126.36958670426787 -187.69733357892898 281.899041888132 116.55184664284603 -205.96971422935061 287.9974080387329 -176.93792865649235 -128.16693440794225 109.75959125030302 -143.06674901417136 -139.6163007273725 122.90575455397948 -112.52747942246994 -128.26573583142698 235.96755978193286 85.60174929563297 -124.39565112657249 56.011026796012075 -11.616156955116038 98.19196528830123 257.44723948905346 -251.91534909223864 -262.01643510982353 143.5472234991631 118.54223420498474 -94.39514619088528 -57.691014600354215 112.26284960788625 -33.12358793364461 -46.66452808978882 98.55551009056694 202.99167101016192 20.00252831398446 -175.82519628550398
b37 -10.054127938820393
w38 1.5141027193570735 -9.87481367345339 14.06524929857362 19.603122110783488 -22.681958839362782 -9.82994185413306 16.93893207174486 -19.225711231623915 11.81230636343348 100.81895487810537 5.336816432130344 -140.8479854648509 -80.43787463952569 176.03973744986646 -74.94131015162884 -18.181913161277546 -123.20394006369894 195.23792052396198 -72.43268545067043 -231.42890109914245 149.4551317519894 95.83335628165115 111.01183053362519 -42.284810819318956 -63.59320217097601 130.0452395847825 -42.64969129127205 -104.81656795561894 176.82419285645895 -145.7971522345433 -54.86979102244717 163.929748983493 -310.1786568450727 214.90302971133187 118.07169874123053 167.48670975289326 -307.548164797544 -179.212400085622 -137.54364887174862 348.6347343586194 271.717574810623 -314.45997668428197 81.97888042136782 -70.3964549697794 298.6178516453551 -277.71376699817563 -172.23636841237075 274.572032914472 -177.812054508158 -459.1934766582164 233.98058861556052 274.17816618438496 37.64584433947311 -234.39660167783677 167.27368318465142 522.8925359173426 -169.15398430778578 -215.75429513985662 -190.928251244024 -160.7366129325618 296.1685222481137 -265.86574894112374 67.5596955833698 146.28839771759365 -244.59270024840768 175.98937870109995 53.888781278222886 61.87139994245549 377.47241229942966 -402.5095458413051
b38 11.43817756835622
w39 -53.67711154324908 54.950864127135645 46.520602851834035 -38.55606517024828 -61.12880812848478 89.91547886452467 -64.13193134424766 29.611923544770004 -17.64432601428151 13.687507725610851 7.782894488398025 -2.2366720913039586 9.844041333918543 -23.155294987468622 4.381713119533438 -13.185505216896237 -45.127830171245094 -14.41877091749802 -3.5723266692555957 103.009876533405 26.59984318449387 -77.71619749249986 -80.9804355299004 64.29636278378112 -4.730071262810639 -94.83272047589358 44.70210827775525 37.99063446196116 -62.38793203162797 80.86837199472589 26.64396160439752 45.94636006180911 92.4028491082538 -136.93499471873074 -326.6763494045884 499.4955313537839 -358.18440055076996 -731.7571351050224 415.6518393894598 394.18511364119615 365.71954403884644 91.40737712138008 -392.8711028119841 155.91597653283364 -6.551146054360211 -250.01247363002236 190.56689022751723 -137.50936175646203 -118.5374841722255 -2.7044986024039654 -303.09899283470514 467.58760462617096 252.70719060259623 -30.55180527491699 -177.63007585300582 -170.0817591099841 -447.43004404928905 374.9368907422993 467.7732947673137 -453.9285935849042 201.1627355457439 215.13703710080802 175.1104046728671 -288.3312114312424 104.58196119205638 142.90361315160428 -200.4590199504212 -379.1887769920776 -61.609386783175964 315.6528751316192
b39 -19.6985782329641
w40 -17.752530327705774 41.785924036720665 5.453175206198531 -45.195341342578004 -4.4868256584152135 56.19750851022782 -44.26905819215268 17.650085344950654 -33.61121819667595 94.64668568566938 43.286331399473575 -80.98517130937005 -95.74990206018052 96.04650781754425 -28.07027432575602 4.396734803755123 205.588663260573 -225.17106249231773 23.381170540872244 6.252060747799954 -165.63477146843732 144.54787155247823 37.06979499647648 -57.60071715768143 43.5638604766418 259.05250649721535 -177.79468724278007 -36.439434384493744 209.75936150898718 -139.06487814357394 -14.275001161210282 -52.19297770876285 -91.93482061148056 126.8263377759627 -320.27035088122005 218.5098983685357 183.34733488559974 211.4125088977962 333.0536595274039 -554.9255783719623 -436.3359569453991 434.01025287653766 -49.858083573226565 -523.4055500447089 357.217669968119 128.44647359894756 -468.94327614398696 409.09452299830986 10.09404099693176 -134.73710098947004 487.8988761774029 -488.8588153554889 307.1923983114721 -466.4568358669247 107.20928334979041 211.26324551945322 -576.1942610552759 334.08296740834373 412.35240412927595 -384.43528588190026 69.55300467981252 196.87771824214127 -113.43367089384758 -50.785701341161044 140.38470262365186 -28.617127020859193 -51.211945782065484 -116.26664830115962 23.747312291424507 82.79700841166516
b40 -0.6469672893647074
w41 1.3223414737822292 -15.719325167124083 -42.92676802114138 0.4417557101051788 92.23407489170049 -50.707000395234765 -0.2819912880817091 9.184832546122951 21.656331373924836 -77.32544209384217 -35.9544680866693 93.49600055880892 101.67959639956152 -167.26660486843298 92.44169999968413 -17.442800023171497 150.50780359322536 -313.20697111766896 54.44333306795473 152.89740731720292 -149.6266226628066 135.9204688778433 -158.84126016639468 235.68890666107367 -148.9848670035563 2.1870129164860392 42.142874101374005 -47.55030584884496 -45.64287278350499 230.1908646381175 -57.45094748766306 -389.98294745661036 317.27699104103465 -69.97647561232463 120.71831084422944 -294.5315166987139 288.6860013298841 -25.33664473197563 25.186592400526397 -33.74011336717465 -279.2556492325025 459.1704865057533 -246.40899091036803 313.2484057373071 -570.8968576936885 221.29817159696793 330.61334712150017 -577.4170557409554 161.01128001914373 490.86947394616385 -415.29932058854513 101.73314457534744 268.6197462619808 -518.2318743640608 324.5603502042564 791.5104836718574 -563.8410582383664 -329.57198428910147 -46.84363241845148 -376.9783861880562 387.9653602439962 -256.1722897969291 54.81987277740685 322.21502561092194 -293.60169426860904 222.0480988344215 175.10765284553693 -66.63794660353966 451.68275855870957 -590.5548457507207
b41 -30.286078656748565
w42 128.53189856703253 -102.32830336282557 -157.42987797290832 36.87297848471367 291.73150381790583 -212.63786154655045 16.700499136923955 19.993873223573388 27.439466047300485 -14.647366371979844 -35.62338960917551 -6.703766881924159 61.28515990549276 -27.474411594433015 -11.487619424643748 -0.8600180252295521 794.8416122175058 -978.8982973565276 585.9806007239674 -111.01202958044173 -524.1061208476777 433.02353726503486 -681.4472160428488 1420.0331109945378 -816.0608265700627 511.2779477992508 -470.0846732170948 3.46448685312699 121.09577455527952 -121.5778111878847 -285.4666832976321 -735.5117645115436 814.5133036461016 13.166330275269496 239.0982140958211 -134.35890476250532 -147.63051419824006 -98.18431825448712 -309.09709278917217 503.63222787504446 306.8157128310752 -246.47224318579916 -103.61474800494757 8.49648402607441 224.80430126176273 -285.8168236288621 -110.78291581328673 276.1812188120431 -224.12581274878545 -533.1017950055204 337.1042203354818 213.89989360389265 53.45770299701603 -5.781116513644177 57.59068252625073 -194.08508866911575 125.80067572809324 206.38380638788198 -188.90742541169908 310.93849260312277 -236.69079456171258 116.81629967222632 -176.07715737653567 -86.78184105084826 78.12860054756949 -198.2155837531984 -100.13522979393802 97.61133190106233 -6.582662672641232 204.6280853542916
b42 -44.441478231576305
w43 -55.664883567814805 13.759513105894596 66.01518085494317 24.33765717918167 -99.52786683875846 70.89507229149535 -35.6275272011837 19.216692804809348 -203.02464457183794 295.20545762727716 142.9700772318523 -192.3225905380308 -133.63154556796985 66.3068296072128 85.5826353883403 -50.55268590659188 178.01922860583014 -366.1408083685553 145.8266104324018 96.13120955333353 -212.32729110365017 253.49438054219806 -326.7250145255894 571.8884437201999 -340.36779418849704 129.083032699828 -88.04891514001477 -80.69546325206882 85.39731322977708 68.44969403686967 -130.35455367700246 -209.66160427714388 104.03568766306957 99.40918204300925 -1252.0291740361636 1197.9658673432473 -196.65817526039783 198.814392172879 922.5371719259562 -926.44300653333 708.7938449459714 -1577.2016425301133 855.0423355468918 -466.5076458985625 187.09045307763094 364.3355361828498 -2.588868826113036 -93.72650006428225 386.00733326102016 909.3541280231045 -779.918186247308 -409.18565900999323 -587.0375126124226 617.0701319282574 -111.84134257055905 246.05189807877616 333.97958078075357 -636.0717162117328 156.49683228537336 -635.5862675106235 529.255221476088 -440.1065436077119 248.86423054212403 248.90415375140205 -199.99843690729992 68.93782096971313 248.2451881017165 617.2816584308109 -369.47194023135603 -343.82043818573544
b43 8.902811552650267
w44 -81.29190997678201 80.81550123707797 28.584744958269873 -28.715079606552873 -24.15897760406065 21.44670457936687 0.9908337319306767 -1.7865027594003542 68.64999105636535 -48.27051940084147 -86.18307894110916 41.90243231230262 147.13481159034887 -183.682814304016 93.77010902675298 9.45823383298652 44.570924356225504 39.36175023029607 35.3125393371821 16.179976953429563 -38.12814108113282 -122.69125746764398 88.13612570049739 -217.23191799069792 186.92672082460626 -7.399075036964916 -12.87509573548387 44.789889364912085 -33.5184163037252 -59.56873398794678 -11.261763293173779 77.27122844075858 60.025735959245026 -57.45781306173598 -967.5822318982309 851.1021945476019 -364.7891502368416 -68.7443350027068 713.7584569206377 -316.41673119260605 335.86429878116843 -579.6243396855014 165.78635623829075 -190.43766726219567 184.01044025603665 128.59048715383602 165.1040187192076 6.515240799091006 246.39032479053282 439.64853738101374 -756.3590710032223 -38.4813851822766 1177.128368015595 -1090.0351508262654 783.9090682385852 -168.22419634652906 -520.1268498899892 266.78255876467125 -1486.4092954523073 2440.665642065978 -1049.089157746176 345.0403578087525 -529.9009148319312 -39.95137581182473 -223.08444628240522 -223.79752083367896 -421.41094315113594 -672.306416060796 1393.1659914483016 11.9044584714145
b44 21.663781515866773
w45 5.3396218976411705 -63.99172769178541 18.53578282209876 77.33616759563397 -45.769781637990754 -8.253991163807306 9.546108360346302 -3.4343235046906884 -90.91952379014495 168.102480334948 -9.073436764114566 -131.95390773499574 77.63322728432904 -14.169609632866065 -6.796616360238813 6.978381455687389 -1975.3446972885213 -1742.061792410833 -1058.0349583361617 1681.8918730515288 1171.4008674619645 1401.7488079464883 -404.48314719327834 1.115474097730123 -492.00577062831843 105.49388336921938 36.15625496907155 -392.7964310843384 1966.90859908866 1724.4018335290161 806.2261611713582 -1185.8421121451388 -1497.5124939081832 -145.04941866686752 325.5032459468357 493.00558663668215 191.42906433638245 -81.7076372651017 -599.631265796309 -46.73576976213638 47.48576626901591 50.44823949932574 47.232444315762876 -212.9905049650695 48.03696074464974 -196.38510964086151 -418.2817789470048 -247.38561761251472 -318.5953025082832 434.04643500402165 122.57894148515159 378.87946118635705 -159.43672224184363 -125.08831371960241 -89.09400970963125 -114.67028619012646 215.03934977173526 248.3450707776214 -142.991788292702 374.7936005537974 -331.97681761026666 134.73099079863897 -45.50396208225373 -95.28683538016378 234.4902152813681 57.227280508709306 -21.925153984025695 -179.18692945612682 -111.95298323167682 136.62635998550908
b45 -14.61000365688366
w46 1192.1311521953737 -2955.7663174753407 1177.489450969403 2580.9433801921136 -3429.546829054457 1896.38403174712 -539.1906051298455 105.95488463996284 -304.55065954112473 658.4571188080404 -147.29680639345284 -613.8549420361726 636.4592836845696 -294.94969143758743 65.20568510386265 -2.525540855977133 192.8572046660343 254.97233522730184 337.2269452473099 510.0673934062389 -1358.8487450662801 239.69119035621043 -494.8394582747145 916.5432998975612 -329.1013199870737 -439.34875059470767 724.8946878862882 -283.5025958242977 -539.8569792137671 320.198435395413 -570.9842943849959 836.0698669841275 -920.2426626063125 606.6602687704171 270.7792057837045 82.81299611083772 284.55991106348205 -92.2891727803193 -202.11615684901022 -122.27204987593566 -121.43802357558181 255.88599740050435 -81.38950965925915 -63.668671026838744 -125.38183906789456 -73.68849213628825 -212.3794235096945 -223.48550840779953 -212.9454748673682 191.25698520241218 263.0740046013278 171.65259326439843 54.455448638055415 -172.3948165515963 9.002936687820403 10.823040744243578 9.379185160434416 93.50627132021789 -130.38602383431893 201.86494966877723 -126.99524333489468 97.72421227871982 -60.617670341254595 1.294584782895154 100.49227761197294 15.896888625245554 17.629049917617486 -150.90866894476454 31.843604266731734 -7.543944122960211
b46 2.8858337406704457
w47 373.15311321450696 -882.5417232017874 277.13975859832743 794.8391134766248 -921.8033087418146 452.6589148027973 -105.88843211704908 14.840068862897962 1411.1051379224734 -3507.5294111321205 1133.0911927818065 3325.934767542462 -3904.6520394358254 1967.9913958550094 -530.7015903905562 98.20799024456203 -54.77442129408374 -290.9440865418155 -105.97482201211955 80.3922572196127 162.70693016501724 184.10693704314372 -43.71935571870627 25.602400087098157 -84.85638340114542 80.50772614968183 -89.49174032844034 -23.41772392793728 167.7016153987439 145.94374265881805 119.97913981773395 -232.888825679805 28.11932277712031 -75.59701804131878 -397.5902923536677 -156.67168846577934 -276.9297735962492 441.4738598354386 -65.57039377463785 280.76896422473476 -62.300899893720306 -28.966775929269915 -36.89083362880481 -8.166549118511066 234.33325760053748 35.007871293690755 245.51232231218512 340.0366306421742 185.54821679624558 -62.44098880849872 -527.4767075519159 -114.2035479613063 145.1873181537456 368.4952264791917 229.79644340753754 172.46039171561574 -676.2208511808765 -64.13961381007266 -100.09422103951182 161.64079647929137 55.02031113553514 -250.3952795657062 288.8083405961612 -148.94648874564191 -363.97943774183744 23.903847835261786 -336.5903803546063 392.7860504657747 -211.03446815607 321.2052050932723
b47 17.799472668647233
w48 -496.7501708515096 1157.4677673174538 -361.29355438345664 -1062.1857241905775 1184.5287408070053 -528.7781190672065 102.55567164160612 -18.88327799459124 -22.278174660374326 96.88595327588573 -31.957006759101258 -122.80611551584646 107.64839343415186 -13.083133289927527 -18.789147851113896 3.326487692323759 -702.1495976175037 355.26419048010484 428.10101460364183 2002.6418050730135 -2544.789901191348 630.2748453314864 -981.6769550945342 1412.1902750705406 -497.49059048237905 -1169.6073891174835 1814.556070217113 -708.750713108653 -438.3630666718949 1311.2587703188594 -1092.4681853020913 1568.3287455005802 -2679.1796226449965 1304.4807461435753 -775.868914971904 -1440.8629097457049 -657.6529593772402 764.1964591411265 716.8211156593463 707.7774447703127 -421.23331720774684 336.2843476695782 -369.5595533310404 441.31756902055776 299.7337491291989 284.86140360021784 1025.3685246473078 1080.6733135139084 694.5754459166347 -1302.9383383587378 -561.7407400905405 -823.8552608958095 820.1193146907983 1282.3837255361236 698.9468914880061 -344.66298546007107 -1243.8622424266232 -452.26934535469303 34.50707602332771 145.35451216813652 155.4907064620603 -441.49683583974326 227.27276683633733 -250.9136519697271 -1096.4439476853504 -679.3905972670101 -813.9946176470869 1124.2613950387151 82.77975482631312 764.900972177268
b48 3.47875132107135
w49 -503.3585979694669 1198.6314791839498 -396.7329745466631 -1043.2414466549133 1190.5753886333798 -559.4329617741956 131.15791724250093 -30.527102841750438 379.39049750548344 -928.7804408382447 278.21044069403194 901.0558278898824 -1023.3021638406254 488.7481156873257 -115.23155672519611 22.93090169102456 384.0939087575186 839.0023814382621 561.0416660369804 641.3667314966115 -2173.8507299509106 -2.667402947065591 -611.7471708134808 1137.6950598791818 -214.14397495575352 -803.1968909355903 1218.3825261345419 -364.77021501195105 -1101.439015267098 281.1782675805094 -952.8206754657125 1473.0899052789837 -1245.5812163836126 924.4077913226428 1492.32402994868 1885.1444595941805 1074.8655545470297 -1307.9958148582182 -889.3191729101572 -1165.3237544970689 433.22026831308057 -232.30355961515178 495.4587438255846 -676.6892257288303 -543.4642782384126 -378.68113473000903 -1728.074667018678 -1591.249141614571 -1029.6213326838447 1741.4801810084675 1426.1652264897982 990.267017292975 -941.0317345264162 -1503.9242259973057 -692.9641926161903 647.0309964419689 965.674940952172 712.3916424605435 -344.55271251658235 355.591258568323 -396.0325114767848 480.8190704602738 -98.4685226120263 102.55775049992053 1283.1739988735237 903.5292302886353 672.6510250707836 -1294.7789184827138 -334.43159789573434 -542.1665684888266
b49 -40.284845387995865
w50 -60.556176376554724 118.14080291594365 -68.2883927787178 16.7869187105128 -23.704591588193562 17.629440784942965 0.057028285295641364 -5.421383681075989 138.10366965939787 -232.8758816745582 -73.00417066585403 271.655575779442 -93.79875708057997 -23.377809666702916 20.544006115467084 -5.7393038524524815 -263.024283637991 11.47507797418396 453.8047751101298 443.1321275134072 -434.06334891741113 -112.43718695461813 -198.0360939050975 288.9552770548574 -97.11083895978764 -155.353325150833 253.59577650031088 -94.59883507114806 109.38269689164531 182.84862128141452 -529.9555828392014 39.83598047484131 -281.5045378929076 379.4951217947511 -1779.676668693501 -208.26783502943408 -1556.74293524416 2295.858712663116 -1244.2840852984007 1677.1202001725796 -819.2953503179273 787.4609568646268 -530.8306124179707 -291.18619054883084 1508.615284693536 -80.78032173986445 846.2258570529017 1718.4384919208733 716.11711139324 -40.22145936692103 -2851.295620876842 -115.86240339455938 -833.3476536834265 -2202.3171904040396 -1035.5169563224656 -526.5316240930861 3272.3590703588907 220.85374940842402 736.049033266338 -1432.3933523987973 256.1553838072261 1162.600290380538 -1239.2603090859752 678.661948740777 1839.5518359826697 317.31161745408025 1511.4413397617286 -2404.220362909804 1327.5448097503343 -1652.9046612899533
b50 20.780711263010573
w51 -147.33948016844204 340.34858024788235 -181.02523434225205 -96.91943668793995 128.583219146028 -58.03842369293287 21.502977470428128 -13.664185074018816 -244.7241387665116 545.1919443657933 -67.62371431025728 -540.7813871152773 415.27728688737574 -110.63824214611682 17.770442584947716 -9.010279844352434 515.0126696394631 278.43932089950795 174.12695753371702 -506.5076976717671 -91.4786431353686 -320.1521363514755 49.86184088836125 69.59135524763425 102.25213816942149 22.152781942561553 -76.37670047990086 126.7967600724591 -469.31684647712285 -337.77115526771786 -79.2104849882858 233.8752945732807 366.2586007694735 -61.90040630465184 -867.4282051670341 2343.017611103201 183.6296522604576 2352.748361919446 -4050.452350240824 612.3407606916284 -1355.7378859451983 2010.0495583976635 -467.09118512251877 -1406.8297719626858 1756.0702862118635 -1141.5850141913409 -911.7270163985316 489.3526022470579 -1382.2492952511088 2258.9377147202918 -2575.1337297234477 2148.6596091537995 -197.79399157766215 1303.5463348941978 430.9502018979679 829.0969398265863 -1898.0769437931847 -20.89353183680981 -505.7474109275589 775.6108284394838 -119.04738857994823 -872.3252869569754 1121.1535154589433 -508.8834001420386 -836.3370466437367 327.7290329926689 -912.41320319306 1355.0176116654725 -1351.5946100092256 1072.4368430090326
b51 -13.226222267498157
w52 -36.22722697780324 66.79495629863094 -19.536056133012 -18.40711426740318 11.019463671703358 -11.861622093691011 12.998749316746201 -9.500582927891555 139.5274506731695 -287.7810418962345 43.84175539869141 302.16819292356183 -302.8150330426335 128.13322653456288 -19.74541067387328 -6.5559413457951266 -278.6865344040256 179.87006861231038 476.8782533344041 131.50177376966315 5.075646203417779 -521.0596052925931 -12.61362115762182 -24.98614978533877 134.3463166679882 31.815254375550122 -31.979598135221114 100.10189755641302 265.658880014165 -171.6361161067719 -429.58269600633645 -124.77046265688509 34.623760207295604 235.6957156436676 834.8376082720358 1311.5040404015112 686.2759150637356 -365.09357175899527 -1300.6527009265824 -494.60025997947173 40.43359197580565 251.32367779623962 164.71793619553688 -612.4373166795091 9.179684531565925 -371.7230657984066 -1184.718138645936 -751.7624125098566 -781.0033024167241 1264.7074359150004 523.1069789501391 747.9145489799544 2688.275485915006 1508.8492762666554 1626.920766689875 -3536.311679812948 1383.7089952111198 -2339.6121120163184 1767.2785580363982 -2000.253239941394 1082.3131053535603 584.4557708767221 -1917.5940965489174 530.0245715504569 -1509.2712858378932 -3003.299820190107 -709.3306804685036 259.572635240047 3723.3689256357684 -115.64139800563412
b52 -11.63127250392963
w53 -42.354934945520206 94.16398243490212 14.249462062851341 -192.22196246332916 188.47016755542586 -68.70181178224583 -1.966680381615538 6.95984098865627 18.307676851159037 -42.25143295087825 30.590309694757952 -1.1720716866996141 -8.789092208465066 4.494744994900393 -8.540473954361463 2.170600553180951 2868.5756511038608 -468.69706532927654 -4407.95549731502 -1934.86883973267 -458.1071430944291 4284.404028056441 137.98629755964302 501.2848931990672 -1004.2204269458679 -312.42445922791165 413.0376397706312 -749.9306994765723 -2902.323026669385 738.3338093773182 4014.561004730896 2158.909245662461 -707.4763175044286 -2058.8427243159636 -585.2242842611523 -26.335981590916987 512.6445869403775 505.064854239347 -25.631071514896004 -288.4413079884956 -70.45861717399912 -59.037795853897634 62.89295046625533 122.55812043922913 83.3142283766906 -273.3417167689886 499.64728733965774 108.55163920442916 -566.3402261287968 -445.0431979674084 -128.4932047496931 570.0188023628201 331.66156327562453 -97.90596691914581 125.13270159832646 -553.8793598304188 533.9419597151305 -211.28821365511476 261.81557130524936 -312.2250412509343 75.32956856726464 200.37203150664257 -410.5839107423223 129.29694938161117 -46.578912371133896 -361.5843098699951 55.44316924395581 -170.22047930660486 621.0520646748183 -167.56469005553578
b53 109.31175572067205
w54 33.49200685440176 -64.27673004363906 23.005928241067668 26.091644574475108 -36.159524016753124 25.242432748774164 -9.99987769163286 1.738837476883157 -91.40257443462976 276.76431200682833 -240.72024293260645 11.641809158483902 81.28658571805373 -51.39185306644614 22.61393507864163 -6.719790330977603 461.4339585094731 53.18220446492532 -732.1450414178763 -303.1251575273827 -197.06352357252806 710.9791769772838 34.149318058440336 80.03503013722897 -145.27020701248262 -15.173916883092925 32.857820978647545 -107.90529796795668 -418.000412175394 -63.838026891010024 690.0705387281374 206.18697969561794 137.67921974190523 -403.0711336561332 2827.8004572349932 298.8937971492916 -3945.4669765447024 -1828.2748029098846 -773.3240624575992 2824.8962074047176 163.4739983817957 439.7605876990948 -606.237073154947 -1118.8931318252066 281.2240824664449 1599.4912106253312 -2946.580342677565 87.33138467217903 3826.481112466961 2893.636920999708 -302.8190258720141 -3656.136538981035 -879.6365424502111 303.7483237083047 1398.1509793972903 669.2018094659974 -219.64069849165176 -1001.718583591865 -92.16376014576029 -25.656061821069056 190.73007413060097 81.78598732568524 60.97103789376091 -279.11252916256086 735.6713588679626 -134.42244877629932 -1355.4901448814278 -523.510720054591 3.846538695775821 1065.3873663982788
b54 86.08189148598754
w55 -28.02482525262767 138.60649140040013 -231.55737984179325 187.2043517140449 -85.10273414321279 21.46800846860626 0.2814515128059395 -2.1923655235705137 -12.0286806577622 35.71425610513494 -53.64155968647763 28.269638435560577 33.49922407703215 -54.52926719977746 34.909097908931436 -8.530897056293451 -71.39296790375533 -76.20014355157357 203.33737835325576 25.756188391822985 137.75833024712557 -222.8185744817857 24.124465311609036 -80.45742049091915 72.92799637618201 13.357115424215431 -36.94038654478843 46.873286819510795 72.35778222824307 53.73465035306203 -177.50090834505295 -72.78010483165751 10.197055477121392 73.97978164770281 -783.1705010561501 -406.7077502278233 1193.4036684647801 436.67220399850925 555.4707223613847 -873.6574974786068 -20.991311707891228 -204.47962220337214 178.78272007714727 409.55201135608786 -126.67697114327966 -431.8093243830902 925.7461101427637 107.86519292269287 -1096.2720147272914 -960.2030516631742 59.011877794335085 1015.4709433386153 -3133.5158654969814 -280.18849014060453 4564.321443921783 1946.754280699999 851.2121824932028 -3458.7187176171024 -72.70820527026439 -551.6976618321839 646.5637554110101 706.8476441613773 -294.1954685070329 -592.0721339209191 3059.8693100254413 -38.503827482616714 -4045.4110695857617 -2430.7607856579816 171.27933460180728 2939.059457572653
b55 -34.770283778228475
w56 -1047.9053448821014 4463.205679203114 -6797.4791579021185 5116.36406768897 -2279.8496990832823 668.210376892424 -103.16838726212565 13.303003466300584 12.33930594611422 -21.695306185231434 19.166176491868285 -27.14755692215307 35.51019451504399 -23.112907755191895 6.964887156229281 -1.4244190388344375 96.02545984373165 -108.24346314750727 -23.020580597619997 -55.34526993543235 43.28501840928515 47.32415565357617 -3.546453818297633 16.59902088264649 -19.847168735882537 -4.94127365002185 6.619827704237015 -12.767756890709505 -86.84001519723209 102.5917308181274 18.027567760902997 51.28091271504834 -56.23390752697343 -9.804920741200512 165.54067582887149 -192.43991159662534 15.157056003727087 -179.69956810344465 202.33837750001516 -23.70893518631834 46.04258120982515 -48.75194986970563 5.356014624152143 8.994643264847532 -12.180409421944324 18.918611706660773 -94.51009660225323 99.02737808249081 14.249591133645707 13.580282292184632 10.299913662045928 -51.20342543316642 90.9188673199872 63.402235490616675 -175.3916192531117 -61.725255492861535 -57.787575610489085 131.69935794873462 8.619529325119094 16.209724679956384 -24.718615274572237 -28.490858466175382 7.624014859641713 21.149258839491008 -100.3977332899269 -37.46191487745426 153.06555861556194 78.33678273108447 31.373093688171867 -115.33924205691675
b56 2.5022479306409102
w57 -0.1753761907626764 16.843923040773262 -42.342588274916025 43.61401621309406 -23.076999946332556 6.386433513744033 -0.3826972317022665 -0.06158493323999872 -1054.9661657678541 4605.959158575864 -6937.410829181916 4934.111693259443 -2021.4521664711485 543.0792978380405 -81.58682151669653 11.012552026346869 -87.67327946077533 165.86096092623512 -76.38512736163158 72.48591037314681 -139.94490788956162 66.17334785524646 -16.286836849284125 30.717173238393183 -14.255609481384342 0.9478123068430404 10.057727867604065 -9.413235936867254 81.67816047175974 -155.8979072036012 71.53359947330739 -53.671722367950935 93.21758079870703 -36.74909385824977 -175.36967453775796 142.2229620778892 55.8406648307558 125.06780609068682 -88.2137832906616 -44.91797388318346 -5.931682011054738 -11.882958482666323 20.645591586199306 69.42163896826486 -67.6844473557523 -20.799137042345432 185.04051366067216 -156.57682591677352 -52.61146108382465 -185.57616194926294 164.55815245734502 48.68623989942406 156.04566732432116 -155.62773400163317 14.440631567042203 -96.2880496624645 81.50313889986367 -3.9268080024671415 11.85198047387128 -8.71595338372601 3.8540008455271573 -47.412622764607114 63.40206130834344 -14.569477528901864 -168.1284213709661 185.46580827271384 -28.012358680511266 153.23070384379608 -181.57514307134727 34.39152569878586
b57 3.4794305499972813
w58 8.837431169454238 -58.56638747474233 125.21940073330971 -139.02566780197785 97.23245341639888 -43.78109008039128 11.407427373970608 -3.3752599353386334 -44.41907762455044 195.32442358496291 -287.3345737505628 192.2276214242681 -70.42982403486356 16.098020301023276 -1.7272629876653143 0.162606932540448 2753.1150354575766 -4531.127085763508 2143.3875759823827 -2333.1213219839483 3882.697910608101 -1854.8396163079321 460.6004193828936 -765.8174617810298 346.18954480409093 -42.56599737770497 -275.05355480406286 248.89184957995926 -2600.1102664944424 4279.7965073559735 -2028.0093412478614 1802.4801713798156 -2682.216120571254 1109.1311652900001 306.9911643626418 -304.0423676785302 -26.04592100707675 -249.10565322333224 238.2936694172884 17.560886006188216 49.61745631257589 -46.12418257557489 -5.135179625779639 -79.63787264717492 89.43101811961965 14.210807333866168 -277.9988027182599 275.60873596811285 29.592295532392903 232.70177034243295 -227.1928303219684 -40.327959758210085 -129.3762597358169 299.0051829085767 -171.93136787205066 80.69795801795911 -191.8215123460949 112.3186295898708 -0.7101700952244665 9.358259668549271 -7.575912360914949 28.545475658438708 -60.0611768680996 29.38603618841946 125.57842726121393 -283.6873763725224 157.74171793672735 -103.1878908685926 225.02370010163287 -118.62037190398902
b58 -86.77815927842352
w59 22.47981252705614 -103.86514677791455 167.08495152607858 -131.99694701190276 60.364521211745334 -17.233535515521687 2.4346404359865517 -0.5066373417750853 -31.19925477955226 117.59446664490595 -153.50043750294003 90.19412270752308 -29.03321048309412 7.734205205287423 -3.2908895589411418 0.4042203111027295 -133.87098779859718 215.33915037863275 -123.02952174180925 117.07960303717596 -192.81362010374238 112.37109749848848 -24.35361588406767 41.503896071677666 -23.77451551206408 -0.13407879477289972 18.94855696228885 -18.37964881065638 124.69851393749903 -198.33501167733667 112.88970367789857 -86.70696670022369 122.1105791491654 -59.361342183373324 2576.6255386513562 -3985.00545137916 1634.1791710727405 -1965.6357376721453 2896.9673393431644 -1061.5092584690024 366.34758003858184 -531.2949580162382 179.55701352062684 -844.3647326584835 1493.3340544258267 -767.8713217742561 -2526.49254966751 3967.0020660839205 -1698.7179527075325 2393.606742665157 -3858.074376364625 1684.7688085555046 945.7901157187541 -1395.8538486175764 426.6467397612245 -705.4850041913414 1010.9366743670653 -290.5918756058578 119.99064643432656 -158.75513687350332 38.5719503542647 -138.50948876642448 211.32325868870623 -68.07537550418351 -853.5830676264305 1260.514281965085 -387.67753260971745 638.1185560082174 -937.1889475218561 283.06950729995043
b59 -45.0269787525162
w60 -14.083933864380118 64.08180350841937 -99.8550008193631 74.08536857106508 -29.998222084523437 6.7363208132263095 -0.21369143939860785 -0.2021111071886151 38.578376891490386 -185.83491452806066 309.99864899551284 -253.83734099570438 125.2240185078667 -40.80187305690939 7.776203192309755 -1.0930930235847325 203.75582695870972 -355.64810420661576 197.41769571100068 -170.16909988954853 301.14111483097963 -170.9826400281566 31.740713631887445 -57.18071086100654 32.206960034593386 -7.582502766572562 -15.108172136784086 20.95343919296531 -197.46595224101648 343.47331545931013 -189.62746069799041 140.41108730676797 -221.2624399709284 105.5842498986135 -696.6739371540244 1181.8690763126694 -625.1451521964427 526.6387756607105 -853.9413396828352 406.35235194338236 -93.03222205145688 150.24016506016056 -67.14801824937733 233.11123025455367 -444.9888201945429 290.27522951854553 688.1265352313999 -1178.1802722127834 645.6094739055968 -655.6572043910311 1147.6340746756393 -637.4506158093038 2782.0793229784863 -4476.25362611237 1833.3597021512344 -2081.9003674603223 3274.811137826801 -1291.8248110987467 371.3153610968211 -550.4720664794436 192.6526959348795 -448.8498413079421 731.0407384378971 -293.93694088891857 -2566.3454359221546 4119.530655185413 -1677.3696541454929 1972.5557544235355 -3139.852072909165 1243.8403473213498
b60 4.050448745204679
w61 -0.0 8.210793156493423e-10 -2.599555932396074e-09 3.2958738266668745e-09 -2.2596898035161e-09 9.380086790515176e-10 -2.1215458679335462e-10 4.4063192942308206e-11 -4.741847524720527e-12 1.499525159747617e-10 -3.4901896787045093e-10 3.0042926623846696e-10 -9.989103516772487e-11 1.1979634655059852e-11 -4.083434329015582e-11 1.745572278264633e-11 -784.4578777799178 -1989.604502457584 -1459.8142730339391 389.42033969652556 982.9902214488309 718.2552218683006 5.825201432330118e-11 -1.6412218806216572e-10 2.2403953692240464e-10 1589.7440969322836 3760.1044561615695 2646.9887012907084 -1206.078357231249 -2756.5737792909454 -1874.933228938848 1.0430371844005748e-09 -1.7361329388010383e-09 7.59323159904568e-10 -1167.186280757096 -1152.33030871709 -625.2616990067633 529.0198370029125 501.5971065362062 246.32638209900796 1.9516506466477068e-10 -1.4322744379402508e-10 -1.2802259252708836e-10 3373.1359082527583 3484.619301396861 2090.3340743212707 -2729.2458381741135 -2835.605699051791 -1700.3263927425332 1.8578194538321213e-09 -2.977375290758033e-09 1.2379854086308484e-09 224.18888644063966 17.419481496595573 690.3699346755575 -97.14684931267482 -7.395346793297331 -281.6979905121467 9.285801294556251e-10 -1.2950404637557256e-09 2.8406096919120216e-10 -542.7398320146738 -42.21461250542634 -1670.5924529316922 416.76775040266136 32.298092684875975 1264.270938125469 6.9718644919725126e-09 -1.0942509919009691e-08 3.395027314834209e-09
b61 33.37712225726292
w62 -0.0 -2.0913826226376386e-10 5.567912366599967e-10 -6.178796234167718e-10 3.8253564650534877e-10 -1.4481234204712894e-10 2.52541478567708e-11 -6.420164158338212e-13 1.7274039535338456e-11 9.947152217431072e-11 -3.329066819629355e-10 3.610362469817956e-10 -2.1882853763122888e-10 1.0480240432574165e-10 -4.491406056077295e-11 8.664826749236383e-12 -910.2911695909182 -1279.3831801889157 -1412.2861301113112 451.88646392174104 632.096054294299 694.870509532582 -1.4023504579796509e-10 2.7299343341447013e-10 -1.5567408473415867e-10 1844.7517124025303 2417.874703760471 2560.808931959579 -1399.542932150651 -1772.5704399215786 -1813.8897824337464 -6.788927059409033e-10 1.1699582275204179e-09 -5.889212728593662e-10 -658.319928910108 1660.338185121606 750.944531946924 298.37936517151667 -722.7275228552667 -295.8400458633238 -4.861844433989848e-10 8.92836152233123e-10 -4.701967981635136e-10 1902.5262958649207 -5020.822973195085 -2510.5087126752646 -1539.3574751272065 4085.6900009158844 2042.1062239847674 -2.766155360323097e-09 5.5932342091224996e-09 -3.863116423974411e-09 -365.07492325939575 -52.57388399064108 -761.0706535525176 158.19641695734825 22.3199585293456 310.54665473362553 2.8695795739608343e-10 -6.093996834932724e-10 3.4017927363905187e-10 883.8114398875748 127.40827785445735 1841.6776660223145 -678.6752765603028 -97.47914573663074 -1393.7448038126379 2.1253398346798846e-09 -4.397298497549329e-09 2.441623292437356e-09
b62 1.1751424847547058
w63 -0.0 4.784367346744034e-11 -1.4990231404448688e-10 1.9576685735328328e-10 -1.5884585974608175e-10 8.244837779640457e-11 -2.2499220234870702e-11 4.5634300887087505e-12 -1.7784070012126943e-10 9.48272319888151e-10 -1.6584743810083903e-09 1.4115946760246395e-09 -7.326718928927725e-10 2.6209101060276064e-10 -6.086186289690621e-11 5.490809103606702e-12 900.0976016085928 -488.7333453055366 1654.5562554162918 -446.8261760211858 241.46512471882426 -814.0718256285239 -5.005024172888284e-10 9.127594513547166e-10 -4.295869215908965e-10 -1824.0939244193976 923.6450899211345 -3000.101995602964 1383.8706544317056 -677.1343365458579 2125.0528644193387 -1.68439914793872e-09 2.7990283701928576e-09 -1.1961612256250476e-09 -950.1191659043999 1097.3940561919762 -996.9914667167848 430.63553313592024 -477.68394110168975 392.7720206923787 -1.0127424072969848e-09 1.4787390062442896e-09 -4.693988253645642e-10 2745.817979912338 -3318.493387268319 3333.0767548805115 -2221.6751704831313 2700.4208917192004 -2711.2022164139676 -4.940665931929544e-09 7.811008784219808e-09 -3.1128658678492016e-09 1242.8385040148803 675.169915227668 354.68130596917786 -538.5541040096921 -286.6397413169222 -144.72387360027867 -4.274185172459255e-10 5.421791487991712e-10 5.018555016000903e-11 -3008.793038890573 -1636.2161141020445 -858.2759520524332 2310.4401636112725 1251.8570358148609 649.5260655418501 -2.244838429726892e-09 3.336168147294316e-09 -1.7503359872605984e-10
b63 13.160140015217213
w64 0.0 -2.8887829628398976e-09 9.270326173633882e-09 -1.2000853193665906e-08 8.495473322002455e-09 -3.7086293205515956e-09 9.262225678274233e-10 -2.0946326212351353e-10 -5.859325202582637e-10 2.076791010770453e-09 -2.7228445793800982e-09 1.8336738192156398e-09 -9.416402405828032e-10 4.0518369156357576e-10 -2.0247122103020477e-11 4.5018211400484455e-11 388.5762631489229 568.616449408124 882.5794235122863 -192.89690967411246 -280.9324209076036 -434.2451580041319 6.062858548538941e-10 -8.699161183067794e-10 -8.488001967954517e-11 -787.4697138596571 -1074.61419725372 -1600.3253326011925 597.4233090049939 787.8114434155583 1133.5534381928242 -2.8589327086270266e-10 9.872029409219163e-10 -2.9571397414107636e-10 -1371.7586168337405 -830.2131978969738 672.2355475744914 621.7409610188658 361.3829600086946 -264.83207050008684 -7.801387574141172e-10 9.424535804547496e-10 4.080936977235439e-11 3964.3442732025765 2510.5448601055086 -2247.3739768509977 -3207.599813049886 -2042.9535330366277 1828.0663048791441 -2.8485547254319954e-09 5.2003366890485125e-09 -2.8596699661043168e-09 331.33122025905067 248.2862870224764 -2001.3610143988058 -143.574396740677 -105.40860230371696 816.6337317505414 9.938577738566323e-10 -1.0134905067959998e-09 3.303780859997829e-11 -802.1211652531875 -601.700423247347 4842.995672814382 615.9456407616499 460.3566129340983 -3665.082211939452 4.981995718744692e-09 -7.155170553274637e-09 3.3426299922423297e-09
b64 -21.422733797731308
w65 -0.0 -1.1685531015048767e-10 2.734293216947155e-10 -2.1734666621531817e-10 2.8878132082899933e-11 5.099344037817436e-11 -3.553766359198754e-11 7.352594755955183e-12 -4.55509772417846e-10 1.8855367884945988e-09 -2.709894368101547e-09 1.8370920175346715e-09 -7.221466552847759e-10 1.8075287022181007e-10 -1.2776116953263899e-11 2.7422222033454205e-13 -138.5367869574566 -1953.4404452141725 1185.563823034737 68.77238939844926 965.1228942513012 -583.3190033032383 9.552254820466288e-11 -2.1191165142098178e-10 1.21018646492832e-10 280.75189951250985 3691.7588967196343 -2149.707741728303 -212.99578366619068 -2706.4689007477014 1522.6957619816912 7.893089393889996e-10 -1.284271083576427e-09 5.155923431254816e-10 786.9702667234851 -324.6540117381922 1223.104585014673 -356.68932122846195 141.31843247059626 -481.8509239164115 8.207310157014314e-10 -1.32032514262026e-09 5.155598170603071e-10 -2274.322196172736 981.7459690143959 -4089.0033638157815 1840.1821205485078 -798.8948645298027 3326.0905158181185 4.14066784332201e-09 -7.363905492330236e-09 3.7206500901054707e-09 1320.2064504211996 657.4122348900073 447.54237663857396 -572.0796384393026 -279.10081402727417 -182.61482986948056 3.738329090730019e-11 -1.7056776997759204e-10 1.7637800941994186e-10 -3196.0934305534297 -1593.1819058854228 -1082.9859170149612 2454.2673866738664 1218.9318764372392 819.5820703514031 -1.4131577852349864e-09 1.7316746994677779e-09 -2.252018016513091e-10
b65 -44.41595112941555
w66 0.0 1.970645868709653e-11 -8.566721280420303e-11 1.4763112524908916e-10 -1.6916719847221877e-10 1.2023832432884113e-10 -5.51021644710367e-11 1.6427769014635678e-11 -1.1633013428507454e-10 6.566079444910784e-10 -1.1211436118580473e-09 8.700331043489936e-10 -3.9231899159396556e-10 1.2723825714216698e-10 -3.0842728444226244e-11 4.524170740060274e-12 3010.16591024303 -1361.3225577842766 -707.0447685594646 -1494.3056402581126 672.5792793925125 347.8789093199339 7.549516567451064e-11 -1.0567935415650709e-10 5.877243136609422e-11 -6100.255504001294 2572.7299116379354 1282.0394677969284 4628.031738658105 -1886.096489686857 -908.1030069417246 4.0032213655116777e-10 -5.034687944327487e-10 1.918951109125544e-10 159.93878970459605 -75.65164840707176 87.81271089545892 -72.49124998650542 32.93035656281841 -34.5944544678152 -3.6474295805888346e-10 6.358108484150193e-10 -2.9858060468512804e-10 -462.2186565876214 228.7687759642238 -293.5697197477138 373.98681201552347 -186.1603775888565 238.79644346475465 -1.2408130078966906e-09 2.434441537246812e-09 -1.5538959008409847e-09 -1089.7701779613265 306.45714544698427 -199.38685026841074 472.22563500648516 -130.10472610446882 81.35764933215668 3.0177249588092536e-10 -4.2641237762985895e-10 1.4564738304301272e-10 2638.229275037271 -742.6724863756723 482.4864910022672 -2025.8857286188074 568.2133120245909 -365.13612134739213 7.949023383968523e-10 -1.0657273674663514e-09 3.7768399518967044e-10
b66 47.572263273448264
w67 0.0 5.028963356856764e-11 1.1196518536879828e-12 -2.146716909235989e-10 2.848531740261778e-10 -1.6137731115612853e-10 4.7193064657410586e-11 -1.0846176870946089e-11 -2.108366758012305e-10 9.663710356370287e-10 -1.5477895696548025e-09 1.2038338163942025e-09 -5.523053421035479e-10 1.6369075506815943e-10 -2.8207121495536438e-11 -3.78753166824832e-12 -506.36314315099827 -1140.6022618585557 -170.9423983934394 251.36863661095458 563.5295198527776 84.10677478193702 -1.9786255966991462e-10 3.3677054200875745e-10 -1.8176432581284985e-10 1026.170863377558 2155.5960705953735 309.9590170295379 -778.5167886617287 -1580.291099950984 -219.5523012060888 -8.174971116714502e-10 1.2617424466343508e-09 -6.117415601858411e-10 1180.369618401304 -70.26585414531101 -1064.423619536323 -534.9951018315969 30.585977701823648 419.33740646098363 -7.580958430453144e-11 3.703634621210483e-12 7.998809947729058e-11 -3411.235387596135 212.48226288192444 3558.5115239933584 2760.0725964950807 -172.9072427895412 -2894.57610505881 -3.308117668687771e-10 -7.258083023486961e-11 6.841315708383533e-10 437.2537577690335 74.76189838935592 -2050.97659306591 -189.47337484256713 -31.739760217076064 836.8788323956559 -2.35679531446209e-10 3.1576737752336825e-10 -2.0816681711721685e-11 -1058.5494884131008 -181.179018945791 4963.057985925993 812.8559264754635 138.61874825199385 -3755.942967927611 -8.190746258324166e-10 1.3573300469693628e-09 -3.238555257301101e-10
b67 2.457390330678969
w68 -0.0 3.8087588638546777e-10 -1.0407222816154925e-09 1.1277977290868788e-09 -6.27269118461921e-10 1.93175284241325e-10 -2.700494129411246e-11 5.3122263430003764e-12 -2.606808380664441e-10 1.0549527116637738e-09 -1.4942618800146401e-09 9.904319311455312e-10 -3.7347105753825763e-10 9.207117781236647e-11 -2.6098728197773726e-11 1.0695032094919703e-11 -954.4820788175664 -1146.7664860774357 2500.085415401681 473.8237015608942 566.5750357440427 -1230.0875788792187 -2.623595785067323e-10 4.679329840273638e-10 -3.3747310501652805e-10 1934.306854966312 2167.245685847207 -4533.2464335169025 -1467.4850112766326 -1588.8315605468733 3211.0202695703265 -1.086179757248118e-09 1.6159209387245355e-09 -9.64419516469306e-10 -163.02770344278065 -55.919451881578475 -163.37185634532548 73.89128069989431 24.341141644433435 64.36152793873534 6.930025130136297e-10 -1.0599680855261084e-09 4.5668330228565424e-10 471.14553144135164 169.099085435137 546.1741198188411 -381.2096564910368 -137.60422268559574 -444.2707423574348 5.158859450737907e-09 -8.831615994076003e-09 4.7986094264818036e-09 -2056.392326102475 -79.95598359326068 46.721020536626064 891.0880400781812 33.94488104264194 -19.064007483248332 7.781449096189164e-10 -1.2063960941333107e-09 4.904236738934031e-10 4978.328959087723 193.76643687500686 -113.0579134078427 -3822.8389344418365 -148.24929005326456 85.55996645800634 4.4431082077411865e-09 -7.556303673050824e-09 3.6989855622948653e-09
b68 -73.57601565471161
w69 0.0 3.308117668687771e-11 -7.659440892142827e-11 7.739072278052856e-11 -5.6382002770239763e-11 3.674046305095966e-11 -1.730690793886507e-11 4.0908383342161675e-12 -4.739234677609617e-10 1.9981586470644485e-09 -2.8930134402719643e-09 1.9452763496023145e-09 -7.356775908917511e-10 1.7999156395317738e-10 -2.6171261852225896e-11 -1.9210870375523993e-12 -552.4963572169514 635.9478901120016 -596.0729348982679 274.27007262393465 -314.19840302914974 293.27874512147986 -1.9664825323673085e-10 3.0368936532187973e-10 -1.251256043222071e-10 1119.662186252749 -1201.862225652968 1080.8212749818267 -849.4450980203287 881.0983673930593 -765.5747536876011 -9.043200216440894e-10 1.177586674006026e-09 -3.612388166374103e-10 103.10978868481487 -65.28426761454895 -71.41280314917196 -46.73386288233224 28.41754615770617 28.133591844009924 -1.5857866235424734e-10 3.3125845816384114e-10 -1.759703494030873e-10 -297.9844232590123 197.41806432828994 238.74261929053642 241.10286959772367 -160.64876530110058 -194.1988037391265 -7.411779523458506e-10 1.7172721578084804e-09 -1.1951811068611207e-09 -575.6139660758146 2910.8981585866427 44.43860077674789 249.42843559776134 -1235.8060931851587 -18.132690765926395 -3.5029271150399666e-10 4.755354096608322e-10 -1.7914489336412487e-10 1393.5063072241157 -7054.310872265778 -107.53479743343357 -1070.0679305051528 5397.201886834194 81.38018281896775 -1.7080098186489368e-09 2.6483871519433766e-09 -1.0564986385741548e-09
b69 21.792061136782003
LAYER 1 sigmoid
w0 -0.4131354286603647 0.16314785385633668 0.17957860808172746 -0.022767528107195498 -0.03676911233045668 0.16578610736729815 -0.014742311265417769 -0.17843935352149917 -0.01682278159787966 0.32324513233359947 -0.4288183078923523 0.0435511839232962 -0.10012139448216606 -0.036328838575640274 -0.4083160922867848 0.10425212965451254 -0.1606182792705768 -0.39733182936628086 0.11785093560582005 -0.4687761872943907 -0.03962015001173116 -0.1808312081905646 -0.13091095161954602 -0.06987240388712916 -0.31751399418432125 0.5068300814353504 -0.3164495281727223 -0.462151143033858 0.2665601488826208 -0.19484095573613391 0.05053414551501398 -0.10220741899522785 -0.1411032711273564 -0.2678565126892632 -0.2882300542643644 -0.38293479341838843 0.18835663140600997 0.23133828523368163 -0.43122463674063904 -0.31008773909344556 -0.12447726040449021 0.028383715803989813 -0.19052959580535175 -0.035269888722777386 -0.34224084604605226 -0.12948179038194482 -0.3941304476430765 -0.4606720464518025 -0.025090957716671653 0.028512515149497337 -0.04824962098274635 0.4981726771021065 -0.08316066592225742 -0.13131633084974673 0.2915196674152333 -0.054927716231292036 -0.17573279191710223 0.47964770912016885 -0.26588341380193004 -0.26719162176784816 0.1696992572077735 -0.006288860554888533 -0.43828849348595844 0.07759448807757637 0.19222865557461544 -0.13070545592959346 0.08152950593841055 0.04056095269660617 0.476973501723994 0.031493828020554906
b0 1.061639893418283
w1 -0.45466853403778107 0.2549452288701043 0.036517410269826134 0.005175380006743404 0.25986843551143085 0.624336568700513 0.33385145890503265 0.4168553002825555 0.3991360779274989 -0.39742342122352337 -0.31004823109865054 0.21487561877778671 0.00922416640470698 0.06657427073853163 0.17801590775416173 0.09326456833469586 -0.054315159320370204 0.2095145487404031 -0.1506263989127309 -0.06850645441242775 -0.5811412558606918 0.06049527043579954 -0.5618901226437437 0.4172121235370042 0.0749752757912077 -0.3565478944560254 0.17088996750903615 0.3804295258187379 -0.24045615682733587 0.023618566005218354 0.01987433126037387 0.28789814241151196 0.26493201247485987 0.1745778557477877 -0.053676225781179504 0.01761376279664205 0.06985523909178441 -0.1664378783476621 0.05859552015460337 -0.3109296855784393 0.08643673769450833 -0.1979987533061124 -0.39829697027836314 0.13275891454830627 0.027944354508667883 -0.1178357854933488 -0.21698978730140786 -0.07479166103422237 0.15751603000681183 -0.29649283447217023 -0.19083994107174945 0.48837504743386584 0.140448973331676 -0.4072055854296507 -0.12616568390162927 -0.09243874040031412 0.47333763634136033 -0.4931011893012331 0.33389134130697184 -0.07398140522057396 -0.41298968460456026 0.14067872511443782 0.23791276002660855 0.10590070585884319 -0.20768418689506865 0.08502177995994842 -0.16360349260097606 0.3040267978674277 0.08411433188651903 -0.5992715584035345
b1 0.678753153819072
w2 1.537173857731308 0.22260745625258105 -0.08170313580499279 -0.2801634831150439 0.1324714923166211 0.034417876623488955 -0.151070218028114 0.05602803359697782 -0.03217411868375258 0.06912992395388684 0.05292601169776464 0.0311182002840481 0.015594633930644934 -0.08202980411781384 -0.08883295707682405 -0.10773446875141196 -0.05946887376090326 -0.05408889354004349 -0.0510912242225972 0.03701592955572447 -0.14305701302219354 -0.026113121135835925 -0.0907610990715741 0.07851775033621033 0.06233140700722563 0.03402421320697239 0.03207299355211792 -0.02975188988462174 0.03763195786514209 -0.07675361587784214 -0.011731207923769832 -0.11750432043013016 0.10113136251189024 -0.031898573548400845 0.052222436043544346 0.0293464856875952 0.08262962955192062 0.008096114069428395 -0.0058884335527889 0.05790473990332515 0.02545674369501314 -0.11621722655380998 0.059255422739360776 0.024109789113561694 -0.002770088301949682 -0.007868538508540905 -0.014127978717140076 0.036324521724074785 0.013571095163474085 -0.05899875064855202 0.06686817381061423 -0.05062895966861063 -0.010987029538934942 0.03036658312901454 0.02132375470061914 0.07343104474135406 0.1472086106448709 -0.06734472495371255 0.3246515054236263 -0.4796815869120863 -1.0733019929316812 0.08464235255271957 -0.25715671484499997 -0.30867693298509885 0.13817553663385834 0.20802975318537037 0.10298667331841195 0.24517570820164925 0.19772146347180705 0.2143160022149236
b2 -3.11185151457699
w3 -0.49785300728000553 0.5044869255759398 -0.1463660089190282 -0.2611754908724255 -0.22014029418249684 0.08820462114242815 0.41414839903976297 -0.1719799724339324 0.35385031239652825 -0.00578239312718931 -0.6114263307433784 -0.15037342486617822 0.4233092914306366 -0.118684082991083 -0.14072061969187766 0.10610946663872009 -0.2547914762079554 0.049844853128856156 0.04739154665999941 0.28559512211543336 0.14364911296051971 0.1665957994096287 0.09796165203175564 0.1633594689703629 -0.18355564368542757 0.4601259464324473 0.4548171613714703 0.2293344728503001 0.5228118848012526 0.13702844176995685 0.19417605106704527 -0.09395927434203058 -0.08103559723507416 0.2508519457866934 -0.3561937612667318 -0.5062783903390221 0.051149403352938154 -0.20662385542670836 -0.11870872010357884 0.38716755016807186 0.06727275800455729 0.020189750671909416 -0.010409998590949836 0.10240410410938008 0.299010389743442 0.3101544439593217 -0.025988934211611373 0.2626056655570792 -0.1664008363370808 -0.4481569286744872 -0.35180478225557577 0.22184825733129376 -0.04964167745736489 -0.3739546098089921 -0.41643374349327145 -0.22711634251809304 -0.025646535417046895 0.3388935265729392 0.4294393374833881 0.8296032021289462 -1.0746245963162715 0.4203756337042415 0.05150348985659072 0.3213813238105218 0.05172815322543391 0.22498530944053793 -0.09077464468248884 0.18839039559904758 -0.08500131023140031 -0.016676867171528456
b3 0.984602220210557
w4 -0.35202596495445887 0.359034576757758 -0.3259162729383377 0.18593122545017163 0.0014221960324023876 0.04006270843475019 0.364463042264035 -0.20438666225597266 0.47854943700581026 -0.15562761835727384 -0.5550052606192845 -0.17481116797355992 -0.17918642674870208 0.06779479063313175 0.04634082425793614 0.03006050303894026 -0.17990908476851547 -0.14641473598632684 0.11148484137631864 -0.025107502382998012 -0.040951404466228344 0.03735753186744756 0.22380802995397658 -0.12553174406695644 -0.09787992110946499 0.04668469760631458 0.1449038478449373 -0.0810443545799787 0.00761624683218631 -0.24747219899769202 -0.0012893633592424075 -0.01887499578018848 -0.20913962674878409 -0.23646952445080235 -0.22303483368461077 -0.2573656449317007 0.07853924192844017 0.04497337584166296 0.10480637998861277 -0.19755026928160044 0.14289472244216792 0.1754740677844271 0.11840952666878662 0.09519563216731522 -0.0383475058585992 0.09837299700901941 0.1175205480119566 -0.05365475019610477 -0.14464016786641148 -0.0814458033766982 0.06757444529770001 0.04963993882649073 0.06834073341792185 -0.19437249837175863 0.40399469300755847 -0.21390127125363365 0.39673963142813745 -0.4399573875551358 -0.10444309959312492 0.20406617970754182 0.13827040018518186 -0.46275810107948395 -0.04001363142215173 -0.246392596859293 0.2929814895745382 0.005317349845196492 0.24036356868334066 0.15666688417486346 0.2941166655943099 -0.5533876673202595
b4 1.0481641452544155
w5 -0.9062923035903337 -0.07792729606375921 0.15511389925018446 -0.2466351578330355 0.11798458811229931 -0.08626398264655348 0.3189007221743599 0.06306403058766784 -0.057529425003080656 0.04604074944019388 0.08117712491181857 -0.11459413433541284 -0.5082275941779568 0.04168519771363511 0.20066911126050221 0.0354913884763608 -0.06110497228852968 -0.4384394747468039 0.10747679008631096 -0.09595038331213973 0.35518398238649324 -0.0997436250321286 0.35546438740012315 0.037312552526960176 -0.0007900750093378223 0.07101303136864111 0.20173848784745635 -0.5123869007286407 -0.11380396146917235 0.09747779497362452 -0.11165490130969702 0.11264804078603843 -0.14031271184657992 -0.27330371897118017 -0.29248495708580435 -0.1746918529798153 -0.06126223437836109 0.11421947368240386 -0.1764182453049391 0.1034241014744124 -0.04057155706993833 0.42340370070606786 -0.06757772485448824 -0.0015790322992030531 -0.010960840025226348 -0.04460963648681531 -0.05584830949817324 0.005958233449956452 0.1797507404381638 0.46578225066464624 -0.33793345025813576 0.22833893774794442 -0.0260868773915437 -0.16213111483792045 0.09317956583133172 0.09500587995708462 0.8164520413340773 -0.705844214154915 0.19304728472431337 -0.1629001749206599 0.18689533549769058 -0.09326916544656955 -0.10289884291819716 -0.1491224428642285 -0.029864282691068295 0.0014698964308568429 0.22463851894487893 -0.05453351992293989 -0.15449062333954364 -0.1775168634593124
b5 1.2613139017954444
w6 -0.5060036318142763 -0.2139110496753315 -0.1236343343992141 0.38832064086675877 0.46829315080648437 -0.1612822700976554 0.1474284677385093 -0.3356971871471078 0.41885222546245715 -0.5373289745958221 0.030788864986255313 -0.14222480214189395 -0.23864598396533704 0.5415770162328999 0.2698363244556158 0.314464469729534 0.02012942073009863 0.19341949354975552 -0.22645781010753796 0.15841611308387257 -0.17570012739866747 -0.014673577520099231 0.12765471634596431 0.03295619958164649 0.3980796311245086 0.08497849459042946 0.042266202228605144 0.30653261039318996 -0.3141940189429421 0.08342638744536988 0.056895091419464056 -0.11303396179414553 -0.1259622789301239 -0.007935993967074192 -0.06720707848361931 -0.12269458781590419 0.1501948315879427 -0.0005529937980082735 0.06120430651703098 0.21727447124849267 -0.22541137168388845 -0.3258692075408007 0.1626392951226114 -0.06974820088004209 -0.2846266981993278 -0.04039883828587866 -0.31049250241966647 -0.23386989157214386 0.0784606106167275 0.05306861061879276 0.30689498650017544 0.2080576325218807 -0.10706904549623299 0.1937646053366095 0.409018080128797 -0.012127865339729255 -0.8885860768077098 0.2888810786347557 -0.5607922114342844 -0.45560935534526303 -0.3018663027697505 0.2823359879006026 -0.31813465370296345 -0.011783149712888888 -0.031114460885554043 -0.14950968336780454 0.3033096995022283 0.015790989383446637 -0.47284226536270735 0.38549759862191624
b6 0.9593814039230014
w7 0.09148217296180876 0.04360637215778079 0.021577493889235945 0.1975421210793341 0.28514104193476963 -0.5985425060196916 0.2708586453870198 0.49040112213908005 -0.32686777550080437 0.5359835549655733 -0.28481487447146103 -0.2525098977334928 -0.06467552170531782 0.08830293358476222 0.3455948434094276 0.11080865136983331 -0.19043502073342378 0.025546316595215727 0.21909805083038014 0.10322738355049292 -0.10847931614709681 0.051582934284860826 0.1548737651236982 0.18575896974684014 0.16835908036944489 0.3829479538509295 0.37313966245769864 0.2824930616261141 -0.07609758619757756 -0.15041329030349038 -0.27358888402068327 -0.10588546429887909 0.2775896877706257 -0.10526459752894221 0.1858929805448833 -0.3158875187414563 0.18199816841692423 -0.20669457873360875 -0.24397621425862262 0.17498244734698296 -0.36669328120025535 -0.013142391652012508 -0.10947946458653544 -0.21341496437345742 -0.023202119232688286 0.12134638407399251 0.1434901351357018 0.0786090289305656 -0.101519116353616 -0.1050723742516483 -0.07657719956997472 0.21131161886023409 0.18013387160600677 0.36791793827505015 -0.8842712670478704 0.19799286399076216 -0.13940229321598704 0.24178651354120803 -0.10510807150188987 0.5721994640197796 -0.18168827249670955 0.1102415524818822 0.029423233683863716 -0.18205944681532032 -0.1315156259715633 -0.17585016457349792 -0.337402509168105 -0.41022890824203473 -0.3393229674738703 0.4579300913261241
b7 -0.2173436466953409
w8 0.3541513129772772 0.7880013417467683 0.25073628901800143 0.30119584860850035 -0.18302984623253002 0.3106029924442607 0.13578990306534797 -0.13138500342311377 -0.19271534568157211 0.15907286438036122 0.1261820008801404 -0.2611581666057673 0.16510240882399554 0.08469505267263042 0.28116785436865954 -0.11757911535405452 -0.05826963927738291 0.05881712959705402 0.013004739179819117 -0.06450280008289391 0.12421825300581397 0.0545930599249557 0.03636810597649926 -0.08806901123829158 0.045783944942357456 0.0648861373796776 -0.23326337598938973 -0.09902712446349743 0.17622171557223706 0.08029900294283465 -0.11753011556044966 -0.07491608606695818 -0.0655433014821415 -0.07242449166366344 0.09609104344301123 -0.1102764150467694 -0.004903946709756153 0.05451613337923137 0.15725594596943981 -0.07432992399246355 -0.04977079215249227 -0.012618785370451094 0.18942062402078885 -0.29992060018673367 -0.1630497526642944 0.026472260217575566 0.10261895916262272 -0.06036242310502994 0.020022450177337243 0.06926189398014578 0.05748899741731637 -0.31005925534487955 -0.022585747140239074 -0.19477145060958623 0.1691546793130051 -0.6682326836123256 -0.6704847101400943 -0.5479631084154495 -0.2445417015095816 -0.9150196616690547 0.6731153170668017 0.3118773824951653 -0.11198367513188379 0.08469008916640562 -0.11383360632270653 0.4599745024319925 0.2803503032972758 -0.04080346759893079 0.006378333863800511 0.2905224870299746
b8 -1.345600918686648
w9 -0.7047467146235671 -0.0992611173266265 0.1776999257687608 0.06185855252991139 0.2334229704558595 0.3027515208529444 -0.09528421981405696 0.17261333573694246 -0.10169665590998171 -0.37482248557863707 0.2520825472986982 -0.4583772367536448 0.17601954857823668 0.057998478194525124 -0.08300835950780722 0.1937760732278268 0.21917053576955034 0.04452182126269229 0.5015832577229831 -0.7653542420063669 -0.18107658170253305 -0.11721124213441944 0.22434121411170557 0.23744952698178634 -0.18100625312284702 -0.5312006641524901 -0.5027724424756027 -0.28470158044506144 0.16401736574893677 0.004392008813832922 -0.24319699334664419 0.510805470561613 -0.20476479551808155 0.20363691075916268 -0.13153284335339452 0.39907116327954323 -0.02659656068148031 0.17661296159616977 0.06011136122542037 -0.4050148130160219 0.04719506032712409 0.27804536927818474 -0.47316823932470964 0.07862245831264486 -0.15083062394823815 -0.018013292920584366 0.28736983400145133 -0.6534499283815632 0.26019662609920646 0.28931533923932906 0.634438869280207 0.08395222362880034 -0.07081673456695546 0.270145067115789 0.3817193436123445 0.16389564612490332 0.2385107722448922 -1.0156005226026774 0.3995812434557947 -0.2662411604383814 -0.07720634897953592 -0.4527877415949418 -0.23565857909669838 -0.1464767733647801 0.1650827490111196 -0.18742351676033825 0.1081940481337022 -0.11825392741612525 0.42539249362471704 0.20323098133570833
b9 0.3075035136763814
w10 0.6342156488495592 0.1748785799619735 0.08075747204641298 -0.4158413056311949 -0.4243016059938941 -0.23902186383824567 -0.2922485250930622 0.1646353319958735 -0.19701694128112443 0.18786955001108482 -0.005855637727362148 0.10571297804047733 0.307970593373664 -0.05965624990285409 0.3912581160718468 -0.3127250143073565 -0.08861725598102457 -0.006405645768223447 0.3716109255563165 -0.17393157363156633 -0.13418209019926675 0.40408984741589077 -0.06009710737893656 -0.45797168919113196 -0.27187999094385334 -0.20543399478984414 0.0039803782161616005 -0.21005455952562116 0.3824642125894258 0.10322882648364047 -0.3476632856635901 0.3083811844131953 -0.19546745341781901 0.1689938219558902 -0.19879960004766722 0.1506805184985688 0.0220063811116203 -0.17279314092687897 -0.12759471794079488 0.06971490113141267 0.14187260948855143 0.05117722417948866 -0.3113919674816053 0.25410046238583367 -0.23858392509371967 -0.004458038600640941 -0.03842797427737181 -0.2912289073239854 -0.31533075212599204 -0.04444456830163729 -0.347171708306291 -0.22206118708087305 -0.35386752713014596 -0.13309512777632113 0.29978483365213504 -0.4061570694216831 1.0861527381921126 -0.1755690969704188 -0.22977490609730045 -0.5463662741985423 0.608154466651114 -0.5057004909039409 -0.37847117728769725 0.23197255179521198 -0.2322922022650286 0.49710226725720513 0.03716161053130933 0.28649280171615804 -0.048079584228373946 -0.28598044053348953
b10 0.18392411027840605
w11 -0.2976420593671954 0.676760678687523 0.03272894193902956 0.24297967425196196 -0.062321240328142805 -0.11587655327132823 0.13357361170032897 -0.3138713539453953 0.22174284928430116 -0.18759777787882914 -0.48812667997605247 0.1691286593063399 -0.06272478350949773 0.40429248543338453 -0.010637116710283062 0.07923730250411948 0.07331583648078281 0.06538942915492173 0.2385817575755163 0.20384471427536777 0.06625280206769442 -0.40146773882538855 -0.10455700416019408 -0.198722989450467 0.09614506526290177 0.26614838012258063 -0.2567525258627095 -0.3820682662402203 0.43929886645278354 0.041860138665393364 0.16186844003828904 -0.5011493724360009 -0.1294332811335307 0.24436352346434684 -0.13096464537179683 0.2989952291027602 0.1833960092918048 -0.0052708636127539 -0.19497250409322278 -0.1899510570608997 -0.053455469192047855 -0.30489721534442743 0.02934182015544856 0.5216877909866332 0.040384429911676026 -0.1644449189737897 0.030807657238826603 0.10877038117298282 -0.19502256411602586 -0.39807988955928053 -0.23115022989589137 -0.1675550199149094 0.31738378561950154 0.3128310683041573 -0.41817933221294273 0.5193364347259504 0.6905751425945993 -0.4244862090788585 0.13829634712968103 0.496315226057798 0.025130814891437335 -0.060070810131882556 0.35802159699145253 -0.2833703143348763 0.16285209150812696 0.040554943720615265 -0.333370374652259 0.4525913389834987 -0.5291107305209815 0.46776830044002143
b11 -0.7661583221163766
w12 -0.2871146567428482 -0.035991657251467815 0.14643062409518626 0.2781893950127174 -0.0808244526434186 0.052238601842434944 -0.10685347680738164 -0.05260347745783906 0.1626587621470815 0.3268190482464582 0.28119641770418713 -0.4351997068099942 -0.1410085953685054 -0.187619641237418 0.2536722364500088 0.04637559004889975 -0.04489557346885258 0.04242261686280794 0.22881566307442308 -0.17502484563955473 0.1178809344260999 -0.14182823182970766 0.16081249116428029 0.29503340221702745 0.09745785397518175 0.09901649192911668 -0.012370582786195466 0.2929782009075062 0.03356649997472814 0.1565142718783667 0.06846137116501051 -0.09049082493200938 -0.2098560802208157 0.04711445367319017 -0.0730990387388797 -0.022722220583866137 0.008783496358380542 0.12223112720311242 -0.0242170337296907 -0.17786109632648833 0.22031852381324188 0.07965307889035252 -0.056204204754620395 -0.09101403589699787 -0.11052329707680916 0.15278757520314915 0.2149697204713088 -0.14981946248292122 -0.07633487238255013 0.03826159285473887 0.031154680669972547 -0.08893839301241628 0.07683448888606176 -0.1379850330972411 0.8981191005224979 -0.2801982777203341 0.2156820695127032 0.05127072881296704 -0.003700292187432211 0.2918227387798755 2.036271075575034 -0.21869970404226619 0.2655016855326103 0.3950205339845436 -0.02056283568093969 0.2015404933131102 -0.3574553491715952 -0.1881318654035377 -0.02490881053574277 -0.046523975517651174
b12 1.0834155953375864
w13 -0.3364382016957733 0.0356401527039821 0.04582517270404296 0.44736105061394515 -0.046280966853128824 0.41476762713406223 -0.1733449801427646 -0.12632652358738541 0.20513117955559831 -0.08295865084735918 -0.3389850243974147 -0.04956180044780307 -0.1729515044277062 -0.3060366457922329 -0.06948658666085662 -0.08081414137787224 -0.2639482004240217 -0.06033928791019448 0.3204658582956364 0.1437486767509439 0.12194552862942398 0.031873489977355944 0.2935498561454254 -0.08968991485843524 -0.12504960012332453 -0.05370426428930036 -0.11754535842491606 -0.26446521102566733 -0.10764081329358506 -0.22212777878335618 -0.1702636748744586 0.10956058310779576 -0.08093069516142218 -0.06319296142083225 -0.18788572362283093 -0.2361359995195388 0.10565905870945207 0.30021960978001255 0.03571883805815203 -0.07815508192285912 0.1598990371097953 0.11888436899432486 -0.09367487410553713 0.1920262059214439 -0.10562576693308694 0.18156737767079206 -0.1603808704232231 0.08133717506732978 -0.09295473798192105 0.1182581591447602 0.18342798650130934 -0.198425422638233 -0.22046028786064778 -0.37942340548940007 0.33018875229158684 0.5015785981942196 0.38482688571846524 -0.19864762184522738 -0.6793501717947447 0.8537762399894194 0.7853777824070977 0.09514033287787975 -0.2885647163152318 -0.08668004556519679 0.3685022564983111 0.3546847256463943 0.11685621694883686 0.18018550211801426 -0.2764101394795843 -0.44569481382345805
b13 1.721516597330204
w14 -0.015426663572734573 -0.33950228745607847 0.21490465086787947 -0.32303233709283624 0.1229821678295398 -0.3309546621295614 0.3941670838475961 -0.3223331563601366 -0.12690964018007128 0.4306566547075004 0.7795875937938263 -0.23318149791539863 -0.1966628471987943 -0.4209574447693675 0.1461784425774743 0.17497504844040795 0.1807975754051182 -0.45373436935660083 0.13422244010716422 -0.1035920933039118 0.12342076875607119 -0.12510594300242528 -0.17839044400028442 -0.03037866395163528 -0.09642483478231773 -0.14018313282777067 -0.4207263965014248 0.2590933936955613 -0.13458479019303907 -0.013270965395919956 -0.0810633415312673 0.15878302754384263 -0.330405127638451 -0.018170994519931788 0.10687412319899435 0.11454936375721687 -0.0025893428100340087 0.2590516790461369 0.34239799920528763 0.23917059581307132 -0.029978119302424736 0.13301611039472575 -0.478699082306435 -0.13584730056760308 -0.18637866905458253 0.10854766786085955 -0.431533059329433 -0.12047609042280853 0.4450903190951167 -0.08117311953895079 0.07631065327378152 -0.029036988902488785 0.49991707696608784 -0.04541875169012722 0.5000155563122934 0.4072658385447802 0.4887528445105951 0.3729430782575 0.4687492683397372 0.016612928196973832 0.323262135359234 0.03743995230668906 0.06408640842235833 0.3754526801714843 -0.1486720256463027 -0.21358974626122776 -0.3115628820808593 -0.15878897433471087 0.13169538218994364 0.027923899591659855
b14 0.5401456475792662
w15 0.4767078122209446 -0.2248886468706291 0.011400201761835616 -0.21210041691730552 -0.4268290205483111 -0.36642612235751976 -0.6530393952908533 -0.42352124670991587 -0.1681719371255202 0.6200585506330383 0.3863914427110992 0.010395051031074937 0.3094578463962855 0.051950154907744114 0.25868972698907927 0.28050870140068335 -0.16486512096604328 0.13877745051650694 -0.047468091116672294 0.04820781934178325 0.2910467899372269 -0.2773935164748144 0.16651307293088707 0.3123061972150558 -0.056545243000083435 0.30378260585545613 0.02992311462804204 0.026877963521726767 -0.18147935510442076 0.35383652271361254 -0.042472774181982045 0.41537105984498746 -0.024963904626271353 -0.0012228196866253247 0.16052406622504842 -0.05186939102597038 0.1009565615105096 -0.1319518515803459 0.1698178611330896 0.2133227163712497 0.3129259482791112 -0.15359651368726848 -0.0013547529642753211 0.16477400868235983 0.4008685673642645 -0.3422824329412956 -0.026017546363123357 -0.23148579432333946 0.10249559403396358 -0.12382859364976605 -0.08533274870003943 -0.0701203038498639 -0.3527187790866903 -0.11065078564827201 -0.30191720212267764 -0.4439056665849668 -0.10162494715101511 0.07969082354521377 0.290736824459466 -0.11727951356720115 -0.21312568856930897 0.525375863136436 -0.35896055054078346 -0.22464212666758568 0.08371685918390193 0.28836477585322073 0.29364073262247753 0.1694475028634771 -0.32842476963671413 -0.10221179101525701
b15 0.19786873113800524
w16 0.178374046385638 -0.28211993575945643 -0.08407939021627588 -0.22370414603039512 -0.18929222049912214 -0.49753811510671103 -0.5138902808911784 -0.36662715409918695 -0.046856584311399566 -0.17576449007567702 0.1866521986835777 0.008146739257803622 -0.1884196170265496 0.06221262594036266 -0.02221296506085311 0.07320266139816753 0.30134962374058233 0.1039107871383332 -0.14858277159414834 -0.34108316291688257 0.13240163596202778 -0.08522783872707959 0.017310190316328102 -0.06972190186648569 -0.35710182730636564 -0.055317395271355506 0.047831153823902045 -0.2728496825849213 0.07957095858795754 0.2792548638432417 -0.03970231827302652 0.32075342795326894 0.07487213653738377 0.02914447575802169 -0.2921225170713958 -0.489110150081319 -0.033302558231508975 0.30576581756511473 -0.09900331589203422 -0.44500909059770466 0.31389280730607166 0.03264146402066812 -0.04780649155651232 0.014958458309539891 0.038471807418612156 0.024606489030299418 0.08265038933681984 0.09495039783533066 -0.10549426362064414 0.10657857485455614 0.00851547577236407 -0.2268721662993626 0.08184653282076101 0.040895098086614755 0.5598882762206895 -0.5120558260504194 0.22251483745970632 0.23396470158071175 0.18845121514361332 -0.8936219393554123 0.5730540699474536 -0.01702810927946092 -0.19576952902164665 0.11438527447681733 -0.4851725860683466 0.22646116160001148 0.09353662070578214 -0.34285452918468223 0.25445485390590306 -0.06626688328534397
b16 1.480874562715878
w17 -0.22768083266390765 -0.223978302803944 -0.07734771211833001 -0.5991433417310962 -0.15437348464082445 -0.40217497319636275 -0.397086337104648 -0.11400775278695083 -0.3351956531023959 -0.42425468864605353 -0.027851659693183373 0.2243699517995395 -0.2783893048020432 0.016051880260389083 0.13239550709166512 -0.24076523450121587 0.2293718177743123 -0.09820955732713718 -0.13066797764750118 -0.15919042189164462 0.1553641124734804 0.013063573409662932 0.018601040807524272 -0.03446609965059526 -0.39942848656695773 0.03131797953638194 -0.061259641215203824 -0.022329092019816994 0.1520828946772576 -0.12490924132647073 0.08194403409361463 -0.26156506127037527 0.011220833250862641 0.007723761390832453 0.17659358150299131 -0.37731453611153615 0.07766750428442772 0.081951801552818 -0.05908580407282682 -0.1089776998944081 0.294111926073285 0.04850734571463175 0.321961533397671 -0.02409018522354111 0.03745533734152847 -0.032123757711779145 -0.1575050413567301 -0.01068650391070503 -0.14185806591654446 0.21902285570049643 0.19445482295523575 -0.6822059458211844 -0.004947632029442614 0.026010702778159537 0.4047921888973037 -0.3075357487670981 0.002397044410661889 -0.8292427405457046 0.4092851390547859 -0.25387158807983323 -0.4357298961237302 0.1368022927351608 -0.3351507255970931 0.13756728779579827 -0.02495692748598382 -0.18121829308340906 0.18677506161253024 0.028144526423210917 -0.2555062144157245 -0.40586834568963287
b17 -0.2915516929426191
w18 0.5034119305730408 -0.04157665885468007 0.11502640517157298 -0.08182153163655494 0.031167918193110256 0.25802197068942834 0.02874352461327298 -0.3295361425133556 -0.02539573925160922 -0.005407100581383314 0.20800425398329264 -0.29471549452046364 -0.400216900022381 0.10703429857305297 0.026952207594412424 0.09095435203928387 0.28694041091451306 0.09478570013743233 0.12095082416097626 -0.2817963317796911 0.04109872973371203 0.08598354711647882 0.11096478583597583 -0.18714058324245877 -0.12808487651907086 -0.020129326352918867 0.0003078264839340662 -0.11564340299514762 -0.19253264813867407 -0.10697126094069583 -0.06003704536417623 0.03717516933501543 0.00968924313077518 -0.29333972230727656 -0.2356826252130152 -0.3948883221598971 -0.06089855743555282 0.21802095075901634 0.07288721681911565 -0.24943401364547718 0.03222477631915299 0.11486813148533184 0.09561562135285447 -0.14541305606814756 0.0008069626707141932 0.05412505157898804 0.10296608232559135 -0.10583232902476232 -0.11439617641375023 -0.0709332478540753 0.12867246432499038 -0.6230193939128397 -0.11439325715172184 -0.12597331130330006 0.6058813158474867 -0.39041218134062294 0.7535516488261648 0.02652234138726388 -0.13258132196231456 -0.8768308489452235 0.34600508991152357 0.42054201003454356 0.43940642209021163 0.2802417128352356 0.1063948986216553 0.23100963184511417 -0.35693438507116193 0.04197145000363936 0.3653991338764715 -0.15840122661449285
b18 0.676010140350535
w19 0.2716402547817138 0.48420969185461193 -0.026246731435107303 0.26230069629599084 0.09686047527725522 0.39068484352109045 -0.188293270813869 0.6562984008709655 0.17573886491459267 0.12929314722958668 -0.0888503060175709 -0.14368512463186928 0.1643059827129728 0.3686770630540033 0.022316503315743995 0.07088675078398271 0.14824755663508235 -0.38838406333219055 -0.37749946009404195 -0.10579600535853953 0.39263620814392214 0.29511782262811864 0.5310815804885504 -0.2686837459707998 -0.22107545130748008 0.06986822564956664 -0.13937635468913456 -0.320064548344958 -0.24409945327276353 -0.47874514673502255 -0.14127655737167982 0.24677480182828151 -0.4815892321730393 0.08488062720457626 0.06176239326683933 -0.5196165090286242 -0.2081838384748776 0.2040423497834534 0.20708730845210632 -0.06967571073268794 -0.1398290784354224 0.05742860272384212 -0.2628448054220423 0.23584153490813797 -0.0725339963993999 -0.09658596385910516 -0.19017621122259964 0.13941577879952077 0.3461076884035848 0.37212275916065524 0.07117005345124121 -0.20836363085915116 -0.07891791500823446 0.05134045092377901 0.22021388146533186 -0.27833271390820313 0.2728945242200697 0.13576200655581597 0.33784928955147875 -0.04256140275099119 0.8603355621143937 -0.35798246563696867 -0.05290912606129832 -0.0043519438048574876 0.32307530901980364 0.08441886496720669 0.1325978215939644 -0.3847721671580029 0.28948873879839193 0.12649471721518446
b19 0.4980039873537796
w20 -0.09169835337384415 0.5295372186124958 -0.28336719029787294 0.3314887511456564 0.2583585769585602 0.01910505362528825 0.07658518343993062 0.12857687904091908 -0.3948559485694571 -0.47393570254140044 -0.13278634264524636 -0.08341347295011124 0.13296651985291885 -0.086951776607556 0.027124125488870533 -0.04735675131702251 -0.26722392831461655 0.098760434992468 -0.021271860682901916 -0.2555137171088061 0.0024884683043677578 0.22749491959526155 -0.14086273957009862 0.16313029854607045 -0.026148828488556198 0.06602845045636807 0.6417688500555251 0.10935119684764856 0.19179751200713602 -0.023195733797505107 0.22899833133292394 0.05017672350794711 0.26323530365048997 -0.2850725883974239 -0.058751214473179755 0.06478346183840904 0.239297343893072 -0.1604539510207329 -0.3393712626474529 -0.09427974547572662 -0.21171637085347017 -0.04405943948185356 0.07963006680642484 0.002853070467223982 0.07679962532307288 0.06682054897711225 -0.02881312848237238 -0.2027442010446294 0.021903573420501334 -0.4181110689012564 -0.15322157437340628 0.32375019985434356 -0.05358397830038557 0.4583235417862376 0.5480892844436132 -0.04604362066203469 -0.25734538177043 -0.5508615777733546 -0.8957762644747954 0.20840766083652978 0.47165019239606704 0.03841273073928152 -0.09517326108451254 -0.3197317114922102 -0.29850204507271455 -0.22315054041430812 0.08819112549967742 0.2875588534915862 -0.40824988587111366 -0.13617894439336542
b20 0.3825376923360677
w21 -1.4230183326297845 -0.3340602044023563 -0.0371506556669528 -0.016395176493473645 0.03269255677015133 -0.11232346932002525 0.0415745485363478 0.08807224821096471 -0.035082227295618953 -0.09961909237426572 -0.06023825337742489 0.05223385814298253 -0.016919918064766584 0.08598615182873445 0.0909921088621624 -0.05443509417552736 0.06846503005490653 -0.07195582154001606 0.09424580652012572 0.00021811471377813983 -0.04761257974529333 -0.11648146042127883 0.02939848828293576 -0.00639597163996471 -0.009956312466645512 0.07117716233245483 -0.09402862041721295 -0.03847246852419096 0.04509624351085422 -0.14490824264762076 0.03504299216008267 -0.14030856226641494 0.04368735680308151 -0.052009045724604686 -0.004193446812613734 0.033144471578553554 0.036121730590279476 0.0412151032672717 0.03319288532001887 0.028412331430564486 0.010552695301397531 -0.033292750540742926 0.05157420143885112 0.017702857108105 -0.017893814226247924 0.010757528727138452 -0.020808449110269512 0.07382348705455323 0.017873209639882353 -0.030820460722927788 0.06888525312690234 -0.0951561900060008 -0.08131152087824084 -0.03570932447083434 -0.015569930420333312 0.10238908317904193 0.20457691542051226 -0.168371212744339 -0.1399718380123012 -0.42110458311369414 -0.38848033209550614 0.005838078211199131 -0.21010776886609736 -0.3185434556504763 0.28130027289872256 0.4319114712367465 -0.2608237906774844 0.26178036401220556 0.5243377217276555 0.16120448576374416
b21 2.638338248981923
w22 0.045314287015265 -0.11906362402128029 -0.21908823594649215 -0.41228163350185254 -0.4403345729878264 -0.35438949259202335 -0.3040981771424664 -0.0803509549598104 -0.26287253809724836 -0.2942253359509627 0.3598695713223449 0.18517451997295317 -0.033450545318731886 0.4180015224389794 0.009024650629844522 -0.11085047517849404 0.14524572982244394 0.16763074874702225 0.42132111989000987 0.32962592120336476 0.1770129597839533 0.1584611275011276 -0.35927925324884563 -0.326323517736365 0.19874395051074936 -0.13820381317416536 -0.0006028538254230961 0.14575212053728426 -0.15087578442447014 0.10163744867085091 -0.028445990586730238 0.054189327095182614 -0.06850332381605594 0.06844193944239553 -0.23486512389304157 -0.12840868449177653 -0.5078773672609547 -0.25840146246445495 -0.1581294643903482 0.29693452771291473 -0.04990776761330846 -0.2712565823868737 -0.10333761157379079 0.015838956868756852 -0.31175110289573726 0.18932737898352078 -0.4240284520535251 -0.30827273963716884 0.051261534395145185 0.10787532988605214 0.19246520670962233 0.47513973853528124 -0.2100213593734199 0.16891471000017017 0.13220091224928945 -0.15696716540308736 0.7271865904419196 0.21388746204490974 -0.1113761526887073 0.07082091475580321 0.2752636545015477 -0.21811363689037738 0.37757864211950415 0.22256953987051442 0.27025913234341314 -0.29255263086513766 0.03543207443441413 -0.13746467328450077 0.12619066245465074 0.11334171855442299
b22 0.16505043672931607
w23 0.27487154190134766 -0.48845592894767764 0.09649821918197556 -0.5134032991207788 -0.2131443383265596 0.17221287505299473 -0.2754541978202588 -0.3985557930074463 0.17532386179540044 0.44696331531208017 -0.10174190618055477 -0.07824303941481303 -0.007159144165174643 0.11454612234869094 0.09295425745107445 -0.07891361676971935 0.23788133189527685 -0.1700334460590542 0.20871927206779964 0.0881107541894227 -0.048444641609923164 -0.14051371266620358 0.2735604639084422 -0.09298475521173535 0.03144130692007926 0.11317861303341167 -0.09504577108003477 -0.16675162573292657 0.0853104802090016 -0.2982785922448495 0.03683883612193488 -0.18098732793987107 0.038755249465343 -0.24628242247889257 -0.0994757510692371 -0.008994979941232157 0.05777936798206431 0.04212492320203452 0.034750403640012154 -0.13352383269117923 0.09338347693017694 -0.04385876799079363 0.053705177090966165 0.07725446940819651 -0.14239086401170628 0.02196536263461988 0.18935924068412385 0.09928250469640663 -0.08900096606514085 -0.12251040317756498 0.19980941856894882 -0.10203146932410273 -0.17697053934718038 0.06940996222939523 0.5820354469074742 -0.2500743575579638 0.05357923779307894 -0.38004355830717274 0.575879306230998 -0.3413953315781943 -0.29487407127337334 0.09065378746558804 -0.25053964243852483 -0.0004637700225827392 0.05907085766933881 -0.1894581392997431 -0.12864851255838614 0.5868460028943611 0.09558559772158416 0.38009369988187397
b23 1.9929358108955082
w24 -1.3567323422346795 -1.2045658920493922 0.026900995618556335 -0.03706690503952317 -0.11862021675594726 -0.023190768278801194 -0.320482461618734 -0.31908730181745715 -0.08682972123214182 0.1260220722308655 0.17190504593452413 -0.10972042612610394 0.15990137069613738 -0.07611350496091648 0.01704849837183188 0.05332589529520033 0.08926885931471759 0.04841058323001897 0.02043015627755529 0.09309222433656501 0.047103166819785665 0.020451821296707653 0.04976202526544756 0.04720455872199166 0.0669492048777139 -0.01201056536191841 -0.035459794111366266 -0.15672702699777624 0.04735345963599293 0.06659101023333455 0.0064942743611211455 0.04258051833222172 -0.0722159483771056 -0.07269178067284858 -0.015664242594332696 -0.006565355606727466 -0.049264959608506145 0.021417034828538392 -0.003945919240786826 -0.08857718889933441 0.08501944701000934 -0.015174709857855368 -0.005555928637435155 0.018024353986414197 -0.05045535788774648 0.0014175649189426094 -0.059652250630490754 -0.08085149610527821 -0.02595583023500461 0.050456998309758576 0.07907757768765131 0.02760395603139716 -0.0415516022487586 0.06944029582248856 0.40401505129491355 -0.12775301290252683 -0.10811165513885275 -0.04081868859291516 0.19838546201007812 0.32334468730660937 -0.6275196672043793 -0.20630035661732818 -0.31089711131236125 0.15665409177670186 0.03177899322728874 0.3967449091550521 0.10324936904070244 0.46809810917591976 -0.1879833002855301 -0.1902036635125133
b24 2.333681854267494
w25 0.2719424843656647 0.04199395897125891 -0.1002819009746571 -0.1349022901992404 0.0037282766615853694 -0.08079684880730922 -0.3964313136006523 -0.45756519589985417 0.05392852699480991 -0.6826195164323094 0.23392577124338967 0.11722255135465073 -0.10030658316495127 -0.34291517568098023 -0.06361538747121485 0.2552566831130309 -0.2397740473303341 -0.16645856094606412 0.08860920503474143 -0.35123969722657855 0.06805784283986822 -0.1420394568614109 0.11013168287176718 0.10149441160622732 0.25614063656163305 -0.3377769738128829 -0.11630376564531711 -0.09635642368386427 -0.2538654983958349 0.06157980993002003 -0.007114113235951945 -0.13227414379979766 0.04787436859613862 0.23487822174475612 0.22525321046421604 0.3228445446237615 0.22641152436287743 0.06549559841339105 -0.05047748140341725 -0.6322356854395601 0.23468449983870754 -0.04434809936787159 0.03536087632737062 -0.16149184851922793 -0.24119336511008535 -0.2929881832626349 0.17943654231769685 -0.09875194691350433 -0.21419032153023693 0.17320189441274259 0.26521271582208494 -0.0422851135048429 -0.6001207554722398 -0.40928703494543506 0.950926866187997 0.2681926069042074 -0.3647549999728239 -0.11102174623313149 0.5180143179081235 0.3256635322766519 1.447325396145415 -0.005328560845469988 -0.17094464220598335 0.2185093894083358 0.29212215400992275 -0.18412823225574623 0.3990557142449615 -0.06316997429327693 -0.2943354315328544 -0.09511129725462683
b25 0.1782923230859948
w26 1.2193514445047737 -0.3920664977713326 -0.019717106849358297 -0.18365367981660077 -0.3521599295912565 -0.3450439984532944 -0.13076974063206318 -0.08454990281735236 -0.04742574677299517 0.2535558611688049 0.04866581885269226 0.19267700105063462 0.011367663108214174 -0.15681008775405092 0.06116171290630489 0.1093400628169184 -0.0037586780365185704 -0.1193398599114625 0.10676931362493426 -0.0949569087115104 0.0005485882694040865 0.018421221315135513 0.06428936591529386 0.050213123151353525 0.0926532138377555 0.08538731044618983 0.03845746927692467 -0.0334073665624918 0.00235466242081698 0.07424615997417507 0.043843300669946114 -0.1517316658044547 -0.07353316074600984 -0.059098873774866265 -0.11363726569365844 0.03999172399472358 -0.049172733387492534 0.03320286738714197 0.0840166051761528 -0.05094182013844052 0.10585572923916496 0.036016138877505786 -0.00027600271055187815 -0.03911133888799874 -0.11089012712334297 0.07760549488480784 0.015528899468748853 -0.023724284454920884 -0.07505024191572966 0.10229302956412112 -0.01602979924788156 0.31021297316570945 -0.16050025770033144 0.1273092378185145 0.2235461653120491 -0.00020078056278684784 0.23251756938344212 0.30544519446316293 -0.03662941649765951 0.02751048005886443 1.5324715418488244 0.14323709369266177 -0.015685556406823807 0.13955654661096187 -0.29065222162000853 -0.06819537148943819 0.03746912634063559 0.10200612116107712 0.19660674833712796 0.03159453964011368
b26 -0.9364382191838534
w27 -0.4599568150460202 -0.19130402798070026 -0.4660751647782033 -0.17668622682248944 0.14191813684664403 0.025169639673714578 0.37925648829190356 0.048944888027914746 0.21898745099751904 -0.2142400116787367 0.1375046907822229 0.445459754529079 -0.17830382879950446 -0.036531204309640276 0.03286651790843907 -0.33493567778983585 -0.13751539798534046 -0.33801983077550435 -0.38194866865002175 0.1435991007176747 0.026149903421788648 -0.09894318899524736 -0.3123660832665009 0.02606164717366215 -0.18065459154538543 0.23113054849909548 0.010944746744027503 0.3252873460769481 0.009413365332819975 0.03188713152480194 0.20143268556556285 -0.20477363050203784 0.16997636749662332 -0.15249626708806913 0.08960348377346156 -0.1315995988724475 -0.1083684305361833 0.4475135108400897 0.05742687465114376 0.3989508795686665 -0.08235699501437924 -0.1452062107969446 -0.14311208243285173 0.06624688256720465 -0.5100520698107456 -0.17798229934555876 -0.2672777049119739 0.16391170374989295 0.02295462923985478 0.1898297565971653 0.052969928166682057 -0.33569275522996067 0.34904388287093313 0.34263643953731276 -0.10452184993530646 -0.13566219278094652 -0.026075628237698146 0.32794815759025364 -0.8033612062176306 -0.33233530879357503 0.0543997027931126 0.07237861440103745 -0.07531168277058012 -0.23155407414528906 0.2331400138903104 0.10280340285535276 -0.19246511029027755 -0.37962427630934004 -0.22574863438209608 -0.0725150448874309
b27 0.1456302053630749
w28 0.9687608801159685 0.10312136140598252 -0.26875684669132105 0.2305678504272008 0.01351920536657694 0.05171763606850714 -0.5214747338276747 -0.14977258326914406 0.03366645326372185 0.05774445362526303 0.004384740051440811 -0.00840403008818397 0.24320522043244652 0.14856872632652793 0.08820507919953338 0.03620447731801759 0.10504341949615721 0.14393025083599584 -0.1434434403117061 -0.35318611072005557 0.08622221948406775 0.14023993955112538 0.3418759075940498 -0.2922911771279874 -0.0403002796611639 0.04333904895905477 -0.15765444670098566 -0.24822731263394154 -0.21894593108046026 -0.3855849434956753 -0.17718411808472212 0.1216398311919056 -0.2487396281675858 -0.07404711789086849 0.007188255137320072 -0.09543831497837109 0.026112212750255534 0.18930520720361704 0.10627629003192858 -0.3153275705441279 -0.21411921524231226 0.03455349729427264 -0.1355737750628096 0.12851547684581605 -0.29385914846394584 0.03796352448044158 -0.12226605026177638 0.03425657689966188 0.13571050063474 0.003979145245340381 -0.05619511677496522 0.0034606184929975316 -0.008229684571324992 0.1916074469237334 0.5268057604161069 0.04619920162965764 -0.3341720130221011 -0.4761881126233292 0.1327736091442522 0.5042621237500343 1.1259398165502188 -0.15242533553478835 -0.09039917845371576 -0.4021174136241055 0.05345193827906198 0.1619802644411006 -0.43956111971020284 -0.12311019444398383 0.08031570182003622 -0.08017353218170128
b28 -0.8428024316113905
w29 0.2125789530451844 -0.6530332813686466 -0.22256391885771742 -0.37909338240397566 -0.13237844854278247 -0.41016980790409413 -0.15455639726857293 0.2815707889442067 0.11106123728049347 0.331578784952928 0.15175024846922233 0.23503481596261133 -0.2576513323297144 -0.24372926711177406 -0.03742042589592477 -0.003312689640599447 0.23508227056325356 0.05605445981784948 -0.13760208297041637 0.23819763563179028 -0.3250517525321609 -0.2738165293186674 -0.23064156861591525 0.3450382531603846 0.0292420198953859 -0.1829455475954978 -0.12981355659014268 0.03228833429570158 -0.00021262269367926581 0.20170710341546186 0.13583165929646676 0.01468960571468393 0.26191463367039225 0.2793555098799589 0.03734053206993648 0.032980402666103754 0.08617289511762825 -0.03628560025687318 0.1762102166587311 0.12055102747606682 0.21604959355129832 0.023276802145478958 -0.1871159302224977 0.2033802956042203 0.15160590903773777 0.2713307952399251 -0.23474917805739684 0.08763022706762856 -0.13412667246216417 0.0963859965026669 -0.1882946679208968 0.5825949023563124 0.07580222859699566 -0.1794834067534684 -0.4385184238046984 0.48744606008747504 0.5080413559212927 0.8927076772720187 0.18949037281013886 1.2745817468274123 -0.22711767235127758 0.19549696840419728 -0.2855004084862996 0.30514705911742196 -0.2800411942652317 -0.34589154328916005 0.39598362716055246 0.2623472197442157 -0.08757739288178801 -0.26851844261054053
b29 -0.6372681507772712
LAYER 2 sigmoid
w0 -0.1855820936534923 0.3204147894798626 0.2996750040614656 0.407577343439378 -0.07698230142024853 -0.04562510859811195 0.09216619779456825 0.14581569207155695 0.11659879836016264 -0.28772599214933064 0.45921366354968246 0.42687046164211145 -0.3325532995571654 0.2280212239124339 -0.22389016936076372 -0.2632905104157926 0.0725736838962587 -0.13294344446735598 -0.2335782012697586 -0.297309911210091 0.13105088168799311 -1.9279187369622723 0.04649654716035871 -0.46173218086216855 -2.218120916533019 0.1880473083887668 -0.15473498034890976 -0.15339919550225886 0.33657028724120536 -0.26947604921937346
b0 0.6138022511720942
w1 -0.2177497893257658 -0.2223323609251536 -1.4474997674472765 0.3895432945469938 0.06786937975512089 0.055628341287778015 -0.3396256262659396 0.37057428649730584 -0.12069340459658243 -0.2944167373215875 0.5023631289443624 0.10008997345775625 -0.3324027197022604 0.20961709878713985 -0.18549804900529324 0.15281406041787512 0.1271776029130006 -0.06426386404068553 -0.02868369364100493 0.052850091103320236 -0.029308169011639625 1.817714346984807 0.09853575496560671 0.35793196844638725 1.725759567193505 -0.4023263002659849 -0.5755239224671689 -0.17269937712579708 -0.38012941394773353 0.16105416764420907
b1 -0.3327049397265339
w2 -0.12408172092212924 0.25146125513591155 -1.628138755977477 0.18634102008840006 -0.18414597349224548 0.2404611094227012 -0.20879896424091798 -0.11096118911510316 -0.05597317897237493 -0.42759619868844984 -0.17083753109836988 -0.06439035110262044 0.1753026401740778 0.2661506110391388 -0.08425197030777862 -0.10204268528618314 -0.018531432624592496 0.2324552570090965 -0.04099252422055229 0.2563575694804525 -0.09041113579994514 1.1451998275346098 0.17873767830985454 0.05805944780457872 1.0290579018393515 0.26135753196514955 -0.9785222569948038 -0.007959034757908571 0.058498116784580535 0.15261978724816597
b2 -0.6664132428853187
w3 0.2159394920601958 -0.29824415802494475 0.02675501658732346 0.17265269986708218 -0.1987997411708081 0.24443899539920266 0.3582460165144094 0.23877744841297271 -0.26894345048494617 -0.08635225864789074 -0.09709850164054175 0.09564830867038575 -0.09232184940043414 0.32571252134491163 -0.13894296820734814 -0.16639221556483688 -0.02472437085567939 -0.4436574063681923 0.41512741701329936 0.6756760573227512 0.245544238540582 2.18987853291121 0.09418327711783801 0.08517554695492918 1.1593292044351826 0.3855655518742392 0.503841322482944 -0.29376515087378374 -0.17886640947887447 -0.05123087486394172
b3 0.24249248836676532
w4 -0.007807098721288228 0.13465492432687443 -1.7882180845092184 0.15663892609899344 0.04659424544666044 0.17257195805144102 0.34252740419818284 -0.11985309912995136 -0.39138938293244396 0.009153363185157496 -0.5064225235726579 0.06258887408403672 0.2795879957321316 0.25464550224586574 -0.03774887937441751 -0.30019604736586936 -0.0196618209018544 0.15960204378474402 -0.2227582827786374 -0.1155396140427244 0.07647966425055341 1.5123957448342873 -0.24554922529975926 0.08538801512354727 1.0387030320763477 0.1896064581558488 -1.0810992548741503 -0.13951196251423784 -0.10618871152551272 -0.34541152205696585
b4 -1.1724462208323414
w5 0.07012166698759635 -0.06927405488404223 1.1404818824540361 0.05407964565201268 0.04002071058991694 -0.14745673797997388 0.21909406872753448 0.13915724769952997 -0.14920881546700404 -0.05521811521713024 0.3030022221196304 -0.28424412869056725 -0.1326345937832976 -0.4063615434009256 -0.034122131843116604 0.19884643276672118 0.0050486764542162456 0.27096858621076714 -0.2392024549377875 0.10715129953266954 0.219845600815118 -2.14529793567821 -0.20124447683355268 -0.08914227197580754 -2.1744212867397605 -0.015471592538655352 -0.04557535629085988 0.07109570920699802 -0.26491880047719407 -0.31159634354027865
b5 0.014067846243091828
w6 0.1873713231738969 0.1421059846547679 0.5915075915556495 -0.0151903758705256 -0.29499484222774397 -0.3861238689969639 -0.10970098269030285 -0.14186378380424425 0.015813510208272725 -0.10127158815636546 -0.1299223244007999 0.17476685955839574 -0.4536518833386714 0.34531606514342195 -0.061980308132527875 -0.13011676748994555 -0.23366992273117776 -0.18620119084258063 -0.1221650002749983 0.016624401389234135 0.15785403483674082 -1.750137549163058 0.35602180441262504 0.2380852876406989 -1.3913155009917035 -0.11901863679917132 -0.2362907425715985 0.17922272955078672 -0.3296337961659422 0.34029132322615563
b6 0.12621425562336083
w7 -0.29156232644184393 0.09395596321324574 -0.9518515201403877 -0.4954520011408087 -0.1346105409568565 0.15786601946227113 0.11538355677683687 -0.35835213837323143 0.1454321790168455 0.20647921336734307 0.042497938955462035 -0.32785660893488106 0.2476979854990698 0.3436044867597898 0.27051129699811266 0.12731250153601084 -0.16017090717802349 -0.08582008729984486 -0.01869842418209118 0.08390774644597043 0.0480949928272793 1.5457789464139626 0.13680125081417008 0.24663473239950023 1.507500489024839 -0.31415127689828615 -0.6116245688054524 -0.09728220655237858 -0.43264314986650315 -0.07348214445308841
b7 -0.4740498721361877
w8 -0.10719440659946515 -0.01759779416064283 -1.7493910582136936 -0.15982986040119604 0.050919892106219514 -0.11408267553893116 0.15538518142515928 0.14848171321488957 -0.10773774353866031 -0.1505873248462274 -0.08686928015702688 -0.11460028160831524 -0.1116951442614807 -0.20005878698674018 -0.11220327833797211 0.0706296273103233 0.4271778000702899 -0.15001304804768995 -0.04331802317194667 0.1427307513557981 0.013191927861483238 2.342247509086285 -0.023325668641698438 0.05729844514954535 1.2260481381589072 0.0703504792989895 -0.36100663506302066 -0.03596149296801221 0.03860442829388481 0.16480452114160962
b8 -1.2046151929972406
w9 0.19580795661206052 0.1579804615750413 -1.7169446435070912 0.03157440882265719 -0.3899002182854539 0.0635212859720878 0.15405338434043747 -0.1914436450110425 -0.39810539437829723 0.119853530989053 -0.09863239563270286 -0.2816990846639346 -0.10512803984536895 -0.03870668181047228 0.07183513801450428 -0.3747173839819618 -0.4459149130088838 -0.17429374839466086 -0.15531091440677838 -0.521071176513975 0.16027999471111024 2.2550568173996206 0.08662916735355608 0.06224480149108061 2.19933595787386 -0.3086559543552673 -0.3337383022113916 0.19566965275644174 -0.3782296697402431 -0.055816736022494824
b9 -0.22420807569579362
w10 -0.21706120678920543 -0.04417666405325848 0.3071905850970603 -0.04858958371736259 -0.06254897927681533 0.08653669925726146 0.16272066041410232 -0.008160674570815834 0.09352147761465114 0.37908613993759915 -0.4396482708217363 -0.07510395673389524 -0.2088436600309331 -0.17388968620389547 0.14177338095492634 0.42975878865388933 -0.26182608732750345 0.08545954332495381 -0.19648088685049897 -0.27916280393367426 -0.15088842257062055 -2.233577295854367 0.06746814245246083 0.004423168600036743 -1.918413131740629 -0.10919119008798596 0.06625031193022844 -0.17940348948263127 0.13908539388525637 -0.03765376630174257
b10 0.0695820672731491
w11 -0.8634700646337375 -0.6185206585737316 -0.32815323284406944 -0.7781212037581277 -0.24162006476745157 0.48370930510684595 0.45600719627813074 -0.20907062755102784 -0.4496447284801389 -0.26682536317997546 -0.7841543856873004 -0.2799829376859973 -0.4643567934681567 0.09215055810357889 0.027740903016930694 0.25216702133262886 0.2820279316644356 -0.012291609521816741 -0.41126740992081423 -0.8465029977966316 0.1452863322702093 0.5930684839212624 0.013145407660018468 -0.4567854651577593 0.07505090831093841 -0.4780957238393966 0.179099535192114 -0.3706308838303627 -0.9884928995263537 -0.31909947311591436
b11 0.058000407673405835
w12 0.1320929889331049 -0.1641039688506986 0.1683391331531102 -0.008658812509680943 0.3014982852603159 -0.4872502497166941 -0.028547422364138562 0.04242900646560388 0.3394200197950696 -0.054808529945038056 0.3799916310660467 -0.2993936764692728 0.029140339298566104 0.3286516638698064 0.11056217255680563 0.46971098571300535 0.885957899494795 0.2582463060454841 0.6909524584502426 -0.03834960500133787 0.4075522242492365 2.1108470609971923 0.4293253875318259 0.9873929460732304 1.2222865006812371 -0.0981264131417593 0.5873686782807653 -0.08583536623090078 0.585407166961382 -0.056540874906922146
b12 -0.1796921385607811
w13 -0.189569582493403 -0.040978290785444516 -1.445698558194401 0.015494186650677212 0.3977107866351242 -0.15024702923071825 -0.20047846218428858 0.1914535810053698 -0.3087614425614522 -0.24411343953028025 0.034512746970150575 -0.021158473649168202 -0.36298010755135 -0.29445715071657286 0.029291535811002554 -0.042325822653676126 0.00024403302104293692 -0.30717595885913557 -0.26725646550366067 -0.5072211819529 -0.10809522701339057 2.6095497563885774 0.010305182888052659 -0.20827677159563093 1.926493283029642 -0.07611353169238731 -0.6489903157715059 0.09030626682973053 -0.34287413564550984 -0.30801686504305653
b13 -0.23470703201929094
w14 -0.040483514735819244 0.3387506396359456 -0.8048221233440823 0.46728115842477475 0.28880215869113063 -0.4408572051094731 -0.11409124866047395 0.2887532710299687 0.6787472621319056 0.20570889543634935 0.12379602945304136 0.32014886278692356 0.11898425000192832 -0.4609226741023714 0.1481008705733482 -0.06756282264865737 0.2267804075202728 0.03780605412851456 0.5793253648290662 0.030907797025532927 0.2406232126535805 0.7911252780030151 0.12405586537744764 0.09489544174726887 1.0219390394538443 -0.06535331280612305 0.013377030721341372 -0.010566617101131085 0.2654857940280926 -0.10848091005074918
b14 -0.14394843671056082
w15 -0.4210868650581236 -0.0019780791158592326 -0.870031555662051 -0.11313744662808209 -0.2630429666866003 -0.5042110589929184 0.5366251871606086 0.06188230095690261 0.3730423901525636 0.21496480993569284 0.22038314683405846 0.1489678066260296 -0.03166138533129177 0.13244855252048449 -0.37002407967454576 0.08857461237972321 -0.47263337789824483 0.2501268986263304 0.7294695607354246 -0.14632009664214346 -0.39646820107836883 1.0449304507838968 -0.034961703293366696 0.2182371954273694 1.234485316554463 -0.24501228372044126 -0.18565533657434558 0.11996679321184837 0.23115425643970064 -0.3731503052558307
b15 0.02779387856213319
w16 -0.1659155564734132 0.11338303756850449 -0.8667861690327405 -0.03178952670096379 0.48401469812813297 -0.5179836076570059 0.10489775829221185 0.05147168058373725 -0.2369180038565256 -0.08777462954377716 0.1985096559407909 0.2507353197566511 -0.12179636091917113 -0.28183800114053376 -0.22477621811041146 -0.014533701324334007 0.11364043970494694 0.4069981392049557 -0.3425023971314103 -0.23140101416681608 0.09445975699706025 1.734838655792174 -0.11033997791284249 -0.006652374714160698 2.1868342778098584 0.44859553850343875 0.278327184977799 0.4353924121248167 0.6629194272281435 0.13867283783790718
b16 -0.1802514693047443
w17 0.3789610573901241 -0.4577371744402103 -1.5278914274009676 -0.13901706532059344 0.001657170549902458 -0.0018665998092154772 0.19640941377701612 0.025571198182763176 -0.3016111840209549 -0.03696347650675803 0.07837673120861038 -0.3607149949736776 -0.0835533229147663 -0.04780390633484102 -0.17679864171218385 0.021689672412097797 -0.09893366480012118 0.263380459090082 -0.22493641998138209 -0.4029753539499256 -0.35075315058438034 1.9099780960384567 0.16584419738803519 0.3833246554515434 3.6418739301514425 -0.07795359378497485 -0.2107044271605057 0.1177863668579958 -0.09819062041833045 0.2668336043790907
b17 -0.3087749190367059
w18 0.27215144145887626 -0.12352647786579984 0.26097436359396553 0.1002565917122716 -0.11122038728760929 -0.3660073268608701 0.15206559075120804 0.4157677556531242 0.14427990039798314 0.03145468020927908 0.32955921829673707 0.3992578001202393 -0.03605611492124737 -0.03064063369896006 0.18007582644282902 0.09793749277272593 0.786663540156258 -0.3078375408814756 0.06024385403833211 0.05984680880683844 0.17808035091957142 1.9609475579698867 0.46728230187737707 0.482741052803959 1.0875305101640433 0.21953384146879654 0.6988622677957238 0.18350363538059297 0.1772983241061467 0.24231176411699876
b18 0.033661530092538444
w19 0.3422781656197207 0.6213194728777477 0.8286759440040501 0.6384573598146442 0.26313874302846313 0.9738170966085088 0.4110069746064108 0.9064601618632881 0.33589886082389264 0.5963462956503534 0.6614754617055004 0.2551981753824082 -0.05398237557621135 0.5018426915882033 0.15594954182701096 0.3908417368926437 0.5400579103352892 0.14512918824364712 0.08769731952761657 1.2320882752678666 0.7325083712277246 0.33535284958600764 0.44091873485789185 0.5530366143147563 0.3301647671729492 0.36728212836933766 0.5407593239512097 0.2573269015151774 0.9926965377215378 0.7742450984246595
b19 0.9214453781025431
w20 0.0579735201076366 0.22479269027534723 -0.1942901669628487 -0.06044196893152023 -0.2986249369080988 -0.050297288402116176 -0.18026626586699054 -0.04881290140115066 -0.10412978264967364 -0.04454157810588223 -0.1504250662018574 0.1701354423296851 -0.0024413779563611593 0.2324101776862621 0.03317414027741537 -0.045351302714946175 -0.11543254545474672 0.20284264481451098 0.5764039209123132 0.30131054179302325 -0.24079057513572868 1.0613008358045768 -0.23948168658244692 -0.045465692135190534 0.9689272933152654 0.2835231900264003 0.3157470893030436 0.32122595692504036 0.5606078101303601 -0.3718543383270964
b20 0.19289144610891015
w21 0.06400081441969814 -0.11641099757087706 0.4787294569344537 0.1691008046569769 -0.4767326795375566 0.12840275276358426 -0.016250179888682176 0.019225305886568587 -0.060037380974294785 0.23945490866481717 -0.1432849778110156 0.19091054229580254 0.11364204057576276 -0.3627728185869828 -0.31934290544499416 0.1585635892500322 -0.07898220400940932 -0.0024882465179640796 0.2950992684287712 0.05816507936923518 -0.027408065524616426 -1.4603520808307398 -0.5412911613973237 -0.503515378194682 -1.5794653682431576 0.07917042616072296 -0.2729367742219757 -0.19301533161477621 0.17267261505948112 0.05121680554212252
b21 0.17163320081642608
w22 -0.1085725228138745 0.0782118399117435 -1.6569273765652215 0.29597508702164893 -0.299408941392119 -0.013982454179079343 0.00010986905450216389 -0.07943016755341778 -0.3481773493200305 0.06429861780891058 -0.06374660609691256 0.20950309658757046 -0.05651600633649834 0.07188049555934316 0.2482518899575179 0.12086951513238155 0.009099732294134575 0.07973774956313245 -0.1736492687173017 -0.22014343379573778 0.0016070020823158021 1.6795172683173867 -0.2319200697331439 0.499236706059922 3.623677034806774 0.21230958255660273 -0.3865662961358924 -0.22842811516953426 0.019674700436407132 0.21884621221542844
b22 -0.6897762357079764
w23 0.1653226785222638 -0.10273915300161313 -1.9482327724508235 -0.18672639978419708 0.28650926414243405 -0.16509342098767743 0.10445436722838945 -0.08940845338215157 -0.35657853376410464 0.015216590984714472 0.10832274713705896 0.19185289312140413 -0.20570971129422674 -0.16416866953899223 0.16482053814875172 -0.11581951050779214 -0.14072762024921825 -0.2671297965677181 0.1376800679446639 -0.10402063316759559 0.05049556351881974 1.7269946689813411 0.08499307333803677 -0.26515040817104607 1.5915349192716928 -0.03073363292079324 -0.8598560486955104 -0.17679918928532304 -0.3052735969458754 -0.07864200216240844
b23 -0.9231365340449985
w24 -0.04469854300054248 -0.11171725311169924 -0.7258699988000279 -0.05143122055677665 -0.42322590753241607 0.06692337556957406 0.23161580175089744 0.0811983965615441 -0.530206577691477 -0.20363725875274485 -0.3356302207965976 0.33990672086147683 0.2833438556945231 0.02799519627208646 -0.015436113453380116 -0.10277580107377318 -0.0539556733526958 -0.15024309695038038 -0.14026135722394487 0.23786932243833847 -0.21001686077001727 1.3391123845195676 -0.23193181517927855 0.5888540654822367 2.282687518408881 -0.11676905238341433 0.15652478021951954 0.32611705971248967 -0.10954094518789514 0.009980783279991573
b24 -0.3159191848446908
w25 -0.08571804400228215 -0.17444444595424777 -1.7140427079189977 -0.025444218654259578 0.11302442629507235 -0.007735244467566729 -0.39856408825172485 0.025955963773532265 0.4011511951196937 0.10123882856398146 -0.029202962583629765 -0.11437903034791402 0.06241773662619978 -0.2687465304892106 -0.059913509406349694 0.06605370739376033 0.3263521107421428 0.103408367338602 -0.14389241836806616 -0.15834619825923651 0.0817354703669891 1.5303760080125008 -0.19245805232399152 -0.10869608290321722 1.5838150555368626 0.2817476814299702 -0.3921919457279281 0.16846349530014254 -0.36043392424687876 -0.2507745066736789
b25 -0.3444034875694978
w26 0.224509137266889 0.060731842408498875 -1.5989712011084178 -0.39858736984317655 0.013347474629248205 0.13396317113453698 0.11705722663770057 0.12507281585165136 -0.06371086868984879 0.043988123869698026 -0.159607002683481 0.26584076731364037 -0.2248325954969862 0.19712343970817658 -0.12649894599643485 0.14052682126166455 0.0006514294518633995 -0.18946675307866068 -0.2170866237020643 -0.4059790260924542 0.24857423180730984 1.8885580212888946 0.054733426747556865 0.1508904948109131 1.6410745667435025 -0.27710291907180334 -0.4102679925862092 -0.2577230634518223 -0.09331888074870204 -0.2946140938963796
b26 -1.1172798951512974
w27 -0.21015606239934242 0.19580769992951744 0.39662975778245213 -0.14309653731177432 0.06563397568550115 -0.07956350320175797 -0.1321854507459287 0.29273159014824396 -0.282933204615241 -0.25730791608135684 -0.09800485886392735 0.006137980378120723 0.224393276637017 -0.12464346285699918 0.16703884640884722 -0.3796054281760274 -0.08493709570685688 -0.2699699654787209 0.2704908212628717 -0.21798202592096463 -0.5277338273717112 -1.9484575853356345 -0.014027127390602944 -0.6368061864081653 -1.461465444553872 0.16787691127631935 -0.5380478263123692 0.21843587966335967 0.10120499889428043 0.10546991257947254
b27 0.7012374372684737
w28 0.18498569751336824 0.7277822590064589 -1.132586191364254 -0.5382289598898637 0.37197797826073503 0.3627649221030509 -0.186257713207563 -0.2673199685375591 -0.48303466491033825 0.37372918419992174 -0.30243468287084563 0.2700709266948876 0.4781068532004794 0.03723875558869255 -0.21670034699500226 -0.3170485068309562 -0.26855370252888516 -0.019155852681607667 0.03806759579151364 0.039122347883073734 0.20471207293836918 1.1695242103462957 -0.5530698735284181 0.08256539624345344 1.050480924653685 0.26499783824151896 -0.6621272402732843 -0.34573149078284 -0.3239973214749061 -0.047157600754228056
b28 0.1941874290131607
w29 -0.11721823581910809 0.30689588058806117 -2.9672735366488467 0.5847445651151164 0.4732635788560901 0.3906511740016237 0.27535488671361863 0.0712638626476254 -0.43945147767222 0.037871181398892416 -0.2697782797312375 -0.2599594172150392 0.054326301461287585 0.2591282541655995 -0.2389677982204807 -0.39696071542840555 0.13926681742648447 -0.15213828140685856 -0.5796773979248782 -0.10588251577033907 -0.003341683070493897 1.6906473204537584 -0.452859213792359 0.04573341962485835 1.2293596736437356 -0.24510293860317814 -1.570504901955832 0.6626650791304511 -0.24248785297541456 -0.31335570896984144
b29 -0.5943380753794711
LAYER 3 linear
w0 0.1825134543327837 -0.23518988413431727 -0.2432429547870893 -0.19410033494483028 -0.7925353230499163 0.4470713641891637 0.4931230408511426 -0.19654812237476715 -0.46529122327374317 -0.5872588980298574 0.30312634242016023 0.13202005936483677 -0.26603530064830866 -0.3275183278913427 -0.19816156483973088 -0.13735057642489873 -0.05959511432858284 -0.6614236797144599 -0.04688921229970156 0.1797952287231621 -0.4105929254241967 0.36778254143238 -0.6729938809933016 -0.8121453650636988 -0.08125692293465965 -0.48787141502911213 -0.3790587578642425 0.39850851254719827 -0.06563695113836263 -0.9617620578518769
b0 -0.14188656421494203



==> anc/Scripts/ClausiusClapeyron/PBED3 <==
ELEM_LIST Na Cl

POT Na 6.0
SYM 70
2 6.0 0.003214 0.0 0.0 Na
2 6.0 0.035711 0.0 0.0 Na
2 6.0 0.071421 0.0 0.0 Na
2 6.0 0.124987 0.0 0.0 Na
2 6.0 0.214264 0.0 0.0 Na
2 6.0 0.357106 0.0 0.0 Na
2 6.0 0.714213 0.0 0.0 Na
2 6.0 1.428426 0.0 0.0 Na
2 6.0 0.003214 0.0 0.0 Cl
2 6.0 0.035711 0.0 0.0 Cl
2 6.0 0.071421 0.0 0.0 Cl
2 6.0 0.124987 0.0 0.0 Cl
2 6.0 0.214264 0.0 0.0 Cl
2 6.0 0.357106 0.0 0.0 Cl
2 6.0 0.714213 0.0 0.0 Cl
2 6.0 1.428426 0.0 0.0 Cl
4 6.0 0.000357 1.0 -1.0 Na Na
4 6.0 0.028569 1.0 -1.0 Na Na
4 6.0 0.089277 1.0 -1.0 Na Na
4 6.0 0.000357 2.0 -1.0 Na Na
4 6.0 0.028569 2.0 -1.0 Na Na
4 6.0 0.089277 2.0 -1.0 Na Na
4 6.0 0.000357 4.0 -1.0 Na Na
4 6.0 0.028569 4.0 -1.0 Na Na
4 6.0 0.089277 4.0 -1.0 Na Na
4 6.0 0.000357 1.0 1.0 Na Na
4 6.0 0.028569 1.0 1.0 Na Na
4 6.0 0.089277 1.0 1.0 Na Na
4 6.0 0.000357 2.0 1.0 Na Na
4 6.0 0.028569 2.0 1.0 Na Na
4 6.0 0.089277 2.0 1.0 Na Na
4 6.0 0.000357 4.0 1.0 Na Na
4 6.0 0.028569 4.0 1.0 Na Na
4 6.0 0.089277 4.0 1.0 Na Na
4 6.0 0.000357 1.0 -1.0 Na Cl
4 6.0 0.028569 1.0 -1.0 Na Cl
4 6.0 0.089277 1.0 -1.0 Na Cl
4 6.0 0.000357 2.0 -1.0 Na Cl
4 6.0 0.028569 2.0 -1.0 Na Cl
4 6.0 0.089277 2.0 -1.0 Na Cl
4 6.0 0.000357 4.0 -1.0 Na Cl
4 6.0 0.028569 4.0 -1.0 Na Cl
4 6.0 0.089277 4.0 -1.0 Na Cl
4 6.0 0.000357 1.0 1.0 Na Cl
4 6.0 0.028569 1.0 1.0 Na Cl
4 6.0 0.089277 1.0 1.0 Na Cl
4 6.0 0.000357 2.0 1.0 Na Cl
4 6.0 0.028569 2.0 1.0 Na Cl
4 6.0 0.089277 2.0 1.0 Na Cl
4 6.0 0.000357 4.0 1.0 Na Cl
4 6.0 0.028569 4.0 1.0 Na Cl
4 6.0 0.089277 4.0 1.0 Na Cl
4 6.0 0.000357 1.0 -1.0 Cl Cl
4 6.0 0.028569 1.0 -1.0 Cl Cl
4 6.0 0.089277 1.0 -1.0 Cl Cl
4 6.0 0.000357 2.0 -1.0 Cl Cl
4 6.0 0.028569 2.0 -1.0 Cl Cl
4 6.0 0.089277 2.0 -1.0 Cl Cl
4 6.0 0.000357 4.0 -1.0 Cl Cl
4 6.0 0.028569 4.0 -1.0 Cl Cl
4 6.0 0.089277 4.0 -1.0 Cl Cl
4 6.0 0.000357 1.0 1.0 Cl Cl
4 6.0 0.028569 1.0 1.0 Cl Cl
4 6.0 0.089277 1.0 1.0 Cl Cl
4 6.0 0.000357 2.0 1.0 Cl Cl
4 6.0 0.028569 2.0 1.0 Cl Cl
4 6.0 0.089277 2.0 1.0 Cl Cl
4 6.0 0.000357 4.0 1.0 Cl Cl
4 6.0 0.028569 4.0 1.0 Cl Cl
4 6.0 0.089277 4.0 1.0 Cl Cl
scale1 5.686020294014535 3.965078167148917 2.8100031208321132 1.7936565556166661 0.9568580739891316 0.42524650097050837 0.09195233862412913 0.007240459238205455 6.760227206546482 4.838047047978633 3.4744000541147795 2.2849794595643256 1.3340706504595987 0.6805191336518162 0.1519000950851949 0.008464505806666186 4.061366286629574 1.851293764271509 0.4106761117467998 1.8342458403305522 0.8271011354121725 0.17697885819994524 0.7080401120977228 0.3131991276095733 0.06408704851956834 9.47786597588802 4.319309382252604 0.9827308842612301 7.242055387549831 3.2929112439254378 0.7490338570962766 4.876859697642291 2.1457883659500494 0.4827171636642619 8.784779828024721 4.107583962829273 1.0459065167627775 3.977788762083809 1.8057652631563401 0.40987527266759977 1.656597329752305 0.7469098465583188 0.15886468405124457 24.968743594076052 11.997537436584967 3.2421079821055545 20.215476624300035 9.757524573104815 2.617511773509142 14.650713304040572 7.0609478177547595 1.8512011119033434 5.763055065546904 2.9102336074084767 0.8606139424315461 2.8111020851563264 1.4550501471359634 0.4226481888108558 1.2320238131160308 0.6313037439908721 0.16710777434778354 11.796303343879769 5.557591658806005 1.439557614814173 8.849477357578031 4.083300942541722 1.0077434217300736 5.734533499824397 2.5465718709309346 0.571729057796822
scale2 5.087782657869745 3.6699186677151303 2.6707128496544392 1.7494400330909572 0.9506860533057789 0.42496841742846375 0.09195220022409073 0.007240459238159365 5.091111151861897 3.686015376755045 2.774961391758608 1.960729932005393 1.236683647818794 0.6642540511290875 0.15164675772281302 0.00846445216810653 4.058496585908322 1.8508164861687917 0.41066818814323075 1.8336881569957593 0.8270146806305023 0.17697713856811742 0.708013046183427 0.3131951979375021 0.06408698242343489 9.468042224332118 4.317888581022577 0.9827082607092927 7.234769511159929 3.2918510716781513 0.7490169847522795 4.872775119099281 2.145194646357348 0.4827075996611133 8.733911519910194 4.094185703036136 1.0450926573407293 3.968687692255851 1.803569016667052 0.4097615844781504 1.6562126563529451 0.7468096446908918 0.1588598605580848 24.604901262558478 11.891457017161105 3.235649326708757 19.898428459845558 9.662580540017897 2.611761984377783 14.412872086402231 6.98813082006076 1.8465999556176766 5.701712061032673 2.893975847460571 0.8597546417720766 2.7898113886150053 1.450004754370858 0.4223973092514834 1.2291698203375212 0.6306685980483288 0.16708113414066297 11.72044237091722 5.537319092396403 1.4382090946812274 8.803414704410716 4.07140769871617 1.0069992769818774 5.714198566132894 2.54170421333475 0.5714868551759628
NET 3 70 30 30 1
LAYER 0 linear PCA
w0 0.068262779951298 0.0675208146945632 0.06598799437605243 0.06313778407291502 0.0578432889514972 0.04835771994736278 0.027015359580411038 0.009760142626974286 0.06854982672981806 0.0672607302418692 0.06533132167753948 0.06344025071774213 0.061705362222808424 0.05916306869869208 0.052017421428592094 0.038295236556832084 0.05362544853396901 0.04867998880006005 0.03880909329803461 0.04708739371021748 0.04277192406165345 0.03473411503531875 0.037045051479770275 0.032936074901390014 0.025873210464265498 0.06287820423725773 0.05722327292308628 0.044666474721318745 0.06414003768745408 0.05843490359526113 0.04553114100362195 0.06383169571406994 0.05993486099386234 0.04700633050280284 0.06485205676732009 0.062283772579474324 0.05695507570404812 0.06290936874982568 0.059370064279160084 0.052110511717435505 0.06092652987179386 0.057031751842475054 0.04693756167678727 0.06830591337718829 0.06731991074253799 0.06363057581071031 0.06854389374728682 0.06753977361602309 0.0642155698780832 0.06870975502435485 0.06749838277843027 0.06383702219399477 0.06284796159835686 0.06111751636788802 0.05457112255499332 0.06109611969595815 0.058411544387528824 0.051919688783228016 0.05819110755953042 0.05464864078529767 0.047677302407529945 0.06504142431427283 0.06274653008377046 0.057547421082231036 0.06524967351376862 0.06269869753932991 0.05737659064158023 0.06500912619046803 0.06234098855805192 0.05659984812948426
b0 3.344438875981327
w1 -1.0306627600317464 -0.931845638641251 -0.8031799456973228 -0.6042645010234646 -0.30433810253421634 0.046110281728514516 0.3392766458101987 0.2596599840486561 -0.937998480007137 -0.9983336402986159 -1.0226468678789447 -0.9922281652200474 -0.8192123690603413 -0.4757141239504934 0.07119873672175979 0.40964853751846 0.23346279738111883 0.3366433810850698 0.46194512710819785 0.28861683251119336 0.36022862668565386 0.45256132838936947 0.39072303386317825 0.40261325156016553 0.4114561721929832 0.22925221922165476 0.35562050371652676 0.500375720877551 0.2422046743143666 0.3676894637091217 0.5101489054282665 0.27187189342773527 0.39833825234771997 0.5344242338198623 0.0758056021958932 0.13338806985630436 0.2712704175577472 0.23968403978426012 0.31460777199502793 0.4237573503588378 0.3621906729279134 0.46338589275781866 0.5766050488101996 -0.09238388782561167 -0.019666254145013894 0.1875906928523324 -0.09970359045059733 -0.021998172596032577 0.19033681620756743 -0.07356675029539916 0.011155780996022168 0.21654322753416697 -0.2402122064721512 -0.14975972675504715 0.0747559346037089 -0.22283666420316664 -0.1139521760761527 0.10920762560962848 -0.07289890915223056 0.04157933170151425 0.22781192545207302 -0.010399935076227652 0.03395194845186859 0.16442188303771346 0.07111521523786438 0.11204296921689126 0.21681276041778563 0.20685051940413765 0.25318954297542995 0.33202920079366993
b1 5.7396098820909565
w2 1.397595158594481 1.5349627270995352 1.6324036472479027 1.6987980125169355 1.6811102660854904 1.5281885721784827 1.224414813677251 0.9705019355741608 0.3154051206132778 0.07874865285076893 -0.2025314804349833 -0.5974201953944216 -1.07519321820358 -1.412079953472077 -1.445909706139822 -1.158134086191907 0.5683197815888756 0.6018133718580659 0.7462335738169632 0.7579133539038764 0.7869190410973527 0.9023560219050883 0.8940758876283994 0.925552152744857 0.9952645417364875 0.18319214030988826 0.2340541090958493 0.4367716884043424 0.11302692727920062 0.1663401661578476 0.3771091297318471 0.03323685824344425 0.08904400304880122 0.3054510739200164 0.22466769904226502 0.29154876709904476 0.3686331347068153 0.09881639640916488 0.18912409652993536 0.38641714115579295 0.038157489465251174 0.11180968560168082 0.3215758160808185 0.20422988929427738 0.18780430544791887 0.11652898108622255 0.17363179606501106 0.14289251064612396 0.05748228122877236 0.08420342360151262 0.03905564946154272 -0.0503132180735474 -0.8133848978364515 -0.9966422405580774 -1.1781697095798527 -1.0588049074906076 -1.1807784788065774 -1.257792808273023 -1.3103993078963545 -1.347844582919343 -1.3111828156892953 -0.4105746869053802 -0.5861037008266995 -0.9123500859216412 -0.35535034629771095 -0.5092388681094044 -0.8247291048695601 -0.31947257379190924 -0.43341741595281347 -0.6862786931319442
b2 2.5222561952539566
w3 -1.6067559420073123 -1.7964668947687568 -1.8048587833230427 -1.5412118019194412 -0.7070474268970407 0.8558733913348076 3.177910156500635 3.4646416086668683 0.6919476421139208 1.7942272364617313 2.748714576048715 3.6038459027428233 3.891620865607049 3.2216228924548984 1.543414991279587 0.4542600072605038 -0.1954497455710762 0.4162446928231039 1.7340835527016292 0.5998172496574443 1.131454372902522 2.247027207339775 1.8363785988957497 2.195105327690933 2.863151540479367 -1.0689048440496185 -0.4286877434988355 1.0591317091517787 -1.1371925909164677 -0.5120793859370774 0.9697470008181173 -1.0986467311937171 -0.5378504468083704 0.9063447439809359 -0.5937694936664385 -0.24558537551989862 0.46100643063389735 -0.3726297579867012 0.1700986517282366 1.2802595673105266 -0.19471847975478235 0.45419297046549223 1.8165559012112065 -1.2193707440312513 -1.1230541588049425 -0.7429354675204297 -1.32148213241012 -1.2463020014308173 -0.9040149547283093 -1.4477476029500052 -1.3741103387327285 -1.0546837239164064 0.2467819425389553 -0.07781407496243117 -0.7568477250506297 0.5560830421216312 0.14411265394780826 -0.5341833725234755 0.3292794413109474 -0.030141610231479692 -0.43734870823654126 -0.6308792961988356 -0.656432977667068 -1.0075997639561458 -0.8235323964420007 -0.7861464658036244 -1.0169554658108297 -0.979390080822357 -0.8598712821670637 -0.8709019732111287
b3 10.861552637846234
w4 0.4771579656458599 -1.096227611929045 -2.401753872918651 -3.561491579924754 -3.958734112750536 -2.753767029400714 0.28815965454950065 1.2499175413017478 4.187425970245308 3.7563710234555416 2.7390962483252603 0.8263184275138882 -1.986814243372603 -4.260107903248833 -4.3857200735638395 -2.064011726957948 -0.38532788201489776 -0.1404930286937108 0.6642704039506107 -0.4110445773632877 -0.09608016722975699 0.7338320117664311 0.03769785319836211 0.2756993598734917 0.8116649182034242 0.212947559227992 0.23281078365246452 0.7434298321493022 0.390658029683428 0.3602283649329935 0.7845635221606264 0.6537990705664023 0.5917305870801385 0.9043339102119672 -0.4774414197018365 -0.7749562149015473 -0.9424611571014064 -0.7988864517460469 -0.7360689438954748 -0.449507648768965 -0.9578787974748278 -0.4879444767640087 0.4115984278161625 0.5008254315025096 -0.10766564182978744 -0.7219017271140071 0.6695081777861452 0.058469076641013126 -0.5877459652706956 0.890616146848462 0.3439988453658958 -0.27601897632937095 0.9957585786790507 0.29758770167049114 -0.5547248047437038 -0.17483331936385416 -0.7318105593035541 -1.166656287217583 -1.8094470631645592 -1.9359012147153314 -1.704189709339672 2.15636411418225 1.7960869387478315 0.9206265404494597 2.1705510065329117 1.9706122991901416 1.2990954834075246 1.940721979155274 1.9928880713335426 1.7933235439992765
b4 -1.9602538975750232
w5 7.139668840133363 4.273113360868616 1.2147035027430872 -2.521853021328105 -6.08982005864008 -7.032187803553257 -3.5869881090348 -1.2543934743897531 0.5870792482227382 0.4114557966398638 0.16756567802488329 -0.1791079603132685 -0.3867312083305229 0.2813328495298973 3.426984591797468 7.534465640693992 1.1537213232218269 1.052233639460331 1.2540750193731318 0.5467496113394956 0.478682989583443 0.5253694267831963 0.8550644287935905 0.8431671565984648 0.7353621648822992 2.3212225136726916 2.3814199226693997 2.952002790033999 2.529123696210152 2.6523351734748557 3.3095740680229624 2.535046037597228 2.8638523253013646 3.690515252485591 -0.6155671928146728 -1.0465640566674244 -1.4014383350247057 -1.0941480392260112 -0.8529748016221765 -0.3292389848926158 -1.710962458508061 -0.8340512859949037 0.7885611097025108 0.47872144393732713 -0.39683953175208986 -1.2078116820663372 0.6439137355004858 -0.2041454197928786 -0.9872000763326214 0.877781581471947 0.2158392547606486 -0.36764591855503853 -1.4313603042919287 -1.555414142416738 -0.6210691474351545 -0.9118244756939041 -0.5893307485332964 0.778741122869903 -1.1600404998448917 0.018080960389847335 2.341216902097065 -2.3069392383247105 -2.7220450496366015 -2.539818014000185 -2.4332560842901167 -2.8064085681314723 -2.770492683628779 -2.2771269463800725 -2.466018771884682 -2.495458520431408
b5 0.8508737084488116
w6 2.4244681831001933 2.4940592086417985 2.5423784587409153 2.442969056641725 1.9955815284153888 1.650953148803844 3.2093097207873575 3.6646393536038904 1.6054284139812323 1.2630525485819366 0.2715172066257598 -1.5929635768859995 -3.753160892051242 -3.7052816558539474 2.3404912881661004 11.23080442173615 -3.6338660448734874 -3.0920562559852254 -1.0165852588299225 -2.7427981092635725 -2.4685029209574796 -0.8862840880858669 -0.44781885602110466 -0.48116616202335133 0.17855925842333795 -3.3938017842593795 -2.64984084984571 -0.25780929956973336 -3.0981031300342825 -2.357450819666671 0.00971390000783281 -2.409072841358558 -1.7975635463420745 0.4664328193518827 0.11126788331425037 0.5139423651543399 0.7698145012659666 -0.36603489750711465 0.9628940381338797 3.0395106010465334 -1.4851864160459285 0.3176954746027244 4.095520297036452 -0.9733143308729562 -1.4286749632188156 -1.8236312472826912 -1.3253702473202134 -1.7962651358832973 -2.090421735578053 -1.910779888556152 -2.1976266799434407 -2.085852781576272 -0.46202317358007094 -0.3775262215412782 1.0836187193986098 -1.2494981496728288 -0.8297170921921233 1.4860554606208296 -1.5584104394419858 -0.35077453022595634 3.0868890881366986 1.022085059140015 1.413191317311978 2.0767901323237394 1.2640263285016295 1.8948604197647119 2.664270095748191 1.3551310029474872 2.445895891837168 3.8923798583973395
b6 8.723539991918964
w7 8.447979859590689 5.335594960735837 1.991038250295703 -1.8257880223120408 -4.38353728471688 -2.0013592771026105 9.470128665110332 17.575720889546336 -7.412506385475329 -6.931222780784388 -5.077363605373766 -1.5986418703207073 2.674874157177313 4.28626568828798 -0.41340494600712846 -7.794797882598456 -1.8533681533358866 -2.4988613847927366 -1.2161499561456275 -3.875079728629254 -3.573049373419947 -0.8618710475121856 -5.386133887672798 -4.111634643735844 -0.40435589344877626 2.66733401658804 0.7295109119047414 -0.7067407979085673 3.548230744987532 1.4641963723397393 -0.4640981448539793 4.5201858652241205 2.56402622868293 0.16630695690683833 -0.6193851311071935 -1.7002134099780362 -2.538790302636839 -0.5931398057803982 -1.4124776165162682 -1.3538986916860294 -0.5753417022758626 -0.7172495227718187 0.5176769607649245 0.762822987840477 -0.5708043734042565 -2.925930276911096 1.0968128777364117 -0.2457114941866142 -2.8213860772440413 1.7468852405465745 0.39243002610638417 -2.419163073221083 0.7847174051364258 1.113201436651288 0.12820250523848695 2.2448405436418652 1.5790688100878119 -0.9462031164425314 3.9002467769861844 1.94468832573647 -2.1349738851299653 -0.37503789400288573 0.8022460358003074 2.422144506740752 -0.2961533780018825 0.8622009294284301 2.9529851478969165 0.15444193146856083 1.0487090570645556 3.4231148661602866
b7 8.971493990493096
w8 -6.175004202067261 -4.073283057511578 -1.3490258311282917 2.2230277088851444 5.382846532757589 5.164980450656476 0.4834934205431829 -1.4843949571540487 2.1819768707940237 0.31665874289906865 -0.4896679238274773 0.3000390198193028 4.0035007043461075 9.268996228104314 11.626682174970366 5.4048609098674385 -1.1161056266423803 -1.3675140273896502 -1.0657110590028025 -2.409538755528846 -2.875951471016958 -2.9704450193827863 -2.728901291066806 -3.122792917392638 -3.4459492144931065 3.773292922479518 3.079877018830408 2.4011008171422072 4.95344942985885 4.086190091021458 3.0326874075270114 6.601513867186323 5.480339789150805 3.616166177567056 -0.9113225653032947 -1.7325105390781064 -3.5300650517248955 -1.4794078323639803 -2.283977888126875 -3.6330883402452234 -3.243905196151782 -4.240517822096612 -5.286801182209425 0.7208445525904871 -0.3807667544882414 -2.9157680509266726 0.9962802880375035 -0.1608228115098591 -2.7697232532842393 1.709785808404852 0.46935879669140457 -2.1965151374867395 -4.227649507328647 -4.9534625201064495 -6.508418635365423 -6.462265875979728 -6.94710125704139 -7.2972849651181875 -4.7819985344638765 -6.288510804080037 -7.425552482277099 3.7714419772131182 2.2963667520714495 -2.452024505480024 5.711341256328806 4.169954904645522 -1.006191731294308 7.719244570509281 6.357241889654608 1.5750230729305377
b8 -9.638028515018776
w9 0.02961044327261877 -3.2120318173901707 -5.351028821650404 -5.8720517829708365 -2.484409040336935 4.28652455628477 8.843623239234057 10.801529603872359 17.79512739529492 5.297031134839243 -4.558565114744361 -11.176600051855525 -9.291700591266274 0.7984926777814496 10.907307832987732 3.9465679479296005 4.642999393686072 2.840429404923952 -2.118218851611517 2.6228532419686568 2.16225118765013 -0.7526061992136269 -2.3256431257707977 -1.0288312258966978 -0.2422028633929082 2.928151055802966 -0.34124779069478944 -7.304330929001763 1.8922172370708916 -1.501395393095712 -8.599718654895462 -0.5151452745735071 -3.9040507722905695 -11.040592245890208 -1.6522296682200752 -2.348322750768956 0.2394524101885295 0.7787404349511802 -1.3350642517176856 -1.9630047172309797 5.960269373877213 2.795136530118508 -3.106800090286401 2.3173422485983486 1.1950014219617229 1.102105280854236 3.745973340617946 2.216477975905118 0.9615777953882874 6.390552049772056 3.860194569406644 0.2587786500595277 -0.14942512899372476 0.044800263129486824 0.8320236844712119 -0.3467150310240272 1.4850187927608411 2.4645168780031645 2.0434264373154 3.9009013847285954 2.850695569090924 2.102624879791614 -2.4026213412408715 -6.024681928533022 2.786237394566347 -2.77065045532839 -8.281121406647152 3.430179057823548 -3.2445152315158468 -12.100584661547531
b9 7.913750766431472
w10 -9.809125103128705 -6.331421301904159 -2.525376958829232 2.389269869184309 7.595824650679956 9.496197095768705 5.5541978501419145 6.187793072107617 4.333906938482068 7.021458411012984 7.453916315063741 4.847302145586064 -2.295127697188127 -10.346606558378676 -10.581873819519165 3.5381409989402806 -0.6552619205580015 -2.03816270824753 -5.063315721758191 -3.8816439996486176 -5.777784006295663 -9.09720418510716 -7.935007092065096 -9.482738202450157 -11.535164266347644 6.147025254852736 6.288368549613958 4.170011096173692 7.428287552176124 7.942773573748206 6.0976586275560125 8.909176779781523 10.151441095502348 8.722468077642167 1.5860206172853903 1.496279445820632 0.35861794483269055 2.599459244622931 2.25394020111062 1.1150822256736637 2.7426222478982365 1.6970304766173283 -0.06735053132093552 -1.8300689369060625 -1.4893492729345579 -1.9040894195028935 -2.4406142135153877 -2.0461865216480266 -2.327484972171293 -3.1544804573021885 -2.682012685552858 -2.7242864621542657 1.9286574084260417 2.661513430646119 4.2669781820306145 2.6575041455489004 3.426374484264237 5.059691383243675 -0.10468870657627527 1.6275631383861608 4.684995907029243 -4.696067136074356 -3.7790700019349086 -0.884656149855353 -6.6590862845101615 -5.811260998062401 -2.78418749336799 -9.273894020722853 -8.817431081468293 -6.198637989267426
b10 -2.1342981048743077
w11 -14.876659323701519 -4.779895157314888 2.640556198541428 6.838087380929665 2.50737392829951 -9.300680171531793 -4.668065034482105 25.449146398487066 -14.527246794147612 -2.6900424052884975 5.44856072282163 9.04535366508366 3.771784848673065 -6.036791714704201 -4.362567112494297 20.908980424522234 4.3556135066434445 2.103234087433865 -1.3841882316879763 5.129399828187889 2.8427786149611385 0.10182825939760498 1.8120723544497959 1.7083859314319447 3.4595020170179183 0.7162065755020836 -1.1691442339000133 -4.492190758942149 -0.20601191624798235 -2.001887408808297 -5.110764773418834 -1.125936616626294 -3.2378813431211486 -6.4305041863755115 -2.3125894514633365 -0.45923750619890796 -0.17286755915084834 -8.833089022871448 -8.908978517307373 -6.8231653766399045 -9.866089451955688 -11.999116815562397 -9.453296261062818 6.341357705777408 10.4717659773926 9.487947362858636 7.094563295155874 11.418978663637477 10.753071001623104 6.256152110770316 10.870124891584103 11.69714109424876 4.045022819795975 5.69268421616936 4.802532488742925 -1.286844532172809 -0.09866402854824416 1.9947881816883357 -13.115960769905907 -11.05146553552792 -3.414717769719705 0.29292447695776413 3.7666880147535595 3.4037935949452023 -2.637658824270432 1.0413596067125446 1.5977771806391776 -8.25944434068687 -5.060249896937885 -3.099432997694416
b11 18.21811445187225
w12 -12.354884676340314 -0.7622312948087809 8.166778375949809 13.520287541136247 7.993983874013529 -9.472326624129332 -13.14707561134204 16.490657065783463 13.24205759324998 2.0065398807988237 -6.333025171668908 -11.253754809104787 -8.436693377389256 -0.03287156007667427 1.9566348373284157 -13.552727842347354 -1.5095813137339549 -3.2472885512495275 -7.188333624945481 3.9213378625056023 0.4051154543977941 -6.872638226886613 14.107756422334061 13.949406328819336 12.545471867401295 -4.6536809478222105 -0.21840101039019724 7.413499231023505 -4.249493540759114 1.6410646373912907 12.043821724268971 -3.084096044569863 4.246507408032266 18.22455602116312 0.07775667484640837 1.72468639758529 1.8471051272355763 -6.075264919989912 -5.571983223910488 -2.8564708863720605 -15.373059670491283 -18.62426265727757 -18.284924689720018 -0.38713640856761533 0.14173807628698135 -2.8918895356371648 -1.7245282566180953 -1.5963820833888405 -4.769963168789334 -4.661514609805385 -5.085438980932336 -7.839179342722862 -0.3278044765646656 0.3759816009095385 3.1742731067448764 3.8234339027056063 4.599675830218949 5.424655214507678 16.990884011129804 15.758880785595279 11.151077816898194 2.3920619419607934 -0.604583121245325 -1.0979338850952611 4.608635590137822 0.548631003166917 -2.0027767810305264 7.834441233704127 2.4194632146754995 -3.965757081613659
b12 26.63101162144214
w13 -16.289494322574086 1.5132704980612044 11.015145283572725 11.136375928176049 -4.632132524972658 -25.56792026671612 -14.026995669238891 20.142503345713266 11.29481986715687 6.682244642350768 1.2399237658463482 -3.2262889970344193 -0.9705181602578631 8.765972628059007 11.172231280479611 -15.626287650280329 -2.256348706769439 2.9417463534164745 7.954857583398895 -5.7375417369104325 -2.773219049412233 2.7494068943332155 -17.33683369606588 -18.267524459719063 -14.986882095440716 -9.613623117970768 1.0023074677570516 10.423955709868935 -12.769676805522653 -1.0359744324816795 9.964370303339663 -17.849161912898 -4.909476020731771 9.619734450791459 5.955321869531462 3.6627793912059445 -2.692731621631866 10.482929666788479 8.792376464885432 0.5464514054232479 13.563145311390924 15.47885946745408 13.602623899986058 -0.40764034540308547 2.5834849204805894 6.091512544444776 -1.0272032700588818 3.268584257969788 8.709854664713452 -1.3654972372669247 4.938832247956245 13.087486273261078 -9.063851653411165 -7.813987040759685 -2.319528291182541 -10.219836234306925 -6.433856046305501 -1.893361859150974 -8.37560339230369 -2.5558960479284134 0.9830908911199329 -2.7263660147405635 -5.004934734575372 -0.5959968249125593 -0.9980398830896212 -3.544118844758566 0.33496171649852086 1.4115427257491968 -0.8694663829586997 1.4070595832747492
b13 -15.577521567387683
w14 -4.743003824376645 -2.9355712341670497 -1.5850633850763236 -0.3553242932152294 0.7588949923646139 2.1386213695233094 4.353738591069327 0.5267577794816096 -5.763570861995196 0.24248217022908367 5.065293383493779 7.232333836512317 1.3628220055786682 -12.343706643306191 -18.51924585777273 19.471706881783902 -3.4574558619863716 -1.235106260004398 4.878451723133752 -4.078230557093976 -2.4937255992102028 3.819426630864928 -6.141588391828469 -7.534366944019448 -6.263362311761554 -3.78837630339955 -1.8921438530643995 1.7030940743050083 -4.05191029503679 -2.413978887742452 0.46216693165755873 -3.8597841999124074 -2.659472657131902 -0.5771797517828876 -2.0963764926937225 -2.847078664164339 -3.7442457042576227 -2.992142400922443 -2.423213751301886 -1.3450087134953472 -6.017833176469826 -2.482537188186679 5.534511765492981 4.6242112114801 5.238191038909023 6.420960602160202 6.041328771156928 7.200536007782395 9.242008952119077 8.846919926676025 11.056363477444128 14.727656557924897 -2.8240048750136824 -19.33786113601231 -34.322311272967355 15.779203200872603 -3.9899852842279917 -24.563135347808842 42.634962686999664 25.161814982288487 4.021474983155133 -5.826611388865226 -12.532222040390558 -20.422087236075324 -0.9277990218372302 -4.720015375345446 -10.16670783557665 10.981367087867344 11.714487101676877 11.519526525498103
b14 -8.101033233915773
w15 10.179245825299953 -6.3743489910914395 -12.705357593798087 -10.904491186513447 -2.74010885562106 0.21249258990407474 -2.0989621276131576 9.812460839312017 16.616848198256648 10.032992404415047 5.941574814972161 3.905553232557484 5.28680649439592 8.41848951977512 3.6231190347718383 -12.435116973791033 8.050385262346245 -1.420582685815518 -24.168551696998087 15.610599437052306 4.001923428834776 -19.93557854724689 19.793769056851623 6.634728985756667 -16.7110395329764 5.754128575141266 -0.5961179955959313 -18.014817238560855 6.9708983050153925 1.022195756090931 -15.094712479424869 12.49498648429125 7.006253383406137 -7.122076850062893 -4.87621739521714 8.024046510416488 22.138350850256714 -11.76765337510477 1.2980562141139753 18.537299770869833 -14.759588436200943 -7.022452582104999 9.02374225536652 -1.3434458972493895 4.794401433361699 15.903195625545521 -1.8679386446649775 2.742705835599772 13.75179278968338 -4.797809284294242 -2.097733180834823 9.181159966884131 -34.133469146059014 -25.57686394478398 3.364946829509741 -30.101519977905568 -25.48644095199439 -4.335077872213009 10.604965177333979 7.768844144364426 11.712399379755263 -20.633996356744184 -9.485393135918924 22.729755269982732 -14.903071151380983 -3.797281848653483 27.771605704008287 -12.067372157761145 -2.4164568084750435 26.36035113775013
b15 -8.421839659879705
w16 -9.689362271108054 -0.29289494227651736 7.988595646902797 13.730782058845541 7.1500432134157155 -19.425633884942805 -35.78590533472156 20.577024817670484 1.9989850032685583 3.997273200637968 5.006457713126826 4.481993583472031 0.08328790850173777 -7.678842038720377 -8.797982831924037 21.983720405990958 21.27566074592105 15.87490867808016 5.88187810137949 17.87051525889625 16.258635971880512 12.676395553073762 -5.852215250058815 -0.8490222871546449 9.0432369133622 16.908600089015184 5.246416221339925 -14.683331435243351 14.72238958300289 2.040805760981053 -19.494216291246534 12.712617499967536 -1.1982049165834388 -25.813577235555716 12.690105913978321 4.191218222408487 -10.941594138923465 20.70601659807185 7.5784104580597464 -12.8544737567013 28.303047108884765 12.582022616311768 -10.89703257136744 -8.474497739681638 -11.562325822432296 -18.74032201969339 -11.919168873854247 -14.590754444811417 -20.85542269591241 -16.788356702032846 -20.04672076290782 -25.725003896654478 -3.7674912668697713 -3.396136855876657 -4.819878199959077 -0.20933732731572935 -7.094756113061234 -14.845958417585049 24.39949366771176 5.839723385556482 -15.643711990693593 -2.7658502314048485 4.6425184795378245 11.222816721843325 -1.3085660387733005 6.201298426106212 13.916372299333284 -3.3119325421656987 2.3724509438838335 10.513238675697078
b16 12.296928934747415
w17 -2.388993225951318 -0.3063453510623097 2.999541106552949 8.205265250654803 14.79375935944063 18.16995771978566 4.792891507741412 -14.155876903006241 22.05956565301467 13.072629240450285 1.020878668014068 -13.03014856276775 -18.267458436117632 -2.036145435637519 22.929195157450145 -6.675478086730003 -8.803078875855931 4.796426603509685 35.371358066318805 -16.13020714484104 2.1600317576189383 42.87379740721385 -28.274585854357724 -10.278511993388324 30.197824352130255 3.4644100737449377 4.584131303485816 9.048663173761977 5.383817211079877 3.858874680031833 2.60873457401691 8.977699790276446 4.6521781248072465 -4.136594976379564 -24.9126217288818 -23.915830226468692 -20.85915943780583 -21.55687745473667 -21.89242687199867 -27.346998257448618 -9.486530959364387 -6.141770258934337 -7.244440516594044 -12.768229633860466 -6.089267586650046 8.321819607475067 -9.152929344916622 -1.4467063256328672 14.365970277691279 -3.8479161468037244 4.975237297872664 21.85830315526741 -1.6265677792513884 3.7140338809995312 8.847886114474003 0.1386008195481634 2.1552672410057525 2.550007784251947 11.944456005821351 8.823631986911126 1.6139922698440614 -15.488627822809281 0.08392654063841776 23.12419014535432 -19.523410438203715 -1.7582244510384188 26.541752764849416 -30.185980443793646 -9.722500731293247 27.23694015633086
b17 32.6822551254636
w18 -33.47455227937815 -3.4804188315886404 15.11217141957877 19.60407449616022 -2.5250901362667664 -32.372884732844426 -11.526378491500195 -10.577705534522634 -0.6603103463447519 5.917199057313433 4.931149040797209 -2.398058326445903 -9.64823619984801 -2.736865036500159 13.778685611687006 -19.246128993821532 -29.921849075419974 -20.38700040793412 9.422068809961354 -35.89245498873605 -20.028146690872198 22.433687460725352 -11.467402774014761 3.2739057295257235 33.393285984444084 13.979782699550858 -0.4883683901289936 -21.78309571164826 25.98331920245297 5.790147977312921 -28.44464497573638 42.67166117303207 15.743587164551307 -36.97313569025109 13.202374799681083 21.067613556013345 27.986038321876126 -7.48758029707527 11.744374362120835 38.89511017065982 -38.44112975818918 -5.570199658658994 49.377052921169344 11.226969105075499 7.932736776063589 2.768129896209214 6.594200413871009 3.0280592002697375 -1.666914357968503 -3.8570006617308388 -6.424812043919054 -9.24682250628937 4.80540686518264 2.5120289080675215 -6.184279083464457 3.2872198447597074 2.522615000630276 0.11073672993668787 0.702314385288792 -0.5208330844351353 -2.8520160383977307 1.4764920935547658 0.09427172239575188 -17.187286983428958 -0.10486640229552753 -0.7589352047423509 -19.220644294493606 -2.8012201836485744 -0.6784376307399732 -15.721745052148302
b18 -29.14183733122042
w19 -0.4569266436865479 -2.057638217690962 -5.177802321711311 -9.016170985418238 -10.479845907587203 -6.1988553052318185 3.9245585730658483 -6.895982969892759 18.621339170509906 2.9911895512724938 -10.75088450007839 -22.585334609331117 -22.7544681101997 0.21695673973635582 39.104316388680836 9.908028604951589 -0.4027058592986842 -12.536871403560298 -15.288531251708116 9.885525857822886 -3.2291616917200283 -11.719981463306894 8.350228156911083 -1.1506183877184064 -12.457434199457904 -9.87802018932853 -11.170247830740335 2.6471344704177993 -10.195785793220942 -8.414415111410127 9.086183217329022 -4.8126025843596825 2.3334171988744394 25.78623611040653 19.129119865704215 25.62393588907184 24.36235953056218 3.6308452324307248 5.317290317999435 11.542392478684278 2.7634557915297364 -6.2826783424097945 -5.585522993322465 13.565007471168533 17.124837062433137 8.18927639930815 9.101388094293343 11.210277782712174 2.207832364508636 -5.178548701040955 -5.179781897967902 -11.650977024782044 39.55907878349608 19.86599755446948 -22.191594120194146 40.95401349385628 9.444903237059252 -45.419244300288796 18.054076365298442 -17.310045140700304 -72.40978925436595 -6.0313723226249785 3.1962836101739684 12.850369875605558 -20.672757242963517 -6.40999923906795 18.24815441046781 -43.39081060330836 -26.268817861207765 16.856243021936425
b19 -21.319966116016207
w20 -6.627125627170347 -1.9550411167045063 1.0606757053529385 3.9007293464505555 5.443822363215442 -1.8248539271856172 -20.359101439136523 3.89105635669429 -0.5094385466445023 4.782358727730656 6.396485560937783 5.221214066997749 1.3664347872996239 -2.0756246543071244 -0.11576011866665044 2.552625234562301 -44.40312589597622 -48.62017202956422 -48.25975765337465 -28.36243092532543 -28.927139443637262 -33.467811634800086 34.924032124910454 50.68037819682658 64.72304244807913 -11.42300233232037 -19.267666266105827 -15.722707162822964 2.7711474040900654 -5.204302629794431 -2.0762206235610052 26.943519784242234 18.766070123555338 17.201026504360474 -13.190928907425569 -30.072680826480518 -35.7808294427312 28.49993891440636 1.9237173877417633 -23.554864996452423 72.10620433322309 45.32452220390786 7.493823462970209 -4.863912606228542 -4.039210458283501 -2.7036963276435513 5.459711229748307 8.13039530131641 7.27255784887477 30.75583218376958 33.51011925542218 26.11030487124879 -8.177630061996767 -7.1915626891668625 0.11146948656332428 -6.356058082244812 -8.512363964399874 -4.476431334084604 5.6564644200916305 -5.231368037653974 -13.91404666377041 -9.912060645280976 -6.0904749494637755 2.5016129049223252 -9.914271878583369 -6.203177028613033 1.5999748053493732 -10.205584424565561 -6.885548943502867 -0.3585836873365743
b20 -11.813492042761903
w21 18.707790212345174 -10.553556829659248 -14.986178114145469 1.062916630816993 23.489377724703328 3.842492462993641 -46.16057637508038 7.103244800000931 61.672935846230324 -32.85458018946264 -57.94127705181094 -21.379365699210343 50.03807817847385 44.05923280926788 -85.05429980671035 41.519059505317905 -12.461654837847657 -12.298931102789316 16.1383106754432 -7.967655296138772 -7.470945647937 18.145330821071994 -16.233399331296575 -15.881866228419682 0.06663420468599296 -4.399819724463739 -10.99867587690562 12.76724768781363 -0.7867963814561713 -9.38881303680791 12.189707146179869 8.413068541466448 -3.2819145923137034 14.645663028182243 -35.84192892091179 -9.649204597120656 33.38104310322088 -31.577743503684687 -19.4789435429869 25.952478518167336 10.614381496315973 3.42600776934838 35.71220063975289 -6.338936975303924 2.552562764727163 13.212011881426774 1.5955589449188858 3.5940406097727444 7.082377006954542 11.804112993043828 -0.18419085374611605 -8.254699840289268 -8.596952409962924 10.808103278286957 29.879684742495407 -10.352988938149112 -8.76427159047278 1.2148238228754424 33.539987659754075 -15.149440850055711 -43.57076686644018 7.844312356816365 10.17350184568326 20.012879025378197 12.730659122482018 3.0326858917914716 3.581576838679487 10.268300497865766 -22.326603802313976 -43.22392430143678
b21 -9.461721826196639
w22 74.52692511300808 -22.364981095734844 -55.71135029009161 -30.912421140626005 41.74844429582334 43.05985571050098 -102.24443042148212 63.554407450373276 -2.0624550287147194 -1.2529793025907403 -0.1516568834295022 -2.343485178667509 -8.024984006023036 -3.4023540812509885 18.404918444301344 -11.84485932578883 -29.23927130888106 -12.459408973426653 18.68048474619122 -17.874511686721284 -5.905482466490569 14.274886351856015 9.99767938026222 -1.2192712720594696 -12.444908797474726 -4.373304498828872 -10.332988190688338 3.3598235098543623 6.148719826682325 -8.03211697636004 -2.461127056243058 30.039009386367326 2.4293444035554503 -9.093459039547199 15.491637000139514 17.172184274113174 9.991601455918738 16.051841353818062 20.069235911053298 -4.196309111864527 -7.205926194434261 -4.405418709426578 -19.046639543000463 -15.286588755397375 -12.698497863054746 33.34167200134921 -22.500412507964764 -19.157770537797685 36.64971140087276 -31.570846559692708 -27.155448423954454 39.526539139490865 23.280158926121203 4.162199286238819 -26.998283339490108 32.51272821002299 23.04296986591838 4.148973453527023 -37.994565924692836 -16.19616901832781 13.870916554605648 1.55564949471283 -8.312056304114366 -34.746295497384814 -2.7034377049734597 -6.05672490718792 -24.834202087853022 10.986510054856348 21.895930849271178 21.937981551324555
b22 -3.017358559276538
w23 -34.596608420500324 -5.708134441731551 12.622707059185984 22.935265711970032 18.813610280659194 -0.05331139529990859 -13.508118026653284 2.1190004551802875 49.424584743165006 -12.434808961689162 -36.67813330588336 -25.182899018279826 17.579531267672674 34.397169826528994 -25.178675827445282 -4.379639783888989 32.28244866267137 7.287967263296355 -4.7357919664622745 30.505820879618174 3.560550616870913 -15.783250943267033 45.182500312593284 13.262507932479638 -34.93627019517877 17.134827472526094 -0.21169448143105435 -7.762461962414704 12.046441101720113 -3.480757563093451 -11.31706109396439 3.4860191368586704 -8.053353588839613 -15.439000630942441 -15.271979493910349 -29.40458657979069 -63.84500627035714 -7.531162875436082 -2.6508489242208717 0.3795980056186884 -30.15189793921691 -3.2421108898728415 78.61797966944239 7.681716609846651 -15.00214493102515 -45.55139643700721 14.699812275327478 -6.498317127745779 -30.82549395861185 31.903470804137662 16.010842248242334 5.48790370981192 34.775880483853285 2.683981756935639 -24.549903400967157 58.25986255308585 39.67755543132515 11.938407145119173 -55.532439933797775 -22.891619583195624 23.441040395174117 -14.136245079537058 -33.47645983351455 -13.300580281438114 -22.881016253047775 -33.306557480617606 6.971831156251102 0.009021191491007495 7.770248247749404 79.52029370509204
b23 13.923189926237468
w24 -10.725341600096145 -6.510746001676244 -10.989661218969323 -18.749293244482775 -16.103189163865054 6.905462131681807 17.137572104430003 -15.548535328207857 37.60887691148802 -10.048488510509616 -23.983983326863406 -4.84885288130097 34.36417354104982 28.508435028618983 -47.192742038818245 20.32228632798689 -5.718881817304032 -12.457314499058027 -10.46840660031979 -14.711818422962814 -2.2635466458199387 28.48260412655644 -65.63636301930555 -19.132001300199445 85.62330348369049 -4.415218444248674 -13.598433651759025 -12.380370247261139 -6.298790786471731 -11.401580395232568 -3.7735870101412137 -7.040556275909591 -1.6736510515773504 19.4292626608293 57.46089432480949 47.6187906850012 30.881954583407285 36.69442092990323 21.117979413996355 -2.626968033024209 11.443369918875218 -18.355651149439048 -82.97970672900614 40.57808242152833 25.233231070093392 -0.014773389235192037 32.27340503461992 14.81875813902512 -12.787817676250864 16.423788281581505 -4.357554185143079 -35.05204123503987 -22.292488429063106 -28.3484783918133 -9.156299515835007 6.958107536922704 11.226013363032413 16.161343503401586 -53.892225443349524 -11.053355172825297 37.80274265336186 -31.718022901098248 -46.15746547368145 -0.9326851076181467 -25.58462929422104 -38.62817038599411 13.264441316877786 15.094241832003604 5.631244592052803 57.13580877664394
b24 -5.661625708757567
w25 25.41837941599251 -35.397215521090686 -51.40802600487663 -22.90944378315773 43.54794188427146 50.8053445801409 -77.78028842369025 18.571883353478402 -38.449523229822056 7.617349901684111 25.625595455144857 15.134748631270641 -18.57289322786634 -22.557354965060753 36.42606134926119 -29.52649737180836 11.322950191133513 -0.7550665281519772 39.97164784249102 -8.332360724342882 -22.18495688799231 -1.5043757628406085 -9.073899188357702 -9.503563634165085 12.87546034397119 3.909880662643009 -11.967105721953166 41.09895339941363 -3.3469194325847846 -20.84615102796835 31.65075983629101 -29.130042870645983 -53.74656389559084 -10.845676254807277 7.4875440550916625 15.409840073771793 -26.27891707084998 0.311402936060748 25.438999686647158 27.970757898797668 -24.026035956652677 -4.179531993078414 27.882987689091035 57.6884464682879 24.83261813179898 -69.19601241739254 68.10883813255015 28.779708973174614 -70.82145568638602 90.22045250670513 45.10876668853362 -58.24318739601887 -14.3572699149777 -10.28890137483324 19.750095855645785 -31.306922092825513 -30.984519850618106 6.316985386704199 31.91496623175154 13.02733248748053 12.686946646812968 -7.67383215737368 6.798926369751522 19.425751665702 -10.8389868622353 5.52535079758639 13.531622187515353 -41.03163183711353 -21.623204461413827 -12.310623310678928
b25 4.550790962229832
w26 -2.1885846192871727 6.225289922829073 0.5921781560261464 -15.357955984315648 -23.604791637501435 8.780922489960377 29.118722238833815 -0.8920430370419945 39.07497071640172 -8.928514115033911 -27.066757960017533 -15.808175632520518 18.345779413494498 20.74881360134157 -36.5151746458229 28.228683198046042 -11.971103979968731 14.241384438356887 36.91091151252151 -65.95366838283783 -50.518389758410784 -28.412808548748217 49.86217832987581 33.690204922094765 -0.06620624642683948 16.222624873446822 41.52029584653305 27.00920801657117 11.229483008977699 33.76287985693874 8.485277708355612 -44.423856562663545 -27.271319467968038 -63.27398673229857 67.67769758788667 22.064340091066395 -69.0185742420711 105.66348558011036 85.86141151161425 0.16778546138917644 -82.43900570952837 -53.48499648967785 -30.473572752937503 -14.688098309885161 -23.58421937115498 -11.524187127609506 -26.79331473769669 -22.34695527342056 13.366964174174772 -6.211236615221869 19.51680635715422 83.51368718788865 -10.406741310597221 6.168662626164324 24.730405035394742 -23.38346418036102 -16.27688368618354 -1.331257415987145 35.692291349173495 -6.473215522816979 -40.20196524625169 0.3871185367678383 8.865632800525555 24.308282403886455 -0.1547140256209261 1.8760878190500103 13.044689362823773 -19.857512528353098 -27.04060559917583 -21.757765247042972
b26 6.830586394793701
w27 6.649905600817318 -28.184879638909987 -17.07257757602647 10.593075231634051 6.1832729152834816 -25.94644591674976 60.64284813765822 -12.161767208554163 21.564987991934082 -9.01286198306723 -17.225376939267115 -11.177875217220956 7.749997194838851 21.136556396540545 -27.921161923558657 5.432447429228398 -81.95617459236655 -73.80598083218071 59.60999839017883 70.08943296354839 32.057264253280145 126.28365117150325 102.59362333196268 -28.77447164321736 -117.51136729464802 -79.06518870672315 -82.00009296530416 -21.593214523481723 -39.73195369577254 -58.00812571388723 -31.17478183363914 117.22731958387861 67.65109684534869 34.04475924666895 101.57130436666168 70.72312423869894 -108.31076710014138 1.1963096780045595 8.948847266302176 -123.01227565295166 -9.190255928273944 16.213793662329003 3.7125722530732967 78.90294247260057 37.734314358839285 -27.55960461982454 53.221896653581446 18.142382987279696 -10.102043702612235 -26.173652292756703 -38.98214965645126 6.278340577132785 -24.14586157718427 15.077071083607567 16.806990378029315 -57.79571225061315 -22.596868327375162 21.806873812955768 26.50485734341146 12.64449813235932 46.10404675265908 0.7081043677783787 33.63354312989976 -7.439896971290392 -1.734223610802744 26.978731331124585 -15.828065642033248 -43.43302388171549 -18.33132577845833 -35.01729711674636
b27 15.8278531173602
w28 -48.81942857743774 28.871914267595987 40.253388424593545 3.9193510597131116 -40.67665922593112 -8.932505969459875 18.311726275145208 11.301612491401187 7.988962463813305 9.850043222995543 15.005575104671673 16.076695497580143 -5.021786743110401 -33.5859372384912 17.791491542730135 3.4286654230020805 -65.8008738085345 -29.60192611465564 156.1186228292945 -61.476080419142285 -72.2549778192672 -10.876414081848331 130.83448958330706 60.33819440953059 -129.10509213996875 1.0075968986478547 7.12562966556848 97.56974382691514 22.649599386322166 7.837377777421442 39.84524416233306 24.420143239136834 -38.25080518816959 -132.2517110795434 -34.272711451149284 -1.2628313211513722 90.68043832932054 -42.4681425201736 -52.68169075989571 -10.536224348256237 97.7418404514542 24.018477917079277 -102.1609721837453 14.791887907735237 26.258706256807596 24.702400856043948 24.86352011586897 23.017606590518348 -7.335466884963414 18.957971312013154 -10.973908287544004 -90.40659736353518 -71.41592846583748 -34.35095123114079 66.76747664113664 49.79883900165981 41.73335832780056 104.71773888461024 27.635729158168207 -50.9954448474143 -95.1961291828081 -96.13938285505571 -56.852064281068856 -3.1914862189236692 -65.96004924851961 -38.04178830902896 -17.637729974047495 71.72106177583795 83.94445208007431 60.88580609896132
b28 12.77119092556342
w29 -9.726363768110723 -4.784767517887174 10.396303315851942 22.40585678178682 -2.7272279709842584 -56.397939843145885 31.83058074534961 -3.5803126840627923 35.5108354536791 -7.498538873367017 -36.86382022823919 -38.44009145062153 19.400005233981812 76.22639643891435 -66.46631687339355 -1.5624945269515496 -23.025807888087133 -13.15236227499442 76.76967809163897 -58.80278552091236 -67.5162081720493 -44.396909325252665 64.98482143007001 34.0075411615132 -34.79550500284028 41.43720304531337 2.094246539601514 74.92844562641262 52.2412467738879 -6.820345969524478 45.72486418399127 22.211542039934983 -80.43818255364495 -83.2516307841302 -47.4651206908771 -1.8310315213853903 79.50019006985995 -16.597297746001836 -26.71958819841787 48.92784717656364 124.90614002875353 0.30578813742474487 -99.68025994580134 -23.83216651312263 19.41902953764352 11.363938590758805 -11.945738895945839 19.686926896792144 -10.057039126173432 -2.179922919032725 9.589620186482756 -40.69697862374922 78.57626911299137 60.53843793795967 -164.13164184785185 -81.81730280775146 -41.187968847220134 -119.69859626794592 -75.13029489153165 65.44886488827609 218.80127347404093 71.53690602674364 117.41025326985616 -60.13070584903151 18.421270092789324 101.98401631907122 4.043744645094895 -201.5626762751842 -52.31496641075642 57.57767748987214
b29 1.2353532738154371
w30 76.24093689481026 -90.98999712263105 -64.58292618367418 56.89791958253301 74.13045931797586 -129.78901326087083 115.989634955711 -47.8015620727232 32.772757657812456 -0.19984617720218423 -4.987565035321972 -5.186567556633307 -9.320031954244472 4.889721416580757 5.079409985092346 -22.040579941386945 148.31324413821858 -58.478003035554025 -15.368627880247171 121.17357197776025 -67.62198131371548 -161.75474218925984 -109.01152346016681 -34.393461082624015 134.2104006048589 101.57497301274942 -112.8711191124906 102.60698559096116 80.44235292072871 -132.16188279883602 104.82705878295934 69.10084972972751 -179.26571979613558 -5.334126384773586 66.26474863526175 47.204961013791575 -64.59122427319794 -0.9322518668141028 -45.22616983187073 -31.41184309316615 37.498167319632024 -59.65586136696923 84.67272791572773 -4.668329116081821 38.797912592523346 15.458483715906961 -35.04367424543321 19.304295993281787 40.06899582456326 -118.90267240006636 -44.03544526063222 83.84639892002238 -35.84854900940167 -7.753671771139408 37.13810772875749 10.410844779562508 -43.38404027293002 158.26469932053004 119.92759250226129 -145.9751517957432 -31.38490438089344 -73.90339895524883 83.52228667383328 -114.54115663341022 -71.87417066290394 103.65491693401411 -128.91092726347648 -72.1955980524308 159.15372838830567 43.643928690963634
b30 -3.542697388382186
w31 -62.69422031690757 86.66888980541285 46.420072680872906 -92.51493073130683 -102.20217959293595 193.02543756465377 -91.04290555740322 31.911828326362006 -17.133659702244387 27.90536634410708 -3.9283153858649706 -52.11300577911768 -10.552731238438223 94.06982270367119 -58.795625205054684 13.243180264632448 12.174461590331044 62.48974125529562 -28.25289784250934 -111.81493750291726 -34.765664292063526 -141.94067145663695 -23.423473881715726 104.21429736983602 72.44140749841824 26.04926751536701 101.34099157898201 31.95438736348418 -1.079256597392771 89.05942154175378 23.87683227218595 -123.27231717520334 -1.1644177759757186 -70.6227246090259 146.01251759895004 87.86559819439448 -58.644784996736696 -182.1745983130707 -136.8620493812892 -243.68178413899557 -12.906994098291708 150.76512821894175 166.50187986280855 166.25872171481183 81.00660202314026 66.05645298611478 105.16031154818685 36.91646313831709 67.07093482914732 -185.1379246678841 -195.0703885393185 -59.29189800662948 81.59845264940815 -75.64342570042743 9.156424211319989 9.156199400884294 -107.04439311815688 10.751757643264982 36.09616629928738 -26.19918472571701 46.54851482049724 62.91627774391266 -14.504326220291686 3.365226587238486 33.81640025128778 -4.0820560566943875 1.4986453301911093 -47.29373687417668 -3.704002563750556 1.5411891060895493
b31 8.800042939639054
w32 -131.2861543569511 156.06790419944707 115.66332205015536 -105.53781651655494 -173.4909306880342 203.88758959719814 -125.44644870405325 51.036986161591685 -57.895138208280166 129.12787803989178 44.488786798404725 -130.82447599817255 -85.16431257267325 189.1053967318856 -117.74265377120821 28.114093675364405 2.7884009498026603 -12.78397595279634 -22.37828586111603 67.08163725561678 102.77532894925456 31.3305917121924 -97.83560076193434 34.580060058628604 -50.5344956136878 -64.2787187311681 -36.57511939351402 -47.06842218742001 -68.68270430085492 -14.967199307023296 -42.08139383295378 12.767191764055417 130.24626809091959 49.58782615755422 -49.14318370443909 -66.55658204432417 56.06259279795934 81.94636480406373 79.14027344889138 74.7020258057417 -92.89420286122696 18.28729183188613 -53.495019323875304 -55.40733093204524 -36.99100842414385 -9.758408669685915 -30.598404307704644 -2.550771482105145 -22.80275630957744 81.17567999004811 112.69130077463778 -32.21702546340014 -5.447635115114099 39.66208602158992 9.93535133515729 -83.852006254841 -10.629707314733414 163.98231569732135 97.88867666848665 -69.76111577547007 -69.16696695361526 -47.14420957509355 130.13982664980054 -155.49123326875008 -85.81004666708478 145.01900701936853 -161.77288809102532 -218.84441292274127 200.72190826957603 100.33826874497116
b32 -0.38882221428200037
w33 99.3918366941366 -80.1022639072858 -82.32404954596365 15.948400879235981 73.62733589514329 -39.8415866453963 3.515170691512915 -2.398172803569576 90.56832563420124 -41.04319106961651 -42.349218066818004 18.332833556996274 43.729697682337836 -42.26944510101359 -22.206603236286835 40.05083343377551 -19.899979233395893 70.73273564144485 -42.025554098431186 -31.33674436655583 11.757821489111215 -105.81738206814376 -25.463934009447126 48.65953155902059 59.337809016118136 -56.6975299165719 115.78177099744809 -1.9487593011348419 -70.97840860289823 115.0548297539051 -4.517602756821568 -104.50747264996541 78.49747500146988 -61.73442657183684 -36.5360794164292 131.1551149777758 -59.10332418725766 -92.40469376353622 63.84247110561341 -138.74522517080217 -99.91776945832436 146.91900473392627 87.68983429163842 -42.22781133813215 168.62712382017008 -29.988848910597408 -54.609016819564424 163.86855400467033 -35.27021700663558 -107.02276652087315 105.43589263276615 -111.54076384422561 -277.8305697216242 243.9323978542736 -102.1535604756689 -140.9501819509882 373.1324098403534 -96.120220908732 -193.61252808625343 317.44930647407733 -173.23911729666887 -212.15866672295778 138.73974399814864 -56.12827674856127 -147.18242668913987 148.1933469793105 -33.26528999403853 -14.630368317747251 180.90794402133852 -29.269876777875396
b33 -8.658306242639421
w34 -213.8981070175079 226.04229171891 163.47785867648074 -156.71753936581538 -230.82946769526495 283.814390241819 -141.88488317751884 32.68312016773069 130.7075800245588 -164.01864966961568 -86.3769097889536 166.24854424355036 152.26441536130378 -270.3075363414258 137.259827744848 -37.05419417944015 248.1071195168407 -246.19099239001753 34.50409560940496 82.00092538358084 -254.77827600135046 138.59065204546891 90.02592644609595 -87.51013481675668 3.844885903189257 204.51131241255564 -183.35461709807635 -9.957158549530071 149.24372750921393 -166.09373347620664 0.7645496106282194 -24.20945216680121 -125.84215870057774 160.81706041607742 70.33218807534205 -69.6652192249794 43.22950448653053 146.1422942962397 -102.82107889074423 -82.07468613635046 2.949060073958965 -123.40057502456456 129.23728083138352 -12.181096438407709 -34.61858042038287 92.96883981668404 -16.78507721202033 -32.27791244483944 85.00187770918902 -6.899597897350239 -64.64695131615707 -16.649220891984815 -128.98355757340266 120.28279917017159 -55.04274683608397 -139.81982736384785 122.325250450611 -73.21391100496017 -76.64708176788461 167.1430847983191 -7.957978345646307 -22.924931633569155 60.30749520030549 -10.243201787182354 8.708645640702578 40.08896571774948 1.6544521421587404 33.91928373001127 -33.166335205651535 -29.925651228101522
b34 -15.846075981728346
w35 73.12273954273418 -77.0897053405152 -71.57698338453369 31.921333020178555 91.73565127070316 -70.71985509823897 34.553928699759744 -22.31932181869681 -334.6897433206752 402.4741436953183 250.33924700368027 -289.9487227371958 -316.7572824116023 463.0336971911177 -239.8871791262418 83.71138069367706 143.87092731686369 -104.01187581159861 -5.306676650999866 -72.94476636334937 -221.96234707537323 169.76735299565456 178.7136700368689 -79.67737543978724 -27.268292855529893 183.08057063534204 -50.92052202884312 -51.342741878275824 140.39935206524504 -64.07591385038455 -24.339518731330006 -91.72596171713674 -164.99153069425867 159.0508018121835 82.4609399509695 -80.22791877027562 62.74702856792862 139.88530968325026 -149.9390609467922 -94.59112299371961 49.311171319735614 -150.55417017579873 123.40057327792323 2.733907124023842 -6.103957879197226 76.94659600976988 -4.913851958906546 -1.5050223273896999 55.37868120261007 -5.118346499513877 -33.03712195519056 -70.3153967726056 -97.69990406285731 31.754507301653323 13.281765425594061 -65.42674196947392 180.78484871876117 -60.08716284273177 -121.78362899256693 201.03847165809853 -124.60078613795258 -10.418509399764234 -96.37855398569327 71.33347104826449 28.672841272974576 -89.2656105689733 65.33543065998973 121.44187944542928 -21.043658353966386 -52.58486366803415
b35 9.495692124777435
w36 93.8634452682532 -35.53259688677263 -84.7149132030046 -34.69592617926886 83.2592933917926 -9.885927050035761 -27.44312902563563 -4.862833372263419 54.22897691923621 -60.00683179822291 -32.11264013142536 34.7673972877912 18.627535761335466 -40.544196672648084 46.01861154355846 -40.49910048237156 96.66746375158556 -111.2870766577207 -11.624561094538112 46.83802540375591 -318.6019178331664 237.320267699628 236.32388955841049 -245.83392752695312 79.8435886852006 -76.91420056943872 274.13917135114065 -177.00492676040147 -143.0128680907034 342.11325661965526 -169.78267109844998 -375.29835759620096 333.488472788488 -24.399777927855546 45.26419870705486 1.3028304882469772 3.1082301199610436 96.8968473775596 -225.03833471888387 58.13931336346059 297.3722213949008 -360.9781641322351 132.01305300571113 -71.6452833375562 168.4182885238914 -75.21333686355759 -89.13293363597619 164.71093144060129 -85.30222716537648 -124.00279457652714 132.1781401763866 -60.41284375070343 39.64852554489989 -73.16653550152651 12.406966615320998 120.6179466822288 -138.5088390804572 76.26946592951148 88.57956259940804 -215.67981939524648 132.49806840738674 -60.232235019180955 83.15280829050806 -58.86429375478987 -67.64552328671407 115.77011667900531 -62.67143782901625 -80.87789397033752 127.03963838523956 -14.259969522773847
b36 -16.39634851872505
w37 -110.3657299403855 183.0225806084789 122.0119488445141 -131.9667960228035 -199.476253598044 223.99198033293837 -105.80683956798622 10.023073379976282 -101.45209261649964 123.33682193591974 84.29616626545646 -92.64480394946017 -122.40341543010052 165.22274241923685 -75.56658409554882 14.950753334737092 -6.1619233203708745 -189.2135705778259 146.54103392401834 481.3530385240657 -139.08291498797723 -230.6779881743853 38.481964634788945 -369.2116266586675 281.8238765903244 -180.9560365549579 -52.73198007896664 211.12838928724574 -111.3566759485572 2.273847908539989 142.15050288889694 262.4542177629562 98.82498253368759 -348.4002890253232 -42.76086922459529 176.3983996010896 -222.8685252397924 -296.7925996970149 76.23849414865266 347.5021688569584 155.95530048829016 -51.70979667648999 -108.98870864995995 -50.06567326376004 136.7350866902611 -220.255360897773 -102.33312850074915 107.76344704612308 -129.16866606153135 -288.92645334476754 108.79528661285529 319.5737475488685 -41.75150233732249 15.427433136000422 -13.31493412575937 63.9345115125047 81.31148334167862 -149.91505637685668 -107.20817602050909 97.57369993211168 2.41361062498312 11.095111260434582 -79.10272707411306 112.855921578758 62.073627479871604 -89.59103320866683 109.66668528676006 220.87254188541644 -120.73638086845264 -126.32782035375676
b37 -7.7869460425726444
w38 -7.703732440490772 -2.8582428134095186 30.000101237119118 34.78952996150652 -34.83510735595185 -18.915402327608575 11.022680210040178 11.871881302439784 -8.778067418585422 -1.9442358012957002 5.185111905493366 8.212726317412846 3.079650204436042 -17.864601822547996 -2.360907726975666 12.264786057653984 158.49135447302078 9.938024060135277 -162.49995035149814 -187.93894620059464 -245.2400339787557 282.56214584401874 373.35620712025866 -319.238087532037 77.28384294881224 248.506823061875 50.12506618255043 -205.76233502761252 188.67429719326464 -1.4508907458406288 -114.10121251039605 -181.00627668665962 -206.00800405382734 300.26244366720204 -353.0131635023551 374.066723409493 -132.33681511702636 -477.2474380964167 446.65430303573083 14.418621309790547 -92.58770623689018 465.68900334476496 -308.2450913535558 -91.25490735725342 109.84612859324048 -94.59133616345078 -53.078477313998285 60.056808366680194 -61.97041049272951 -78.01172586062816 2.7182814321452526 104.72929210994432 53.0346202284185 53.517200647766785 -10.265884446573622 -137.88953467352127 -3.1196118424479287 197.5207891480395 181.60571482549776 -157.32915123414588 -84.05561653258162 137.74397322437162 -39.328566665204534 -151.17474867914584 105.33939422860081 -92.64013557090904 -124.29254879848177 -4.844883277404567 -82.6802981011659 231.12147563580095
b38 -4.205432390314057
w39 107.34438125201949 -101.81408262911067 -89.3848984171091 60.010672935317274 132.3697923513614 -137.53654364417386 50.95579404595974 -17.455910191115777 -54.64378997623039 -14.151469244287943 7.4236273101379044 48.78751203025406 52.271622981767194 -87.0121441187144 18.049762642168496 16.79942663340123 128.94127645213675 -222.5855386169412 149.9699582709973 334.90778424252915 -203.0157664893826 -173.43606484219794 -81.93827571658323 -50.23453985724295 143.05118158019394 -169.47411811654723 68.85572353238751 110.29113275585621 -209.23671397351444 164.46044968595993 21.497373291383028 -106.8542173846441 371.383573392876 -287.39266735811293 34.646310961041024 -129.47640263559995 133.50172429677826 78.36376410345527 -61.6717623492013 -92.9757557460276 -43.811548370101995 12.026090694637634 46.40672939363918 73.54532415943358 -148.90799715760642 132.48654321070623 91.36294027558786 -139.90692086210856 96.12684120613793 142.30968262641568 -134.7582596918478 -84.99941046866861 90.69689046555906 192.20906906374583 -45.54800732122454 -580.1247684584359 136.38138593787914 320.9876006418945 117.68364256750635 203.9871938287799 -336.9596428871819 422.3216612665591 -172.56816580633804 -263.76539050653315 319.67487017583215 -322.7531708969449 -203.18323819426465 -79.61033010108777 -389.33570602001953 609.3012218239686
b39 2.1605557666027884
w40 55.18963848345047 -55.67543141475347 -21.906925390879085 62.194146065061446 27.558664970660388 -84.77401632954762 57.74828774044009 -8.09972342371815 4.493844386640802 1.2615969646128649 -24.370529735663016 -35.304736596377026 20.471461943795934 42.320779159183395 -25.65323682591251 8.207360875706103 211.03050015790032 -399.06716838507833 147.0983722109792 394.46415447725 -313.83274546500417 -59.8021770814976 65.03003470808673 -174.0948810975086 134.72243920550227 -12.416702622397167 -94.72763813490337 138.04932248335686 -34.65268386477225 21.27447993206598 86.33979032717127 -25.8474890454716 181.0672081092649 -206.28732564096308 -186.90855175735422 -44.12540931108666 262.6495598510111 247.26408201904675 273.44256880792375 -521.1511313071242 -583.3389401367967 566.1988802871471 -35.737874098441345 -292.34321609797604 8.955637124351089 244.034504103627 -230.1347216290018 80.75748870354487 115.46581998263397 137.59269734571632 242.39209559723997 -434.6131827103794 223.94403079315532 -378.0804643239758 59.884945728179396 364.39208925380433 -253.15686061121613 -92.34996163315617 -150.9267153275786 20.410937644945406 146.43675958026822 32.49297873450376 -72.80691667457738 158.5523113356001 13.693879922387246 79.56018529016306 136.58067480689022 -89.55782110109872 153.9946218190584 -274.67905665610243
b40 9.894705543246367
w41 36.854741174993215 38.939609776759326 10.962432994330506 -76.54097939517551 -110.77763191915795 142.69541774975107 -39.30548886116759 7.154705405352503 -2.671618542406658 -8.352404123661325 11.337160573937691 19.87560203669408 -17.665473032773836 -19.576973986355277 27.99194560018053 -17.239562960924495 -145.35565646351657 76.11174493061422 43.82292972993667 -155.2006760377642 272.0218306479627 13.180686264193321 -242.74703224481806 407.8251514671331 -225.6653851622829 68.0023553837069 -160.6166341040584 20.621889688240103 131.19767873110558 -185.1321769913326 6.143116150693517 224.8999723018842 -168.21173433130585 79.51980363833516 -91.94306370020493 203.14268104070936 -63.984207426539115 319.54716300640763 -53.57982426912174 -257.27351380402445 -0.5546866769894382 -293.0713982092425 262.5383176366486 -541.8535448190245 667.7286821785508 -85.48507862917693 -565.9264758329244 725.6786241365218 -120.66609296276418 -513.9743205811442 678.0827749594076 -409.5050379924577 101.72370883172033 -13.431964695862765 -4.7305259949151734 -183.7222877062957 -35.23573423413345 149.02865470507115 156.08373038387157 -156.31607866402607 55.841549096421254 313.43143879957586 -251.5232499951945 -49.43315900675337 293.18229053399097 -345.0857293344787 -4.050474041668176 180.83803245553497 -383.5960469467797 274.08801259381573
b41 19.769153245920194
w42 63.62847540656126 -62.0885892967703 -59.07005699661405 37.3334692977182 90.88232466919979 -86.9927624281998 23.523642272666898 -0.7503667524751334 101.8858505550198 -69.39961131190456 -144.44399553156845 0.41589362980538597 259.0085182923643 -150.94985196427862 -12.905342602343284 39.35237966168912 217.15582635843106 -196.2397475320706 139.2672025293438 -150.1893849303627 -74.7321670784435 189.48246096721806 -178.53721500527035 399.5373452783303 -248.95536026005652 196.97088157016387 -181.91278850587477 -84.15410300081996 97.88866752954233 -147.0540376846378 -141.99608331493636 -104.73317707270284 119.15814804046751 178.36540792216397 137.5086842128529 -59.02589898483989 -214.3339223593826 -230.18816607764234 -120.44337954654654 510.94387874214874 205.7274077645331 -24.237281858791462 -243.18976758292078 70.55781232640278 130.1849456854762 -270.42021940968056 -19.01987475637237 162.74366081681555 -169.08930511033424 -442.0394167011151 164.64536425424333 332.1464897293322 788.9621633521299 -786.7804602413968 592.6184484424426 -41.32179182761358 -576.0430279697092 208.63693593012653 -710.2430722680219 1413.519207422356 -729.5831541136515 367.5671703441225 -340.43601609009266 96.22302241067452 -34.721214520323315 -108.91671002655337 -281.0229977525923 -550.7142372925318 762.6122463687268 -42.85556708273102
b42 2.3152946316094116
w43 31.072990493567563 -16.606666436278555 -20.181032039001995 30.108190248319048 31.51921520163855 -84.63739983460135 59.66007678738693 -2.321243281064318 -108.72530566721748 61.96110724017935 113.33955623443762 -6.647726295617064 -185.30597208772187 156.76995283535464 -50.85718300190608 7.032755387441349 786.243535811459 -717.5299470755161 532.971223256342 34.28675361512868 -496.1311256206199 52.50372745201687 -998.5558072748152 1515.7129929409605 -483.38313764509223 214.9888671945707 -288.42311652916885 -37.344319883324296 -151.0168109284825 -99.53984650833273 -328.8055461918221 -447.846945231706 829.9385487173369 52.254713571538026 -826.7455616595597 815.7890089654918 -428.51909800727697 -366.58834513149554 794.9780873365131 -60.30033520195898 419.987032483469 -497.485162388407 5.0916427012232885 -105.60315016215183 92.38634952004398 -3.868891656144598 159.18306589915633 -83.57866124031757 157.217628457082 332.5171225100848 -599.5905926739104 161.86927179871637 -192.41728233578954 90.64778192862016 -105.94709779424328 247.33737995422305 -4.850957805324194 -174.16366129583494 1.1171246457287571 -214.0581849483992 248.232489057914 -159.55276151940632 120.40481805756943 78.79722943116185 -9.416387892728777 97.59609546432402 129.93965557343216 302.70868298964757 -247.94816895993176 -171.4966606107073
b43 -6.959951219566491
w44 -145.89412413442741 137.45048449466674 164.03592413117843 -30.455676868181417 -262.89686339456534 132.83862816912247 42.51067874698022 -26.417203326263575 -26.303877155946264 9.862958679787683 -7.543128767996142 8.36589363460496 43.14730468945531 -41.655372256251965 0.040837244087140775 17.418130445021994 -451.03102894965804 800.5179771543454 -81.95988283351488 -64.8583782312335 234.3613718897354 -411.2175686472197 459.99409241272946 -863.2922633096861 447.4458558223997 -341.60833107699636 243.81857019473512 63.381295183165285 -210.48137737961216 -71.3914904605235 30.930580718561917 575.066148596928 -357.0559904107765 9.094324935395305 -1243.1240688016985 1034.4683719421778 -198.568224309077 324.724002552295 811.8368674730871 -808.7216780584802 642.0247694551862 -1431.606894061885 717.4634966909802 -415.0694068206675 164.25477944762045 385.962649654976 97.1595324452746 -84.64334603296803 430.73561496969774 937.4292441051003 -900.8552661394863 -444.8114920558915 321.8311246347528 -420.13012928655013 201.44571195895654 8.261713736566739 -195.66975976452449 178.52971014036 -335.8343667457258 614.9208252087259 -331.437511053044 179.01405734978954 -150.80768043901418 -18.58536327923343 32.508313022727314 23.837975464058143 -123.64761135308456 -377.76319493700566 401.8027253909244 -14.501112908536085
b44 36.9551616753696
w45 -272.1018234016172 608.977186245926 -122.5530838035928 -590.7698809989269 570.7675292439284 -238.21963105876682 44.04176018968386 -8.016560059825233 -187.01233796106808 386.6595787163366 -155.98058565068345 -326.1315834734712 491.4807023188477 -293.4342493856758 69.70525115600695 -3.2923409591268715 -357.8073661854818 -272.20237610965034 -304.92475198639926 141.0573357825625 334.02440613515887 257.75952744931243 -122.91671055320096 163.8769466344204 -157.55063087719392 76.8195935459234 6.007812174797661 -13.294340825931489 337.00400430866546 244.841209057845 210.644062399636 -227.43585637868188 -219.93875037936462 -99.73658444937976 342.139999803786 509.7536842733213 151.9878017934593 -336.74417673723343 -315.5136633107515 -111.66516730272072 158.09199887454122 -63.5444327276224 68.2087858149534 -101.64812954824048 -52.289623231459714 -179.0067171268767 -343.0268455728868 -339.2340904410003 -300.1040676674581 324.52987089189793 187.43868836643347 426.32772308593627 -1756.75435650524 -1903.278441914705 -883.6584346079668 1542.4124265417045 1093.9206979676503 1507.7381888653167 -425.85119701577077 180.9510114562228 -677.4225222777433 296.54036230466056 -105.44720771015305 -442.3760718692151 2021.3896630812205 1599.0383916631108 755.0796931807193 -1380.2151027722641 -1276.3172733395952 -123.19130325938586
b45 15.902420967010393
w46 1099.2064301412256 -2520.3030441673086 580.037293487058 2486.1958381814857 -2569.539722416966 1167.5862472339536 -313.2573425193637 64.58348400296886 -91.37142004939426 212.14288901293745 -106.63487113442059 -227.34340941067285 386.4161154951142 -253.92337406918944 79.34234732227765 -15.988944484900665 808.6840274961361 1019.0776077207469 842.5200848743508 -526.7129233206372 -888.8718646352526 -604.5448030306526 203.17187358299736 -73.70190466455628 200.8531981201955 -242.1783259446758 67.30105204070443 -184.79915639226923 -904.0817706890448 -708.0020400270848 -847.2310729702883 737.1733114342703 440.0071472342712 665.2389714244373 -145.16030927194078 -862.1795708337348 -320.70225269752876 397.36033264945235 -28.911889780305973 687.5168507998131 -75.6638031322028 119.80566813928642 -251.1310593713177 262.5006399812257 98.12825625567712 54.711635266159306 467.5554507186796 480.68594159859805 303.9745712568555 -590.5095785382773 -263.34884491166844 -315.3507036330552 -610.8956251714268 -682.1504543555728 -486.72647883926595 373.7928514211175 764.3045706454774 429.7114246483044 24.142739627814684 -283.22077146072684 -69.24178054974261 192.74765373643677 -241.71037878799254 -44.14786784717346 770.7293707617117 428.3394919443647 532.7515582122757 -617.9136218990504 -170.0799172472307 -311.2767078066262
b46 2.061469029097659
w47 -657.7137649002157 1656.6945054364046 -499.86430059671324 -1670.373084063563 1897.4102057097066 -919.726723501104 261.50145392842467 -64.68986534075863 -614.0921244484416 1541.4404916380527 -603.2408494848531 -1363.6849135847049 1775.8144480479764 -957.3223576402004 257.53698083162135 -54.22514481355248 1156.494622424083 1202.856189288444 1056.2870463179254 -1150.1536590589371 -468.2645252463473 -974.4896516660352 530.3500400589102 -448.8630424770813 358.0458763350083 -69.35515586587839 -362.27166757272397 -8.307827913085308 -1031.036324346515 -1269.1267946491525 -820.2885397974151 732.7069950625475 1098.9457074987615 498.2283180512064 -571.2814349809529 -1016.1045359207835 -543.8146730117655 598.5723106627123 356.46734801320554 639.252145793831 -275.2270734182081 231.8410868769119 -286.75789826165294 290.9293653280338 303.9182563128159 132.32769641955173 729.8745429006835 871.0990790619828 481.8370598932898 -994.5856761897559 -452.9468252122373 -557.4771679126803 -22.524108503971398 -6.709934514824896 -256.5212127446067 -287.61342392170764 582.6520711202858 -130.9731614814017 344.07866454829184 -633.259048352841 309.11804616536307 153.65822663770297 -309.6532856890693 159.8559781495144 128.0163667760254 -208.8669207571223 392.38252005023685 -216.64819715725375 443.9435488509861 -419.5177112689146
b47 -3.336599934940531
w48 -329.574706077251 760.8628566440696 -198.16030594601497 -733.0215075385682 775.0457292161534 -350.4571010123105 81.58160356926749 -14.931794674243802 966.0965696793505 -2435.9632486505384 943.4021866534276 2162.7681491247563 -2816.5502868702893 1532.729200123302 -421.1006614157532 81.78419314964661 736.8163086848962 1028.90304504967 729.3526790273986 -854.4795661143049 -330.45006951500324 -716.4126667206983 451.61006727818204 -429.3724763044704 304.6990393894917 -56.42094216699806 -186.426829882721 -81.29715230563667 -703.742031993412 -906.0458666429219 -675.8217776784934 540.44065669442 645.3294146775328 515.5246278774079 -258.3238355349161 -735.9214271901859 -238.21954990545785 606.1474510960813 -86.23628565567373 467.4204876522865 -367.83030260563754 404.84625862764767 -261.87422332649817 122.5328771104409 217.0315979709538 69.3648305072296 385.7941249026819 562.8194030527054 254.59162557251005 -504.77150363225365 -320.09168117824123 -329.3879977214007 -424.9191397938375 -290.9829248551746 -111.7918512398921 904.0030265921804 -845.391545668935 781.1989220672092 -495.03326129213997 765.8626062675271 -472.567473753391 -328.183227704024 647.5551928764219 -398.3257200177079 124.75976115303146 786.4590740775985 -145.76553413886626 442.9050306547283 -1369.522340183911 453.87213768765787
b48 -4.181522223879265
w49 178.53484166636412 -369.9515550948869 90.15982943585598 326.62687091243254 -375.91601435507334 213.34360255398033 -81.22313032664917 22.61475156275439 -789.8867781922119 1853.9628754646876 -588.9540502641593 -1610.3310643420575 1794.455438721075 -814.4415240849868 173.4818398349548 -40.07427108686851 -316.8300652368628 135.90165599614184 51.52340526852959 185.1044624173665 11.431284488450125 -77.73536202815028 59.13437262781882 -161.641069336253 88.09221435698971 -71.18747433900182 164.49978583540167 -96.55690145583334 131.4860942379888 142.23503776960246 -173.29870050665014 -49.209577358054105 -217.21127167037383 195.433801455328 -294.92588989081463 6.216090278889368 -179.04281418560925 649.2941670038452 -485.08305879324337 176.9201292807445 -419.381466757918 430.12586297043396 -79.48927691010364 -211.80392297166037 400.6196780536132 -29.785952771268697 -2.9505955893430573 399.85395852556604 62.49976295675484 135.2850325213459 -532.2774539001208 -41.97564046693901 -339.7161118149227 914.7361243979136 532.3333872689519 1764.5949442352683 -3189.150373474074 570.4337124527428 -991.4446903518935 1635.5888051816091 -470.4144616112319 -1374.09994975077 2159.6467114900393 -763.6859219361711 -1050.1843954384485 1151.2346245982499 -1305.92593649077 2220.3333237319566 -3033.4046022925663 1590.7884941434334
b49 19.70884958526259
w50 251.71979640813927 -534.6965861013058 74.67924574693359 548.526972159089 -488.7722497332934 173.6756391448647 -19.222144060930706 -0.38309263183706754 -93.93877051423415 176.93373585762095 -42.18203426891948 -93.74371299976708 71.44681464681993 -33.62015920893518 19.772853773464284 -13.413243276664753 1135.6896787668747 -419.15600165820985 831.6896745788415 -2664.8248760261095 2890.5113706604043 -1481.9447406948054 1372.9344420709247 -1724.4573229644238 623.8435684147188 1348.6209234350745 -2180.7865141290818 688.9330182842552 452.4192986500689 -1898.6633583063333 97.72987549386902 -1658.1748138228188 3316.450258594918 -763.4555028402893 951.5504406416293 1564.6742872954817 705.3189485109496 -645.633509762728 -1160.481812300726 -643.0091186220943 268.736146307934 -70.08517548298542 289.5304196088957 -648.0768473759908 -46.26140239232148 -338.2779289406261 -1347.7919632478518 -936.5191398565922 -802.1989963112858 1424.4143231959695 655.9411077859703 790.8514465600518 -63.151329569884005 213.67033767320757 252.44462028607597 30.314127382509604 -131.2496296865346 -325.7412627908808 1.458062287911583 -10.292549381149444 134.48777397948982 -42.37480047572278 53.07561571253139 83.38699983364818 -5.907936115410565 -126.43606375691311 -233.07338031273753 131.7363079612176 -54.9556098510693 111.51971875339478
b50 -2.0760545078645634
w51 158.83910768133728 -344.8862100879668 42.76922923660882 304.14087939059687 -221.58109896491612 73.46826808900695 -14.694683247129932 3.06029823772393 46.04779459431028 -127.1599391003822 11.539538558998437 228.18833948035999 -246.78855050029287 105.95484638173657 -14.56901865616905 -2.5103328523754005 -967.6711092741463 -1959.9217283087567 -1045.368611086509 59.93591149310607 2442.4096630934073 619.2686453119662 276.24655605873755 -790.7116031303359 -65.83618208304316 818.1575148578271 -830.2585830806905 459.58463758549857 1628.737936018949 626.5168118960453 1322.4448394676008 -1925.583837395152 582.7059561443788 -1308.4477041023752 -2373.523484314013 -964.9358829299872 -1606.3667025754023 2565.4788875380527 -513.4979411363664 1739.6739776697702 -810.0217967906864 604.0480316369791 -564.321035769824 70.16289419361759 1473.2154066963064 -86.33303563580577 1640.2340384768827 2126.0547656150093 808.7682550819219 -842.1615311828783 -3114.274484194235 -192.65071569993276 -310.73635487835037 -232.29090468455237 19.909034537667978 -32.72196794121799 588.951771134098 -83.65399336598453 118.56889689282701 -256.6623044787407 35.204614838325455 152.34062303529834 -247.3678251190585 63.10774403360835 393.7041151639834 38.43205266624094 38.043746133846454 -440.103151779562 246.01570019660326 -94.61788365319165
b51 -100.29286068485683
w52 -129.40005295455245 275.5879841889612 -15.882376887674583 -271.9277378475224 167.7562781943136 -15.050907572551724 -9.75466064375639 1.9797267154419034 -36.346794664469634 89.07076807014768 -136.27884913443475 182.7874746515868 -161.2144233906419 66.43606330315474 -0.29281130708694675 -8.549764651293781 89.66629237092697 960.4435830896407 731.8444369349542 517.0287677946931 -1581.0028114203633 -325.4397986108896 -396.5907497719188 711.6309541135709 -57.2761915172192 -613.6762602336688 767.1106331266441 -372.67705197697444 -722.3662825790072 69.0131131186398 -967.0988316078699 941.5216866467508 -631.3419728261814 894.4677680037305 -286.7175183323635 2548.9020328593806 128.48668821397055 1913.7826896243353 -4305.740227879323 656.2889769800811 -1314.333650024092 2149.089730175832 -499.4643542928159 -1600.4897864101904 1757.0787700552537 -1065.0918311470784 -1471.4992183021086 278.68836161608624 -1267.964756924689 2810.338669025388 -2457.5532481640753 2040.9928667282838 -46.239242155637854 55.8629501213082 639.5940886855074 -312.151483897156 519.8131629587036 -843.456853312921 196.87502289175455 -326.32035931682736 273.5725614350307 274.6685533664219 -410.3457998251413 297.09172428080757 296.7071435900184 -412.67056186203854 -475.5593008225156 -492.5067093513263 666.8486093802002 94.0800301320126
b52 22.841771237313672
w53 -50.73953680335791 135.31526293207588 -103.84948487649505 -32.68955516307573 111.1900936841449 -84.96323509589725 36.21374364556757 -12.069340041545502 33.38264439049291 -63.69467400354706 35.27504721919417 -8.768240948535706 -0.9756140228073252 12.031919748768079 -8.81069144163553 0.142540791423609 -3114.7010732156746 -522.5001261810996 3628.4414650902722 2175.509094570092 774.5380820734592 -2795.485764928274 -185.35733629151102 -438.7357045431431 566.5036669916378 430.74775655066395 33.36120356126593 -570.1391517832697 2862.364426267359 532.1189002497161 -3397.9242925865346 -2184.2103777623306 -439.9098099042743 2583.3380081364085 937.5923443315828 -15.344563820715395 -1282.862397739922 -623.610492843675 -184.87353316508387 964.0289392880767 63.42906424019469 126.88832163626138 -206.58664114054304 -236.1023362463049 -24.710641496278768 455.48052800084616 -827.8562585627919 -58.416508044117606 1228.8667117633445 799.7809187761136 -0.6005704338747436 -1119.0551723531967 1170.2754183325342 -173.45588951808213 -1700.044263215346 -885.1064191141389 41.70890266173873 1510.4711604079864 159.46955864390407 -7.930425148867805 -262.23850486720437 -48.32208319673326 -3.213558368860064 -299.0257272194497 -1102.7777235222343 133.7770138039504 1657.973762353512 627.5204801608102 128.2867696843236 -943.6460829681822
b53 -65.46634536341986
w54 39.18531157534331 -114.21237643307657 89.36155704555803 37.215912429580136 -103.0944865702744 69.58761711125595 -27.559410323878804 4.283333492166276 -4.211501803007177 25.243821712161097 43.23684191288631 -172.60291486728593 178.63112260049166 -72.16724230204763 0.7586808786627824 3.7547141833508326 1114.0332483208904 113.95601918923948 -1449.2795518672046 -815.7257807751133 -166.9402156446834 1121.1422637245366 27.732412946364605 214.01692372553714 -265.3450173936965 -111.96773798925294 -82.97946418498023 237.71081331348975 -978.2208125077799 -214.85472872281147 1371.3840383531203 701.8035786822235 256.13478236800484 -1058.5385346671662 -544.8513056580967 594.8189121045018 683.0621517661496 686.310143602561 -786.9073452462003 -326.95299418964794 -194.41178420043815 207.30517983354298 48.88494869171492 -200.59801804361885 342.602285424607 -484.69391073469467 127.98695599730587 22.71645317303086 -925.0979058014335 154.2720147734116 -442.09320456039484 1059.2523799504077 2797.916529804818 -412.38398145784026 -4027.85968026348 -1925.466735777042 -356.30427108863745 3910.5278859974173 156.14289837516935 438.3953081351649 -897.3046361148896 -241.14801415268326 258.86799416117066 -884.4543354338753 -2743.363304498304 518.3025719304644 3816.0278086584017 1850.5450966138028 -260.0887182234623 -1980.8783189295216
b54 55.20541532693345
w55 52.740181106136234 -177.59564757285898 189.21768112943602 -64.279484838185 -2.755347381986086 4.495029440381818 -2.0382136963558892 -1.4595520140395042 -15.102933732705774 52.97563200635026 -76.70619813656715 60.3614182851687 -24.51637877064507 1.2451720527622558 2.898570356634044 -0.8677284240933125 -1046.7867814650465 -165.70145470963487 1656.2818357179303 690.9823509021152 327.0990616479535 -1321.1690802636845 -73.2464601654702 -128.4283748663146 255.7899814792891 148.49951877417996 -22.452422504050137 -207.18560477307386 956.689281627096 145.89106279677216 -1492.091650762856 -685.8038963480608 -158.27205402673894 1108.0199794380756 -2768.524760299204 -214.44985580159914 4108.044335087665 1831.070639896769 661.3224518684627 -2932.380677709635 -210.5465581863081 -355.2994192043924 610.3606523244631 1039.2700087926173 -301.1895062263057 -1408.627464040919 2865.4591429670268 -156.36028525100483 -3849.006337162233 -2793.351511885878 386.14155324315715 3566.4896651666213 24.83363271716988 -231.31502072514814 252.12787613549673 -77.0525004275806 305.607998448328 -277.21114611419256 37.19003986968216 -99.34919876806781 69.15401781845499 4.991532847066397 -43.729134966701245 71.70983652510051 -33.85654354716016 213.78624405385094 -229.12391323902136 54.13175667974452 -147.48716868713268 107.70401367230258
b55 70.11556317434558
w56 246.80458691754365 -989.3432782063571 1395.3361235127584 -925.7045782420995 352.3442717423427 -90.26060763615999 14.457888466941851 -2.5661790432244134 -1016.0534854710226 4374.2500772745825 -6696.617571354063 4977.09156642218 -2211.477190248621 643.9375608377483 -96.3631774907328 12.153281729046741 -40.335149197599684 100.33745117776357 -54.70529690477417 27.759345379756937 -71.44380105533016 38.62321089767791 -0.7423902003640501 5.631137298817783 -3.8086388511018012 -1.94027012621434 -2.7004916155931857 4.531680791949845 27.12339190337325 -77.9050137703119 45.06502702674754 -17.80692959048182 53.91181363632065 -31.85764806129043 174.57895773189975 -206.00902597256774 -2.5614873044799076 -199.60238749926094 236.715255564508 -22.032388282223504 56.893863299227405 -67.61387697000839 9.904091617925571 18.32165781597059 -30.352171184189608 35.00609219497616 -93.78198539197939 94.11978164847768 40.93650361164586 13.701488751309187 16.890778131646897 -76.5924768700109 68.74673105244608 -35.87885173696222 -98.60593694011281 -32.20814606219206 -15.458022574513947 110.79992497082304 -9.070871099925085 29.442745533674135 -31.405955934815314 -3.2162157086972716 6.637433687383596 -24.194992914253582 -59.01394022536578 29.024829046306913 96.108354321312 18.127467847351916 12.6137905254568 -60.123621071085005
b56 0.3190528958764335
w57 -1089.9418799326793 4630.13455981306 -6821.706756053529 4712.262020216523 -1838.2441942131604 464.6269079977763 -70.11100687884698 11.51809374616648 -213.69569963259772 913.6473873210778 -1381.5458579899912 1007.1740875548111 -433.19798652215775 119.78286038732821 -15.949202036749453 1.4543535802733354 -76.78230084758022 120.46238388925931 -82.81505831446208 64.03508173054274 -98.02063041010572 62.470003245734574 -14.855272118471305 21.452687264591127 -11.650818021788268 3.0512893565061905 -5.9128450477766465 9.236580094287046 63.29583998212909 -100.11062632436924 72.28425661090886 -39.850733160108426 62.25712041042609 -50.03935918104657 -181.86673184270023 162.93070313585292 24.18808359589759 135.749091720171 -117.48652625989745 -15.750397754210246 -16.138916023739664 7.2593007844117965 9.357173328519613 76.05527403332162 -77.36375091188172 -4.790153186393865 200.94482387386205 -186.17504146786737 -18.084324970969917 -214.494730958514 211.76391718932544 6.873901599317997 135.07300971753125 -177.56066056793503 53.55151799327514 -113.76671907874685 151.28143405907602 -42.11896590012439 20.20290010057186 -25.332978011200588 5.237204028714602 -5.636939389610959 -4.115961527247617 5.6819214213208005 -131.04034732067367 174.4909186187116 -55.27343886938825 95.59160343666994 -118.21315104939572 33.818424624730135
b57 -1.8128380041918608
w58 40.36594073566886 -165.7464565129847 244.2527501097429 -171.97791898585388 69.07044428378089 -17.587299558738838 2.592286338149416 0.16152917608238077 -0.18513482029696865 -15.610387669832493 51.46599482427304 -75.51249292245211 66.97388693859959 -35.15483175386662 9.417609807805253 -2.4171111322924466 82.65269131013474 26.993391544512917 -72.6005556343838 -80.14866310226853 6.8932369698952884 44.22980442494064 29.017455345573303 -24.11324016360893 0.6031532289190031 -7.059464046859118 -9.15115879559958 14.13917396688341 -75.91846880852634 -25.448505466684 68.8062980760943 56.735712569318565 20.74518304856747 -53.19644025319501 326.7886845755915 -267.9125784641555 -157.73153012392893 -288.0042705726867 248.90828441234063 87.96691107034195 64.95906132223145 -61.21914717084546 -11.454246657591353 -74.90132751455147 55.490532023724725 73.28665286627292 -293.49464661004794 228.26928950140243 167.7103183538765 240.26826049058835 -169.13409776211677 -178.41625043722652 2800.4100565578865 -4541.471525764672 2061.188101372965 -2330.6562868518004 3918.1552092211487 -1792.8602316341053 447.54381288693946 -754.4025363483088 324.8359042228434 -60.14358185492101 -231.45426986925867 375.97136408660333 -2632.402699457753 4308.7348995120155 -1974.8672970421862 1817.4071220418177 -2708.991738264856 1024.9153175886795
b58 46.55357821344607
w59 -37.871303661135656 136.19310830940745 -162.55737440258343 74.8295843912118 -8.399516208094063 -3.5605966122235846 1.1648391881053706 -0.3796408546865987 -23.926135252654262 102.13538505292313 -155.6398704562506 115.27570527543854 -51.2244699446506 15.028969551025297 -2.3764572630751783 0.333424292524821 3076.246569849876 -4623.230731702292 1661.3415327891994 -2372.1079785568018 3516.4279539276795 -1212.8597629179308 420.4283924947788 -606.7374366992633 198.6630996218694 -405.5542779846971 616.1142734326125 -263.1520439772035 -2857.6511670170025 4290.960215746128 -1542.7023397957191 2203.813714374825 -3206.651565797194 1162.0584454785371 32.18101423967422 59.44957836494776 -114.68640029486855 -14.831258938345833 -62.105119688625535 83.03276681648 1.6992249093569713 14.063313968734317 -14.951825454840225 -15.518728993389637 -4.753082297600974 36.0846207771375 -36.27239013700393 -42.631422886919125 103.62304582351113 42.2840891155321 22.693972845311322 -89.86763410017885 12.957069141058314 3.2793494483243397 -53.96389133702747 -4.368753636021581 -15.365216228581929 54.890446289870965 -1.5779749240018188 7.675608531946034 -12.79840521757973 -8.564610959109462 14.639058795355552 -17.24255935039936 -21.17888470510585 12.10665912038878 44.471608084706126 24.21737917137104 -25.121024594116705 -14.754764464978793
b59 53.244745634185165
w60 -62.67946848716448 255.94526732198534 -367.7550941659233 251.28321526620115 -100.42007768864417 27.947232261166974 -5.783412029427127 0.33843083700499865 17.985849688217368 -81.8722494086838 129.03067261284036 -97.41248443328496 42.1363796360761 -10.731477928066319 0.9265305769668758 0.031247727552133887 5.260390433523152 -58.97372263098857 63.63971399017536 -6.8545735843609314 48.44240350409374 -46.677161728204396 0.5033815049858209 -7.840715004865848 8.57801320722744 5.417438603903436 -0.3152915835628619 -8.380052463403459 2.4014739459650363 44.914159174568915 -56.91558963283175 -10.782980566627092 -21.77921654135363 39.71850113509195 2662.724117023786 -4244.248891766526 1851.6521731185337 -2054.9846147941844 3162.035137195815 -1219.7359325828477 396.8499875401871 -602.2322186541995 215.7919032316622 -805.3000037681558 1417.461983846151 -725.4346270767487 -2574.3699393605393 4132.99323352634 -1831.0248444462945 2400.2672171553654 -3926.4027046620895 1756.2129036931608 -139.3898270214804 232.2685818513812 -127.17587165203791 121.65389291772689 -211.31000709566428 117.98250949915759 -26.50758819077391 47.230648661809454 -26.03439264537867 2.8106347146407185 14.005094360212745 -25.430794682869323 132.5728703183366 -221.306626912215 121.74858824705572 -95.57238260054622 143.51615579173432 -63.573661523301745
b60 8.487905690154617
w61 -0.0 3.321301567105195e-10 -1.0350441019179846e-09 1.2669747229361303e-09 -8.566498362894287e-10 3.323005862871773e-10 -6.478305560615345e-11 1.1758680146131282e-11 1.992879742587162e-10 -6.020708073592851e-10 6.989777225019498e-10 -4.2235047587119597e-10 1.842046637259717e-10 -4.569354873487015e-11 -1.060139559233534e-11 1.4858774113079733e-11 1296.8641484726877 1203.3846416152783 1700.902377205979 -585.9422029678298 -537.7176897333547 -733.0025660435414 -2.443184543565735e-10 4.5238118806523175e-10 -1.668457039194493e-10 -3025.446555655849 -2807.453273421249 -4070.173597567599 2311.8199074216545 2140.3326865364297 3102.2728487794498 -1.2742584765135234e-09 2.065327076028467e-09 -9.092032682289641e-10 -594.9115853261937 -945.6328410566377 27.316004612511872 270.3277084130358 416.56979360044903 -10.710102355818446 2.485511796379569e-10 -2.6194324487249787e-10 -1.9012569296705806e-10 1675.9662361566234 2746.56625249607 -84.57146006328212 -1355.3841933957297 -2231.763322601927 68.26466716657309 1.636295265949883e-09 -2.518822823927014e-09 2.8284883116236337e-10 774.9619737308137 1041.1036850611756 -1274.8526217696792 -379.1839568390436 -521.6371430517057 626.3348762121324 8.0629947163402e-11 -2.5604518505417673e-10 3.1649162457458857e-10 -1593.0122488708716 -1992.0426487033146 2132.5905623840413 1196.5373841871487 1464.6831148382382 -1493.1884121451862 1.4052994878888114e-10 -3.158237560363375e-10 2.596534098842085e-10
b61 -37.14431145109624
w62 0.0 -3.430571798856974e-09 1.0371167809683709e-08 -1.2223364870958847e-08 7.866492399316448e-09 -3.032560258534471e-09 6.909116971500173e-10 -1.4306777273178682e-10 -4.658083256229873e-10 1.1722622212972425e-09 -1.3796983815100756e-09 1.3316170013947835e-09 -1.1685521712837301e-09 5.446179197854089e-10 -5.7552877512321535e-11 -6.756458369289123e-11 -560.5771441014417 -333.2444329993091 450.2752092708752 253.27695822043896 148.90619377219528 -194.0457537383887 -2.8695795739608343e-10 1.9739418433140088e-10 -2.877906246645523e-10 1307.7670408170686 777.4473280914596 -1077.4858645530155 -999.2977312941201 -592.7065444496196 821.2561608069448 -2.312585886676821e-09 3.967572798080354e-09 -1.641603519786372e-09 1556.2213274833418 -729.03875515949 -1416.07451621064 -707.1466678729149 321.1558551857207 555.2167393257 -4.653699300916081e-10 6.853025091846376e-10 2.21021118074205e-10 -4384.137853720396 2117.4743037293047 4384.224233855962 3545.531539000989 -1720.585288391157 -3538.872426761139 -1.265914456594075e-09 3.3961353694544894e-09 -3.4544318360668624e-09 -522.3790126131654 -198.9517003681419 -1635.9312405063072 255.59672304660646 99.68324776540662 803.7327401752672 1.0131478989094944e-09 -1.4824599881002598e-09 3.2413985774984444e-10 1073.8025785253128 380.6732007971503 2736.6077181335163 -806.5505644147288 -279.89642181230926 -1916.1066382767049 1.30443399137814e-09 -2.2561119639163962e-09 1.9894502711892414e-09
b62 -26.19072309734271
w63 -0.0 -4.260480856999038e-10 1.2689255915917003e-09 -1.511322867119295e-09 9.913079993484773e-10 -4.075216521762863e-10 1.1366401335036876e-10 -2.716942727534598e-11 -4.3169879112112933e-10 1.7799779738285045e-09 -2.6630273771971005e-09 1.9529460245002935e-09 -8.636253156969426e-10 2.5337357185435096e-10 -3.9947134868074724e-11 9.146648135785418e-12 366.0532225371768 500.65158248889463 -815.5612167680075 -165.38820343579704 -223.71002835554802 351.4654766016441 -2.699229728619912e-10 5.224987109642143e-10 -1.3447576385772209e-10 -853.963356624904 -1168.0022126656297 1951.5968559789185 652.5349074065642 890.4558937364391 -1487.5006662313242 -1.2731916215757977e-09 2.526902298516376e-09 -8.134638795898042e-10 -1393.0987156328047 36.10372524656076 -1797.010683642375 633.0237848444061 -15.904398325546222 704.5747952403967 5.850354922731782e-12 -1.5795090929637823e-10 1.5254290886002053e-10 3924.5939541506955 -104.86234090677199 5563.618084747883 -3173.8900797546776 85.20745718139277 -4490.859404756122 -1.024540695337972e-09 8.778784990615129e-10 2.795880931286132e-10 -637.3303572967874 290.55277806339177 739.7308074569279 311.8416837018959 -145.5792763289258 -363.42961986980976 7.420279668490792e-11 -1.651933798085814e-10 1.7311022407207055e-10 1310.096624308611 -555.9422504288787 -1237.4316150319096 -984.0348616245449 408.76596068859453 866.4197342785678 4.616055801487384e-10 -6.767936905349714e-10 3.9791087091956e-10
b63 -26.265975853012
w64 -0.0 7.28583859910259e-11 -2.418978063016415e-10 2.9320982471298726e-10 -2.032691004465681e-10 9.098705779791345e-11 -2.1642689366577846e-11 8.160841532353497e-13 -4.1681520968019804e-10 2.0758119716178734e-09 -3.5642044731848567e-09 3.0344407150587204e-09 -1.5997597152661984e-09 5.651950643530356e-10 -1.166898543403722e-10 2.4671855245172855e-11 -966.7064555161771 -232.10457688989476 -1405.331776532131 436.77212515687444 103.71308769155398 605.6266439189742 1.4422490979271174e-10 -1.8207657603852567e-10 -4.912736883966318e-11 2255.2236636492835 541.4916657768578 3362.8880583131063 -1723.2731979907412 -412.8198045944102 -2563.182151007571 1.4866146508252243e-09 -2.2480975414573834e-09 4.5449755070592346e-10 -745.7225083885988 -1740.9770061558527 380.0358927967316 338.8561624562553 766.9344809426893 -149.00507481135 6.529325691229104e-10 -1.087307327507503e-09 4.1120752636292224e-10 2100.82603269072 5056.6229131110495 -1176.606564028455 -1698.9759914940512 -4108.834273869296 949.7371266787849 2.6379246009788915e-09 -4.8129686000542016e-09 2.2173604098674193e-09 806.21491291979 -590.8720689661408 -1058.866787808742 -394.47582088591025 296.0519901969233 520.2210727291985 -3.4654570879588675e-10 5.687637860685157e-10 -2.111218101383261e-10 -1657.255807436028 1130.5716982881436 1771.2865628053326 1244.7917648891275 -831.2719999643659 -1240.212076719269 -1.3399871490182846e-09 1.9211368607052748e-09 -6.340761249390425e-10
b64 -27.314996551090577
w65 0.0 3.433646596218143e-10 -9.758542603590868e-10 1.0784748691993012e-09 -6.543847419140294e-10 2.6226755537879e-10 -8.356458945459201e-11 2.2470159370707973e-11 -1.519183916032668e-10 7.938621669633085e-10 -1.44532076435262e-09 1.2955574661655531e-09 -7.195919622669971e-10 2.734643759592048e-10 -6.777988270822777e-11 1.896349692038583e-11 -62.92882431725152 1065.988538914981 -1006.1918552860446 28.4321638438502 -476.32392387836796 433.6176030689963 -6.83778120930123e-10 1.018598183230579e-09 -3.0262684719284394e-10 146.80627496220882 -2486.913086225342 2407.7663588130613 -112.17837193124632 1895.9608045499187 -1835.1915519283332 -3.0603335620868477e-09 4.5011563920560604e-09 -1.550738704114707e-09 8.005274011702879 1334.251293227346 -94.50526492275759 -3.6375949508142438 -587.7638357062655 37.053773963125764 1.296700377281801e-10 -2.86298220374126e-10 2.811840387265119e-10 -22.552206554156893 -3875.298546364575 292.5921397264274 18.238377139627655 3148.9315621162036 -236.1754783393842 5.759661411003369e-10 -1.5164537919658272e-09 1.938334068989425e-09 1110.6729078769556 -113.98758367697327 -2768.223292398477 -543.44517826433 57.11261841178936 1360.0276326591736 -1.5039618855849923e-10 3.5796127346998663e-10 -3.3888521058355464e-10 -2283.099825170674 218.10327959456663 4630.72104737621 1714.8733756350605 -160.36413232582987 -3242.319050724899 -3.320428784356344e-10 7.996164494428193e-10 -7.752869526922446e-10
b65 -0.03440203609823242
w66 0.0 6.682154829462661e-11 -1.1146457685315142e-10 4.5907984442247415e-11 -9.265416208175046e-13 8.966473401037489e-12 -1.1605138964590595e-11 7.986447702988575e-12 -1.5397154672682857e-10 4.830250209296572e-10 -5.847645831184453e-10 3.977756180068607e-10 -2.3689944153954935e-10 1.204401991560948e-10 -4.018209697029106e-11 9.759202184053068e-12 851.7374243551695 1352.8165796057444 -916.5260884861628 -384.8274342111571 -604.4895211900863 394.97621010499375 5.117434254131581e-11 2.1510571102112408e-12 -1.3858705849578712e-10 -1987.0131037801525 -3156.0726333170383 2193.200701475125 1518.3267544554435 2406.1114327795162 -1671.6503178549517 -1.1051142639884048e-09 2.0905846498386893e-09 -1.4818701821184277e-09 1173.1678464825582 -426.39074952050277 -243.6796418592982 -533.0872407704071 187.83347913470075 95.54229996043101 -2.0414225865295066e-10 4.330043268385708e-10 -3.1231094099748447e-10 -3305.011616081954 1238.4409595061416 754.4420713030447 2672.82264211563 -1006.3136500467398 -608.973013537138 -6.186891277071283e-10 1.7426945303489205e-09 -2.0712598303163077e-09 1620.6599639158824 -443.1195126187713 1963.2820153015011 -792.9785959036425 222.02168709022257 -964.5601201478811 -2.392183673372017e-11 2.2898349882893854e-11 9.078892151959117e-11 -3331.4294911084403 847.8626867577232 -3284.204484212085 2502.290821506058 -623.4054084156284 2299.520670041951 -3.19900356204883e-10 4.540465226021695e-10 1.4932499681208355e-10
b66 13.107293419963934
w67 0.0 -1.460984111467667e-10 3.0038595155449797e-10 -2.333287635387926e-10 9.550785233641447e-11 -3.321271143190145e-11 1.1575880304427717e-11 -8.145170685032459e-12 1.7159271460162595e-11 -1.5958640974262624e-11 -6.565120542241992e-11 1.4116616777858236e-10 -1.1570079915737746e-10 4.853467582743262e-11 -4.69217941479551e-12 -4.2665117535888095e-13 -613.2279779329491 -888.829429396709 1262.4839895171456 277.0653755335124 397.1625453843346 -544.0665004097542 -2.3064883336587627e-10 3.526692826660849e-10 -1.1048453818496284e-10 1430.5958537353404 2073.607228138144 -3021.060509024914 -1093.1543206247593 -1580.866677800326 2302.6423239704195 -6.81685610737226e-10 1.0192194310754132e-09 -3.544040061420617e-10 -543.985043867763 372.89384169862296 -609.3977106874821 247.18669790164904 -164.2670431133938 238.93361966960575 -7.243337873941158e-11 5.760149301980988e-11 7.5842110369706e-11 1532.4975827999128 -1083.0605673848254 1886.7200706413105 -1239.358499787779 880.0569978049278 -1522.9288646914695 -1.1898294849377322e-09 1.5403975837935402e-09 1.4696685708692758e-10 2166.163488064874 -1771.3102780446657 456.293904408623 -1059.8899951304315 887.5016447985754 -224.17711761639282 -2.0766374730918358e-10 3.5992042679566794e-10 -1.4410239494722088e-10 -4452.766827945765 3389.2163370311714 -763.2945625241427 3344.5455152558466 -2491.978745845274 534.4404199846304 -9.533953487794733e-10 1.4380510671152535e-09 -4.857919622125451e-10
b67 14.895698744187783
w68 -0.0 5.398459457239824e-11 -1.480173805965028e-11 -1.2153107958018505e-10 1.6265133447101637e-10 -1.0414703560867431e-10 3.5696163610857255e-11 -1.1485317499444201e-11 -4.798766434252406e-10 1.9295510913765298e-09 -2.819416863593227e-09 2.0352739656941265e-09 -9.280137628730496e-10 3.0622573624965837e-10 -6.042335553921893e-11 1.1014820752278849e-11 -2335.408964937754 1021.2649871048794 455.87325726055457 1055.171951016827 -456.3397524610983 -196.45822819772383 7.081141228937327e-11 -2.1586898935055387e-10 1.226796442210798e-10 5448.261498577415 -2382.574641502166 -1090.881711026366 -4163.153822596214 1816.4157642820458 831.4664306617349 -3.1540742240210307e-10 -6.21031004399697e-11 4.053701818662603e-10 13.574984515046829 113.45256658080534 -88.63500141269041 -6.168470318263508 -49.97807837351162 34.75215174804428 3.4774266799431075e-10 -5.844630335261058e-10 2.0546064849469303e-10 -38.24302007611201 -329.52006012121717 274.4175654019097 30.927821693435067 267.75643353992547 -221.50526611449894 1.0677569939332443e-09 -2.0129124062018278e-09 7.123338377490462e-10 559.3069119291347 1982.396260324575 880.2068219962738 -273.66530893380724 -993.2646829229994 -432.4454619171601 2.621514116896151e-10 -4.697284228249998e-10 2.6002312282502604e-10 -1149.7115881565949 -3793.107212915914 -1472.4217760355268 863.5670549522073 2788.9463567203047 1030.954170267376 1.152827833195147e-09 -1.825900541874148e-09 8.711087406965135e-10
b68 -1.6775259804959466
w69 0.0 2.707903345999796e-11 3.660294323868225e-11 -1.597208522677128e-10 1.420145534218607e-10 -5.233703532523335e-11 5.3282555494278475e-12 2.280321465018246e-12 -6.014923664779243e-10 2.46888576828634e-09 -3.6139464602618356e-09 2.5288961094103473e-09 -1.0361410077874052e-09 2.7739867234499284e-10 -4.3071520720314834e-11 1.0768705668463679e-11 -744.7466278184062 1880.1354012685827 613.9909851585231 336.4874264350865 -840.1154787834788 -264.59894093987083 5.823119764158946e-10 -9.946730938903414e-10 4.3859013643121614e-10 1737.4149193895107 -4386.288560000044 -1469.2494586481605 -1327.6024957694153 3343.997517772385 1119.8570759627023 2.9892407993337144e-09 -4.989775953534448e-09 2.2379320618881593e-09 -177.70368451350268 -83.52930974843001 245.92818986720584 80.7485196055685 36.7962974746246 -96.42391422439992 -5.246671153091853e-11 3.816391647148976e-12 9.734400785443853e-11 500.62123957467986 242.60873067331187 -761.4036672945894 -404.8614467027218 -197.13533812303137 614.5922973142442 -5.081872422874056e-10 6.143566558258762e-10 1.575714385360083e-10 -1394.9642022589344 -2382.665238863536 92.7777560639807 682.5470975236993 1193.8164333529137 -45.58169577157589 -1.6171092243055796e-10 3.071327914216937e-10 -2.2665951147221586e-10 2867.489162387172 4558.979899410522 -155.19987456104602 -2153.817702268216 -3352.0672280275053 108.66720426738013 -2.22218077272629e-11 -6.567663080048192e-11 -2.3869795029440866e-11
b69 14.832205701716665
LAYER 1 sigmoid
w0 -0.6768046278450842 -0.1682391658409934 0.2373729601218908 -0.046028524492938566 -0.26565657858272446 0.09416710139569379 0.15526432253637568 -0.21125944987235257 -0.2061781698533658 0.25869894440992414 0.3283144256107454 -0.12517409947502117 0.28677660677564915 -0.4939090649230178 0.3071118117603121 -0.26209623864607895 0.07051480662113394 -0.10823509248593388 -0.19417228814935233 -0.014987328673096448 0.04285074632445908 0.009675519152928226 -0.05636066334589283 0.04548012047042142 0.06368083708227552 -0.00020347140582305855 0.045430076918283345 -0.14279717628179942 -0.04555962563750838 -0.3484636611254839 0.25527824213294514 0.2009340104590396 -0.08401413941009657 0.11294815656887211 -0.044309050386374185 -0.07411778336554825 0.2678982959422291 -0.029020666907537435 0.2288332485629739 -0.021300272978854444 -0.23902727543030214 -0.19703916861250254 -0.2343398713650524 0.1814726174680961 -0.11049535182861679 0.04366105923153206 -0.15900660521090348 0.022100389534816044 0.18021976233012044 -0.25480555143808625 0.08871271583334456 0.3247704642420798 -0.18249727021625117 -0.2656384478682148 -0.28471122914024893 0.16654943181447915 -0.43099792023018635 0.03874262025284671 -0.18796834285013897 0.04503250054054627 -0.8137637072306481 0.08159439404502725 -0.04867484197351453 -0.041982131268779435 -0.385069741652116 0.30645405560839095 0.0658716684519394 -0.351405571370172 -0.10080912577555906 0.028143922929010513
b0 -0.1439843507881436
w1 0.36220767563815687 0.004227966352654685 0.05076326372302445 0.15602629416459274 0.33826557108652433 0.2558212917263817 0.08528171319010651 0.048737214334244376 0.3072856331275582 0.2939090975037984 0.16985615761602021 0.11214578533908719 -0.07584015195895988 0.5530446898675383 -0.1437779294925365 -0.028704162342663247 0.17723541475515472 0.005228579454109747 -0.10444828903659377 0.00015387685892671713 -0.19020598592873375 0.19536522419344643 -0.1682944649558445 -0.3247765543781587 0.06506319327310266 -0.23318419883970748 0.011552520561236037 0.2004900293184439 0.06649373704115963 -0.43915736857687104 -0.29826683381319147 -0.04038357898426046 -0.5036158816855582 0.10045854832603143 0.3844011998531014 -0.11829722015515311 0.24095737710973866 0.05418705446085757 -0.13626405591901777 0.21572269952234926 -0.1842121722083928 0.11134408283042656 -0.2708168694190316 0.3691932326323787 -0.07526302772760354 -0.21024099815232564 -0.3044354779631656 -0.009900847990416706 -0.13383167101176746 -0.10060211871217092 0.1297425176120876 0.047410898320797576 -0.2554228452674591 0.37363964548852713 -0.46867817758789293 0.16131288814151237 0.03837507186492461 0.2165293613529685 0.4130636926119085 -0.13436398913385023 -0.13185683821185673 -0.15813579188509883 0.47700334978064507 0.2202006287102604 -0.03042523641662852 0.19410899294976672 -0.3098076194347802 -0.5805203242161374 -0.41044407276599254 0.2138134621355689
b1 0.6692914752147564
w2 0.4393305302456308 -0.17104552644901166 0.20441866026222347 0.18045017687410683 0.34985377321824507 -0.2360129715126415 -0.23066961722258103 -0.09022151431331704 0.06573238179883932 0.12863645076222827 -0.24949802690961811 -0.13031134639132202 -0.2863209740037883 0.09746908182096824 -0.06797966568979608 -0.6778067616891298 0.2401405415515901 0.09374545258735141 0.10844567298993485 -0.5320275405646968 0.2657019069756568 -0.12753561093521198 -0.08573840607122128 -0.04209704229846919 -0.03711347355464678 -0.20994072188776952 0.15747747979096688 -0.055168981649953444 0.10635542904656425 -0.13365289199128932 -0.1720657802756406 0.016089647500512942 0.23863639449019164 0.04628004406619675 -0.33572951388274175 0.18308571517393316 -0.25559318435881095 -0.4296435842707029 -0.14612555651552706 -0.3235217339500894 -0.24756231028238365 -0.33026528957355705 0.13440685267537864 -0.1804313928422828 0.07278331185297493 0.005638148072363246 -0.00536888388044774 0.1362477809823856 -0.32802452085079203 0.33612053575285183 0.1046203748688416 0.13776846001117873 -0.41601316446509234 -0.008361685666495072 -0.4443259125236748 -0.14533386387390748 -0.3828781994662819 0.24091856632603886 -0.6758840576957725 0.14621197828765095 0.6199052005604124 0.2633291190464091 0.018293132024481004 0.2298331388198764 -0.2462689913278989 -0.32598523380359223 0.12127736203321014 0.2896262135436921 0.250345084943672 0.035091975611907786
b2 0.5312230729617193
w3 -1.3273429470983293 -1.644800208327031 0.049436441036845205 0.13331559624402708 -0.02285293675884332 -0.18665738798378229 -0.38764282962522056 -0.059631648390048336 -0.08612655771840301 0.3972846585978568 0.13245566852502236 -0.10593241759410144 0.015488709479597683 -0.010483217792576174 -0.021224077394909842 -0.030306956826688224 0.1346971294609196 0.01710134175812418 -0.08168878704856479 0.06138095788303748 0.10949101009309165 0.09649482781452018 -0.1056920364279101 -0.05326809287362018 0.021028782587332418 -0.011841224015790432 0.014748820243001311 -0.10962931827672268 0.07202384893482842 0.06740041265543914 -0.008997397388007823 -0.020021743430066317 0.09497902930190585 -0.00358391279677576 0.08536273533610908 0.048031702689683646 0.11913632908574671 -0.03619510176591571 -0.07992600899257991 -0.03865216814658884 0.08893562249820786 0.04036525691969293 -0.022589150142000445 0.01090644090450045 0.02767199125320477 0.07037141455691023 -0.05691826498167295 0.06100748094061118 -0.04308322111604811 0.021793687609228257 -0.022072287684697375 0.013028537380317048 0.062136565680663995 0.06878172597807128 -0.03176156676844488 -0.19704744647023598 0.21138520135121705 0.3960141709201163 -0.11026762849390372 -0.10042997959520888 0.5362262305238532 0.395819455974508 0.1418808380771437 -0.0008701284932727683 0.09759974596450699 0.33795237215386814 -0.3160561207472653 0.3018656832435944 0.016300938218925688 0.3204596786008994
b3 1.8872880963987357
w4 0.9147609724503254 -0.1648224456681942 -0.06815211588589642 -0.4090836885929029 -0.12556035260555087 -0.6527301245923289 -0.3137469716095734 0.022213076046791402 0.36761758648083775 0.3608344782006027 0.07971050698236369 0.2920502117090513 0.1933730057515054 -0.3538405629594136 -0.14631768315951002 -0.07753874653745484 -0.00024542359406530014 0.17025756683150525 0.11500907907365172 0.17738915458950774 0.005906266419318824 0.0991431727152896 -0.04916498402390489 -0.1541096349368166 -0.2673955214497475 0.07703800417099517 -0.22451513618282165 -0.07099449155382893 -0.022157955477062088 0.261878483501228 0.1228783457002535 -0.052876487041878396 -0.31799187264755663 0.172716921273554 -0.07109022020478274 -0.13467621058253756 0.05499502121422994 -0.13736048916498506 -0.09741324381105432 0.0212209626328407 0.22291801629939886 0.15840759420106992 -0.05106294535632184 0.07611636059782909 0.03163202719957242 0.012654682271177812 0.28546414990110675 -0.22729190104876912 0.08294071214150611 0.03591849125615122 -0.09436189110213311 0.12468570082507521 0.061996365188154746 0.020184556146441608 0.05414330642051945 -0.5465903821939736 0.6048640657656644 -0.18536557998834718 0.757433131184477 0.08326053896838782 -0.06782677843487707 -0.22857531537041506 0.1792288748924665 0.011215836587341333 0.1471592644495447 -0.10417499002793613 -0.26965669461015984 0.1730748861265533 -0.014643754231819664 -0.36172189713704406
b4 -0.2611693406207139
w5 -0.7078465423941174 -0.35630900216466854 0.39887850199119523 0.2705458496185287 0.33095739506590427 0.09083502293543369 0.31311285239914405 0.07606896575187432 0.18240575426786984 0.053388072777497374 -0.09200482005897025 -0.21321573617191847 -0.11218068609688021 -0.0771277577567716 -0.47295381924033136 -0.18440777988078702 0.09852338894459334 -0.2195686237537656 0.06316515885896726 0.09546189555683109 -0.19924202821241813 0.23092368173178124 -0.11254051977563548 0.03339455039323486 -0.037763379279673534 0.021639138912850173 0.0780927045038832 0.20271144011610048 0.36522161639143264 -0.08496580480664963 -0.028134804574272622 0.0742907590931398 0.19821321850417847 0.14742135467400191 0.3399463604616241 -0.24932255520709087 0.2745653560787377 0.07567356431948434 -0.15898522057754697 -0.005721811916348749 0.16488901016618285 -0.022383569458601014 -0.15786201083174367 -0.15017992987444503 -0.15798078877104862 0.2395068245420572 -0.2761979755520535 0.23406575178089284 0.03425527402846524 0.023678080376632892 -0.23985974141934466 -0.0499771578629138 0.007033385959613803 0.16586534355452434 -0.4124265071545721 0.09794077830922479 0.39890256427362664 -0.02598669849101259 1.0933246871849003 -0.8987105272289021 0.6159979746216631 0.2046322806091614 0.14431130807685827 -0.1083828296173894 -0.0052771093454673955 -0.16701404330955208 0.05068419721364361 -0.07651704779617052 0.1323221296747886 0.17502532223535036
b5 0.7969422485713278
w6 -0.45510869492974415 0.1658271058413957 -0.01600719429308302 0.36052200280493435 0.18571564146373887 0.21695740219236181 -0.023172042759323042 -0.12218259037374388 -0.20146292661167042 -0.331250344005729 -0.1411720243126539 0.04253776904143131 0.2073161390235494 0.08762688523910198 0.022541410347434416 -0.13053928582702276 0.20347513868445288 -0.45295176198437503 0.3060445116108532 -0.01052870434208413 -0.1141863403043021 0.1621059550540018 0.0313078136649333 0.20477163857477787 0.18019084225314325 -0.16877480350723184 -0.0978996758886638 0.2806007329353836 -0.0003774470467136728 0.2633734465973829 0.11431725146684812 -0.017827432834878858 -0.3488174178440245 -0.1200543673600115 -0.045965965102247146 -0.25642212307332546 0.15627818421570644 -0.13020323808977297 -0.233942637163304 -0.11009359554211819 0.16073695300194824 0.05386439237427059 0.1690948483746396 -0.1747863736471688 -0.039528651266776016 0.025293563037876807 0.17920132301915656 -0.2908881438324725 0.19821570635003977 0.08378002211416856 0.07890883668535974 -0.08260677703936015 -0.03766980840362405 0.13101373341800046 -0.1479184717878786 0.17782364991312702 0.5639840848836133 -0.973374701321326 -0.23696570319029367 -0.409636022840745 -0.30087471881094724 0.5543009084858483 -0.3039566401251934 0.056515767071958184 -0.3628779310773635 0.16152248566164085 -0.18207857595046367 -0.030330927430948708 0.46410656612056 -0.0029548301996998195
b6 0.9897013489768057
w7 0.6553141453095428 -0.4224495107791011 0.10351126951484083 0.001198226491558376 -0.18915024099107128 -0.44507333505245616 -0.3271646432293939 0.07283194960618915 0.1771355044344488 0.30981261429700907 0.1479931753300488 -0.21938771039770893 0.04620861369513576 0.026242466166929743 0.2852805219265601 -0.120595668164769 0.4790275023778966 0.2667521476602549 0.22381667464716803 0.27077884421330856 0.12700558394137962 -0.21740393041556125 -0.26536306726907144 -0.4907940653905944 -0.2023665837241313 0.17756202306148133 0.013553952316727931 -0.185398255342419 0.11880974548771586 0.06927281864638526 -0.01087204559390509 0.10025014485472408 0.3075516711354192 -0.09638965964867256 -0.00027668635857884896 -0.062342535686461524 0.11124346915381352 -0.031778187561784764 -0.11294966083153368 -0.07691164572750875 0.17463471356163734 0.06962159938410487 -0.1374510625525951 -0.053638677796327666 -0.06348472092899043 0.1699321626802665 -0.42079943002218856 0.0955135551610716 0.2089442634735516 -0.03875363325866209 -0.00740144006503197 -0.18175948249952362 0.17895406713326045 0.18494336264613107 0.11233235870529489 -0.5649238907981108 -0.13338023692867226 0.6348362327128704 0.306094650764055 -0.16761432143646396 -0.02747502811389721 0.07323632252931714 -0.03141755856544636 -0.14345181078178973 0.005789317773454876 -0.37869914748108796 0.026455458291463733 0.5498426742180373 0.04720691355592761 0.2622509509041493
b7 0.3182326569803224
w8 -0.43858219076119426 0.18957851874218248 0.26205128669658806 0.12450590617427199 0.4288385384880106 0.4305148184791016 -0.31053242423654487 0.034537120302569356 0.21367895945639537 -0.1111972523462537 -0.19965152189600938 0.1770670460550949 0.24093310033591445 0.08220443650900415 0.044833732313721376 -0.09742875133686113 0.5497511033303436 -0.1582967983929255 0.07343524489020102 -0.0520768970192441 0.3545667230219631 0.3598447532252146 -0.1369408069255429 0.24240167047248626 -0.03811784873690295 0.01550740549772952 -0.26302917267092757 -0.1315164966627476 0.08679373926194028 0.19785812543612027 0.005782079691508122 -0.27384231473815446 0.18510201814027655 -0.429505471584746 -0.24390987743535394 0.09180494894621963 0.09998977720583437 -0.16205145387307102 -0.32757282458199194 -0.26776665090767343 0.07350869145269513 -0.08010040934500202 -0.14216115602969384 -0.23211905279343692 0.17248109151965946 0.3819075209251207 0.08615091050252154 0.26275619669770883 -0.04933734116543191 0.24946835820832058 -0.21557621521700357 0.09521532064670088 0.10520407306611113 -0.12612302653018273 0.15211994840177961 -0.43978024384992 -0.058049519806323134 -0.21097467093405642 0.2913662449804181 0.28131721561384804 -0.4425801579182757 0.3546294186108007 0.1362089933970073 -0.19786307059686223 0.42099639670779826 -0.48574542176341207 0.25811193545355576 -0.20263853638733856 -0.11228744030831657 0.14279200020769917
b8 0.8362200631395901
w9 0.01633363894639459 0.29297353474314036 0.47707508463890935 -0.0702556305447904 -0.052109943365027576 0.17266694048817618 -0.09822174853261433 -0.3142992766988375 -0.5190403651482497 -0.23300353878976127 0.25068226873511806 0.030517192235455688 0.1637606293279422 -0.013377040464350958 0.37213525106007717 0.11183814807950503 -0.10176987154375011 -0.5295141684240638 -0.17845965503813835 -0.5325368713681303 0.2930564708886373 0.013888523914312957 -0.09615539226154603 -0.12582234908682782 0.03729650100156758 0.23428469806417093 0.3720009146618389 0.018700464015003904 0.18039481985460679 0.2742931721925314 -0.24205572822991844 0.45621998497102967 0.03737374678445057 -0.14750389469790923 0.1251559649831421 0.0058464139837983145 -0.08831793477050279 -0.008701448721606404 -0.00017144373742735347 0.07042703361112763 -0.23693715393361955 0.12697930945908964 0.11201267037207176 -0.24489701299770372 0.2685566673715308 0.10663194647188952 0.0674140251324141 0.1254367464424548 -0.09490406475560546 -0.20442169190444642 -0.45188522644787954 0.11869395072404329 -0.09816335818050125 -0.10777141239433267 -0.1262359878917739 0.20306050312071833 -0.08956112784157336 -0.4296847582712205 -0.12146190584945983 -1.0893924130135695 0.3896766258856598 -0.39380387798131855 -0.10415386861583037 0.044341416862778524 0.5219752836855385 0.10367937880348833 0.11790172485575104 -0.13502619360597196 0.20580547756396644 0.21015446779814412
b9 0.5039632310360744
w10 0.3661084810354622 0.6348461230140306 0.34931313241740286 0.1565866440249488 -0.08198342486218636 0.3868381638816511 0.3884573425271407 -0.18990650495775746 0.30574252268976193 0.3520546793566729 -0.3924672067354403 -0.03485137988963021 0.14456698356810369 0.08762398235024044 -0.20632237465682718 -0.02650077788802758 0.10465925808318786 0.09360386571751986 0.28966046013700675 -0.20175564553070863 -0.22016464785433643 -0.14608956886303245 0.40106606414793583 0.13938030247003302 0.0185574453040112 -0.35628432925480946 -0.21146605110705968 0.3548566991835439 0.0023300619632512795 -0.013467450337010068 0.08431170266808162 -0.296599306266245 -0.31747765756214785 0.170604060674417 0.035122834296083344 -0.07558282501966081 0.10157417800940688 0.19836708128841757 0.1798087909175574 -0.015121684246096471 0.15661006845114453 0.2047709562194843 -0.029655551151748914 -0.1826962586231075 -0.024646477859563302 -0.06186817039586003 -0.12666795951958223 -0.021687581332334258 0.0605944471405113 -0.4483268419449253 -0.1600667275831344 -0.0776854206240496 0.15765749446614835 -0.6872612594109206 0.016356941468419504 0.654226730245663 0.0014227914087990977 0.1052142916306052 -0.7464370524737123 -0.37901734895043887 0.04024489460177048 -0.028528594260007905 0.14191235610076436 -0.062430956340549904 -0.42401292950486924 0.5709708727264975 0.34271491263971526 0.23189231104027105 0.5102083864877244 0.24209803318537423
b10 -0.09846229566433275
w11 0.2869186739167895 0.08530479243984725 -0.3484447067798253 0.04404261795009128 -0.03695210576341761 0.2634042734415006 0.04637351239617016 -0.15231206471685793 0.10837955945452045 -0.09826840895883657 0.31727554885862363 -0.0641707308280166 -0.07860345193697217 0.10529631821142078 -0.3896035026655851 0.0791606637882803 -0.0904045463251725 -0.3758394209751307 0.3658035489715263 -0.18466715343543147 -0.468473498211804 -0.16365120241449868 -0.18550716302491835 0.008893843054325817 0.10376841725952393 0.11839401787413852 0.0804734465393364 -0.21355514441106735 -0.30847680671086036 0.23356542427108853 -0.10892088971628168 0.07504919726017464 -0.3634024476756988 -0.14442026749670142 -0.08490421914782488 -0.14065975520507026 -0.12995774483350406 -0.18344488390292377 0.28828412627802497 -0.11313188665043528 0.21437710029681242 0.0319346410489696 0.28307936884696766 -0.19699061156035397 0.18722622347502335 -0.09015427484178584 0.10790342345174689 -0.13198970027793339 0.27401166851585107 0.15401237809100815 0.20104952333946724 0.004623982046560852 0.1533240620754889 0.35691916560830655 0.361820633771609 0.3874512016183004 -0.5281174578366115 -0.11258220655380548 -0.2238482896368081 0.5114889016783157 -0.4401888704802098 -0.10733757831295826 -0.12663845870743412 -0.5671491584257368 0.48548846034595894 -0.009584714642719315 -0.04065229135917096 -0.4957980353541226 0.08520546798865816 0.5977979894395279
b11 0.6854769603579952
w12 -0.7425289030645383 -0.4442312103210358 0.31193578945158673 -0.26389151476626377 0.14559898459810566 0.369218518261721 -0.13127533038382505 0.12142901269447577 -0.27880732374991657 -0.06851851689716316 -0.0042229217054354585 0.05615594075903046 0.2089479749534663 -0.23467845595663497 0.1954477355195484 -0.064026950257643 0.15301262566082113 0.08086102176864805 0.0208529625703628 0.1751159781467999 -0.06674697240466033 0.08100311254290177 0.13164818421084495 0.2274707199564501 0.1107829601268368 0.36203520257812993 -0.023565200883308556 0.25966989405020474 -0.11141332978597408 0.06969110159811419 0.11233916251857529 0.395341405451174 -0.11645315541774738 -0.08354091345161276 -0.1929950612977322 -0.2550830724511869 -0.061566511453209245 -0.16832698072857852 -0.15191182957660235 0.09517230027734058 0.07842130103351976 -0.25896650803004784 0.042086688284636166 -0.24554114873201063 -0.1429909530010333 0.1509970875973973 0.12388431159132385 0.17744037131576276 0.09849594037413999 -0.10353464798845602 0.011288891753378218 0.18375739014904832 -0.128759127863473 0.1351811658916778 -0.08038168809770034 -0.12191650918500659 0.2634667715037004 -0.3821663904261035 0.28066753985677223 0.14688464502388698 0.9756439316162349 -0.1705877835904096 0.33335023008414627 0.1290059235041601 -0.394358915358356 0.5745216839212692 -0.41175332201595966 -0.4554334898291225 0.14710584163773507 -0.20644496437590085
b12 1.838625962894625
w13 -0.20483445722801163 0.28407009457422305 -0.16943686429898488 0.012282262628341653 0.2214627393448582 -0.33157067572534543 -0.011388208524195342 -0.029263993142273383 -0.019177507146490344 -0.0787977642744422 0.17693185485082943 0.0011092067135846278 0.04566499142938212 0.005177769899756126 0.04929818677455883 0.06412547168592149 0.2718489421823778 0.0010264607034136818 -0.10567783926620958 0.3025841120796106 -0.09179502112983554 -0.14551416896520875 0.046478041777517916 0.37789497821393137 0.3468040787200708 -0.32665641618215924 0.157368745100771 0.2851304938176746 -0.0663244870460476 -0.00887451839612388 -0.13846061679958444 0.07500955517367612 -0.018884730395923404 -0.3704006148071429 0.24077487433596978 0.374882185552383 0.19707136081829446 0.4627947947023521 -0.23053478249956882 -0.2965698585285072 -0.036026091064681125 -0.21705527681308162 -0.20566385862318817 -0.36676402779852224 0.03318407386909111 0.19128013339743297 0.1896319748184029 0.19132730114426205 -0.20040552933560354 0.18195197132597393 -0.1758308910814774 -0.37334927622860936 0.39641829900872805 0.03878597566716576 -0.10536525049693611 -0.22190085544084273 -0.04824439110806008 -0.19947385923168953 1.0837414806908343 -0.5528081627978085 0.06322764372087425 0.2565386846368761 -0.32892978582279037 0.3204343971549019 0.05561038874316163 -0.03846370535160107 -0.27474493099267006 -0.1235740854557775 -0.10470029918370662 0.09379237168723432
b13 0.6212518461532825
w14 -0.2886189425838355 -0.32986634803145015 -0.27781470919359375 -0.3339138359834626 0.18653099164569867 0.053078049988155865 -0.42512683556526076 0.3145780217574719 -0.15550555016023582 0.15667222745818898 -0.11534037445963988 -0.03632914634765499 0.17197381909594522 -0.04148277437381917 0.053397520324523766 -0.17459025483498572 0.06440639043017006 -0.10905948269604324 0.19283404076980382 0.04241598640264005 -0.023873837377944296 0.26104905974708487 -0.15800495196117362 0.07494564162821865 0.10234653680519129 -0.24629697903490327 -0.07144070709735871 -0.1295668075952118 0.10651138282597562 0.20536032815795416 0.10425387490447105 0.02861883248534829 -0.25241699908767423 0.10803078133841468 0.06355719707325465 -0.12213217707653898 0.1399903097291327 -0.2632155065573257 -0.16459285050882172 -0.2165557162272565 0.36814840856839265 0.05437899429894446 0.11622442249440768 0.0412746488987099 -0.045716000031878895 0.060078923619350216 0.18649701074123168 -0.19926251068871206 0.021395313240877956 0.24178990530370129 0.01726219465456561 0.1715868000489525 -0.07474929014740045 0.09685606218215874 -0.016126934895890333 -0.3592234007791986 0.33397566380877225 0.05516506150169143 0.09727993965443345 -0.5968323827882367 0.4953615670905365 -0.12756606800695958 -0.06701241767716426 -0.18983381786364578 0.14631195647497688 -0.2797872977515369 0.21093019683558886 -0.3795969517328832 -0.5405269406614706 0.021770699150019734
b14 1.463560914353411
w15 1.016590487706922 -0.42184051335887585 -0.07805648999348992 0.07662548043504357 -0.5324110109896937 -0.16659010019186035 0.0926435707709707 -0.017721982100078658 0.29688980147259036 0.2611374850275131 -0.15570147240363652 -0.1097759074567792 -0.035343884816705265 0.044017225948991705 -0.1623367068324449 0.10490697020862855 -0.007894755552682207 -0.004211344758772208 -0.3398963847817453 -0.19634343828311054 -0.017563152407204585 0.23885025511210886 -0.035581515741985946 0.15222359690783754 -0.021688982643455656 -0.08795415512065488 0.1839800960467983 0.13167978188996854 -0.2246411181001687 0.1172248307793603 0.09215616613349911 0.006986476637856121 0.20600207595690545 -0.005733794062998414 -0.040760045565213635 0.19810460187556053 -0.08816213921634133 0.1924706658612907 0.09533220487029966 0.08187731981030959 -0.3128582104018244 -0.06470573275252568 0.006792434277037321 0.010993751617041256 -0.07092662855812584 0.13015559953342937 0.07633979805544658 0.183387194644755 -0.34810822693999827 -0.10071076913129219 0.06980647290085312 -0.0812917065498862 -0.12887221239385682 -0.27220210025004776 -0.3652263311990224 0.0237908220061254 -0.3380831666497358 0.15443374282681402 -0.06661440928475894 0.14470302733612977 -0.5063949555938279 0.01379383265483 -0.4830242698154739 0.16353383544848696 0.10766390794153054 -0.16177735849204491 -0.2829231012875856 0.05463155652939115 0.274421134383051 -0.17979020042227165
b15 -0.014234622049295891
w16 -0.6523013696821301 0.13709913312297106 0.029875383800338717 -0.01694416866073593 0.4229668302305753 0.01633796187099047 -0.33344935275869625 -0.1349606601099855 -0.31815017213247787 0.32731873876970324 0.17205854497406398 0.03405351284407878 -0.11353491304372426 -0.2570565804095953 -0.2855168196026963 -0.17730608952977076 -0.09101901865489051 -0.14944709531417405 0.02030637841933168 -0.053015057556264365 0.08204068667961796 -0.0074566353116084175 0.24755090883575212 -0.1725819173457583 -0.05138832652150912 -0.018976813975028695 -0.1436560189792992 -0.11396257574258956 0.03387731535965423 0.05766296702305263 -0.004747096323425754 -0.22275049113707507 -0.10989991783835766 0.12106916538800387 -0.22389577713219386 0.10971167993451902 0.14831572246704092 0.027905929101371584 -0.18695600801546297 -0.14039603811793544 0.1664637692191816 0.24250491997284568 -0.05036733873347627 -0.14435938423095035 -0.03802505263540042 -0.0510109845407651 -0.09402456742641986 -0.03634709912248967 0.14683001236444707 0.18040095073138107 0.020054132513372198 0.0005857417068917697 0.07924291534916869 0.005951294306081447 0.10536188370936896 -0.018482088279482403 0.4124407953002376 -0.12334705486442918 0.15951965844205626 -0.6203426944107885 1.0267207849322928 -0.22720394055519555 -0.2475166178875401 -0.1395263772215842 0.004497089502812161 -0.21023232897309937 0.07891374388397498 -0.13253298568940894 0.19771074698069835 0.1449194270984425
b16 1.3487068942422846
w17 0.7031219845023009 0.46273623103849315 -0.2788638662113069 0.34257657211120607 -0.26313963883983843 0.2583103842020796 -0.0909887635776771 -0.19326188253169568 0.16198880614872266 0.46192326882246704 0.1711311871378672 -0.46618959696671963 -0.051349918516550526 0.19797615629195173 -0.11786439884263589 0.1771865080091939 -0.0028912666242579027 0.27323047793034866 -0.05696398603490602 0.12234726878583434 -0.174991876176154 -0.4154164278624102 0.04295121409597547 0.029119305195719748 -0.21691401413462813 -0.13448874313496567 -0.03513229280412802 0.061584938660168176 0.20946165818263904 -0.2056928539193175 0.12426822014293172 0.06610808352900814 0.34686859319101376 0.0912263124421415 -0.20213909092751198 -0.01624708585545314 -0.15773117647865123 0.18719709411889113 0.2745151608107608 -0.061937505104542996 -0.16506162428668497 -0.3058609332311416 -0.02080769499456436 0.053142044608986604 0.07172686795532711 -0.12964878428898358 -0.09921430260542533 0.0811870312626291 0.2360315470499567 -0.09177271542712262 0.3830048709456954 -0.1486448552997854 -0.23446366952151443 -0.1491686351438648 0.11600756295044941 -0.24968735549512613 -0.4781640533475115 0.23580590423762252 -0.21739265011580133 0.4426303733366151 -0.9495872954831573 -0.3966321048532388 -0.452668740413233 -0.054551519725136596 0.050625507726996186 -0.26078671707094925 -0.10800446388210162 -0.10255401669302579 0.1490419887940195 0.04091725796011421
b17 -0.6129229427125342
w18 -0.23833395165293567 -0.4134322189568689 -0.003177306406146109 -0.02558526556334972 0.20383389280497874 -0.19081318570243092 0.0025556589344875643 0.20810472318778175 -0.027257467366268186 0.09660094877397021 0.20452312207151624 0.0844646388176665 0.03748265377442224 -0.17688599977575534 -0.22618477510718177 -0.16723403417749144 0.0850611801857191 0.11352017191104485 0.1580884466582471 0.12417153123568907 0.23478199684306167 -0.37572101410638786 -0.03774383522295889 0.08460434230393178 -0.045375923545418445 -0.06754987308521515 0.3950070394887124 -0.07220300061417557 0.29453303714082074 -0.046941742018062525 0.2654928160381164 -0.4431001261514857 0.022368651328530036 0.4192788460805472 0.22164859856773014 -0.014486380062189377 0.05688990558004925 0.15335752692568755 -0.42860845708487877 -0.12777551401091966 0.42947504275357085 0.14341030668353694 -0.04372100575708863 0.06495775594420392 -0.07556920991029549 0.15111206324448417 -0.06748837015611152 -0.08809190604480852 0.3863829631574705 0.32894568941292796 0.09213480263778165 0.14877030938869026 0.20386051627751772 0.620274279228759 0.039307623433447555 -0.13493834585822123 -1.0422643045954494 0.2916635270124844 -0.3214031919630634 -0.46767552358025305 0.2132526710967312 0.03197380583838158 0.4304978217048439 0.07665984670421379 0.43244846950602633 -0.06462745209970865 -0.08980923780365631 0.25174981258556556 -0.3170392686055332 0.3607204222786872
b18 0.20343155634007037
w19 -2.3525849060785364 0.07280092835246994 -0.012830278574106523 0.14222210483315348 0.2178114575437476 0.08059142875795086 0.40013970820292943 -0.0746128150392607 0.18387440491984278 -0.5166982931727617 0.08911292406760639 -0.0017518698715888736 -0.24996129578297327 -0.05759284690519318 0.14965549161631328 -0.14582120861477602 0.045186038701386474 0.15398256644881547 0.23243173525894856 -0.06099918691589116 0.07415867249217209 -0.21936890100453238 0.13872498139715858 0.061154679472646474 -0.108449619074371 0.09648887089075124 0.2016241929495751 0.11895617999076087 0.12558823530180765 0.03228837766432258 0.1277339876270052 0.06443927898521659 0.08535935154370336 -0.07138825499995147 0.10610953407220292 -0.11784096384201985 -0.13899041858396333 -0.07798068277649703 -0.15173098450840908 0.07896958839909707 0.0598903514608506 -0.010781241438914943 0.0020550661631401996 0.0324515826109314 0.022785933950928997 -0.003657121400671562 0.010781020211243912 0.006560950000240311 0.08797031126225094 -0.00015364438604639213 0.09465533227322429 -0.053765519610789965 0.0589459307292022 0.3965777054026101 -0.2754448620674662 -0.2851461058040784 0.11221417223974116 -0.1956945001366094 0.3805004286769857 -0.5674270141035579 2.510952485662092 -0.03505065759708585 -0.3479771637100063 -0.026614541420436993 -0.21475754867818922 -0.11395588345592278 -0.09799772992000072 0.22332530157919522 -0.33755528112271344 0.21582224202233893
b19 2.444038400651227
w20 -0.18320146499893078 -0.03347974926178009 0.015231240052853008 0.33989757845807134 0.3858456860226312 0.3107228982825283 -0.40176228050474944 0.11516910698466144 -0.747642045743226 -0.3107073114057944 0.5301363976340844 0.4601940464761058 0.05252052947129909 0.09425488482182322 0.1439181420247784 0.2250500665212714 -0.21016735342348156 -0.2630903909528329 -0.3681821649343494 -0.1079147245306877 0.407193865853585 0.06816474218314025 -0.24279873377227226 -0.019252699224716 0.2037159304186736 0.23845323262299353 -0.11995575080611869 0.28991228076567255 0.0903217502688977 -0.26705689141422706 0.039338385761181656 -0.06909256591665422 -0.15088957216463314 0.24742066652759168 0.1429143638020376 -0.0433841769219629 0.12609634014040946 0.23120729784957542 -0.19880915560400583 0.27977374969860125 -0.21334613795527313 0.15679683909272082 -0.25804577794200173 -0.10568957421053007 -0.2889398321168289 -0.23051599722127303 -0.10011168908827008 -0.15183437201668928 -0.014204740150143965 -0.21063538531992676 -0.24402226692293855 0.22085327991791998 -0.031372940195865964 -0.5277154143903324 0.266896377830715 -0.127762856558188 -0.1136511045287845 -0.5448126283655885 0.8808762270949323 -0.0816877206249879 0.0366301593735073 -0.5131757660833037 -0.4124680136803702 0.29708164367782075 0.5569246216296905 -0.21395038030492183 -0.2797052313871397 0.35622025400573826 0.10935012536320994 -0.002955142227123263
b20 0.05197589078564673
w21 0.5689853431965098 0.20329590569163375 0.197784118011749 -0.16051612672970447 -0.3748493696873156 0.2715710129917196 -0.2787022561429546 -0.04764849573583743 0.27827925259218145 -0.12399112981653033 0.15213602459521527 -0.13984581784012212 -0.2364334455636947 -0.4867022194712989 -0.17449477717355594 0.09576773277752534 -0.18960453532390387 -0.21162458343613638 0.2176699437697456 -0.09131752474505485 0.3211030041863017 -0.08117550482361166 0.25772553717960167 -0.5761687884693223 0.16299431470449424 0.061145779821697284 -0.20585318241655393 0.1330331530260948 0.335889159332322 -0.038303459277830396 -0.27905961119098216 0.007298752092575261 -0.17165929763075313 0.13665280551189912 0.06053674950602763 0.005071090429548363 -0.19333488624083142 -0.2950282483590013 -0.19982983124143133 -0.27062779382479824 -0.25616990261268324 0.2074214204615389 -0.08618504711300905 -0.14182815194257967 0.012275588723661903 0.1071566251564522 -0.04164578117103669 0.0013593127863143672 -0.16991776674259204 0.0325934288971381 -0.014312479501319848 -0.035694292674306544 -0.1975684792896028 -0.009350587533581894 0.17006997464768975 -0.20111438812445734 -0.023849178435629854 0.10402529157508121 -0.5392738207509739 -0.27625741750878036 0.9191272385768905 -0.3306205305653917 0.23347969244601738 0.34674541122276686 0.40391055054136094 -0.24834427435871914 -0.3853269467213546 -0.17667333132516655 0.04035815157897883 -0.00016667640377291434
b21 -0.09057466555677307
w22 -0.22365942396232652 -0.4654770051675276 0.1654465389360105 -0.7358528243549264 -0.49842605257639117 -0.05905463702640106 0.04363363192723044 0.5092357634316604 -0.42959842279338617 0.04568087744696867 0.00170224456660716 -0.20417088766752362 -0.12249228593848409 -0.09909157136927561 0.14483292681391516 0.22110586873672675 -0.5304117321570215 0.0063719811018529415 -0.05441158474504097 0.18502658997439586 -0.14256198648846677 -0.03357421620608811 -0.09846241115791002 -0.20237059229963383 -0.15056040444083746 0.15672431784158034 0.0358404077141419 -0.11919418981247719 0.10142414356453915 0.008502456349514378 -0.19734115768649668 0.06257617053324616 -0.19477240844504992 0.1556673766363687 -0.09823996732989194 -0.169278366891763 0.20828116217036108 0.14658367195095046 0.11986397869060592 0.21225200322672788 0.2446479169341905 0.2136673941663548 0.04176312922224848 0.11057135456137791 0.00047236942878224565 -0.055636414654719905 0.1406286947673549 -0.19413200748309656 0.0748116795787219 -0.0864560569067115 0.03794551161858654 -0.14839670456001441 -0.3651896222840053 0.3919373704307194 0.03012096217141807 0.5319922259453022 0.21319318936254514 0.06394791123444556 -0.3702136332214842 0.1428724270104058 0.3744657672791338 0.2499137894495913 0.15060217500239845 -0.10301412823698909 -0.31457957946704646 -0.1582348881387149 0.1511375905078583 0.24971550510038532 0.07894002105507851 -0.12861284774463358
b22 1.766045693846411
w23 1.9100985438399216 0.2753210251338651 -0.13302811770002443 -0.06472193413553648 0.08548314118370591 0.06326660614951689 -0.10843753178508876 -0.13194292452787348 -0.15617233093276525 0.07157875865864903 0.055668044301593604 0.005730983196435648 -0.0045445246483377146 0.12608195762492166 0.011855872342801032 -0.05974626042008759 -0.11917277204628692 -0.0641878107119592 -0.056702082963987585 -0.09343476858681987 -0.013003702960381043 -0.2694049226643815 0.01907813126745127 -0.07507157791441653 -0.03709940977519499 -0.023399011664117907 -0.04730663756920928 -0.061289397775608295 -0.07109489803218466 -0.08414618001725596 -0.13032275983417183 -0.008131692196943844 -0.0483972444330642 0.04786267781771564 -0.17893962169511266 0.18087722388449717 -0.04977288443084271 0.08973675052237728 0.01063309285952634 -0.0007699885010114925 -0.05968692148307916 0.0044460708383450365 -0.020328499529688345 -0.01885860854415393 -0.02853162875912156 -0.04282025558822836 0.0001278952889807867 0.02038313768080157 -0.0600230086363274 0.027058656108997475 -0.061540207431014106 -0.0455429582475293 -0.10395106038243891 -0.10590394113412932 0.1275387170899248 0.0016406227945542774 -0.5281657998101791 -0.13299095370398123 0.4260331654858769 0.48584338964024804 -0.42961395198837443 0.09783830331895801 -0.2734479555560891 0.19426752863418295 -0.2808809393579879 -0.05947593505157962 -0.534455556877493 -0.3522648417826658 -0.2649665074018359 -0.005856720478956424
b23 -3.138130872770456
w24 0.029293697381041543 0.43475856751344066 -0.026470624926348992 -0.25117041860455763 0.26354797578994077 -0.025203205349047412 0.26458564969420645 -0.07693057278876564 -0.16395735118407276 -0.26094321780588436 0.04005544217234724 0.09334886710725532 0.249532045061782 0.05835886367557484 0.07137489342898215 -0.01295894332178282 0.15211610655019953 0.16387024034790565 0.275550881671334 0.21122868901854816 -0.06713698745682414 0.08591080109887173 -0.12140194615722046 -0.04965786110064569 -0.260472760202532 0.09573380460918163 0.009199866868817583 0.3471757216074049 0.04333719193118915 0.14942531480996163 0.12232649726527747 0.11374343418480212 0.004463712223804446 0.14574007538350905 -0.013051622015064459 -0.549931970360757 0.05756724452375036 -0.16795003680314072 -0.01838126869568257 0.058969155013783935 -0.12438701182971647 -0.17466128414867296 -0.12601902169001672 -0.16831064678022878 0.10562649408641052 -0.08619633076998567 -0.014972008874018113 0.0715465618648336 0.25302041914665463 -0.17642155966116593 -0.09678735277432236 0.11828147481377511 -0.07506526745435711 0.14744181728259204 0.23031855136831966 -0.3255829104862293 0.00184839101408641 0.23561526001492303 -0.014793688743297555 -0.3281408034641265 1.297792226912449 0.23348655312828867 0.40967480469404627 0.0673075069656358 -0.18350561551634675 -0.10291694466572938 0.008479077674655458 0.5844432371515094 0.3448790870868208 -0.5194327766778958
b24 0.7963292869453528
w25 -0.2248042818532168 -1.3329334504327808 -0.010884086685320446 -0.2470390354630087 -0.4610778400428847 -0.6363794563733598 -0.6767042491988958 -0.15795800045706948 0.018755760492336373 0.7636966158613382 0.33551597978016207 -0.1586345655325234 -0.13030051334986256 0.07268790704455785 -0.23342730675618567 -0.3057098841191325 0.007200657206612247 -0.022142259226666405 -0.12132855566444445 -0.017263844948060627 0.2224341734228147 -0.3152459595922731 -0.12782091538532547 -0.22788247127133607 0.03631563092586614 0.0444312229964417 0.06774425153133737 -0.10952603376301837 0.000613759012716976 0.11162915277916954 -0.19640985865372512 0.02957359101526064 0.1873252046632887 0.3018277529802612 0.00013006146233326225 0.02107282199019767 -0.018852505392588398 -0.04253371207010321 -0.07959143731082331 -0.010857842133261528 0.09695245627231766 0.0719972981907472 0.015882887204840122 -0.0592556422151312 -0.015050588495883423 0.0673679285478631 -0.08812321151926446 0.19425591312466933 0.005711107671349165 0.022451726784025974 0.03579073373204089 0.03506889058215471 -0.019410259969145204 0.1968729410880439 -0.002894370563916811 -0.6161443694037114 -0.25402668578986765 0.17057930832418494 -0.20094488867265112 -0.3116557343417146 1.5555055003764995 -0.035220958285773526 -0.5190105601003204 0.2158160421581901 0.14989043520170037 0.10843408345849286 0.11951853170582515 -0.3827811263875501 0.2622709145235187 -0.1426634117324462
b25 3.1131638059374924
w26 0.4016433536194337 -0.017133497469934113 -0.5242653119893158 0.0053446827236948635 0.33759756083507886 -0.28835832245899046 0.030656743847855633 -0.10489631430751786 0.0917294285286944 -0.11194222333340359 0.012370676081098859 0.0390645632865884 -0.24211938492740984 0.27837232201618156 -0.14155893736819117 0.1382032382695869 -0.4177432257958317 0.07332178797242335 -0.04004428345013583 -0.2775965317439605 -0.08968283626438601 -0.23327992389558272 0.38488556647810923 0.27132894127363055 0.17932355971424505 -0.10812894553162879 -0.05631920320267403 0.09376055260857837 -0.28235604572340517 -0.1756557387939922 -0.3494170405059904 -0.26184398419700816 -0.5433593446009439 0.34667885340665094 -0.03895438066460061 0.21797243602502311 0.10744007407289698 -0.12076146361965993 0.06949666687735546 -0.030221199904717687 0.10873539316347651 -0.07586062189523575 -0.17743564542679058 -0.01399381311979518 -0.08893807697935374 0.0636625498748619 -0.07351447171927128 -0.10057004149851641 -0.028700367410197786 0.05851233145269247 -0.041417592625025146 -0.31726683909294745 -0.42607107298816216 -0.07805968512449933 0.42420704117333063 -0.306753621143694 -0.6337986463433355 -0.2528877504837113 0.3406714320633817 -0.2515906983966891 -0.604620639689682 0.11115822151471483 0.2430468651494639 -0.35520172554508656 -0.13337830014774538 0.19767096470764942 0.09511278846953923 0.24669015197646157 0.17474096159862668 0.13086212491825933
b26 1.4256361019560893
w27 0.6575880024581396 -0.0061999739165008875 -0.47988863072427895 0.20874234492549784 0.5313419793261878 -0.2347484622503074 -0.08346914777262203 0.002057859839137264 -0.3235743473990455 -0.060961124751833656 0.3365468139963173 -0.21626176305387207 -0.288724454936163 -0.28673243910921664 -0.2837741849631613 -0.23524858462191842 0.0028832752753547904 -0.23002723155019467 0.11213570672392784 0.12421211242279777 -0.1555982798913841 -0.10595263231348193 -0.025682461483873372 -0.42394647650816997 -0.00538634737316589 0.0913505595371014 -0.02309680400289704 0.06119006834567563 0.09920838450615461 0.05267192033780471 0.1267388193979322 0.31248398177529585 -0.1985948690000037 0.03406714792381048 0.002824666528065073 -0.309319195195609 0.23495588375641097 -0.26293843014238677 0.032719190507786905 0.06883713343299472 2.6311797643658845e-05 0.02266301228730563 0.050888913591501245 -0.04075626007317949 -0.0941136968055496 -0.3165630522800175 0.15448001481217916 -0.3262123312998795 0.19148019697417787 -0.2108134067707724 0.04018100999303431 0.11353947668235047 -0.05627035002068162 -0.069219805277387 -0.022067870550837303 0.12829988185034252 0.3102490816765298 0.05285222927198656 0.677340531517415 -0.02974320468692812 0.6247615865220754 -0.06489311318869864 -0.47422566113014003 0.02337151934870366 0.04519318171623891 0.4066787253423493 -0.4062339106003919 -0.42298042964630495 -0.10706586367637312 -0.07660905597895365
b27 0.8992498073613397
w28 0.7882727667006433 0.431330816198606 0.4396570417619722 0.3127999487399156 -0.07876612897796981 0.4723429772636825 0.7094343790154665 -0.07785439271194036 0.07863794611570477 -0.17431878555545544 -0.2446552241673873 0.14443199596076742 0.1897653676628545 -0.1644199615773975 -0.09368931282824328 0.1754175520950206 0.26029095442613387 -0.15990029414380572 -0.08761775707741037 0.14197352542055403 -0.007511444824814855 0.1970262242494656 0.07969467968149313 0.18650265785885228 0.07853144444488112 0.19579729362342857 -0.07515345116772494 0.15720381258903626 0.010093288123341131 0.21861627651393134 0.35531307343238994 -0.10066326752970509 0.10173952831073917 -0.29062202640641505 0.05908118530569249 -0.051324881724053154 0.12939112701132044 -0.21095557292614905 -0.14161786424913606 -0.03175177448161036 -0.015609750703371415 -0.08771582918503473 0.04390611515967369 0.03809727925125875 0.21473419989534334 -0.1084347784224364 0.08129377652122455 -0.20921896843199705 0.03775670776014521 -0.01205302451861112 0.05330909511803076 -0.014440213565684333 0.2268213517285318 0.05520031901526132 -0.18579060868594566 0.12346678195694853 -0.14418798550504666 0.04821173297590909 -0.5111929964650901 0.6211227073693205 -0.5810878139565548 -0.08369446031861233 -0.13694892775463519 0.00963793803494075 0.026274188101712524 -0.16570305345596198 0.11612248352566001 0.2627092070241425 0.18584993495109062 0.20698041499092318
b28 -0.6799607467973099
w29 0.28209569270686485 -0.07813825748032459 -0.02090554183664885 -0.04934833609944408 -0.4897953382822844 -0.01250045222547603 -0.39627558027516935 0.0780316922056137 -0.38969858627325366 0.013145508590673356 -0.14780057091969082 -0.20681992239783895 0.11268027625548276 -0.012441499815571236 -0.165745750980293 0.3099994260073093 0.20889404698232966 -0.2138786069447085 -0.046801760744971346 0.3352440907799413 -0.09331297166209905 0.057358618711014615 -0.0899532794060688 -0.28701050402885947 -0.0793402866693929 -0.09885581294473711 -0.10061148573412673 0.08466327830027476 -0.2699430577282231 0.16905662793268844 -0.21798417005613074 -0.006430205545799073 0.11024281713148783 -0.057342391152897625 -0.28575034293633134 -0.2284640232120912 0.0693791625815076 -0.23205656242922662 -0.3006141746090813 0.11316267220791526 -0.04050844123731932 -0.07709890182531957 0.18327872291161923 0.07609045306954793 -0.36788911967211374 0.09063785371816085 -0.2147322248562413 -0.06915543852728236 0.01980945405405742 -0.11622350162216374 -0.0626569166229199 -0.3365012356056019 0.05598970943230131 0.05765976445045774 0.02489281746899056 -0.570861266952182 0.7413579984530143 0.1000389004700631 0.7699786519024865 -0.24083807036316573 -0.1671310494421269 -0.1960484104010019 -0.03398294062513472 0.14961424744044263 0.10627510383899016 0.3109837272042445 -0.15956887927176439 0.42813410555234604 0.20482147976948578 -0.32114140657312246
b29 0.7009279925840561
LAYER 2 sigmoid
w0 -0.12573691401882442 -0.19846239174343394 0.12823490187146772 -1.6866064654725987 -0.46225040992201427 0.06790108801065778 0.10886429027729627 -0.37644970310739956 -0.09879463737363157 -0.27855234491303 0.17259449128165275 0.2599989158661092 -0.07719752158388772 0.19947071344231318 -0.3031589083161553 -0.07609310066019206 -0.16798054576408222 0.2480558635743122 -0.009636313669043935 -2.1578246206644462 0.1610421159873143 0.09776464975033855 0.10661412916987012 0.7738135575989501 0.4102302676717887 -1.626088808047907 -0.3533586336527465 -0.03244119276069447 0.14636720303381912 0.1871535024379154
b0 -0.12815304184901127
w1 0.3170142120544565 0.2032199822286321 -0.531551801833925 0.567481752343936 -0.6441423134888783 0.5792223500350091 -0.13752278207585417 0.16254719470392356 -0.13485628519332513 -0.2808349853329269 -0.05987420837123704 -0.0485767185111034 0.2021815406739897 -0.3421849400021401 0.2808150366101766 -0.17187775406989092 0.3953537693894643 -0.46060720573064323 0.26889944022364376 1.3802086443282395 -0.2778981387352984 -0.17641711404724028 -0.03768307231986862 -0.9339849812174488 -0.02121960653317247 0.4964147091952518 0.24228079362478785 -0.08442126038916707 -0.24189002333343426 -0.06306153036558514
b1 -0.19698212826108238
w2 -0.3589510482287082 -0.07971382718250503 0.29221232629350213 1.045121302502616 0.40883005442601006 0.055843669033571644 0.9975342918160648 0.33253068034977407 0.20589976791077255 0.057733784441167536 0.23843350308871009 0.21342878164199006 -0.6093482471923365 0.3075677909505224 1.0938135149329582 0.5189624970381211 0.9024695554186325 -0.17424724039116324 0.47034378450187236 -0.24591826131424585 0.349063879110545 0.8346577393764338 0.21219020130996755 0.061594459487123 0.9767159146839046 0.3082112680917908 0.3209856624810623 0.6340613782005725 -0.41862046662106067 0.8748031370428428
b2 -0.42325063921380757
w3 -0.07414507641451885 0.09440221681685325 0.06800629235455388 1.3165741992615518 -0.1937446706185101 -0.07153561129871848 -0.10969274990165083 0.19123386817835814 -0.10151295024022051 -0.16274169680086512 -0.018137746183774082 -0.042405587663090286 0.18103686850993958 0.30440924497106064 0.26621636146243477 -0.09266095191130944 -0.35534056429934896 -0.39314279150981546 0.16913105197348124 3.4105130863854387 0.09342357289046338 -0.23913375740005033 0.14949789476233957 -1.961510175034557 -0.0022597406535331942 0.8086719820784353 0.046515366020199955 0.029278321287945344 0.0401709817787229 -0.06800772933977905
b3 -0.31166074861918286
w4 -0.17446875964589678 -0.030702201780958997 0.22725953894689685 -1.1217936754018107 0.6381447364519113 0.12958903024004817 -0.01452422486588523 0.4366823978353055 0.3365695834205267 -0.0013108607503582801 0.2824826982333812 -0.1589251424345917 -0.1903541567371786 0.03607710494240133 -0.36124249671236136 0.7151832518258453 -0.5637383240707406 0.01718059000491946 0.21779970860748277 -1.062718499007544 0.04702972934946042 0.20732807773420822 -0.19299831228466796 1.3274338536108814 0.19448574914014705 0.1120208219870968 -0.04767814931545526 -0.07321608091164777 0.5301081028568259 -0.06921596671008229
b4 0.5653289675715982
w5 -0.08422771035229691 -0.33313817965775133 -0.06823092490767135 -0.30396479634491846 0.10391714733713345 0.3605107623972613 0.09855906850981824 0.27558042785624975 -0.8799281716196331 -0.651637378096623 -0.4266800841731888 -0.5239695596434254 0.29693828155549595 -0.9066404084413321 0.2177272428639739 -0.5602035324379511 0.06922080233393609 0.03182467051546107 -0.04263068075235491 -0.021924190251627788 -0.3790323258414836 -0.13179073347561399 -0.4423250606149502 -1.0600373461580508 0.13899603260057736 0.553599928234442 -0.6212404721166145 -0.071104146219556 0.09796779664024587 0.4701784680605083
b5 0.3479037289083777
w6 -0.05209936846466911 -0.14773540014120373 0.1368364167334421 -0.8213466288339708 0.32988282079891246 0.24545353295848665 -0.40914236778124247 0.17680480582887678 -0.025759438547950583 0.029451488256975186 0.050599003480094634 0.29281284333330154 0.21877481396431822 0.08985279928794788 0.14953982479555825 0.3457203013077862 -0.1013628642369981 -0.04415366966133304 -0.35668066802496323 -1.6924111624308829 0.16468457479953835 0.010246590072529552 -0.19751931655280106 1.2487874019541894 -0.22244491150934906 -0.9219523029255643 0.13049736050179436 0.03929230603652574 0.04553081034378319 0.12530546331157755
b6 0.2594022658789035
w7 -0.2864725665781029 0.06772722912019556 0.16412143386890593 1.2776307042295143 -0.012479967434167964 0.18538221109489436 0.17337815718365146 -0.13847367965677107 0.13641458930238354 -0.10493667838164354 -0.03365739733255608 -0.20144172440395272 -0.13804430472172163 -0.12271358891893452 0.16900736010822517 -0.3574795448694846 0.0029951318825468536 -0.0471345580742323 -0.08826131691185218 2.423686582374897 -0.17270707432514082 0.08502147409529072 -0.3618624734746011 -1.5281500716585341 -0.15701104165403276 1.1235598438371561 0.10775676741053018 -0.015332209369510356 0.07657448311969914 0.30706287276951566
b7 0.027235993129520606
w8 0.14915889089401896 0.021019590104685577 -0.05953832303533718 0.7772011597299258 -0.09187400161322459 0.2967130138466662 -0.16546004608539924 -0.2230140653527356 0.06890528440269304 -0.03792124682418677 -0.21767347765951853 -0.1968403516864613 0.6893519118481863 -0.40121034459313853 0.08798534199456218 -0.09783850063887216 0.046562868784654404 -0.3119943439879042 0.02217162693865715 2.5314778805537292 -0.3323573187701902 0.07927868837349905 -0.02136173302610414 -1.4209473601172684 -0.10774002940405414 0.434086155654465 -0.018667645650107638 -0.28209771307399395 -0.4076168113616948 -0.22727280911599332
b8 0.06047818364401044
w9 -0.21182282042658535 -0.2137676570376157 -0.3443736456404305 -0.2078822084551896 0.2714505268278368 0.4937689884143353 -0.25230617955856044 0.4821510989216635 -0.29183235363257815 0.0879919770525901 -0.10859403434118493 -0.6159287543238129 0.6458796172174355 -0.36492369652780177 0.18722797786627257 -0.36152770423999075 0.18375339347836814 -0.7063101636163454 -0.474661874795306 -0.4310856736198224 -0.8399550256254876 -0.10323902069753918 0.2436925107118316 -0.3784467738285664 -0.40796163982938805 0.5037567492527435 -0.5466207792477588 0.016462076661138976 -0.31973771318611616 -0.20407146412807015
b9 -0.006712473790262206
w10 0.09496397264438353 -0.6356641171018519 0.31627008036065707 0.8432282346706955 0.4595615812816441 -0.19166049201033714 -0.450416457644638 0.3194602583611481 -0.49694579727189747 -0.16933274712777213 0.2770953344813586 0.6546684887155921 0.2668706943738837 0.017642632646110604 0.63728418037045 -0.2428612457470582 0.12938210656737759 -0.20447006747868096 0.22465257728046595 1.1023717233845307 -0.13064645801605365 0.3443574952170861 0.14968881572830287 -0.26074613497096144 -0.07372703830048846 1.0698142549884582 0.07206515699340965 0.7018870668321914 -0.32349155531693113 -0.5893736042625213
b10 0.5317954038428769
w11 0.028850467700870006 -0.13594647961133177 0.27526298120141096 0.12836577249756878 0.04247998311521666 0.23606072283739787 -0.11232370555758406 -0.26689631904588673 -0.2148897874336775 0.10413578095190498 0.43011739055026904 0.26235730172181493 0.07452375344687019 0.22718661181730124 -0.3718877519551999 -0.2100752858599722 -0.15911733058593566 0.8378710175309928 0.9126186876143878 1.236015169017695 0.02748570696022203 0.8092387636614897 -0.40687583979469044 -0.4991171290355031 0.4371798448205984 -0.4496669085834079 0.32962971250541745 0.22641496774681302 0.4380567408441932 0.15529646246361117
b11 0.20202010114608623
w12 0.08547487552176586 0.11421436172160997 0.35339141316043143 1.4402259226680052 -0.24576113423244622 -0.19424148215489281 0.3771788868246012 0.02343142175557243 -0.08742019222042983 0.11413728155058414 0.41306814890830673 -0.11317667740844446 0.05159894716321973 -0.11707061702404523 -0.20152237291015898 -0.15877703552634298 0.30534266594571396 -0.22422173869855305 -0.40348220076296104 0.10020225493918081 0.37158903002213667 -0.3281116588907534 0.11578681769344358 -1.6523425269802448 -0.22980783118749815 0.7256221233024537 -0.44383046903751233 0.14092912140196068 -0.3331909507721351 0.04907584482712981
b12 -0.6033555065194177
w13 0.3370482599202947 0.16359774415945133 -0.16580612942185968 -1.7068592155515898 0.06812510203845713 0.22397622257093336 -0.08793499948270783 0.019608327698629836 0.08859083883139542 -0.17909550568676277 0.21511623645114308 0.12602523989088274 0.1456572166039592 -0.1301886422985597 -0.2327908630495898 0.2168510007300094 0.049865451087727004 -0.04999139797268567 -6.706127369163985e-05 -2.246873303820513 -0.038364918073278235 0.06491312871869379 0.1147830681063807 1.2755092182740584 -0.1991224157931847 -1.163050783411621 -0.017778564853254214 0.09237289916272395 0.19833233758507102 0.2552080315814141
b13 -0.050701497319982115
w14 -0.3411215423417983 0.1449371283736099 0.0924008471331442 1.0343948003819121 0.37949490781771933 -0.1769135713739237 0.2827822733432022 0.42991731593716453 -0.1805340228939052 0.1734012823318884 0.25336491129424155 -0.2215882753849743 -0.3730021930355999 0.2524156774088671 0.42768331630494705 -0.45859897809752403 0.24354169471782003 0.3840041370623 -0.5490675442932502 1.2315593132595295 0.1199374813911713 0.08811472226197559 0.0642445678836025 -0.6939669709125148 0.14152434160772623 1.1343525083507013 0.016881080033485162 -0.2518370264409437 0.2854200569353423 0.2615368867878186
b14 -0.12774310648732093
w15 -0.3283405164604111 0.22780782976803612 0.3757617737318515 0.4346197900089709 0.045728129314079956 0.016085560126221917 0.40308959453024934 0.009975519311358398 0.27725135852155064 -0.18105867517591295 0.15760628436906543 0.1644330877877614 0.049654279075938314 -0.008073608478184427 -0.015200122992355054 0.24273914033018798 0.06629716778261019 -0.1507186494852543 0.09382698581105464 1.7289547562609568 0.10242767082629912 0.3182380351877902 -0.42493028175824826 -0.2526949884823595 -0.4175260292685222 1.4344346910923316 0.2924405753180787 -0.3474991543427076 0.39199712162136485 0.48037425686523383
b15 0.08192694128375454
w16 0.18754172656062745 -0.005065526132128328 -0.05136310905673457 1.1437704861616877 -0.38986777688760466 0.08774989064899576 0.0704801964375128 -0.1114232844929867 0.40658291817125874 0.18555650388070444 -0.048507272386810046 0.5561428077246052 -0.22682365807823687 0.18859378482806405 -0.15484130330033533 0.5876357845082095 0.05856875609984527 0.4089121909235822 -0.3276724110162633 1.0181542566000685 -0.06429985897742711 0.09282883431356101 -0.07040805681556558 -0.17693377392442042 0.6927306089690713 1.0719567177409244 -0.3689003546105022 -0.24535169842538893 -0.28020924398502145 0.27367109285571095
b16 -0.3564441023642049
w17 -0.05955941511583801 -0.2402577146813454 0.12457914194121268 1.1949380297369223 0.22995141297841304 0.07518051289556153 -0.35712613621862477 0.3064602685731243 -0.09455065280435615 -0.17838128563704625 -0.08547776253463914 -0.22024714503355677 0.003323834303490501 -0.0013369282562154716 0.115418854110896 0.007984587040405045 0.3659000816384753 -0.055013185718565255 0.20326005749577866 2.2883628941879084 -0.19616630231773927 -0.1218387158546337 0.22651924189778486 -1.0738661710617528 -0.0932045644159689 1.97260384451313 -0.31473648172774654 0.29592886433268484 0.06453775810473882 0.14277760725767
b17 -0.17353977120439892
w18 0.05517272211303826 -0.30045329656366276 0.053754980515054424 0.6276005422535501 -0.07996318868386823 0.16298401984176436 -0.05701190026221532 0.06748564793910103 0.1547933019000588 -0.14588904237292322 0.27235306326237785 -0.3528988802863528 -0.159827270807461 -0.135959339290409 0.14993190138744686 -0.41329341516384704 0.28100457668658824 0.3320601270096852 -0.060307104265216856 2.054980478172191 -0.3490699455753466 0.21759197661658852 -0.1368961587428093 -1.2486112759440386 0.07552003148725181 0.6363323152608442 -0.3602660216911918 -0.15532155362231484 -0.19593446455367028 -0.20755496360342246
b18 -0.09735470698291607
w19 -0.1871690483632549 -0.06452682918468686 0.08798835073665684 -1.2382060748355717 -0.28091479782720086 -0.4209503578768664 0.02651610537016943 0.24137824742372527 -0.08831144790929264 0.3814635441140674 0.2186002055739445 -0.1239975411274189 -0.05485499864020886 -0.14577813651558647 0.3586343500931712 0.008648115937610484 -0.12425871795224533 -0.10176006318833881 0.214446049719811 -2.257015306797374 -0.18523651490872026 -0.0549112723591451 0.06697123564353681 1.164314788112689 -0.39270745830228104 -1.018982345026577 -0.06254965490849777 -0.20446618717315243 -0.4775751413656256 0.0722748330988552
b19 0.3217162500766587
w20 0.2530054214836477 -0.0800815440854007 0.13869813355613578 2.0635800671848585 0.3704592431945446 -0.3472320594409309 -0.036820057313958786 -0.06877139594312162 0.023104609543389467 0.1082959667787421 -0.17345188640144943 -0.0029557263054583215 0.023626590328061605 -0.650219886479536 0.4691928808467242 0.10521775093839639 -0.3064172742854012 0.060925594936754986 0.813799293784064 0.7940799584823011 -0.12384439416947303 0.5678381097289701 0.06009471372145258 -0.30420518613152564 0.07189659993341259 1.5891937268467713 -0.2877730273479909 -0.23856120362452268 -0.18403512669357128 0.13102787175265598
b20 0.04762749218834269
w21 -0.07061349049504118 -0.0054927631103063685 -0.3106568418366581 0.7286272758590056 0.06911859378849733 -0.30687214527638795 0.0641413891229668 0.03191445834778387 -0.18471596018448844 0.4560606626207847 0.13190780557565737 0.33079415838750326 -0.17263771482228676 -0.30559298844070676 -0.13850995811516137 -0.40876873558818233 -0.20673367334584583 0.21252340632247402 -0.06857724369150728 1.024051713049667 -0.016606644578071556 -0.3544928467185946 0.4140531978157321 -0.5703647334982334 0.27560315025520166 1.2237850348608672 -0.04950836970597811 0.39820381311564035 0.382368714718885 -0.029804731643821795
b21 -0.3080476518991009
w22 0.44329362754203566 -0.051964473844969945 -0.08696778624756565 1.2621174513177438 0.09039156800081129 -0.3669846992753098 -0.04709608188529773 -0.4607523835679882 0.4989848052058187 -0.1391849910089828 0.2473645588778225 0.09358798263857171 0.4477192073031553 0.14537937081665583 0.22299626528765804 0.447783240274016 -0.20664929486186398 -0.3098368203092718 0.2654364487616348 1.524763812509555 0.14241526033153934 0.21330201725128647 -0.17126299983050244 -1.0953767449436556 0.17815262300887286 1.2099803734507288 0.02388993518692734 0.34728976064651745 0.17605377647345888 -0.07118664383197934
b22 -0.6825186216263279
w23 0.20815442746558857 -0.0329333119615123 0.24744709699836612 1.2572182991697665 0.09012876717676004 0.17603993481655597 -0.11041800395217968 0.13227086907696486 0.025156310980366876 -0.07886838471853617 -0.14832953472720223 0.1858436604705103 0.5190043234328694 -0.0958522620416597 -0.284122275661479 -0.23719859137307905 -0.06957367116129247 0.07435236674965989 0.2422294173724128 2.92618754904623 -0.22562851334929152 0.0886147562114536 -0.02359306945803186 -1.813129407648359 -0.14573322023337343 0.8510653142692837 -0.24606467166403292 -0.06742670291697538 0.019699863608046517 0.11842843769522163
b23 -0.8054515820313755
w24 0.32919889645792616 -0.029103615281780355 -0.24429988669020755 -0.9124371334949899 -0.2312235457051318 -0.5101641165882461 -0.4160943197476992 -0.5684794649033703 -0.19950384431078516 0.319628561211756 -0.34395703770196856 0.04617013506970987 -0.7039117380062271 0.04810062945087756 -0.3667645885045465 -0.5366783148668908 -0.3447504372201047 -0.042264653357662885 -0.15460381669595655 -0.6950509660086894 0.06277786754760886 -0.18740511863462322 -0.160519888014829 0.21433078575832906 0.40178574419034624 -0.9755552131162775 0.18528319275716487 -0.1983284277771617 -0.10537869051779963 0.1823132313694227
b24 -0.13084020188852974
w25 0.15008806692382468 -0.239378790455525 0.20663060673786077 -0.931950110891788 0.21065438169001788 0.09628534425667765 -0.37658182984608246 -0.02201708784517569 0.2350993840949511 -0.3980279427325177 -0.24909934086385707 -0.26285106914746853 -0.2264298189843929 -0.3864201434076566 0.17232708362617113 -0.2808184738089371 0.3428331701206726 0.27981009522794936 0.04566032722701702 -1.3596235620616706 -0.0005520335886787212 0.002511962806231241 -0.25489813106059206 0.20799956167479178 -0.026893545191210257 -0.27237422241274467 -0.3441869947136131 0.221133181408198 -0.3389924904060415 -0.39806353548492057
b25 0.24145734765188395
w26 0.17365740549468053 0.05882517077013321 0.19997372658425538 -1.9002584594074252 0.20668369086747942 0.27700149901382703 0.17429074263496744 0.23239027608721502 0.0760377522460759 -0.2920659434222069 -0.10620501297490875 -0.1449139047174529 0.1664976930183388 0.045974498345350494 -0.3462336421032215 0.2858212432563554 0.023333126338344255 -0.013495233256880646 0.2975605271209969 -0.838586623079279 -0.15296047347001626 -0.25979565995755216 -0.06176084850804775 1.7651189509951606 0.23548237318562784 -1.2349953085177725 -0.1687741876073509 0.21534208894993226 0.31002308256044214 -0.18445476620474907
b26 0.5851882287142398
w27 -0.012987038095084707 -0.11445303204157903 -0.01577471150182015 1.441494625158505 0.1998195107692398 0.017877659937024695 -0.051546551442771656 0.2584263469676838 -0.2049975262124684 -0.19062937860953125 -0.03661152592696975 -0.10324050488665722 0.25051413608464973 -0.11320902160972882 0.13470481045549482 0.25877328792730436 0.17887775222718955 -0.13135067035659573 0.16159985621161319 2.384028144635773 0.15503812934475966 -0.06606230959609317 -0.19519639969138247 -1.6042758851176901 -0.04882575841470575 3.4479154256731537 0.17442115054793836 -0.23753271257497297 -0.6090619766491154 -0.044277491861120566
b27 0.13689376438302017
w28 0.08716283378815368 -0.02078804883810085 -0.08933504173344776 1.0944697881980507 -0.011537327075673072 0.5396477228271066 -0.14712038221936016 0.16725052603972687 0.016680157076256228 -0.3310323976573425 0.09176576700405642 -0.07987738597616677 -0.105225788035127 -0.3440278627534589 0.12118928969165114 0.056867267434065435 0.33876229269501923 0.143836860708712 0.01660734624204222 3.389224300235224 -0.10989671529920976 0.042514457489445726 0.18883122259502733 -1.4620575769577777 -0.3908755543569914 1.0409663780694445 -0.16195771106787993 0.13918095048661375 -0.08565345969979696 -0.22255867971749455
b28 -0.14365876061546168
w29 0.2631383981419682 -0.3889344709182383 -0.11953873792599602 0.5270436155717253 -0.08666635074994751 0.14626832315121024 -2.3379859485013306e-07 -0.3624800680873539 0.15724903857358555 0.12987481520335256 -0.41961299172257205 -0.20780808362278114 0.10476849484574012 0.1673780370702473 0.4462881505542225 -0.2522074686049964 0.1223544124493212 -0.16867420449129158 -0.16494210397598263 1.1219781080565843 0.23251508574695956 -0.1644898776215563 -0.10386046161473743 -1.2939161284080243 0.09804358712073585 -0.19945025892698887 0.07810517854982359 0.09362029237387101 -0.5805648268110969 -0.0504924192392477
b29 -0.6858582063203762
LAYER 3 linear
w0 0.5856702084494135 -0.12590484970598265 -0.13506747001201924 -0.725942207990349 0.9856149473616983 0.21100407108347966 0.6148582419552451 -0.5874427411354199 -0.6579498638389463 0.37526814999832186 -0.10009565906520862 -0.08223577211967889 -0.5611597110727597 0.9769210732474543 -0.2670506069670249 -0.16737292838430637 -0.2658254201579191 -0.6969667136601891 -0.40137713269405795 0.740186075283458 -0.09693965083569787 -0.38862887382319816 -0.25449058359650206 -0.7914314525351926 0.31498434291172234 0.46466014558857793 1.0197393585319636 -0.9399143851833495 -0.5152612425990826 -0.4541332888976158
b0 -0.38171585671671077

POT Cl 6.0
SYM 70
2 6.0 0.003214 0.0 0.0 Na
2 6.0 0.035711 0.0 0.0 Na
2 6.0 0.071421 0.0 0.0 Na
2 6.0 0.124987 0.0 0.0 Na
2 6.0 0.214264 0.0 0.0 Na
2 6.0 0.357106 0.0 0.0 Na
2 6.0 0.714213 0.0 0.0 Na
2 6.0 1.428426 0.0 0.0 Na
2 6.0 0.003214 0.0 0.0 Cl
2 6.0 0.035711 0.0 0.0 Cl
2 6.0 0.071421 0.0 0.0 Cl
2 6.0 0.124987 0.0 0.0 Cl
2 6.0 0.214264 0.0 0.0 Cl
2 6.0 0.357106 0.0 0.0 Cl
2 6.0 0.714213 0.0 0.0 Cl
2 6.0 1.428426 0.0 0.0 Cl
4 6.0 0.000357 1.0 -1.0 Na Na
4 6.0 0.028569 1.0 -1.0 Na Na
4 6.0 0.089277 1.0 -1.0 Na Na
4 6.0 0.000357 2.0 -1.0 Na Na
4 6.0 0.028569 2.0 -1.0 Na Na
4 6.0 0.089277 2.0 -1.0 Na Na
4 6.0 0.000357 4.0 -1.0 Na Na
4 6.0 0.028569 4.0 -1.0 Na Na
4 6.0 0.089277 4.0 -1.0 Na Na
4 6.0 0.000357 1.0 1.0 Na Na
4 6.0 0.028569 1.0 1.0 Na Na
4 6.0 0.089277 1.0 1.0 Na Na
4 6.0 0.000357 2.0 1.0 Na Na
4 6.0 0.028569 2.0 1.0 Na Na
4 6.0 0.089277 2.0 1.0 Na Na
4 6.0 0.000357 4.0 1.0 Na Na
4 6.0 0.028569 4.0 1.0 Na Na
4 6.0 0.089277 4.0 1.0 Na Na
4 6.0 0.000357 1.0 -1.0 Na Cl
4 6.0 0.028569 1.0 -1.0 Na Cl
4 6.0 0.089277 1.0 -1.0 Na Cl
4 6.0 0.000357 2.0 -1.0 Na Cl
4 6.0 0.028569 2.0 -1.0 Na Cl
4 6.0 0.089277 2.0 -1.0 Na Cl
4 6.0 0.000357 4.0 -1.0 Na Cl
4 6.0 0.028569 4.0 -1.0 Na Cl
4 6.0 0.089277 4.0 -1.0 Na Cl
4 6.0 0.000357 1.0 1.0 Na Cl
4 6.0 0.028569 1.0 1.0 Na Cl
4 6.0 0.089277 1.0 1.0 Na Cl
4 6.0 0.000357 2.0 1.0 Na Cl
4 6.0 0.028569 2.0 1.0 Na Cl
4 6.0 0.089277 2.0 1.0 Na Cl
4 6.0 0.000357 4.0 1.0 Na Cl
4 6.0 0.028569 4.0 1.0 Na Cl
4 6.0 0.089277 4.0 1.0 Na Cl
4 6.0 0.000357 1.0 -1.0 Cl Cl
4 6.0 0.028569 1.0 -1.0 Cl Cl
4 6.0 0.089277 1.0 -1.0 Cl Cl
4 6.0 0.000357 2.0 -1.0 Cl Cl
4 6.0 0.028569 2.0 -1.0 Cl Cl
4 6.0 0.089277 2.0 -1.0 Cl Cl
4 6.0 0.000357 4.0 -1.0 Cl Cl
4 6.0 0.028569 4.0 -1.0 Cl Cl
4 6.0 0.089277 4.0 -1.0 Cl Cl
4 6.0 0.000357 1.0 1.0 Cl Cl
4 6.0 0.028569 1.0 1.0 Cl Cl
4 6.0 0.089277 1.0 1.0 Cl Cl
4 6.0 0.000357 2.0 1.0 Cl Cl
4 6.0 0.028569 2.0 1.0 Cl Cl
4 6.0 0.089277 2.0 1.0 Cl Cl
4 6.0 0.000357 4.0 1.0 Cl Cl
4 6.0 0.028569 4.0 1.0 Cl Cl
4 6.0 0.089277 4.0 1.0 Cl Cl
scale1 6.811488007279975 4.827525630896627 3.5139031812168016 2.3370900898122766 1.4006041485558995 0.7224012417151353 0.16439057632948734 0.009422993963378328 5.617475924963952 3.9047202147627176 2.733116526161917 1.7032818969459664 0.8663896974354625 0.3456472422314223 0.05148531327848651 0.0018282769115025507 5.964564392141535 3.067420288648932 0.9309902065032308 2.9793009720955035 1.5646646698553084 0.4608770050845602 1.3400013180544244 0.6916920076799558 0.1856759709015388 12.174524570691476 5.871610997036933 1.5719198468972748 9.143957042184715 4.334059440870391 1.1282862819270967 5.997576634664259 2.713530053306808 0.6621953564960249 8.550625446759662 3.9077877439888513 0.9447475342819118 3.843515362945132 1.6879317441683042 0.358903540724812 1.575297834420563 0.6872545155020957 0.13323921331358074 24.796668278189497 11.88229784379518 3.1560895601392174 20.138168411917004 9.70323953596334 2.571340505353552 14.681446604732445 7.054031161048424 1.8254078648578806 3.746861973400126 1.6519958334940454 0.33898784900301293 1.5981272792380317 0.6888810804243904 0.13535294696627775 0.5686860413086007 0.23372425233328809 0.04089747537431086 9.30641202971334 4.12829540345089 0.8472240222522676 7.157663683605345 3.1651805639617674 0.6435884675177265 4.699356999602611 2.057690160240031 0.4084867302177666
scale2 5.202134638219967 3.779824598785884 2.8419061812536714 1.9881799211336206 1.271505174553421 0.6923836409560031 0.16378286534694397 0.009422779915174278 5.069057804344186 3.6489953429243056 2.6208443324138044 1.6712052245853695 0.862245737680709 0.3454769362501313 0.05148524121438559 0.001828276911487918 5.911979966593697 3.0532794727070622 0.9301151531499353 2.960683747068162 1.5595594490672104 0.46055045507763015 1.3378693799184187 0.6908760536205658 0.18562365443627377 12.115799688306234 5.85529674139434 1.570788437661768 9.115583323452826 4.326465743713975 1.1277897413791165 5.989303867058085 2.711523289098483 0.6620860627576363 8.505117002381118 3.895274465224254 0.9439006917003854 3.836555498634119 1.6862247808186597 0.3588049264220221 1.5749008392323736 0.6871686998385076 0.13323615681815115 24.487870407235125 11.791315790776862 3.148957285699052 19.865585519078348 9.62241391429046 2.56493135610876 14.463650613709232 6.988924610843527 1.8201472321408985 3.7456189008694283 1.651819509806092 0.33898490512897306 1.5978467397625011 0.6888441957282537 0.13535242027932876 0.5686659711810998 0.2337217404496772 0.04089744530837823 9.301095296773621 4.127462448064772 0.8472087715987433 7.153336787612571 3.1644872204064125 0.6435769394469045 4.696422428846064 2.0572405773374403 0.40847990845391224
NET 3 70 30 30 1
LAYER 0 linear PCA
w0 0.06613484342896818 0.06468633174667543 0.06293417248722935 0.06174597142128817 0.05925422620224628 0.05606586299693993 0.04762293598367698 0.03406714590834561 0.06741286624867485 0.0668599234765525 0.06613622470762132 0.06464645443334655 0.06118071828298022 0.0541564231080627 0.035722807947728204 0.014672324571083658 0.059638523918937696 0.05695901126177674 0.04980161800246002 0.05679916051498351 0.05345460919642685 0.04674003589436768 0.05298393280571231 0.04940408185158809 0.0423976251989184 0.06244189388702162 0.05931218529760712 0.05399853795420463 0.06276242023475558 0.05934273411693951 0.05322373675941241 0.062262465230749596 0.05949453909297396 0.0520520241439471 0.06513967676356618 0.06355639105070386 0.059642301609218594 0.06330303315800678 0.06117192904249876 0.05547665483227637 0.06145385859759862 0.05859141163238903 0.050743085016348624 0.06760191813960349 0.06669495292361023 0.06339362270018767 0.06766838243772272 0.06671935886068696 0.06364018163353209 0.0675661526073705 0.06656443657212732 0.06345818767648541 0.05633323439105726 0.05234187377413097 0.04361033058534205 0.051351719215657954 0.047975162457013956 0.04043003070277883 0.042430400347996576 0.039419345190867976 0.03344456021027131 0.06245089359661386 0.05789380076955526 0.048566466970844505 0.06317486171503013 0.058632745101106915 0.049465718243560323 0.06397275548210345 0.05961553097258114 0.05096604538968823
b0 3.351693141215072
w1 -0.8971040502342278 -0.9554849316138594 -0.9838856720752918 -0.969514367477398 -0.7981075114550017 -0.471201747460557 0.03577007638197312 0.33659927533519773 -0.9846758606402792 -0.8960575422329408 -0.7810127924284074 -0.5944413037673244 -0.2968916933455288 0.06370041220797311 0.4006777775795401 0.31760473783810833 -0.25139575854280805 -0.16875581847470758 0.02936497076488575 -0.23833833488731923 -0.13671850569036673 0.061027502621831875 -0.11289524351773832 -0.006052672346508353 0.16302012311347963 -0.02912644590687061 0.005137345546985204 0.1168297603394902 0.04692097635125296 0.07676444038882493 0.16342432439152793 0.17082479424258556 0.20666968757873577 0.2653154309773581 0.05359091933286332 0.1096637533311777 0.2449663709837143 0.21356957070087162 0.29118383411537796 0.4043564302984211 0.33435072966272944 0.4358929296376103 0.5659819919459235 -0.10365844029442191 -0.03604150341037981 0.15945696737440646 -0.10947575538788591 -0.037531722575585305 0.16218146750205267 -0.08219060818141048 -0.004297154117405946 0.18970158509742627 0.22584277039567913 0.33540821953107275 0.47906789931355903 0.2920670040049261 0.3718120366646454 0.478448150653062 0.4249907559943801 0.44687144659508027 0.4725806622515937 0.21200042887970075 0.33705054984134375 0.5052588590650732 0.2226364562406131 0.34547468010217336 0.5134150182288819 0.2556181671444301 0.3702210447441517 0.5328934832070699
b1 5.046190121412704
w2 0.5400389539995384 0.2424025362145996 -0.0942246591386276 -0.5481894821221674 -1.0526099807637832 -1.3858060873847589 -1.4057441521351348 -1.1136668419331175 1.3731857817261017 1.393021572272478 1.3907339360390536 1.3512800530742337 1.2391878418693714 1.0632836869306768 0.8396063405108322 0.6411856363297449 -0.8294433524805068 -1.0616848253358309 -1.2872951352687223 -1.1173164726796996 -1.2720144030269362 -1.3877146298529168 -1.379451545346862 -1.4429480292381518 -1.4354431813258015 -0.22334268409053595 -0.47061298949601166 -0.9048818249997349 -0.12180717575562236 -0.3461810148243347 -0.7653534776006774 -0.02226237167437542 -0.20054259063780436 -0.5580504370843494 0.1023419331331433 0.06105311182460897 -0.03328982067353098 -0.07438556802658369 -0.07857022979732 -0.0592381312455643 -0.22047929109112505 -0.2006396623748871 -0.10741931482049828 0.28520047727079006 0.17013457109512986 -0.05869722104132417 0.2933786092694273 0.16999941732395685 -0.06809838789446881 0.2715838378694037 0.1456695469076917 -0.08822888321611105 0.5711961524212675 0.5789777400563765 0.6670354527258666 0.66124916174388 0.6721630946190831 0.7487808084896757 0.7444179610656065 0.7469509900399568 0.7729082351056177 0.34300147174208323 0.3410814512590043 0.43094139218796174 0.2946011282323842 0.2889725057028576 0.37343114366560304 0.22013881620539402 0.20860736088934026 0.2809775775331137
b2 -1.28836624091334
w3 1.4696894579886945 2.648665338032924 3.526610817227593 4.128098954292883 3.800788401515309 2.5271488222190737 0.5360004082535986 -0.2015036578289882 -1.7677378059556914 -2.087118346194441 -2.2455058963669963 -2.167184299177887 -1.4896878073418869 0.08845923590091502 2.84558650537492 3.296100108969312 0.31566152368334444 -0.21980246338168669 -1.1349795858685179 0.3123532716734699 -0.271730400039665 -1.0819659341919619 -0.28067004245095517 -0.7354837846562041 -1.154441740755603 -0.1496063538923517 -0.29698816087041324 -0.963662668818405 -0.3021206507130667 -0.34476528012069657 -0.847984633071071 -0.44620509290846316 -0.343628336821053 -0.544477477384818 -0.7786514504981324 -0.5993235242691621 -0.1539922487088859 -0.7313465352045464 -0.3076218172374432 0.5654976260605281 -0.7393213404501334 -0.07218613565100056 1.3013050926741183 -0.9997252514860006 -1.0230143919859351 -0.8333123682762674 -1.0402146094244094 -1.064896579646216 -0.8872784543505292 -1.0916446997769322 -1.0838591299667135 -0.8926195631052282 -0.1047055184136883 0.5657355077865115 1.993244739939289 0.6924353536379955 1.3111147437727741 2.6040734617269368 2.147981332388067 2.5421234091388074 3.310166127056755 -0.9274472537916384 -0.3178069579101116 1.0814076153706536 -0.9964136962609679 -0.4244211965265575 0.9213595883159937 -1.0068310203458872 -0.4951950408837325 0.7570679611268951
b3 7.433448499862689
w4 3.367121337906663 2.926886864154799 1.9521409917840546 0.15340243579426066 -2.4259705600549126 -4.439695732155631 -4.6517648749180385 -3.132451321559364 -1.0793514479332036 -1.805407883977996 -2.3225087822122252 -2.6773081053140153 -2.6067821469144237 -1.9213197882371313 -0.596453380250804 -0.04840484020560152 1.2733522977185123 0.6388077792535294 -0.21482382488096746 0.04111146781947712 -0.5538556878201919 -1.1623328367964025 -1.2876593102809926 -1.6316420926151658 -1.889415266936995 2.8837153884308835 2.7035914609916576 2.048559706401744 3.0203445909536644 3.008483480946873 2.555752879071343 2.8981538368524937 3.1766439043649655 3.151719414775575 -0.07907238346287529 -0.3808375316710451 -0.8774440342617211 -0.3539752206957364 -0.47121175391913234 -0.7478514941074892 -0.6329776996750396 -0.5576691921453505 -0.4736943744295633 0.6519753719769491 0.2727756765268372 -0.25539487922656523 0.7691674980671753 0.40585262209690665 -0.09526193928683444 0.9323362285004388 0.638074812765634 0.2286336480163413 -0.7729729206842871 -0.6387537660707205 -0.19407851769523424 -0.8675016037957183 -0.747123625256565 -0.3777309221313575 -0.6078168067888527 -0.5927343719507249 -0.48845044148374606 -0.2206693084835757 -0.23902456020231858 0.03785375800286109 -0.0759560064343866 -0.14097409953663234 0.07261436253734159 0.15568741428442606 0.009582780852409852 0.09318348098022605
b4 -4.932385781941616
w5 2.7928881807508685 2.3710077971212407 1.5007035853899846 -0.04848043429541442 -1.9066383938287688 -2.1379850941071448 2.348836206516426 9.208496319387693 5.694527076638079 3.429664577300199 1.0979210688732006 -1.8046772173788612 -4.797974243679061 -5.946018390561074 -2.7005246132820013 0.6365087103697269 -1.4843578262143524 -1.5611657914848625 -0.11866302532778787 -1.60348337588109 -1.2306592189216472 0.7392076007574655 -2.024246595680682 -0.640880720293542 2.515373262888723 -1.0423859589937179 -1.0863497625672645 -0.02437205045920809 -0.9435767969747509 -0.8120972594541374 0.36578568211995616 -0.6919255412908272 -0.21454355464298047 1.3907851408585967 -0.44213314918993574 -0.7538858865812382 -1.4259255468756573 -0.8975211370040479 -0.13815012766418389 1.0198570729321803 -1.9548038781838104 -0.5095398800620895 2.5830141958989485 -0.1830915674312432 -1.2873485244349625 -2.5012829833132844 -0.20973547750373778 -1.2965450063338906 -2.4034060042948133 -0.2202135517743491 -1.0521915936768333 -1.752266212842755 -0.6800116908429275 -0.5356022000307725 0.7363464397631657 -1.1955286908907639 -1.345164372842058 -0.7170777403491464 -0.010257481060497096 -0.43344477305558293 -0.7637773092598791 0.9498998716703397 1.4672974906734642 3.419918877077249 1.3241236266412681 1.9005685177313358 3.963343896843502 1.6968018697229645 2.3361820339374213 4.518540825985884
b5 2.3615377647045257
w6 0.8524307339940955 0.7739638047983028 -0.0015734156565350588 -1.7852322332932005 -4.233461534978532 -5.12917750519773 -1.3206304776598776 4.912239596530775 2.049880823085362 2.4435961426314807 2.6729335419129354 2.638286803321228 2.1072063367367946 1.7052367606862728 3.832566321706379 4.927818459588215 0.7720513625864383 1.0437094614186977 2.1102046756021857 0.5351810885649249 0.9176743148057084 2.448863278804104 0.2584874864798168 1.093523385775297 3.2795030684004702 0.3220035910919269 1.0512487206671484 2.0252408999122204 0.10108851378433882 1.0169511199092693 2.0804558291542232 -0.37805174524165897 0.8523075229705097 2.316023455433643 0.31893200484794043 1.2892934032765722 2.789152463480718 -0.08993964710156008 1.3627513289997608 3.9350049040225783 -0.20724485211604227 1.541318115583159 5.110889178140569 -0.9489370193781763 -0.5296826461019709 0.5031244745417062 -1.3236488395761696 -0.9321883302768401 0.14173232526345197 -2.1456882842342093 -1.698850880175815 -0.43779303065834496 -2.8529938705168987 -2.226912120618514 -0.43312612456597605 -1.1933866533234918 -0.4882388929858208 1.4080304001279786 1.195292053597882 1.9252990787827362 3.5836274762119578 -4.720679343248123 -4.195368928219838 -2.5595874056068886 -4.91073057062113 -4.415910185066648 -2.8451941776354284 -4.902515970277305 -4.434437131706383 -2.907124549537868
b6 11.730908770354533
w7 -3.705505723659391 -2.5026316244588673 -0.9507394519526741 1.3154086960010116 4.137761976442846 6.274222873638707 6.1339952128541055 3.7859305906866862 -3.6548524629562094 -0.49810474555739315 2.4728936207620227 5.377048075032681 6.469915690936014 3.775509618361724 -0.8167570709811866 0.34658274222717533 -3.455680444126923 -3.0815450844875265 -2.3698970374149972 -4.408237489692871 -4.561870982060185 -4.172533437192399 -2.666795237555639 -3.6196175959871137 -4.04447681674571 1.5368320779183444 2.7863592628658207 4.079794322553739 2.852090223497849 4.301263610936867 5.93293987077997 4.267894731113235 6.0082769021017075 8.452821562319812 0.407528503407942 0.5046924011960884 -1.2718102898077976 0.26130105940999115 0.6774278148172831 0.3784854182420235 -1.506915306288458 -1.506868203677037 -0.7134644849688252 -1.3317297045951106 -1.3837703939944865 -2.825186271262343 -1.7656064542833232 -1.7812675389771695 -2.947496364546965 -2.2644907386077087 -2.124916552660783 -2.668556514788203 -1.8103930983746217 -1.5316061666991299 -0.2250714539700669 -1.5339126808706471 -2.117328198310625 -2.191688207013114 -0.17240977088328296 -1.3801592413615438 -2.9802022471188656 -1.3489185191686885 -0.5169590996419724 1.6837765282340595 -1.148601653641282 -0.33569469216761805 1.8741438550034812 -0.8329575067734766 -0.3134440203851619 1.5360501105480437
b7 0.36051681419718185
w8 -12.898482769418424 -8.389520127999123 -3.4664592508240304 1.9614150279663045 5.193307722014612 2.9170387469645713 -5.982128801986898 -12.931280387941202 11.61523486745141 7.484920490228166 3.196788521786999 -1.9056062506327176 -6.320677410622846 -6.119433396480683 3.3152849888928793 10.539597693859033 1.8154726907917793 2.159739110477865 1.3962677193138469 3.5434952470809855 2.315955366221458 -0.5144121095852826 3.436262107797358 1.277285349724928 -2.522020575585396 -2.3649774174812976 0.8328778981223434 5.55297592676848 -3.1698971995836085 0.4378470413619591 6.372595548562677 -3.7213871712400026 0.03059693737887849 7.285139354745188 -0.022687832903249147 -0.5648935742417175 -2.0643434850227385 -0.3065517053664168 -0.2274379485813665 -0.3207405406912132 -1.3872042808194534 -0.6473616094878779 1.4113026976135274 -0.29713155209744213 -0.8015808935479217 -2.0002204841808617 -0.415757133923778 -0.7934380609029421 -1.7408485021302929 -0.5746803291459854 -0.6338190241110198 -0.9842805433441603 -1.5389791943145863 -1.5926090423056312 0.8104397672480638 -2.19824520281292 -1.7553370895709919 1.1030000660555797 -0.995068186560434 -0.11338092741148303 2.586371753290747 0.8247714479218474 0.042141248390684775 1.2548767685248163 1.3872195253157091 0.5041844795058926 1.4570277910689824 2.1303052557700046 1.223368316134503 1.8829604294158233
b8 6.789326866589278
w9 -2.9682521095074765 4.3550855595434514 8.640594880240288 9.048906255874213 1.8507696721942102 -9.456777088651206 -15.049843927436793 -4.7653471076674245 -8.989144512957665 -3.613550824499492 1.312873568812007 6.199638585510016 8.516954642437126 4.700530164714471 -5.233045584621863 -7.13204944093376 0.8594622814626084 2.14802702740054 4.52372068142709 1.1875782408696283 1.5597262031155406 3.1757068405046933 -1.6528245416561833 -0.6924076865197962 2.2404803286813593 -5.773966842879517 -2.0368320980882406 4.8969420215217045 -7.846048171725156 -3.71025645160411 4.386502024243736 -10.826533387117982 -6.847026650965198 2.4784852769255585 3.0960187046829026 4.380798214423075 3.0275307134375775 3.778881569463631 5.258877019621941 5.07767281611277 3.5635147156875524 3.977521670945906 4.155660156015653 -3.718743294626962 -2.0525076227077346 -1.112135934770626 -5.179722301094767 -3.3669855093622134 -1.76919466365191 -7.551877372699189 -5.38362838655961 -2.5315784005975286 -0.6859598558216807 -0.4565828914631928 -0.15295680257358826 -0.2612315497525026 -1.6627578936017222 -3.9474408643434526 -0.7749784574753541 -3.1273790326189954 -6.872754228782894 -0.30536410759714366 2.2798303422110244 6.3879804853923865 -0.09621865491627483 2.8499800761812057 7.659546466306464 0.5513762456028469 3.694807403851985 9.098658909652224
b9 -7.053501538612415
w10 19.637306267393186 6.701819910510062 -3.012951074445456 -9.016007221580555 -6.131624756937429 3.264989972628936 7.557869076081734 -8.013391558889364 -1.72215559932154 -3.2596450215226613 -3.5490040619168455 -1.823908747445967 3.6036292114069877 10.895207753408187 15.922159433774981 24.610745876494416 -3.174366095426828 -0.25924646564375503 5.349625065710926 -2.843026295203047 0.2516731330336685 3.038925418903852 2.137302298134758 3.5027096623845297 1.3217398935924212 -1.8038506495443665 -2.372397839966882 4.561030296824756 -1.2621908780972955 -2.9370490764870865 3.1816434125603608 -1.4263677954145855 -4.969880280162952 -1.5655667379679312 -0.20574527726704053 -1.9608329265616276 -3.0757379176564976 4.857251483170754 2.4859884073603755 -0.46930383788678176 9.735697681323828 6.591286177982556 0.3066015556931586 -2.2661664324084265 -5.0926463165438625 -8.522730321543385 -1.7673069511329393 -5.011121291588604 -9.397097923780779 0.1668105173019372 -4.046708858619995 -10.552240573266156 2.135159293212203 -0.3243001367802253 -5.752950417180637 -2.9600457690327437 -4.075296627912057 -6.754805979245954 -11.052967423934193 -9.70676310580236 -6.98383453669401 7.990778514279487 4.520723275424372 -3.874735508897227 8.610778689571942 5.17858195687708 -3.491153519456911 8.672870264001867 5.522471139022384 -3.241648186138011
b10 12.677911551306604
w11 -9.660292177519365 -2.086783478844309 3.1689588609673174 4.917071124789039 -0.8623871311844656 -10.111073729443719 -7.989333075517354 17.264306945765597 -15.004257395754431 -6.149355893494503 2.083145410422433 9.572060464249958 10.764399982232597 2.0663490671844973 2.1562230331086334 28.45804949995555 5.8379250900759 5.920727224058799 2.8833020298237977 4.9261125382642446 4.328240014317966 3.9496514216305947 2.1713544425619795 1.355946768445522 4.306459810788669 1.6516914753107586 2.9601698210381664 -1.1775033602471736 0.009053530430707104 1.388011781040302 -2.405056291507322 -3.0033107142775974 -1.9414460786167815 -4.280717126472958 -2.6976796551503384 -0.8591279338523486 -0.5907777692257475 -11.560070856148613 -10.93622443718468 -6.431408649701737 -20.296771837998282 -21.921186876599744 -15.476920196031 4.361721114198029 6.127507417070611 2.561041306715494 4.299016961226898 5.9399836592606325 2.461907646918492 2.6486858145238976 4.240576346549929 1.9421838531141584 -1.4352801201013878 -4.300341037322428 -6.9804130782193 -0.8158670216514678 -4.241904562852013 -6.428694411367057 3.3684106166706664 2.1338412033546192 2.907936355623869 4.216245847903744 2.333701396931808 -0.7016236610573982 6.051453691682603 4.365206684694235 1.4010657343198307 9.375993685231776 7.685608407182346 5.012098855341607
b11 28.131980986243068
w12 -11.18952083036992 -1.9045351737102114 4.334866425456775 7.665618402857752 5.741658030317414 1.9200508822037181 4.489086124019748 12.220551404288944 -0.7240362884506413 -0.9020118949770717 -1.8950441298763125 -3.5904431914418242 -4.808004812223641 -2.7820095247340983 3.879908128252894 7.074127446625942 3.702117214954268 9.454261909220072 14.531326876314608 -10.391587469328885 -3.6199291834392446 5.618061084651107 -34.614455700915286 -26.88007631947294 -12.88970326130534 2.3558230996069414 6.768956570537974 10.09602653848324 -2.6449614143195963 1.1839342025412585 4.371661523629133 -13.389901081297015 -11.442481926416042 -9.228618297134254 -1.4023797368598432 -1.7016808480621943 -2.2420146582299583 0.7918963721521001 -0.14333112887708482 -2.467727882035899 9.57826613313233 10.083158054384382 9.310761686294466 3.0097343571873094 4.9479663752409 5.946367027944337 4.463374257886413 6.726987643975895 7.7801934130208705 6.2441857710585635 8.899907823937134 10.111237629477307 1.4884714133628836 1.1173864191053828 -0.21665997869765208 -1.6186105538131093 -0.4816603933875942 1.596361780723284 -10.162287237310256 -8.57313300799336 -3.5302363743681697 2.076990751638214 -0.3730072839199389 -5.7041149203027155 1.5596568408709113 -1.174624181330939 -7.0590787569326165 0.5805796506160094 -2.27844174381111 -8.504682312825372
b12 -8.760565313582621
w13 8.601226034802528 3.43243986951347 -2.2459094275760663 -6.66788922313405 -3.2063650456979396 8.540580668215751 10.357565646283575 -22.36913412728425 -20.965112160570122 0.7668540049602116 12.95761328286296 14.95815969687788 -0.537376879452308 -21.760548705643078 -8.135776205922056 23.896862071317337 -3.936703819617961 -4.9490629041396 -2.6430592378694646 -3.8373902696077122 -2.2346599397516123 1.376960768257602 -0.12957227912545327 2.6729554892219825 4.628079653919728 1.0245038200246368 -4.118986445559142 -9.445993704286701 2.668517999758527 -2.887368467166493 -10.414306768118319 5.0555360033328505 0.06128533221328181 -10.331425366484265 3.7947276568439605 1.633025820288137 -5.622489077000039 4.057766014796932 4.200254246982377 -1.9567410014089326 -0.027637858243077674 5.218402223652282 11.374210705331944 3.3907428017702093 6.004990649014722 8.555546252055294 3.3387041148587784 7.433501688713203 12.298977376620298 3.757402606380317 10.561154993493952 19.282600359012108 -12.441366925862788 -5.632211400793823 6.136091397262904 -14.118267850921333 -9.233635264120027 2.679609004690943 -16.314890444810377 -13.81260200091258 -2.265289973609121 -14.317837581171938 -2.158447360757168 15.501427859936399 -15.255786798925971 -1.8853132890392683 17.737731356684634 -17.101293206271336 -1.8869271385901036 21.779951094809007
b13 -5.916447941855186
w14 14.325683229014148 1.2391421702063845 -8.645740222608808 -13.946489098148405 -6.8077700927996565 9.96285036133778 14.179785397389317 -24.420541702835706 -2.3393883350974374 4.782745819444083 8.805671686951879 9.187168355331913 2.7200132199732456 -7.52574624509107 -11.310514225174805 -9.873282309053048 0.5605060088554867 15.659657384185214 30.03971105942241 -11.42809059227373 7.00281787490656 26.36802647539684 -22.341482858212693 -6.05787979594303 12.50965708428035 6.543157487067434 10.680572691546683 15.41515049483192 4.621418243403992 5.9276842444550395 7.4635865120864215 -2.4812199528728294 -5.03314764040238 -8.09741028728159 -4.202444848515535 -3.224079075895833 -0.14514758127417704 -7.9979094542588145 -9.44039371057713 -10.406837948100028 -7.002715316643449 -11.774335435621364 -20.91413441175092 -6.201276179884922 -5.50831263972669 -3.5546907642962795 -7.389572568759584 -7.099071743853716 -5.766465900657481 -10.981621756900646 -11.552576904395647 -11.491805614089317 3.9419365435663942 4.616175500043297 3.227864890349815 9.420412692112981 10.137094324784623 8.93339968964208 11.557138023457133 15.14163456597986 19.411433776237008 -3.0231750243970392 0.9208629034684951 4.5518637074647135 -3.890695509435333 0.9981449345191871 6.170728645420885 -4.050563446364123 2.367836646572515 10.424400655122913
b14 24.42527482973541
w15 -19.124659376287916 -13.505703764899465 -7.566968927207276 -1.3429581382598508 1.0167344935928304 -4.764323940566661 -10.078149428990374 12.867616150757963 4.875302989527846 5.778190269049238 5.029257481011193 3.619334427111913 4.055577981837242 7.834876157786743 4.947849883636594 -0.9144020943724424 34.2261208735424 24.13077632740763 -2.9894202805105548 26.624779121723698 21.244659329761234 2.670593065191801 -11.526662901551619 -9.636453496916184 -11.523920348965405 28.105654766007767 12.253169306815078 -23.82611891259887 23.806034724260766 7.211486081511759 -29.62905488736298 21.688598536987225 5.410421137877661 -32.57002991095942 13.558937468711838 2.2974127560066284 -15.484388260782495 17.359847835278316 9.809507439351691 -4.984545597561658 10.239481178092571 8.240395172218077 1.5162133706249172 -0.04991617438097488 -10.653815561633996 -24.649871353059655 -2.5139289598578385 -12.266207152170384 -25.261551955733633 -4.297692003010018 -12.54494470068539 -24.363205108812206 -5.294905262560984 -0.2332639012105028 10.12598349505612 -9.57916915018165 -4.9354536963734885 2.9219485116701343 -8.071579791466062 -6.85841060211788 -5.53762945168389 -2.415833715370049 1.4338769816938184 12.456628111421214 -2.5083743582963587 0.9176288054761689 11.6789483718544 -5.03614500263813 -2.156556638697199 7.700377387311003
b15 1.4796046219570707
w16 13.750937063904233 3.5544041019741637 -5.476474280237053 -13.053786314545835 -14.089076781188773 -5.920712162869208 11.614594443161767 21.84045563006241 -11.914242321765466 0.25608445745216996 6.1943401251552785 7.081672726364528 0.2468450730730628 -14.069284016752624 -24.652591034499572 18.937191477719946 20.370967203557544 9.652469417693503 -7.369501244897371 25.08699291314201 7.4477316075928055 -21.881638404294677 20.165249430841314 0.18417429745965433 -34.42033981971492 -6.969762450140645 -1.8111024221529695 16.006680536694706 -14.327370933221808 -6.578359873380279 19.436242556768743 -25.031439911521353 -16.298925262187556 18.220533875604087 5.269470834098627 -2.254146111367091 -21.163632645538982 13.371247685148456 -0.7565106024437629 -23.47119642741967 25.510618977512404 4.014087643430387 -25.874538491921125 1.6139565434751475 2.8650421877909262 -8.31827258678503 2.3157850787110474 4.2907620085356335 -5.707403609801102 3.850143176200919 6.19924463091141 -1.1011607319784609 20.526003345948684 15.263006130738178 15.195181866797016 21.522151401715814 12.804680887116257 2.9012781401411325 11.132180773511994 5.3994969679036355 -7.026529027996495 -3.4244067297062215 -1.5114074361911118 10.83364554401029 -10.392942787013954 -7.1511044470259755 6.868047931788481 -23.078407899391276 -19.238074685443525 -5.990066545938127
b16 23.7926779961717
w17 -16.500830576194836 1.415703180017053 12.83361982644855 17.403804428587765 7.080703729276562 -15.783676615072224 -28.075992565214747 20.882567047009786 -6.270679074041435 7.808581201745348 14.63875597911051 14.823166602828408 7.1083605654000825 1.8993960061520272 7.767062893609233 -4.9810081757139235 -23.36804622022685 -9.919196460726692 11.82022951711453 -21.23366308063214 -10.329529854650522 10.659892754172253 24.314019195025768 23.375103034027056 26.696534538908434 0.32915408614901887 6.382000460076404 7.606098259769071 8.696451132126887 11.913897532274891 5.198500091364262 13.28934949424209 11.950579394797801 -6.930740816661337 -21.840361230612558 -36.28183630245665 -44.75821948024738 2.8513949947866113 -14.957093549404528 -44.47749168426481 22.04992106179418 17.092980003570794 -3.9212242080890913 -21.048062151873122 -17.67889300366957 -4.775435137416637 -16.04422156123941 -9.597458844718256 4.38644484591276 -2.16490756660924 6.909075231786213 18.67236274344198 8.151114573219049 19.72205150621297 22.754579537628853 -4.546024946119694 12.82808328456682 33.08071337799085 -31.983323305286998 -15.13029045937958 18.254842041089205 6.325873891766206 11.451929355006147 -1.1702840267967578 2.9416671659431564 7.434597770057105 -6.568568572286238 -4.719518175669562 0.41150261055714554 -11.908198717379992
b17 31.3506290865871
w18 -10.089641117477687 -6.436958620250957 2.135572138602153 15.588687227473647 22.607364466805354 3.9320510484559117 -33.13094540493718 0.24570682955304027 -22.93074888714244 3.1109863269473195 14.26423710015949 10.026769475737472 -16.797740581200504 -49.98762592028214 -42.04681062764377 42.58052525255446 -24.68587737968774 -16.34738389816683 3.266319419868683 -22.516432645428267 -10.570765026244636 11.160920534850014 -8.708168025371174 1.5904792045200051 21.920884583583746 3.3690149564098877 -6.070376086831528 -8.314430334348128 13.174876741130646 -0.4891886905961991 -9.716436308044058 29.998880587059265 11.201201427899484 -9.854316528204388 20.644705738626477 18.67835678753518 21.048310745564677 18.274271430875658 11.71813636085529 15.280771316799544 19.392968241431227 7.929405690145333 -0.7891817120586052 8.433587929935413 4.581802500618484 -8.577380737570413 5.0864459521793774 0.10678878031736236 -16.13864032308988 -1.942237070020642 -9.684462259403672 -30.94739210858275 35.29239410768789 18.35681788777003 -20.077476112245616 35.2464578041726 18.938231051950055 -19.03968509984988 10.539349785626023 6.3200822705271245 -9.88701771398949 9.670557494141434 2.9089498723887557 -20.97997113301018 1.967383405489072 -1.6653813584417412 -21.04724527248913 -11.273627782465102 -10.325096379322424 -22.836454045770786
b18 -3.7130255541491732
w19 4.010319246578771 -12.669198513103742 -12.784543541419225 1.9453352322293629 20.25085483761078 10.140515804363407 -30.802395328698076 2.6747687986313027 33.46459693159389 -2.142383393850337 -22.90866775183438 -25.36265117426884 6.048997902469713 46.630921182097616 19.210238908896432 13.706926050663322 -6.676239173378186 -6.17975780174917 6.754767910800411 -1.6230998768663993 9.075735362874042 24.179576712294153 -29.039811134230042 1.2826031960463329 40.25798602163575 -0.958136229232596 -14.919584329755063 -3.1370454401460486 2.5292643788450277 -12.55896157345844 -0.06599779594103067 18.967206518359895 4.270087550193801 15.468522680700069 -30.43391979483077 -25.731664914886963 -11.327566136276271 -14.482031526751316 -15.59821633519091 -6.315899394843881 17.564667041710326 2.373034466730627 -16.138633615809812 1.9608948037419869 1.2104639767424232 -3.5237136809774166 12.650071079237868 9.166386122907763 -1.041003365807876 32.973739149419025 24.996993233051676 6.537315311738912 18.04921462122695 6.951992175820329 -9.393598059791222 27.89039352371257 5.91726755931846 -38.60270214140612 24.091101592517376 1.2309134243263584 -50.475393023975336 -19.524861577136974 -7.308930039258659 26.77097601030163 -28.608118047539094 -11.873865353445366 32.07064022660914 -44.027485040867255 -22.799869044370805 30.843093010762423
b19 23.772778149186063
w20 36.54050109625499 -18.50014750175641 -33.29798705394183 -13.59206460143507 25.691993931082266 22.95139230797231 -45.548421951322595 18.776181831165594 27.086978232133475 -8.795342207776397 -15.829036818280047 -0.43179591328884753 22.418018567968524 3.3793501475890957 -52.082650718849685 17.08233336093173 -10.756955196956014 8.36569484281126 32.46614356174462 -21.736885161710383 -26.842056827192852 -15.13246898647447 63.750478430314054 0.4863094729613534 -52.12085853495467 15.972269470690131 26.77732343383835 27.891314093995433 21.14573161702011 20.65995485565755 5.891910412863255 0.9548416706547173 -24.260741082735017 -69.87800833994216 -30.71798235846757 -13.129731983845717 8.531830862666284 -22.04590159017531 -10.905825931758674 14.98377769240776 6.769521788907501 8.420948827031927 45.71104844845323 -14.676510053966586 -7.536982493830184 8.900210915311291 -9.19765324756412 -5.83187393555023 9.883085621515669 -0.4339962238453379 -4.665898636695299 9.771260964965501 -13.481848894060864 -19.390316615443318 -1.8481687117724492 5.4625862587054375 -8.587184176190465 -6.207395159500009 32.25661249189392 8.985865286020271 -14.70435560375819 -4.823624939173184 -12.865979603475333 7.16337316182492 2.0076292884920934 -8.528957294432256 9.097883337646179 19.888425229239907 2.859091303726109 13.151574689883562
b20 -6.656996964833516
w21 -30.0397569591597 13.85063459325108 29.59674787501471 17.764152033547116 -16.549490562532032 -22.413912103142096 30.605607638552257 4.603887348665564 56.2504883149817 -1.4652561435985012 -28.900761803645253 -30.155440709112387 -1.9843941114781074 15.890315295323651 -17.75126120566933 38.150621024537124 -16.899020220613988 -7.094553190895282 -2.492827439922674 -21.49057554633008 -15.921738327233331 -1.845972124500656 7.409107357995111 -2.870994628911765 -8.30359279139479 -0.0036457913169630532 13.533141689716956 -12.25314004581793 3.9751377724390196 17.58278491379042 -15.764141827730494 2.6428077380276 17.436930435725685 -19.32959839334663 31.74398638380186 20.201244612095312 15.580253779865313 45.90405188545127 15.640866934240712 -38.00204164378391 64.1719270330945 16.368813561802142 -88.1386152564709 -20.573582190380506 -4.839007941865862 41.36053400210991 -30.086004238947154 -11.366549663740413 39.72855747897069 -44.75727219089585 -24.38054530776438 29.390483141027413 -26.849694793656933 -24.31156045884478 -39.86187215878134 0.14635503378795126 0.3433766633926527 -23.673656935079833 11.142142818792705 16.29655973201539 14.936043625726594 -20.308829646434674 -14.649966732748883 -6.295561491835955 -12.314781941302467 -6.343000699798782 7.729660536369018 13.500671585386609 18.528443487515627 39.20545245162149
b21 -2.9118561117312654
w22 -53.084230923716206 19.058464931018808 39.88434979987455 14.39220621705419 -38.71066851304437 -34.658098929551734 59.441652957385536 -29.371148034335178 18.13629748054402 6.902741736533658 -4.57573195823804 -16.565799265288565 -18.865559534017326 5.403554799002098 37.95003982030422 6.901328309162831 -9.469597912016551 6.685453844891583 20.788241502750758 -38.53826318337372 -26.493204888210716 -13.064836356238235 39.034877284730065 32.17426686318366 -3.745711614757693 18.64994289286146 34.54991759890839 19.58744220197497 18.41280256379422 32.49066125780556 4.801651209541795 -19.059051681305846 -11.149450130519398 -59.30600428559589 11.95047063139862 18.39484328215026 2.8585687354684737 -3.472445720357614 20.003980732436602 20.201876923814147 -67.78741932894907 -29.572166359944937 5.091871650764028 -2.9939259910605593 1.1714440635654761 -2.59379825951294 -9.477558724500783 -2.5054927622857415 -1.4103426049812224 -17.29304992702075 -3.1038030098221534 5.408285749889141 35.84765286136026 44.35544678798203 32.54362625613381 17.28445832813504 11.927669932556675 -8.898880616411915 17.088980420538704 -21.872797085962553 -89.74503153483978 3.924279517230077 24.124635784224502 21.70588871080951 -9.807120095574462 10.90939532985107 9.560840119963892 -46.07527751453108 -25.74269652586127 -24.341443001384253
b22 7.01285988620391
w23 39.227102766185055 -3.0998788708313554 -20.59889676019999 -15.538922015574766 9.369473903480142 18.01702315537011 -15.30575801024038 -1.5050258622333068 18.92731374131848 0.8528105239857885 -3.1702690201776247 3.955233222825098 13.718731956165799 -3.428811816854088 -37.639814873004745 40.59076502094282 17.652193214964488 13.24231072483 -16.882954913193842 36.61373385171993 40.034974962092434 15.752287142787353 -49.680764674319526 -18.009870669162567 1.3759477231816604 -7.666310925049131 -8.229608293020277 -28.20432569058236 -9.746081000285923 -6.051671776472006 -18.92658950229339 19.370201859939264 34.434803337498884 36.00991848432168 -6.534010378709976 -12.669133991581594 -15.1129183164145 17.134409094015222 17.932729732548218 7.989608929817646 -41.054619134096036 -23.7905850088243 19.4649113290385 -55.80548525441623 -38.15854715767685 37.947641323077434 -62.683672501670614 -38.48837885748612 53.26743204674007 -59.12522574212737 -25.956771619068856 86.07632975736512 17.43465919079822 27.90195963114475 32.5314678402533 -5.8336130955896 -3.2400480664565374 0.3560938545979417 29.15628377403412 -4.021398309096043 -58.57005907752239 27.84138943895271 23.653411954363875 1.0835416724969547 25.768478848134766 15.581570280100246 -15.633705542311636 9.792507898470374 -10.466396777246057 -54.34182980894703
b23 13.353575244751346
w24 60.46869421947056 -24.306798862812347 -49.147192520919184 -17.109643855530187 49.80252440518347 38.636610386225954 -86.46892063165252 58.04658065910651 11.866080013890583 -0.6605803269221142 -15.933787405048617 -30.675092726935823 -26.18898231316295 14.08463799603397 47.82261566537247 -16.477854395203757 -31.20615968706225 -8.267553332383757 28.792417048050805 -26.09260597916197 -12.612827652749868 8.728061269359964 9.868992439545625 -4.9193148723327855 -13.590609140458032 -13.126384309061233 -8.790656729267896 27.384047393858772 -5.682401731105445 -10.608938123297692 17.959016186146894 1.0500600436817848 -20.545681004577006 -12.237191052257797 73.71495191661558 59.65138122959256 21.946718700045146 58.73816299012249 47.956642862351835 4.348284494812228 -52.15591874142703 -57.01845449615965 -85.26342202766405 20.856144948448165 13.9130798364592 13.604779795760363 5.492941847147435 1.3053580490538557 9.234373207874482 -9.106893250842768 -10.26487639458341 5.806045061297102 -4.897886736999412 19.742843235322603 39.82051422740053 -41.36728912978149 -9.44858095588847 33.417039375927544 -57.34263256346876 -29.859258222021573 23.43476971106963 -5.652562749900544 15.519037376357893 19.802768918043665 -14.025342119210757 7.879327195811307 12.122254499286777 -45.2046861930567 -18.379452503404046 -6.794673509540703
b24 2.0045357909044506
w25 -6.856959872513213 5.47817063429757 9.20519990289389 6.526532291551486 -0.07585457068969978 -2.7554944786022415 -1.2901603110502726 -17.24111694892678 -22.234914217268955 -6.099253923912119 2.7012715239196687 5.711838281991907 1.5362066913938535 -4.047293956894461 -0.4912289440903182 -10.549982476437025 -25.40919573735454 -6.1388860808368495 24.199873496140825 -34.493843811356655 -10.110987518566377 22.56892663797482 -5.137067058964651 10.593875561499653 24.229711506073073 -8.206049415427774 -5.196542858285485 8.22287074348139 -5.630967948811091 -6.345191054069076 0.7109930596752431 -11.594934424266762 -15.7101875821276 -15.807517326041888 34.52612554616407 -12.05656633296815 -98.66517325120061 87.57465169557483 64.73957864671254 -1.0333461372637427 -3.5612048759313666 -5.193601457307327 -8.592300757966347 12.022592934477794 -16.26431310820544 -53.6988664603684 16.95112240763261 -3.704739320885006 -29.76145189948983 59.639406189869916 53.24921919644737 42.61746016148524 -53.820947938509896 -38.37925393154063 18.521999120894936 -57.02569527206688 -61.749933567733926 -41.12382424253635 123.2952063983713 88.22201203851682 7.056589461357029 2.603546189817137 -1.9879943685529402 11.153932062016121 18.82901278221642 3.998797943096785 -3.721665630979018 23.344050516762728 -14.07571114801002 -66.33069409106497
b25 -1.9990045154857863
w26 -21.315746206886455 0.9032775173431058 15.838351267308232 14.511628007503 -10.64135973314605 -18.32604193356817 30.62387662216605 -31.4225944827615 76.18147208806988 -58.36851325623451 -86.0736194458027 -24.29636615817122 84.27769196224796 51.69847250757489 -151.06073182455162 53.03098611353887 -6.663201580630585 -12.93755808115505 -4.223307891184482 -4.9878340532579974 -8.15223204923888 12.942886542823226 -18.873728397761095 4.575344539662221 60.65290615403779 -8.334750736375867 -5.510291809107524 -6.06032031874345 -8.376518827266775 -1.2657684136721714 0.32766202294590274 -9.351599705925665 1.7580879339201432 9.690044120466684 12.758828512562204 32.635456234700115 -3.9158146484324674 -12.879252924722627 13.270934066524493 4.556427536721807 -16.199567324031946 -11.073749129915669 3.686106575142361 35.63058890769864 18.1207687287227 -23.220548197504243 35.971250134037405 11.31955307450292 -26.42936445871188 31.05279568925872 -2.0951529203218415 -30.529268139663102 -8.108838233199315 1.5172678505713333 85.79903425473637 -18.027034054301506 -4.141549526040281 75.85650651028308 -46.90765382166583 -38.81260680290578 31.998281022559546 12.9185185990533 -23.914423335302335 26.57163445257306 17.01647166295346 -32.88527082745089 5.7405817713385545 25.18690416773425 -49.34277938278164 -39.12974233193397
b26 16.562723076015423
w27 -22.405736621948925 12.38209532682898 20.766479382386326 12.681870415939603 -8.110953123453308 -24.080378388039644 8.984582909725008 3.296872331769753 -29.762305335135565 36.866185291871126 40.21140038628868 1.8259067022813347 -33.66062348461258 1.2250242055960296 -21.217884354528852 14.618188207032507 -37.32019879141938 24.84949653872887 10.06384328277059 -14.895419613138163 44.065074919021164 13.281595998419057 2.3905174685034742 11.723939932610005 -60.7438814537871 -16.25154552779599 -4.206097227421754 -8.66889584389841 -2.2340676035499016 -7.34509481806765 -14.950206403965877 39.70592132770318 13.47400624062229 -0.27747813104738817 -114.10010592255753 -41.823040326324396 166.2969074513661 -54.1888297204771 -47.883103322497675 99.79523209520065 108.55161774018346 24.288666619455665 -119.50359258469713 -50.72537946281589 11.579012763202051 39.05511231728185 -24.143271284699086 22.728427982903558 0.7104031884395368 23.672536481525427 35.6817846379609 -68.10505363167125 -46.468211337263874 22.176533527165283 107.29326187052614 -134.31907128315055 -73.63263047494708 -46.70381843724885 -11.837980834929638 49.2165560894788 10.450509581776046 30.81497058554987 55.7401568590421 90.10518257508073 34.395682158609056 45.09810073042388 52.27911058327117 -32.30555664855559 -51.320963650854864 -114.8782073109526
b27 1.9254957645319042
w28 -10.872453559047083 6.399657779073146 22.310859881003424 23.094751018440004 -12.186651241225071 -44.891932919787244 27.431583867497515 4.046798994835714 -9.862223918321193 -1.7161986407460026 4.626689284578447 3.0959115751428103 -9.78767146092992 -0.8515603178637877 33.13202334253304 -0.27089175105977287 -97.3054163607335 -45.10451416629228 129.76394757802566 65.13897620922634 58.00005231614622 124.41167475872797 39.83516581649648 -46.82175747668547 -144.27831361233336 -102.78488820663217 -90.2407496324437 30.365721420129667 -52.34964337822783 -69.39039118329887 -13.92053488674958 152.9051183567847 83.2400424275671 -13.4507501086892 43.85748772022879 54.42629872987179 -22.33069585123347 -67.69301853254791 -29.503885795162514 -107.64238794707086 -21.13360750728005 52.68034990068425 19.29511120151958 63.1056614940553 39.7997377099586 8.351278498591267 45.93885102413591 21.567947766464098 3.4126291236283013 -29.162217935142234 -49.44936451943053 -42.11049127703897 -63.760679462920415 -22.093939766059446 66.49877983548699 13.98320058108388 19.125930043990753 74.84386583853606 73.05136200508929 -12.79072524330378 -115.03967140375887 -46.32108506104357 -19.7648290762201 3.4638532071889183 -23.719085770955008 -10.083340816188375 -14.725787684249006 50.29980225888721 36.092756998463265 -21.35729227264592
b28 11.927570554646088
w29 36.640607309406654 -7.2802216084133615 -33.915908739686444 -32.111891199213886 23.692173833554943 66.28315262590426 -70.64888581144255 17.54527570148445 -33.544309851875816 11.703168663494278 32.50708903450332 18.766593590786062 -38.826067647634716 -48.2499212458611 78.87319917219794 6.261872611894396 31.53818173438298 33.92764986506369 -99.2710257536774 -66.60128626821263 -25.737572348219267 -80.20751444049434 -58.71793758180373 64.19066333771984 166.82833970156761 39.538066548252914 69.111106552826 -31.887860217779846 10.465249078641678 60.31162186598131 4.703710026358842 -110.36298210374197 -30.74503502226199 13.975874244503304 31.743085323650607 66.35741248105373 18.79111863160884 -88.68432407471994 -58.807699693375994 -83.2485695103404 97.86722247445974 59.430525855821905 -53.05513889584801 52.02289534508549 57.87462904291536 27.38637145819939 33.409985973811196 33.751893783640085 15.061442914665554 -75.72278240854412 -71.33988275796256 -43.528802392276745 -105.53079406419451 -47.109956300167646 130.0541066250845 1.6470045497182724 5.408758225283489 96.3413327773101 108.12968190986383 -18.862814247112283 -183.89122421355952 -41.77999166089361 -45.527100508019736 30.73290900947314 1.3015064243321026 -33.61317448145032 -7.783306136377473 124.71951887039198 22.909414130587784 -64.71194602487179
b29 11.09868009314683
w30 31.455955174200223 34.22460536475833 -1.788534732806474 -52.87126367386905 -30.26059303660107 78.57391635723866 -55.90216395299889 6.085077341105839 18.638198234540564 -49.81633621083233 -29.331657870619157 29.205743792511683 28.156919725506906 -68.67443602519369 99.07176188215385 -41.407131770370434 -90.476101844561 76.91685177757343 17.78337609984859 -63.80886404919011 8.192985991220988 186.2110565776675 138.56591966367583 -134.17804768585125 -54.62491333563487 -143.31893202933534 191.21384061420613 -172.7500732610118 -152.5353219667754 207.45399018653038 -179.23094261680467 -197.2630996325697 257.731081150415 63.32334360379389 15.212701972026668 51.328334960752315 -54.749153120904 -15.892599256476736 -25.466104750247954 -9.72402325561838 43.544804489480796 -23.395268994354012 49.90296195270459 -6.840064742072939 85.4214007092481 -52.77131698229446 -18.013930064970587 79.43445256518542 -45.9996275355315 -59.00039632255441 49.57577819247394 -16.77531852038618 116.17689704188491 -20.410155322074413 -1.687525102524839 42.89924300681635 -54.67353162588023 -92.25859157182457 -43.7970618937445 -3.922646957862014 40.35732521341877 95.6045603320241 -70.81573035701297 65.796270681953 73.05949323287226 -93.61292977641304 68.100326238922 16.508240516726723 -157.73373375587306 17.746143327668538
b30 0.837112822961239
w31 -21.765493989031743 61.09009852771513 23.691722273268017 -55.1648590675061 -38.02859336370442 68.49138463516424 -59.359400802065046 37.20544274505112 -20.39240585159142 35.630051632477276 18.51592797140454 -27.94573555397773 -25.191695013297302 52.967438133743116 -113.9304143380782 51.94104828101579 -121.91790511321662 161.87936676178197 -40.596224291492476 -116.4021210138518 197.0298670280367 -7.53283003195354 -76.05928957121822 148.20861740658336 -135.29997898820955 -108.72731438406149 104.79344958507237 -68.81241783295114 -103.24868782832871 98.60556223708858 -65.43758336935416 -100.2321880157393 130.94846732240796 28.781981159568762 -129.97017053227552 -81.673637563522 70.1630713264741 147.26687417795003 158.27241104917758 135.57106922360805 -95.67598741602309 -17.26475798602203 -91.6387425949189 -101.35856234213918 -45.59548172491139 -58.21951023917904 -40.856902779332124 4.925310144145584 -78.33120153414691 207.30084851311705 200.58344581442304 -79.10306455580091 -117.28435188846 -4.052323874927294 -13.056229881219606 60.07086881209725 162.07585019026885 246.08294121858455 -1.6867858665422668 -55.99821263122638 -151.44709351708866 -159.51561026495102 -1.7788615053752634 -136.49273542583774 -132.57915759590728 35.07567719926462 -121.04855131729246 31.130353932414085 237.5998714130507 101.11983585506245
b31 -4.197830836219024
w32 -122.52416637295904 174.5303526195069 72.68368578043754 -175.99361638502253 -118.49626421065568 272.01259417147304 -151.42446269028883 28.813844990448803 -45.17263860276204 104.20659844655536 27.28327952723432 -135.01997228694904 -83.75388910698992 278.230685644947 -226.30910157910026 73.59560258576792 93.13591894160936 -59.72704284166213 13.909878623501259 -32.82239163753549 -91.85364595622696 91.14949048480825 66.98940361860264 -37.790489559295786 -11.750168478919319 51.24896597263058 14.334640030389874 -56.404554035985015 -2.947941070036234 28.440235226493204 -52.80990657149642 -163.54272876071616 60.65481264074744 89.74854466454616 115.40166111477758 -2.993114845278148 -13.194025397045674 -72.9149066789753 -89.52695420982991 -200.8972212714076 -94.61689102369162 147.191301981562 156.9241739876451 122.71627670492128 25.779896477037816 43.012771254424536 87.78062760505792 17.113723954245028 29.558809143635003 -61.810695408692176 -77.00771575501759 -89.52624095937756 -70.08876942324574 138.81221634443733 -65.78895104190282 -198.3249250215204 30.106965978660053 -97.51279523764477 8.78198749986376 163.7475953149813 26.590773393697326 -49.179909143535255 214.01431052414245 -43.07800284560566 -71.5461961591428 213.23590984774353 -42.563975976957614 -217.03536749705972 135.90099198987082 -73.3980626172364
b32 20.1678281111192
w33 -175.63277581992355 180.49509884492088 117.87641208037046 -133.58012014549135 -150.4734686085404 213.53492070025115 -90.23508009102933 7.060752040742372 -70.82715660420557 54.38535847139216 74.85486160328102 15.882372340427308 -63.378849654595335 -8.455814356224103 28.879786885554896 10.679732661586433 203.45918237446767 -186.8920279849481 125.07178124108745 79.83618496770877 -288.255598808022 230.4944653491818 256.41048664062106 -353.83327852815165 59.09190000378294 156.21360514694746 -105.80074626725109 -37.50762503064701 101.60357277528007 -115.20093873122214 -61.264408818060446 -20.124655096360453 -76.48451299673681 128.0730621423343 -70.73925437086268 -96.27389842792019 55.4865422602337 43.09075307468319 52.33105670194977 257.94785300521175 57.78540299989789 -113.10265164160565 -205.13994589259636 -27.942068453472725 -139.12391822115097 -27.865431713911132 4.1641838070383 -122.33924683041406 -18.545478537876615 121.51764105509645 -1.5154598439772595 112.15660236078358 -55.42744578871531 -18.792924372998115 85.80264002453326 70.55726537024779 130.2887809856685 143.76909248918133 -40.959181954240854 -62.83884873698106 -144.71423042842576 -17.037727927373822 -138.3377657379767 3.9155018821414047 22.630033888436298 -142.2640422288926 -9.803113244636213 204.9193724594301 -36.21566792860319 34.3063039549717
b33 17.401883974882594
w34 -159.39184062241299 204.67730913703477 117.95609447135483 -150.8114634507956 -137.26633418337 233.18343107334564 -154.71918840595325 72.66346028963211 -52.286441928152776 38.44086521482727 54.03852064298257 -6.940766004562603 -78.7259826307866 64.03293942603428 -12.985107785173179 2.8241516008098397 -108.27939804463848 99.96944426901352 -21.138270530209944 -142.00624072984624 231.45443076652725 -86.55001739539334 -154.84823013513247 312.8931974377157 -170.18486350058376 35.841824280967785 -75.44452676171497 44.608075942155146 71.741149564467 -89.22243284112301 44.21943552033438 110.2237356714245 -79.92444929329109 -22.509085201255687 -32.50203364784798 122.79319701620445 -134.16200068591945 -241.00959610202833 219.67722036502835 26.17712199773469 -245.89188496845597 328.7536635450031 -113.50300606739265 36.86546344778523 -28.406844453283302 -33.957660722687116 12.813294579644808 -46.021934786026186 11.344109608394424 -70.45418722318277 -44.28643281747442 162.07766788122834 24.20565188637344 -42.353830229879776 -5.324790839284515 153.61870919607452 148.3586499261091 -257.9852146805901 -240.56412993857964 106.67982925092691 127.56008471757761 49.68745954718362 -210.74534175544036 154.40129929290117 86.24531754370508 -220.47382644637574 151.80195192410253 255.0761269474734 -186.78542507881141 -59.43053127841155
b34 0.2232251200129502
w35 -24.176034721569923 24.52754988125659 12.925678117967552 -46.72063333804391 -34.25274888049588 86.23303491546469 -60.63989110503108 21.107279243481045 338.14337326883424 -358.97102262370817 -251.15579475146708 252.2403292764478 349.30825008900285 -467.4839496068887 202.98512257758827 -45.21059745245984 73.51779467407617 -27.67698198078551 -10.75063387989969 4.446794694930902 -37.98948298987716 74.8604855072661 56.90170635076287 -74.91417818236346 -19.305346963587155 95.73984910119819 -52.2014780310774 -41.34231108388562 81.01452547499655 -64.80958293321878 -18.144930159046304 -6.899543743544088 -98.25786235851147 103.2182376113553 -112.57276330092651 114.31468254578255 -36.1154601675192 -127.45757479030917 140.21659330966378 -1.7048369997356652 -65.97349929641858 198.3725252866325 -97.80090029160922 -94.66695490989432 109.26236232476045 -73.07952524002815 -93.11307024670651 112.18563847209576 -76.6673926975678 -62.85335157326332 155.90610295971348 -31.014201184053363 -204.29533128344906 214.53582236347407 -41.878545696128505 -28.94676302246767 187.30249180434717 -161.68108063408664 -49.26749247942997 64.96359104973536 16.854689068869263 -196.67912123120595 212.7109545627009 -2.777609613329141 -155.22424277399548 206.22748938083782 -15.60178022314986 -25.912366773019073 154.9383697195463 -168.64713263228705
b35 -0.5899374552971823
w36 220.5902700723727 -295.66498186004907 -176.8067077149727 240.34156388064554 253.3549704718959 -393.3743018287071 192.33205441540264 -47.682880636793605 -99.92152901394142 98.85387368586004 81.22145932188026 -56.51654296427068 -104.29320933400595 130.6730180527622 -83.42664423247659 44.09586596954452 47.06423899578208 156.7876670495749 -25.341947250512888 -345.01622324143307 -37.560835587002266 267.8333906276598 234.64057963725162 -72.91005770850387 -130.68534252419732 216.36471850432673 33.25488794556444 -242.47419922996295 144.99399318783756 -79.18187839702684 -207.44465117149875 -145.70430299189889 -203.75864546531662 412.66043209838443 -69.17639959279424 82.12707145241588 -43.822208449290144 -143.8921406798761 183.32378307612385 -58.644626509961725 -180.99856014296398 268.64657868404146 -82.5752929004878 46.468004531280755 -60.507215894189706 10.479720284475919 59.107528480456146 -75.26615203588858 20.788869605462832 65.89727948491905 -83.24177298781821 38.699663937400715 -50.45091821908126 66.6970799395233 -21.476511456718885 -39.99485555716222 136.60874613043202 -26.676099816454766 -60.36491253290894 73.01053354161255 -46.203984213362766 -15.467197582990737 -14.012691037890882 -4.885892605435658 -2.627810763328242 -23.354890363426225 -0.7300332233624038 37.28026306299844 -1.4934484731719717 4.5205933504616365
b36 13.504828565770184
w37 187.77965425454036 -175.88615654871194 -134.31826681000078 90.53133279903051 128.89307534103898 -154.08892870174287 93.60331652140673 -46.10967946227778 -132.36056925595116 168.02741369265254 126.32804599018813 -101.87920258054294 -180.96688739226255 202.65295332898364 -114.45715601050435 46.81708642711666 94.07734523560916 -220.90308882212108 30.73998046129661 422.91413416270944 -225.17147330359975 -130.95741061106094 -9.396167566275448 -254.41932488910328 282.9943332575159 -200.72165370979013 109.27846936270139 124.24569562541711 -190.44000419680734 222.6224568333614 94.21923389758572 -58.14214537601331 292.1451365228076 -348.5444226003542 -79.15161331374124 89.99825249144074 -95.62578288364357 -150.37426094744072 178.31649236599952 133.73371497043846 -141.40891725740266 216.49742595626415 -156.60991979214796 -78.94882515373637 75.08694724894299 -130.14234223753246 -92.47218326053854 86.82724601443364 -105.87695368595499 -91.15926503812425 184.2539565159011 80.80562166037531 -186.79819329618516 86.02641331301967 17.47101021498328 107.53690436033702 280.15570515958626 -220.47544865472844 -211.31901580497657 113.04826264910814 47.49541648383453 -174.72763514011086 11.749006555013334 91.17749516268604 -105.35727203939923 31.403857865801985 64.45550920759796 170.13717503170173 122.53184802563389 -202.95919175335774
b37 3.2845880192992003
w38 -26.611193651485927 22.435154097617108 31.368040826372894 -1.8771818800781028 -41.5395901902733 14.400533963083756 5.909616035788584 -16.112445222392672 -19.444469098322738 134.95004638071623 28.444306005489786 -164.74490268865682 -108.36841309001312 220.54666304761653 -104.8513153492009 -5.052221483975956 -135.18881370434846 182.89548071119643 -49.84814595938826 -193.07995117093958 138.2008464139736 93.53482966392296 109.47329020667193 -50.19638216444893 -64.3339652304051 78.67206810752745 -16.100862545333385 -97.57011856632471 129.53201801454756 -101.04642794015938 -56.58855324099771 141.76781258317283 -240.95725953257025 168.4409633321657 162.76287825458706 108.30840142656879 -277.94802485750284 -143.94555213411832 -213.1026303442787 352.6279933839798 339.9848475250268 -401.6934889051446 99.3990854052095 -6.755582175080008 230.12049798919418 -243.7804944129981 -105.8112403258164 200.80133658160153 -147.6742716528437 -394.85102895901525 144.4950944267578 276.6801943946113 3.570356039972134 -214.48582463298294 170.7079294101593 495.2323180842444 -191.1992631727263 -119.46474380996541 -54.316983389567106 -271.7078430812407 242.15584205670186 -282.187136164243 106.97384575648692 96.61595784874953 -258.1616590981374 209.86524895536206 12.145608424077592 25.676772501335584 401.9949130214168 -358.8308433641407
b38 -0.9405001531438011
w39 -33.744392099806475 45.06947924403028 21.578286312710357 -47.18290798759038 -28.553865905625024 82.18376841094299 -67.65577452926613 30.78661779940971 -40.03245201721318 69.92517798582142 35.341432154273996 -42.38418031401211 -33.28829744263336 29.867786572215255 -40.486539691049884 8.653231633700793 100.64134737887979 -141.1284937368134 31.57400972216587 120.31937547031256 -96.82129644497014 12.51709921505849 -41.33505358087576 11.99115750479132 3.7301532089792206 21.885014055947895 -18.733407957216507 5.401519917830854 2.8953096514740952 39.343083411464825 -13.405037801916206 -37.6875696351204 118.80040335252802 -69.21490559989273 -433.63753316714957 473.5097753379926 -209.41919077930177 -589.7761542056137 545.7332385916394 134.22127729940394 58.850068935712784 379.83706200301674 -382.95362778188655 -55.46783458140466 82.71644266218271 -146.46559756340693 3.379707271442339 5.311979997563048 -83.97251469553252 -21.27589790571952 -71.03033615905106 193.02602338983937 299.98314791034727 -137.19081446281572 -124.83261529596226 -50.998991082262386 -560.1815990485051 352.74143632151595 544.8535196580341 -533.5545427777824 222.24766063588177 190.83764518608888 164.56118246257492 -242.0087648264701 79.66743641753573 164.30994522842323 -178.6440158522996 -364.64504616603 19.655504636981203 224.8821988369138
b39 -4.925216656448964
w40 -22.05235134642078 46.68581988439211 17.88835902089666 -43.84110466485205 -30.768454438714006 60.3715886668715 -22.722727398757637 0.040203437527340624 -25.65342836403453 93.56771498378443 49.59560029987636 -83.76923873190022 -122.66379100006529 132.7754380920343 -39.26375214091964 3.04877093366414 121.54389285500348 -124.69731501042749 -3.955576157762899 6.769235191600867 -95.82884511884237 72.19999371173547 68.59513728534343 -145.37816057661487 105.81575044638767 205.70928611572478 -155.9141317134419 -5.9465147129725455 196.78488429574793 -157.55089174682797 24.46392595754788 53.131917653778835 -177.2459573169399 99.33393611474035 -163.9589409147973 36.71509936926566 254.7458668313771 451.834363369923 136.1809288909827 -578.6944706760107 -490.96704483403204 274.04579657965473 136.22920766710683 -561.5177839272288 375.3399563098852 162.6977222207824 -534.7135188459674 468.94347529102345 25.043536045955612 -195.13632638399284 597.163066652036 -559.9933913633872 187.82037718529511 -399.2031853003745 149.486086885884 271.8161904985614 -315.81392906078247 66.65800371962673 77.35003615574574 -78.24267140531805 27.94360423533873 97.05955901546534 -178.9616823811384 92.54303401449171 88.57087059172814 -93.78853037057307 57.105938805609654 65.20554124098216 29.10388108081933 -71.95897163653109
b40 6.486426851956084
w41 -3.3648580561121357 -8.866132521209058 -35.951721035730735 -1.7526869583841098 79.5702805359484 -46.48828585823342 2.456752786018402 6.958255442499992 33.26290711345387 -93.90106961909487 -49.224069117339624 105.56796553141153 126.04083226192081 -197.25482643618557 115.76820335943864 -30.17154014889297 133.55192288705493 -237.81872918214427 57.75426853908647 86.3330346244785 -123.06394446992972 128.90372075698332 -98.17334830973002 170.44038171106223 -127.2933098453633 6.196911600987028 50.237191016651984 -54.00091355392141 -50.33917460186648 191.46231971434824 -70.20409993118834 -355.7209737271794 282.89726907478416 -29.270500549374567 100.29667223567243 -351.2803827085739 369.0041869201508 155.16076533573278 -17.54122053352385 -165.4020632150855 -315.88967501504686 367.6005643386963 -117.87837942830349 239.47177768177568 -540.987283319336 285.4672166198094 282.21679183748546 -523.7975498827575 191.53482920195722 539.4459487645302 -359.4101413147212 -62.38733995183725 207.66639503780428 -472.1474714108425 332.43887830615097 758.8023258022004 -494.7239101754328 -305.4994007959133 6.721499874243016 -399.92420377693907 325.4708361868274 -266.6020271071064 47.54284920523181 312.6456785269209 -285.891783523959 200.77377195309015 172.21610897103335 -35.493985174334476 426.9605322543918 -561.2231877237004
b41 10.051252775095074
w42 -127.67888207837645 120.03347755726728 148.55049001994936 -56.13504262565547 -258.27741039920454 193.4941014025416 -15.736059849255629 -18.140362998143473 -43.06176805982052 18.832787601434198 51.08217145506044 9.96507624183576 -83.18400479561376 44.64783832335555 -4.054467152032236 6.342147014446185 -803.1569371788369 885.0988904015355 -576.3432962869571 142.03215225358042 505.8885641498904 -343.866417812038 616.5546674769806 -1315.171766086068 716.6885958311129 -490.011406557889 451.17383082079886 -40.09528362344711 -84.26449654539874 168.3280815251104 279.05608520451625 639.0070698574744 -770.3975152797694 -17.539974624218654 -106.96553026778741 87.8420479567907 142.9324766823991 25.91747629889549 222.60574298581164 -362.92462571916246 -248.3348885559235 224.77888261308445 53.87379486155308 41.222174325003856 -252.61237301793997 205.7665885567731 101.6144954395749 -306.1017594286971 149.25038443724702 468.7721500704492 -250.40814735620438 -98.53029824075746 -169.14893552448927 145.49233039253403 -130.57325462948268 80.93769501239018 34.45566984231794 -146.4791184037027 292.4792676255878 -441.1844103966296 220.9619063342192 -92.48509422834076 156.15503042404356 49.984477159524424 -13.604726825224397 135.22934765000718 103.7690174033682 -24.571539201393172 -143.96898890175348 -109.3885255623537
b42 -2.1152201351722213
w43 16.710479533570133 -8.248305464093265 -16.854930122264264 -5.380623472881996 22.018197501263042 -18.663617860960244 20.351650615972453 -13.067507291533449 223.88248942530606 -293.8498320678184 -175.73296270493282 191.07471507523903 196.1849082279486 -151.61009391985147 -25.60557009202146 45.92540369032537 -167.47303190523962 377.963157609751 -139.95234942256968 -70.56616010890495 169.25812261583965 -266.259481191245 324.36809675092195 -610.083383662369 370.26162560618417 -140.0160370434722 94.4542120372453 76.27564713142611 -100.40313376041193 -77.89304853501831 112.92776977990779 267.26433023542364 -118.46812694054601 -105.50781515096523 767.6064251199354 -733.7752213977178 -5.684423952431347 -240.04370252872184 -544.9830137918751 745.8843327535442 -501.5041745047873 1189.7203032352766 -674.7120304019433 381.811285766564 -147.7492437798167 -273.96032123953864 95.65395592163736 20.48696207023804 -229.90745671293394 -604.4115064255571 342.60041051205644 414.24177459909754 929.0228106710833 -973.7526438683177 320.1160844394993 -123.17046851783256 -578.5713888774541 620.8529776071969 -700.6936005217484 1363.6520269286773 -717.0969561555094 440.76521584539563 -309.745641105978 -229.23974588479993 59.136925618973066 -21.660833341302183 -339.8109495001908 -806.3500216420409 820.2241059664527 232.39252080972696
b43 -7.984874750412309
w44 -89.06115227694443 47.78606117329576 75.26664097603877 14.854415549599082 -116.05438767329005 70.83676514183666 -6.940175474255087 -2.668513184279259 -27.1448847550311 91.02969087406105 -9.360851438669691 -59.34415303024994 67.3120849229519 -110.32598326122768 106.87409230943754 -16.809153495371906 -53.98307030883764 6.734896440626477 -17.461563933925706 126.7683580903318 -50.15221172780057 -53.42067371470681 17.206108749194637 -143.843757760134 138.56016667572632 -46.233616109278636 55.29229139950382 -3.632919314645011 14.73417676419953 51.99946335813605 -12.474131937453823 90.87778253010089 -81.19191411392381 -19.679664021184088 -1342.671151179531 1250.7039650917563 -386.3487029793886 -74.63314740379724 1018.8232130099998 -611.2627356293891 613.9743924458752 -1129.3249571619272 460.06767904302563 -331.26404255036147 198.38406137184765 242.13040813755424 152.0866363088251 -84.66286749803784 353.9311247959783 786.7778388057754 -971.3703983727885 -167.61737070629283 633.2907681770711 -582.3225643328537 519.7871855992413 101.2441055951349 -346.92981733880623 -112.2872282918761 -1157.6516577553145 1639.8218140044007 -513.7085050331852 12.245406229392806 -192.23778672147904 61.38123727947778 -293.0656949251794 -22.292099513501412 -216.59513685904463 -293.8287069598184 893.5730799613724 -156.20279328812586
b44 5.999740607365893
w45 -3.895310257525861 -24.4007715973729 -12.806357642146336 29.93221177167055 46.02244399616403 -65.72106276379267 23.10515570475933 -2.8407969807129665 -57.01527083444594 86.90008736955478 9.577737077965917 -61.85750157601609 15.508503136747725 9.201987852989962 -12.946335085962328 10.531667717633622 -1772.787517396021 -1763.8451316948706 -912.614770761486 1597.7841069497772 1078.03111893843 1409.3473660307143 -410.8194351117099 74.254010705618 -559.3093084952051 170.86760359021002 -13.911326522966016 -416.080570256011 1895.810149472293 1614.5535918913317 748.6660129885296 -1261.2556840437844 -1285.8771751960596 -141.36630621437746 375.23423615588473 434.69695411560974 192.8473833751113 -182.06807759968396 -514.2926836166092 -22.151379441434475 78.12371093541431 58.60173252715889 -0.14370013628586845 -156.86574154668975 -11.453369104826285 -201.49751759238367 -389.1772185092392 -280.13005147982346 -321.44481244705975 349.7097354659052 199.43262778919393 403.7352640408594 -127.46253615316725 -245.99380957003822 -149.04426499664245 -73.34146487012339 210.38286859129906 304.73427671714023 -117.1571692028432 291.3968899060577 -276.77600925899725 178.57243848038362 -66.1648631037495 -74.03011741158959 282.54743090245614 87.9022048859685 45.140388524558816 -247.72018747987988 -95.94769164358232 65.71078496454706
b45 42.17583649728125
w46 1092.5215759192267 -2741.7565293144457 1066.4054845906255 2412.2469786265087 -3231.117672018781 1806.8124146920356 -514.0068841813318 98.66453042970048 -213.82683469925942 434.7888735800149 -63.04768959298497 -410.4427491020692 372.4333633298629 -146.65920713432428 19.93900287328587 3.8296668139516443 24.69578671811938 223.28679639134327 400.79568634680845 826.1579428882807 -1621.92000412442 292.70780410000157 -639.0006832832746 1109.1287952196562 -389.82378565085867 -590.1053114952969 954.5662002111943 -329.9996810441898 -532.0127280243698 549.6474125533689 -670.638404011425 988.7614332073275 -1291.396767716341 727.8075931147333 223.6952339776918 -2.3846974158708907 223.25416589200512 -29.392661202885403 -177.2562769722942 -61.79822284432728 -147.57380760334803 261.56851990220184 -79.30234748713382 -40.62870669694944 -97.82628526484774 -55.72173298389762 -151.52995190297597 -149.97333422501129 -159.21230191877748 122.66319321768182 208.59846616520656 120.59474098014138 33.890225757241076 -58.03228870197246 19.76031156869764 52.27210588262298 -87.29240404701872 63.09068660474707 -89.44712380104879 126.24920001205774 -67.86707907714788 17.929601833207187 12.697152523510278 -14.880513378912346 17.243404399803456 27.85128045379786 -16.728181217972562 -42.79087269846892 -18.5901590352614 16.53775814179055
b46 21.75768998082659
w47 255.15706242345016 -612.3579145005255 186.34483496957333 532.2525129939602 -603.7151246007616 286.1830983973883 -62.058052493188214 8.448774580393394 1431.2702582303293 -3472.8533766656574 1005.3389403425175 3358.777322145547 -3767.224798507087 1817.0541394767981 -476.9975350318534 94.83490882131223 -209.09501648002973 -282.25397827755023 -66.3840632527549 224.7821677568647 153.42833634305626 157.6834886580792 -71.37006161584071 26.558578160753314 -86.40059744905503 40.882968491333706 -33.11741181809446 -40.4976941377469 262.9567665710278 209.67890881367273 62.73573284105556 -238.3623456849182 -90.61554838501712 -18.598635312981482 -564.1651321506314 -464.7453066764123 -482.7391815142788 561.0502629431046 120.22258943249264 463.81861580445764 -83.50057117808672 -40.593386183525226 -98.6457551490141 106.67087832026567 277.0569143338743 132.38037320723964 481.38191367470915 548.7083024492033 405.0550475274549 -319.42850224495123 -688.3663714168214 -343.59352208600194 309.5791384006518 605.394997656846 361.44451472582284 41.535906792877086 -783.6043910498987 -198.03768614773549 4.958673738548561 25.863732372836235 140.287740162001 -305.0478474702767 252.37913375729923 -167.90999669523111 -549.4605769262087 -157.40281847808487 -453.0677201536938 545.6696137628771 -76.57746270300507 410.58600047427393
b47 -0.7799356534786284
w48 -524.2793887121618 1244.273720340245 -395.7336878097933 -1132.5717618109963 1317.360120949265 -631.1247436409444 144.204342883308 -28.957656056137544 -277.7055013543125 717.7598041642419 -204.054170697566 -740.6668127617141 799.8204240087191 -345.0359334456305 63.01127797391772 -13.61490140642607 -867.7112577684941 69.60254692065907 302.3495430951354 1698.1943837839724 -1599.15829447428 433.82386070031924 -704.4256288239277 899.706641878062 -326.6968981665249 -856.1432746727946 1320.0007939907482 -475.43892427478266 -23.6026953646959 1160.8777669223327 -734.3887338135494 950.8662514656862 -2077.4322406000288 882.4007898539509 -978.1796984195739 -1665.9228166574976 -854.9185820415388 1024.6816237619803 647.8213503782183 908.5693321128526 -530.8112015515409 444.95755131427126 -405.43001319396393 511.9047025939771 442.99073045993134 325.534689868488 1247.6972650306443 1330.7515902562832 841.3684138436141 -1489.0949011652222 -887.3261279984278 -940.5135242732756 880.984811019057 1520.4545956375741 875.8994537348017 -457.28536590890104 -1212.155932378399 -650.4180469847543 126.66022881667931 11.655582911836209 217.78202199286443 -520.7698992995084 144.5713875878733 -253.1009402441209 -1240.572898371342 -868.9528439632874 -931.3287192535655 1290.9593223816505 243.33059920130253 828.5780945306655
b48 24.181437973322762
w49 -671.567550872803 1622.04351827997 -526.3761648357641 -1449.7649134127616 1691.1031164963795 -812.8114802923907 191.75403302763237 -40.958841926810365 454.8336826714582 -1076.2327548997628 288.25263604803894 1051.1710049530777 -1145.8068419054564 531.4446425568093 -127.35761429100533 26.85174054901697 224.01624584413116 772.8434463150572 721.8654195004535 1059.7571854757903 -2597.157907435992 36.55134969808969 -799.7895314970826 1395.9749274881224 -280.50254814637594 -989.9099371811756 1504.8832799368051 -407.54811456249536 -1116.804468769706 555.0509635188323 -1148.0474091197827 1666.3982779024059 -1669.864931625838 1098.6057059213224 1062.2336395877965 1269.2948499226052 790.6019147744557 -1006.1719500932652 -456.4157837592002 -827.88989105881 348.2450728672367 -228.79420026279922 326.5998644769863 -444.3495193641318 -439.2120238272523 -278.23697911062743 -1196.8350663068793 -1132.019386378646 -748.3463538349729 1107.3847722172384 1165.4280324151655 707.8758000019943 -665.7907607135195 -1205.8211753140304 -627.1816438793237 511.53905914190136 671.0901016395054 624.5411847659951 -257.45042367693316 248.15052313742788 -275.83846769354034 381.80635645195173 -36.691725192076575 98.57382934551048 959.3252750885247 727.6476679395026 591.4613475241327 -982.0997491560141 -302.0060478536211 -474.51442680282804
b49 41.88923252678951
w50 -54.62927699112092 94.73589214495404 -43.983450285146745 22.424188325825018 -44.43608394359841 27.69609800966884 -0.14012015495851904 -6.336901792775032 104.1952282964013 -147.16460990628082 -88.3092855297445 178.8161617149832 -15.281602297548742 -53.20655535168864 30.76821632588386 -8.652953176700425 -195.0922319561182 40.32678044715936 372.2968108286694 291.13114737476525 -296.10275316750455 -155.82640355641874 -142.3478434912716 210.17533018916637 -40.96701360256896 -109.20612356945098 171.63727288011646 -27.543010011901245 75.93689627892702 97.09273387204884 -409.0381841861615 32.725727862775095 -166.04860215690812 266.35573984099216 -1823.4947380686351 124.14835848831349 -1426.8433858907251 2403.498758674529 -1548.5912645922856 1514.164431560934 -854.9741044663132 845.7867471214504 -462.46427203152354 -437.40634135217636 1604.6601531944495 -172.0043563897499 705.6949146168528 1644.7213607453252 525.7270304365359 200.03413350397224 -2933.8391312028375 84.76612295038261 -419.82315367316113 -2035.1341337766507 -784.6659260347695 -933.7413321010639 3217.331078940996 11.349323862967982 876.7250842764033 -1498.2350325382276 299.6574140445183 1188.7440943628346 -1323.5038973299577 691.277871217393 1556.9159445384184 36.40446700949397 1325.688797657515 -2275.4742680328573 1613.5090651630805 -1547.3093835292193
b50 4.804116196643613
w51 144.22569801397654 -318.7444087981781 154.2328664540822 95.46702616232854 -115.80855639232111 54.30900523292809 -24.274486406347425 16.194746421350562 172.28704061231952 -341.81836871066656 -24.656492408517007 364.0529364869195 -183.28496644099016 -7.384308737780036 18.419877328027454 -0.04936555784552666 -245.0564232026498 -232.7397861882151 -390.45619922037434 311.1581959236396 14.598640569013074 519.4574809762548 -36.23114956189425 -18.21572224499899 -153.42263498705975 -46.21792924773472 99.0902363313863 -162.77811460630198 198.56573530084935 303.6172883837987 307.4293139446145 -63.814373633139894 -307.36723816459556 -86.1539433599111 565.022926837615 -2563.348647863906 -477.9073260838623 -2016.5852339961198 4031.5941081258156 -321.8994506785031 1221.0412896535624 -1881.8160099972042 348.4888443035393 1432.9775889643738 -1533.0910119174775 1179.7390130046547 1135.0404046059034 -134.48183004995593 1579.202381973667 -2448.478343894374 2163.647085071576 -2304.6374002667935 125.30855700812761 -1482.039309608866 -598.3713185514796 -697.9817362123781 1917.5091701534514 162.60689143516473 387.70479579061015 -662.9177254522995 64.67991989823888 854.2108239207242 -1038.1986673646409 546.6782254885505 889.1613137286766 -163.12263858284305 1069.023183814844 -1359.064339388588 1170.6493793509592 -1176.4943509589684
b51 -2.0966832614801056
w52 -13.646946638131539 18.857232404339324 4.297774551105231 -2.288008192258952 -7.880712846803083 -5.176813648235988 11.024425284663087 -7.8922171517694535 122.44148167375144 -230.9814924438931 -6.670746777598389 280.81343992453526 -238.15309341933065 82.23314588258322 -3.5151752428506304 -7.049491945837102 -364.8409527345858 154.70993182737357 592.268590689127 196.21381607880213 45.56936474750341 -647.5706245549122 -20.157364327499376 -44.74712150570708 170.01780308003725 57.665521016713726 -72.46881504349533 161.43846067478634 376.9943446745276 -190.83265445112306 -528.0516815288419 -218.3622831953836 70.74130797819154 268.2745109517277 1182.0097161176893 1160.8528876754688 802.0449912081698 -896.8340755377508 -773.7572724855933 -713.0943070316841 294.0502921965586 -79.07277290806807 263.41937352893433 -486.9720375876387 -321.84107747953374 -243.98875903477258 -1279.5390682744974 -999.9049264726495 -694.4524064915367 1138.608294455524 1109.530402934125 528.5865138600227 2702.379891415314 1320.5679004098693 1858.6507198278823 -3375.268066484449 1252.985508419985 -2258.902512907357 1488.4306519424847 -1579.3140658230693 872.6845672721312 561.477125100181 -1934.6832076699818 396.9540589964552 -1438.8940899271515 -2939.9898522813355 -931.5117785888284 219.33056636210554 3687.2513804314362 112.60020701239368
b52 7.596222093438202
w53 -41.96870228037952 99.27809626623706 16.78309184646423 -206.41970386386285 205.90494669248616 -77.04512028474772 -1.1894566745908526 7.816595481139589 26.88095790166509 -70.98880696305702 46.486043617456 37.73044935918319 -70.42827809555831 40.222336028706614 -15.97541559608918 2.9793447608749917 2782.7347944792887 -382.23311500565103 -4272.475527758352 -1852.829524664915 -584.9551111781378 4268.70877866514 104.04922853660938 579.1021151731186 -1043.6550685297561 -333.4710901718493 460.3320818230228 -946.0627063174564 -2849.777422427916 681.8898764783992 3949.1276402316016 2141.234736058239 -699.5885804597053 -1978.1303565514145 -569.4011195713714 208.7929935651182 577.323856414922 549.5842419575505 -268.5278645440897 -315.84171718842975 -132.80767696818376 65.12819975831606 45.72375876220827 -2.0650443639718516 155.39499163377917 -343.72300616738454 347.37284955954203 58.842517871969164 -678.6267444893911 -234.63309756511765 -174.83177992851896 710.3061810264574 681.6594594491985 136.793194344527 100.70875759686677 -727.706770074033 252.58655153203028 -167.29821627073778 257.15797368923785 -233.0773402973331 69.87036388946926 82.77727731051442 -384.24848473240684 112.58166982209336 -411.8471124930319 -517.5992079163915 59.97295538196835 159.76508501410441 682.1022963327399 -152.08454637873655
b53 28.14883056235236
w54 11.00950442166814 -7.0859343304209075 -12.215244808273082 4.541271705895754 -0.3989996379073157 6.609135251089046 -5.007487762881151 1.1130541382003734 -83.45833750165104 234.30934617631567 -169.71172756018134 -46.719586155309166 111.24000889533356 -61.26214778745562 24.649862636605892 -7.232956747920153 513.610349968979 0.031709528688841665 -737.0895200235456 -316.7997156815142 -213.63350945553051 759.575188475466 20.879620473506865 115.28845414644923 -172.7098416074299 -39.64187311029519 67.58328066368449 -160.91840341383983 -488.68961038891615 14.434226546315905 693.9521032279625 279.9472272056442 49.4717425958546 -381.52572610148343 2681.257201838132 399.04454492101553 -3749.169330278402 -1670.3288690557672 -869.212555973027 2590.55141998349 112.00873768471948 462.97306819029546 -529.3219957255706 -1089.5570701687184 264.4945371201726 1518.6078537036028 -2813.5917717677057 10.25343900262509 3606.4814673540377 2802.528343124429 -248.30615387723523 -3481.903047196201 -1372.7594157413223 149.90583773820137 1831.3589003742366 976.6210702150618 -35.91272555872566 -1289.236761702125 -120.26855954426797 -83.03409161902168 231.97250648563133 203.45785209989538 57.40775880617981 -393.89829066069774 1201.495963828353 -11.188950626925367 -1754.286639050847 -896.143418087383 -88.41818112586806 1391.1767454932456
b54 1.2095519127050953
w55 -27.221339956808677 134.01123141865475 -227.06763333034385 182.96901024075362 -86.2293427575104 24.329389762369043 -2.8152596738248965 -0.34989982256433216 24.10440827882665 -69.15268261640252 33.58661628263935 23.22576222858545 6.608422595329849 -35.486993765888286 25.073196739228887 -6.651830458002804 60.733056775117475 -198.92138937297025 94.71073130439429 -68.6054758852939 210.48403679501718 -101.0309401316324 29.335680735744447 -70.50667574438309 33.38555040549645 0.3703250059040445 -21.42439662172139 22.39851975411323 -61.17929362974846 187.261106776148 -88.17104138218156 39.65426978025972 -106.56922660824637 43.08684100439308 -1123.5891068902756 -477.2340439696992 1688.0412062972377 611.3166653739388 724.3199681083364 -1198.108374038467 -5.099514306382097 -304.1908045462981 247.1470344035052 590.18118814888 -210.75107645281486 -614.6208258677642 1326.610159940198 61.865076105699686 -1543.3727563031925 -1390.1700935180038 174.69928857612032 1445.1576072162934 -3041.4146836546074 -500.21080676272675 4271.379322252926 1851.8116747128902 957.3774817811637 -3137.3898934291674 -73.71432763705556 -510.6686398431097 565.3152050683076 781.9934893225122 -276.31372069628384 -661.426649236218 3022.965111144931 109.10689820559216 -3780.3605748416608 -2469.307382009865 101.11122070838849 2789.452834958654
b55 4.798407408664011
w56 -1042.8383696246335 4489.078422609793 -6842.645936587546 5019.392224453204 -2253.424808961611 662.1128795464332 -101.16928005994527 12.598337753937056 26.534382815306124 -66.83278421559169 61.945924939602186 -34.50609892439433 25.308042372548538 -15.671292689635719 5.023868859643445 -1.321818066348143 193.85683765168633 -272.1448945206938 48.53475309324449 -141.49628209955267 193.31797183079425 -15.395248854063649 16.39576742461616 -17.05020581113235 -6.9343197873669595 -9.261316531708157 2.235914600167253 -3.3777376355542947 -183.99390141713974 264.76974533550003 -51.0191813909056 121.68334649277506 -161.8445468747219 29.18070594132679 166.64379622221614 -186.76048123224246 -1.5808656326534003 -168.84603411259053 181.22215374812762 -6.814796573652757 37.72179804146328 -35.69901641499589 0.00026330088430343853 -1.331068715177707 2.5714441644641495 18.977434504461936 -105.59503526430895 110.51128540467377 22.926979335953327 33.98073783742324 -15.933575708544332 -53.87867599668224 97.70915150533361 64.85357632219822 -178.9142178641323 -68.23324421510009 -54.62204624875674 128.32080714737862 10.591996015993832 13.321863585728778 -22.11322239511663 -26.603050784202015 0.756589959674288 28.271817353051176 -100.99412954797344 -44.75596695822125 158.44241208817238 76.29504423481856 40.36893873999217 -122.21619608213311
b56 -66.00538808531485
w57 -35.79522669109039 169.74381647864823 -280.6161171468771 229.60240935798396 -120.23823378799793 41.990731024090124 -8.234102821641157 1.928722545614508 -902.0915918586692 3896.4557262706026 -5802.867752608405 4063.2726539172118 -1623.2841503938441 420.297091360861 -61.73926551985089 9.233879617232398 -1511.4749497968887 2465.4048784920396 -1118.7128943036146 1294.2041644927533 -2182.9879887568263 987.8032215718957 -263.37137878819976 444.59981716414455 -191.3195069624784 19.459054762786838 133.94761254281428 -184.7451058313891 1426.4913617266968 -2345.509530036665 1068.7005900759189 -981.3589122924503 1461.2168315922338 -571.6162313981644 -321.76219534559795 314.52237060950114 15.41937998563772 249.13558824758397 -230.1558436695527 -13.304000960556849 -37.896640713263935 26.83363408316312 9.692399086646063 104.39697032701973 -117.32950267211973 -5.537489729685222 314.5594225600437 -311.43065454112957 -14.333803910381135 -293.2647873519793 294.7639097869027 18.274789137744428 94.55670226644095 -228.98800972489846 166.87340814006734 -39.67437044960241 117.2182578411288 -102.39958036814888 -4.584387457716526 -3.741673430158397 13.088119180120243 -44.52784080050428 87.91795557670252 -45.5671246566001 -116.2708607301418 259.716655948013 -169.41636421338896 119.92249177585073 -248.24965909656225 143.89371322880643
b57 -53.02661994884418
w58 39.0796670813783 -172.61871692422486 278.67306998539937 -231.045769470427 129.9674588037574 -51.192551635545385 11.97465167137048 -3.1156031372018886 -596.1104863145209 2582.423235178941 -3847.4367195058458 2690.124040419155 -1071.9888116542004 277.21989873208094 -41.034948296717914 6.2794119669162844 2320.5353036551887 -3761.7471178268406 1705.340949399257 -1985.9307669599905 3325.916740826553 -1501.29739989175 398.14540094465286 -666.9911374018639 285.72821285667914 -34.95138512820623 -197.0738027322512 277.6175783597123 -2196.4732746167388 3586.924168747108 -1632.8470718370752 1521.521099057174 -2250.3887671620273 880.3598164483822 131.4838607240535 -126.35953321779574 -33.42610987623509 -110.45801309581805 103.34226022906978 21.732237781288944 32.01892587383308 -34.80029953619174 0.6425691786993349 -27.137860091220382 32.88882992465501 13.68095769571512 -111.07713466703845 109.56355986787524 32.13704468853879 81.32056097392427 -76.62490711105404 -38.81651545533967 18.956969934028145 138.2933614008214 -173.56972725793955 -17.18976433184237 -94.65252380126967 116.94870658909285 8.795007625131188 4.84605662504535 -10.93823766560773 -11.17872089004923 -12.445972730382215 26.69254701920937 -28.300994081216064 -109.02455123890776 151.156702497781 30.667649567379407 69.22147138541706 -108.30212524082366
b58 75.48689038093849
w59 22.370280579861916 -105.68112597935104 171.2297654821218 -132.0253443604905 60.22300501098963 -16.624874949495684 2.0616756736354005 -0.4189917173339456 -56.87191278165161 231.23619589526928 -327.83929358302714 218.20351413478573 -83.88701811492868 22.83781869372385 -5.462105202191981 0.6902669572929008 -156.36565457695127 267.04335056573524 -157.8083138740002 139.62361875838664 -248.0763410881408 147.37371461211194 -30.047567545818552 54.5694618339916 -31.779739747033634 -1.3036618233473871 21.847260609272396 -30.99531450841819 145.02824930303993 -248.31482606534968 147.16027961506663 -100.5693908591077 153.42953186455108 -76.19412483060047 2694.4344190372194 -4135.860713458412 1674.1417427834285 -2044.214716238234 2987.345021583359 -1048.3449724463962 377.5034733970109 -538.9308400545425 168.76714538181966 -882.9767743506285 1565.1461146452962 -789.6718483980052 -2636.793361663044 4115.6803565253185 -1732.2170433471135 2513.8953867492023 -4035.2731112251113 1739.603809825771 351.1388804415401 -503.55920510654215 112.72730084141651 -253.57922171222813 347.20080435641904 -67.23670064589304 36.682827423566515 -43.458768267316565 4.512650866887083 -52.58239914891431 82.90860705211469 -22.213880904812207 -308.8750230692235 446.5678771997503 -102.75896208605198 224.02923181079294 -325.4947273189191 74.25584650920769
b59 -12.452018487434446
w60 -6.843043065210172 33.008505751828274 -53.097903452217004 39.41912253617794 -16.56253609587718 3.979058521057977 -0.2822232248337263 -0.07076227632666408 28.50829004763917 -143.25533377246433 247.56575429265342 -209.784103455557 105.6271238730555 -33.794539483339456 5.78182993794722 -1.0596440476821634 138.3906114642119 -246.44355041406672 128.88895870153758 -116.43409424764658 214.3341253067527 -113.05122345659461 22.20629440788167 -41.4767268526881 21.728700933677807 -4.935241610240154 -7.686747573355683 19.09575912343979 -134.13090619497353 240.77843619087852 -125.86740515323113 96.06465395355967 -156.95697601376807 69.98854680293576 -184.89692580335688 394.52554406711585 -283.93941059111916 135.17948571033676 -280.3908416190244 178.44395560596752 -20.35975570813822 46.06275129316895 -28.12222713698627 67.14021989397322 -154.07604034077568 132.1457566415011 188.0294234085554 -397.6493367377699 291.68754079618867 -187.5447134234296 397.95941062634483 -292.96314825376504 2942.5948350803205 -4642.074346703286 1836.974635355749 -2153.6697715704454 3310.60402103509 -1255.877523582609 369.6185545740622 -538.4536972458759 184.640792974099 -540.7377506090207 884.0052590297619 -349.6179496752438 -2724.95577697414 4296.764973171713 -1691.9377650327176 2127.7597286852388 -3339.1064859877265 1284.0427135894317
b60 5.538349067303677
w61 0.0 -2.3804222482048942e-09 7.551242163025217e-09 -9.466875998463912e-09 6.7255562129846545e-09 -2.8519795240313824e-09 6.297655732276716e-10 -1.5392420703927865e-10 -3.807509007707107e-10 7.608533842757488e-10 -4.6110261170719587e-10 -2.3430587209136374e-11 6.234257660825497e-11 -3.021639828486875e-11 7.675035573997512e-11 -2.076058258411217e-11 -1114.0824405871915 740.5193925458979 1206.0595276810636 557.9257361116622 -378.2437952977099 -597.185480145435 4.903022432500848e-10 -8.694781006290953e-10 4.3605744015629e-10 2283.16059301471 -1420.0995437462761 -2036.8062543605006 -1717.7851369193627 1049.3083954665808 1462.379747499374 5.751193792036258e-10 -9.80413666917812e-10 6.082634396165076e-10 1880.0884513967935 -63.452617712240894 153.8496629013052 -848.0851802651565 27.467994197237648 -58.48286526769792 7.287226377883371e-10 -1.1711118186319425e-09 4.680110465837828e-10 -5413.136860893615 192.07628621962607 -513.2595209881804 4391.363211583099 -156.74565601852194 418.0670995945569 6.870927438118457e-09 -1.1432608332251348e-08 5.719404984338983e-09 -990.4698766575339 -256.0535470936759 1106.9384593076124 422.5253836917428 106.77982592048888 -441.98664099980317 -7.44890260584441e-11 6.880260250419212e-10 -9.808343373607364e-11 2459.528039331247 639.810459962592 -2766.51838520417 -1891.5871564044103 -490.53675219034744 2101.5686982495563 -3.117853197842635e-09 4.681697737818347e-09 -1.1104572122944134e-09
b61 44.69458986937332
w62 -0.0 -3.613429000459689e-11 6.0503623660481135e-12 7.519804754040185e-11 -1.0760243240006529e-10 7.828388793731887e-11 -3.992940279060943e-11 1.841011926225577e-11 -7.396687789825554e-10 3.192454246093167e-09 -4.791487713546205e-09 3.4503648284457937e-09 -1.467841656864648e-09 4.3116555979040897e-10 -8.971381981507058e-11 5.079200317516701e-12 186.60293762305744 -226.60508071318225 -1071.402386652467 -93.44962054972244 115.74574092895084 530.5094267882791 -9.483733243165204e-11 3.7279207498741584e-10 -3.9618915786965303e-10 -382.41736715318814 434.5622477558508 1809.3958316185829 287.71995776590666 -321.0970786740289 -1299.1043275245133 4.1470733097570545e-14 5.525658056115823e-10 -6.919595105236986e-10 473.2250923544751 1716.6573193413894 -1152.0588956196025 -213.4661204140989 -743.1235302900193 437.9320948815505 1.4390398594965603e-10 -1.9101040193980623e-10 8.689988832688567e-11 -1362.5062102929182 -5196.462723647375 3843.396116578799 1105.3220713231274 4240.622175198724 -3130.57508214967 1.033452837195803e-09 -1.5704538364191833e-09 8.630706013149775e-10 781.3255033201557 -420.61875581273375 761.321155549654 -333.3063083083997 175.4070507338841 -303.98598714797396 5.45631248516365e-10 -8.05319352870093e-10 4.0446704145657986e-10 -1940.182158534509 1051.0156280586907 -1902.7335766963367 1492.1658112758412 -805.8039449792676 1445.3998741757334 3.61260934361729e-09 -5.554366645441067e-09 2.8191663413446033e-09
b62 -10.005856638267623
w63 0.0 -4.1733977385050025e-10 1.1500501441084456e-09 -1.1994527389577851e-09 6.616297588304303e-10 -2.1014644231627674e-10 3.508739278066125e-11 -7.665378696184307e-12 -9.531091702330598e-10 3.937367339335093e-09 -5.6327816090365385e-09 3.769346698510865e-09 -1.4501409560473613e-09 3.8936765343545117e-10 -8.418845274861988e-11 1.4331158800471035e-11 -1890.218587663821 -884.1781400927753 210.73379278495784 946.6100160223467 451.6220625620186 -104.34572949295679 1.4557799410397365e-10 -3.485406407932601e-10 2.8112928651680136e-10 3873.7461738130833 1695.5949918008664 -355.8894874554106 -2914.496519398787 -1252.8713695025933 255.52041471149172 5.02549390990481e-11 -4.6043030499376414e-10 5.855038676116919e-10 -356.0684415546208 -1227.5542001648967 -1019.2035457966836 160.61817103238516 531.3957541614031 387.429796878663 -1.5890067039947553e-10 3.4198338605406775e-10 -2.1914761672015004e-10 1025.1896417697676 3715.907403619714 3400.1759500359963 -831.6767511074344 -3032.4011110619226 -2769.557386546228 -7.373268662291821e-10 1.925543058334256e-09 -1.877443513154109e-09 1019.3035101072194 -517.7306627386342 663.5988460181551 -434.82554780898556 215.90480065245805 -264.9666948119689 2.721434189112415e-10 -3.948230631323213e-10 1.7628259962876314e-10 -2531.1275211787442 1293.6727384424637 -1658.5008791330904 1946.6532740139692 -991.8469034422484 1259.8700056517966 5.273559366969494e-10 -4.5319650809894085e-10 1.301736496372996e-10
b63 14.481386208429138
w64 0.0 1.7756629500098597e-10 -5.098319374229903e-10 5.468522292487824e-10 -3.1429624042840975e-10 1.0142159924194936e-10 -9.52564089004586e-12 -5.574767170576556e-12 4.161413689816844e-10 -1.8754610358119644e-09 2.944306538982196e-09 -2.214934464585487e-09 9.951629460879757e-10 -3.13389597294618e-10 7.420725948718074e-11 -1.8961079546377104e-11 -1654.403650457749 -1113.882469109498 414.44914646176306 828.5153242524453 568.9508429810991 -205.2162491531148 3.5665914666083154e-10 -5.948019854429276e-10 2.3016311079260277e-10 3390.4754998898684 2136.100691061129 -699.926159738525 -2550.8974001302863 -1578.3600512753628 502.53078247082493 1.7180115836901155e-09 -2.3914897839816263e-09 6.998568391480831e-10 -546.5016666845157 969.5517641665494 1421.1953660369195 246.52029757334824 -419.7091182182933 -540.238928975049 4.977962486663046e-10 -8.680556273787943e-10 3.944414239676064e-10 1573.4835849309811 -2934.912835772726 -4741.265200487353 -1276.4757489956926 2395.063164225592 3861.9195743215414 2.101235851981187e-09 -4.407169074127637e-09 3.1230638734836003e-09 641.8955195811511 -396.2738725206427 529.8508015732439 -273.8267534367025 165.25471178188076 -211.56277844601584 6.649542028114297e-10 -1.0816347817410588e-09 5.059234281512559e-10 -1593.9505743044 990.1841685750237 -1324.2307841330276 1225.8841477234705 -759.1650285636996 1005.9437812029252 1.9294635333899635e-09 -3.695568157047191e-09 2.5458628261088023e-09
b64 45.84750677667058
w65 -0.0 4.132961334279983e-09 -1.3288809149756262e-08 1.6753073443786873e-08 -1.1982070578060285e-08 5.143888729182753e-09 -1.1763200601300125e-09 3.0705827884287706e-10 6.476826235294334e-10 -1.135796722161118e-09 7.594527308050491e-10 -3.9611873544992827e-10 4.996815514078486e-10 -2.926938531350341e-10 -4.835078201790693e-11 3.3019022768602076e-11 898.5621148429617 -65.24692693111561 -114.2328674517605 -449.99446279959676 33.32693987908066 56.56288784331567 -6.04724603725515e-10 1.038683028475873e-09 -4.436034872767891e-10 -1841.4809678708748 125.12451678532243 192.91769066182627 1385.4779406251066 -92.4542272540446 -138.51043669686254 3.539410518144104e-10 -4.826347654862673e-10 1.0842021724855044e-10 1165.8077837697392 -436.79268200480345 526.1544535506277 -525.881802908979 189.0831188001652 -200.0070681709684 -3.5773467521593716e-10 5.548859982607013e-10 -2.9994236261376983e-10 -3356.5852087368235 1322.207329584652 -1755.3095516123828 2723.0024255859435 -1078.9997004240386 1429.758520087442 -3.7934412555618024e-09 5.155025711855998e-09 -2.623517722510904e-09 1730.5480544271802 -1429.0705574959209 -909.4189196857046 -738.2359604512162 595.9531007922548 363.119566579027 -2.5326962749261384e-10 -1.2459130949160624e-09 4.985703690174592e-10 -4297.285120525468 3570.8714097873076 2272.867240276483 3304.9793340126803 -2737.75402784905 -1726.569638208859 -5.228630028941694e-10 -2.941570598213872e-10 6.406333796782349e-10
b65 -6.700197068722021
w66 -0.0 2.672157200372949e-10 -8.339790188044544e-10 1.0234021802552303e-09 -7.221479658665828e-10 3.1007231537524745e-10 -7.101129568483569e-11 1.7406804656870255e-11 2.2581423441581027e-11 -1.1167967195851682e-10 1.2794383654764125e-10 -2.2129055305290194e-12 -6.328111885932994e-11 3.283445231861897e-11 -1.5049577353366648e-12 3.1246970864887315e-12 54.802545361639325 -1344.1726456561112 -1755.6119592024538 -27.44478267299878 686.5788636283625 869.2986927607182 -1.3439770130130313e-11 -4.833373284940379e-12 8.054971620263807e-11 -112.31037076642802 2577.729874495513 2964.896289666688 84.4991308167746 -1904.6788730126084 -2128.7269116376456 -2.5947837899598786e-10 1.7422261550104068e-10 2.661878963777786e-10 905.8956303439394 -383.0024194735234 349.2693412832745 -408.63857143971364 165.7978600975053 -132.76773860025574 -1.6400943103622723e-10 2.7178780059866625e-10 -8.453090658000484e-11 -2608.2480455213595 1159.3797862004083 -1165.201219346078 2115.9199939265022 -946.122755483803 949.0954854359559 -2.350892917835079e-09 4.3490569218845865e-09 -2.5574408855835035e-09 654.2872228862823 2047.2985887570615 426.8488901769598 -279.11294064430433 -853.7674615280426 -170.43540731365238 -3.2119706200317566e-10 4.445228907190568e-10 -1.764558009258177e-10 -1624.7215674112608 -5115.660636584053 -1066.8030299729735 1249.549669902044 3922.129616462264 810.3903689865252 -1.436975538560148e-09 2.4752706937088143e-09 -1.3906730584808957e-09
b66 -33.51432250678628
w67 0.0 -5.800915303666443e-11 1.7756007089935564e-10 -2.2075545886110598e-10 1.7339134943955965e-10 -8.80402436670864e-11 1.6968686597598932e-11 2.467463804622466e-12 9.602128930878969e-10 -4.075214275076599e-09 6.0114464468810295e-09 -4.2140806172914784e-09 1.7212210643077583e-09 -4.680861355842781e-10 8.41727588473653e-11 -1.6899756184745496e-11 -1121.979826180614 -563.2105152290702 1782.0353554991643 561.8806989682794 287.6776556768135 -882.3823492812438 -3.972516759986888e-10 7.926298506433227e-10 -5.000513891850744e-10 2299.3452117751062 1080.0729916943776 -3009.5204044870675 -1729.9619840628861 -798.0635321631177 2160.7659932280458 -1.6047590773587972e-09 2.742823329571209e-09 -1.4735088149642195e-09 473.2629284786159 580.9307068843258 -497.35107762988935 -213.48318783180164 -251.47900684174792 189.05804221207376 -1.952604744559494e-10 4.5456693964496253e-10 -2.7255107892809605e-10 -1362.6151477882713 -1758.5249713614483 1659.2182982995473 1105.4104459819528 1435.060806890629 -1351.488970414395 -9.156737867943576e-10 2.5960483762688114e-09 -2.234798717609676e-09 222.24211714998432 939.731026023383 -2047.6454443041937 -94.8064530113362 -391.88801135984966 817.5991395695831 -2.423061751244404e-10 2.8699265186560297e-10 1.9949319973733282e-13 -551.8701088638204 -2348.140640159131 5117.582391695774 424.43525474954527 1800.297674658486 -3887.540029596089 -1.1316468595534701e-09 1.3855323138800557e-09 1.3988810110276972e-10
b67 73.96495679112132
w68 0.0 4.164377176429923e-10 -1.2949781183256732e-09 1.5873569703233727e-09 -1.1059414908554845e-09 4.660903875878092e-10 -1.0898916572455004e-10 1.9521296076534042e-11 -2.931705542781659e-10 1.295131754252227e-09 -1.944473128887059e-09 1.3822971232791082e-09 -5.832157126523818e-10 1.8161211358207372e-10 -4.639541908672058e-11 1.2614110822281454e-11 -1324.0094117554622 3019.1867748691257 -1263.6747442308904 663.0558913425479 -1542.1455210160996 625.7138984939269 5.793976409762536e-11 -6.147859998861804e-11 -2.9021923753091983e-11 2713.3773979121784 -5789.916921322659 2134.1074494705617 -2041.4680330606443 4278.156740026696 -1532.239753493477 5.730659002889382e-11 3.903127820947816e-12 -1.6295992333326126e-10 -146.43496632297186 62.606980846213524 176.73917007816493 66.05504369689164 -27.10192657751233 -67.18385257401798 1.1796119636642288e-11 1.2524703496552547e-11 -2.269885668315652e-11 421.6144795402739 -189.5164739847751 -589.6214529568712 -342.0313142823307 154.6566972333367 480.26645511964796 -8.425898867514547e-10 1.3795041498010363e-09 -5.586709480448482e-10 883.6126698579463 557.5394006961313 -306.8396769976243 -376.94107732656767 -232.50589896624896 122.51723392653366 2.9733160378242474e-10 -3.80633025098831e-10 8.650198612958349e-11 -2194.1809525392264 -1393.144303022118 766.8697393151855 1687.5125805763726 1068.1108304653276 -582.5478870491103 2.3780283298080462e-09 -3.5079231186507798e-09 1.0970391262077328e-09
b68 -60.21605225804604
w69 0.0 4.1012332419043673e-10 -1.133791122855125e-09 1.2201472782896635e-09 -7.289813907966123e-10 2.6424032780750147e-10 -5.2620427590439e-11 9.579661890934331e-12 -2.2551455475024596e-11 -2.0858825978788036e-11 9.178140696139945e-11 -3.338167305432724e-11 -4.134483600000804e-11 3.650695843350175e-11 -1.1561817908082867e-11 -1.3845761143291093e-12 1168.875465098096 728.0476336894611 2697.2278712323564 -585.3657508002071 -371.8734484160671 -1335.5437972778784 -1.7770507287906412e-10 4.000966224992908e-10 -3.087634314891119e-10 -2395.451452090848 -1396.1823590736085 -4555.107332166882 1802.2695876936777 1031.636040886132 3270.4616337429306 -1.3269008287963846e-10 4.2564909930042916e-10 -4.385034002574173e-10 -283.17739599533974 34.92167964181909 -4.144805609204334 127.73790124127495 -15.117240678574573 1.5755647652300648 -2.8553548414578245e-11 -2.321060010856968e-11 -2.828466627580184e-11 815.3222787460058 -105.71079298142199 13.827530729695644 -661.4235613251179 86.2662847232219 -11.262987689846005 -5.559615268158069e-10 4.66345712046845e-10 -3.697812455544236e-10 1341.2884311418895 961.1468978081717 1122.6100909623735 -572.1813680195 -400.81888963570884 -448.2441269286979 -3.520100877452137e-10 5.746098041825576e-10 -2.875954682735049e-10 -3330.6782800631054 -2401.6532703588596 -2805.6857451749943 2561.576105638964 1841.3253124693986 2131.321942670036 -6.166941957097549e-10 1.5004317233113795e-09 -1.0786684045971384e-09
b69 58.26907424476962
LAYER 1 sigmoid
w0 0.39232749538481043 0.14295397218439052 -0.1636080551922219 0.20234640756820774 -0.04143026775368969 -0.41461216180035054 0.31721655472273474 0.3716463110240253 -0.5840551760452809 -0.01600772387448958 -0.010241370932122823 0.1114172578862486 -0.3554795780101774 0.2613957676310235 -0.07730651694046708 -0.028091332965429382 0.11908862770422302 -0.13578635357452518 -0.2732116084124305 -0.35847196016290916 0.08044181241193799 0.03883576883983508 -0.27981032709726217 0.514750655831382 -0.12939829395646546 -0.07554134274607563 -0.3464800994527651 0.13631729972834694 0.1436019020566535 -0.10805581330424296 -0.08826685092220732 0.2741985330778998 -0.13239629011009543 -0.19644712167048206 -0.19353142307429272 -0.36897606823537515 0.12132478588147802 -0.1314486913931432 -0.09886421459690932 0.13154176115758484 0.018144958151884237 -0.056738252818333806 0.07306312895056481 0.20559658103007752 0.13701848011731754 0.05656598358442999 0.09997009293688049 -0.2541538049002943 0.12191622830668472 0.008098225648408643 -0.14552424401092184 0.03828872195615577 0.3850537742956489 -0.29181768670423974 0.2738683005977223 0.22836205445820182 -0.14958164322207987 -1.0100859006322511 -0.454820913847061 0.21567583340542032 0.3179872218147069 0.07585062004739358 0.14882807181130034 -0.08072290226379059 0.14823271488837025 0.19051610958334048 0.1624464650651016 0.4758227311855437 -0.0359099442877302 0.07881914674885424
b0 -0.566251243519223
w1 -0.338571459414413 0.12501950669652584 0.07254035094640204 -0.08068371271698109 -0.10209340645850426 0.225742049344493 0.23023202755777286 -0.45424393252039996 0.2169685750969232 -0.09700024888709109 -0.17406035350384494 -0.03506772473161872 0.030096708976454386 0.04852340997392602 0.2197933282221816 0.5430491363372408 0.06834168551625093 0.12401504515626396 0.10493373130406046 -0.14540036185974226 -0.24177587023656555 0.2299684267868485 -0.13807214007624602 -0.24412000473530174 -0.43029052870887735 0.34926425833796765 -0.004724414627808397 0.26068910893802627 -7.133243160751756e-05 -0.09362019868008632 -0.04665673173272063 0.29861803044382385 -0.11346604260472999 0.022757428604748123 -0.1976926202751695 0.5640042541517563 -0.07415220184362521 -0.013814873901845342 -0.10317139795390033 -0.45515604643307706 0.1799803445031138 0.21486501705202135 0.21107493402184638 -0.0663153933794528 -0.17693596238069856 -0.0589378246021822 0.036955792030434365 0.38721630192373274 -0.32759702913431155 -0.2550606697196273 0.4072350526444687 -0.02560699940022696 -0.16809844505116447 -0.03777232547510219 0.19131479402032717 -0.3190874283920501 0.35280484642614696 0.027823080135862866 -0.4591419659528485 0.027886961297984018 0.5463058884281463 0.34376277220197665 0.08447865829434734 0.009567179344759296 0.37824382623012787 -0.08260570574396378 0.08647287539198718 0.15882253495740997 0.34568261136950923 -0.26254796441117306
b1 1.4975783026276823
w2 -0.17431475393104282 0.3189032085269938 -0.7369885864900698 0.08824380546583607 0.17360571288943968 0.6776038392944029 0.15642550326513258 0.11708507785763071 0.4498805617376053 0.11722547455581116 -0.012432175863551664 -0.09873597371896714 -0.01071759482171922 -0.05454363536707663 -0.18759941484062698 -0.20633107326458258 -0.45947540849972196 -0.23628106853052108 0.01096367565216608 -0.14593778349307276 0.20839672936641054 0.3603276441330085 -0.4110259874198613 0.47403851266493374 -0.1901285237413332 0.12110046399758734 0.04678834714250179 -0.11059896627330343 0.006235565587227615 0.26127902579101425 0.11024132307755248 0.19896387954882064 0.0871807238794871 0.37236011033959016 0.17313629571903938 -0.1696916664959359 -0.45249091239864175 0.4057340383204915 0.544046321839357 0.24719299618368704 -0.4807115931690023 0.2450090788658299 0.31012300552068345 -0.3211994184435935 -0.20993960157079344 -0.4060445963027875 0.14294015398509485 -0.4141270338546386 0.5852130463244812 -0.08143295090564195 0.7780743319623189 0.5346226895529599 -0.06144278431784935 -0.027479772246278997 -0.2018760664692082 -0.4265373434832138 0.6704523297976144 0.05134606678283266 -0.13400921823194617 -0.005640842415250292 -0.832179260465797 -0.4756539593572579 0.21031587593205994 -0.03285433824928437 0.17007665988789242 0.4221170844007076 -0.026550002501083334 0.43406005330495706 0.22095377365497493 -0.30214295905836586
b2 -0.24911756526046813
w3 -0.8851573794407832 0.11356401331000003 -0.03425556587880109 -0.043266077457208285 0.06953943257880224 -0.10028971399334925 -0.02453213676887482 -0.17290986524841878 0.13641524250366194 0.12914293166377724 -0.1553839297531984 -0.0005291349909005779 -0.22030108196535308 0.034189579108386 0.006642036812754062 0.13026496491062128 0.04388784641754952 -0.056936986970945506 0.31318271101509765 -0.21631125267669662 -0.027902366458364983 -0.19302274963355717 -0.047474810131744614 0.014806375443975468 0.08687629170566888 -0.009039403656411352 0.06231518761041012 0.027424582789939547 0.01974932810506139 0.08170958355155945 -0.05414297711621125 -0.15980158711655962 -0.03136737882754095 -0.11514857211181409 -0.07612050405547922 0.08714230290739935 0.04829625355421061 0.1873034239422939 -0.11118162197468238 -0.0652468290370328 0.1081442094665979 0.042056953493472354 -0.10667649502050781 -0.007200201152570117 -0.1483068477386525 0.12358856845321961 0.08644162824700233 -0.07466468698150135 -0.03455250216798877 0.005643693258735601 0.12602317655519993 0.23691117657917812 0.04960218434202734 -0.1947216202349534 0.3798370554393092 -0.16467133090384287 -0.21877420133572406 0.2171956069694712 -0.32214975404098456 -1.0170612602328606 0.01090840517234321 0.437158719474014 0.17661257856994192 0.3303943333530888 -0.2413079091031023 0.20776555823261372 0.037878546176167115 -0.14700379165038627 0.4390694361531753 -0.3094984687084073
b3 2.1818524222138067
w4 -0.3519963577761821 0.10585560012036543 0.10520360963421567 0.6073727518105665 0.1567203476757436 0.5932993548740662 0.0020639636964236018 0.5290571892628422 0.26596974285678865 0.3858655167042814 0.002166511792010975 -0.2588311201000081 0.21524920782992515 -0.2083615477720434 0.014155096948665085 0.33214492142886587 0.08505150608891598 -0.6437902624628885 0.15625172503621348 0.1732932284767966 0.08656728052730572 -0.06340637781411886 -0.08001900343296327 0.36784375239196937 0.41980143791603647 -0.2639404136927543 -0.14859362288825936 -0.07904812898611914 0.449959870651405 0.14044290528356299 -0.024033796322305467 -0.043579726394368995 -0.15718027771594315 0.09439475942834011 0.05295901226162166 -0.20410475891730592 0.2424131733044381 -0.08120275119558089 0.13460739545992825 0.13194245865538493 0.07098892944628121 -0.034170528379632865 0.22689050573846514 -0.027609457211701983 0.007053436952584867 -0.13265146269371342 -0.19655739406671252 -0.026607254464528232 -0.2340462567063305 -0.15635889659600516 -0.09438170069388178 -0.5197993015017671 -0.12766719353555228 0.10196928617890932 -0.3594376181271649 -0.23344968667611626 -0.2110758186695006 0.4360477983763887 -0.5820369576352559 -0.019856004646295774 0.2588329667858158 0.2901482451643059 -0.20284879434325656 0.3319388282312759 0.07922597912759112 -0.30755663186285304 0.23617265660948933 0.593732700432759 0.575913799537578 -0.021848639909162314
b4 -1.2037078110110175
w5 0.4295528632552228 -0.7008429022181808 -0.02218094355797762 -0.28850985231407694 -0.009821578972390749 -0.4317714214312153 0.028502998349351518 -0.026431712910868762 0.22898134357144898 0.2588081381551758 0.5876786152214379 -0.20031142605075233 -0.19157078927934815 -0.0563482562478885 0.2251654410528619 0.1381895400990288 0.37139450360968473 0.2202361494073419 0.02324849325685709 0.13635193385784014 -0.24440405207188765 -0.24327958845125386 0.3580755050987328 -0.3825031551142025 0.061072972015380464 -0.03566926298852284 -0.3812180797860172 -0.08989779997209967 -0.07039001514495496 -0.13067127993373034 0.04500479662974435 0.032077219633024234 -0.0757154182160477 -0.22508503766107688 0.16071720589405297 0.20001774248701978 0.47615326350490833 0.24895598410146166 0.10357614918795598 0.06895254059223867 -0.18743609762967567 0.22657143425928086 -0.16407418976874616 -0.14135221630599 -0.17258848994070208 -0.0022153036865334213 -0.39064678219735205 0.29962943485036775 -0.02567107666202924 0.14079594937728718 -0.08948378967564577 0.5217267299161994 -0.04834281647156023 -0.11940855173164587 -0.05041117781280663 0.18057074544042215 0.36131455298407483 0.13819359990945881 0.04157818231687814 0.05780642034355205 0.4126816857113062 -0.15027497602087123 0.08389604601621897 -0.1312283333445032 0.2569529847543845 -0.4191805442084703 -0.28677474317847235 -0.038733861153468184 0.12243862502652861 -0.27763094592902654
b5 0.2688645756215004
w6 -0.46597543714146217 0.1042674923696782 -0.01521388522954069 -0.23105055485024448 -0.2547332645090378 0.39255413030849556 0.23635621104847718 0.3274423442598411 -0.046258523313200024 0.21053553643427814 -0.551836892366312 0.39204893452393935 -0.07632477603088828 0.24764983621440134 0.24955566958355666 -0.0027508121279250864 -0.3088250294127594 -0.34438291686634454 0.3014429215215739 0.2726222825562354 -0.1758938275454044 -0.14990100887653568 0.10412393132235966 -0.6282252748026197 -0.02507358759652175 -0.02502168969583691 0.07919597065548402 0.7198507324534453 0.03106192262233613 -0.005988968615049663 -0.35423610871029954 -0.10142957150882306 0.1712501503477766 -0.25160862005454576 0.16756437633234017 0.15573903959935775 0.028165467885631783 0.25100358502565745 0.3384370165636053 0.14639933071999317 0.29566799286780726 0.0664755266942457 0.14539266885340987 -0.15021293892710705 0.3184633157604517 0.08687187161845882 -0.0024804087151654823 -0.12473180238891013 -0.08995744782076694 0.2527447751409392 0.22454922228006663 -0.04288935894032292 -0.31292628181912463 0.47813955155579935 -0.1612037692899257 0.024472035202868985 -0.5661426140703081 -0.1392966637539141 -0.21648188781672245 -1.2049968757300942 0.8710391722401412 0.3017993145342067 0.010528565540879513 -0.1409340004494726 -0.18573486222911834 0.2610061127120248 0.06315451855843085 -0.4093285007607324 -0.07608971086570936 0.4653777167387674
b6 0.8949715925700951
w7 -0.2913039662153963 0.04362546891328217 0.027511107876615305 0.09341947514320938 -0.15847220180474056 0.39619723904959814 -0.4770198669846957 0.08133492237540174 0.05237235402868183 -0.021720595874079058 -0.27369750293953765 -0.08198124165786358 -0.16329322415620173 -0.1435556243392723 0.04149534612760763 -0.18000674592972254 0.23104631422357824 -0.25428751098592745 0.23959252898703723 0.1187730975532924 -0.30730552593117516 0.10374243340729529 0.035764985971849614 -0.16449848329998046 -0.3776204913465474 -0.06707779290717585 -0.11803410309544027 0.3464338471621058 -0.18717788801294943 0.2995365566889493 0.22628166771262254 -0.055411671080416454 -0.026643313048105476 0.12013386680143824 -0.02466835101162955 0.30238748482540906 -0.2246019915339633 0.45669008302646263 0.17637953849130686 0.287531209883848 -0.09325762332644238 0.17215712715696033 -0.3413130041304556 -0.246778142500997 0.1479704384806865 0.3534972924770317 0.1818182019274159 0.05979418742930902 0.27572981353744924 0.36507404258445225 0.41216373532469375 0.40981547898697457 -0.12975830126299817 -0.2048598646080917 0.722076699616284 0.11001206727259075 -0.24966235336511627 0.027764095367003902 -0.21058745491357486 -1.135297282358719 0.41068817424063003 -0.42650664892494766 -0.44600221494221937 0.05839312957693451 0.01312495349683257 -0.039799617396892334 0.33978963208915053 -0.006006532716000621 -0.006006343923030844 -0.02343353780161401
b7 0.6821658981334957
w8 0.7077690268697976 0.011606545608858593 0.024436258550166803 -0.08716437944370788 0.27399645518417054 -0.38486237271694584 -0.35481059436369666 -0.24896575233433138 -0.33557479854436256 0.33268870916889054 0.2932276350974786 -0.23372589439483185 -0.07717618807611953 -0.24147065321103528 -0.07180720366396517 0.034417830641936396 0.13454905896393868 -0.21489108398391601 -0.08237403539415164 -0.16090531618540013 -0.06258264330797467 0.1527336171533811 0.016593995469100564 -0.037881902186654416 -0.19486429651518508 0.02052874007464897 0.25267986213410787 0.04000242780088166 -0.12266356610158 0.09426928467404147 -0.20811709735315465 -0.1651901269893203 0.07026425029315184 0.04343877359064012 -0.06364551887164803 0.2911226318308755 -0.11427131357747938 -0.0077840014637335815 -0.20140940616428815 0.03688375197460121 0.14859165339041544 0.20664229084441163 -0.07275390055212197 0.08930710542346565 0.032577571960902295 0.1287150597070589 0.17537185948720788 0.13266831930936324 -0.3129911857744294 0.01942469273978852 0.44597008412763534 0.4519322575123907 0.026427399476305683 -0.17497670752563313 0.667898794780571 0.051251716504852066 -0.04763895667719352 -0.22415794622849983 0.03939604200277385 -0.8685381546214765 0.9061377597509783 -0.09450604595890982 -0.2634505367177753 0.04338892608254619 0.4749729864688351 0.2893040308355025 -0.13822552701404625 -0.09327334827305853 -0.3634756490529655 0.48732645321448975
b8 0.4892611798703434
w9 -0.17274108988219677 -0.6360962551240571 -0.20047168562450568 -0.40707078839742517 -0.05165593262694636 -0.5316257742823017 -0.32134498541762824 -0.33743398764411947 0.0018570738935683206 -0.5430242465901349 -0.08791049920461376 0.08694094015063596 0.2581162856445478 -0.2684500403448502 0.42606597087629633 -0.21743986202304305 -0.3201030401323114 -0.12186316242631864 0.1137216906365887 0.05416123199416754 -0.11650144893921531 -0.2544512646482002 0.09947060728268027 0.1637254584523641 -0.08755285442632549 -0.03727738980975971 -0.02467504100811173 0.5620974388879187 -0.1355214417037741 0.09048518707965207 0.012664695986048127 0.36793508618133464 -0.001535809357063529 -0.31204506469780696 0.061327620747771455 0.01431939646071184 -0.10086998254854207 0.0941359375348555 0.0478068067635125 -0.02323726829296693 0.43924871771293617 0.09110673423260263 -0.12336327845112595 0.006308656561423611 0.06239487454639266 0.1252943213278241 -0.06719983042408822 -0.1218884325459146 0.05980432797514601 -0.07407480224816525 0.21195710607729135 0.008713231887194906 -0.1510649842655739 -0.13912827124021007 0.5306559426877663 -0.9352646912247301 0.14857539449785145 -1.0931445376223219 0.43018682998374463 -0.15865361349499976 -0.866889770978048 -0.028613300226547244 -0.1817166418972079 0.22894166165114752 -0.32910905069735497 -0.13166939409818187 0.31466982325153803 0.36871816635461574 0.2503521452782647 -0.05178254624791141
b9 1.2930678741026516
w10 0.17637603119792608 0.2143148444117837 -0.056965608774419876 -0.3778966863152743 0.4375914228958429 0.29373425800815395 -0.7256206398624371 -0.13399808047112705 0.29963856012282675 0.10579342011564752 0.3067865252301608 0.09742576175948636 0.39670738326181215 -0.2717819193371929 0.19875407566854678 -0.02448078629204274 0.43666842342969237 0.013615158355051825 0.2656198938004139 -0.15608061607852017 0.013812027963966144 -0.23887339588950174 0.3070283441319011 -0.4736030833248754 -0.0374802125849684 0.19606034629504354 0.16748136952990428 0.10816847329085685 -0.03789949731252278 0.10097496012221961 -0.07685917209814096 0.027376349002612394 -0.19433733740020218 -0.19665010775163264 -0.1544663593586582 -0.2145053655790358 0.07007765545371795 -0.32742467936952546 -0.07085338900830665 -0.14543055042671588 0.008066848490929002 0.30947510144554935 0.08865474816881506 0.10621693276583634 0.14344269301892126 0.21785387683367868 0.07283384456718707 0.26909852114599275 -0.28676951396605616 0.0011069315167908794 -0.2705806095250117 0.18299163361596052 0.006613163341604699 -0.46177912677891747 -0.03695178788765504 -0.7945828267395727 -0.34929231646091835 -0.2559234951958901 -0.5333674061001434 -1.1214586541255176 0.8525934856239058 0.283630276342452 -0.12055494169900688 -0.42934937805863355 -0.2506986466648235 -0.13197719277567277 0.40701016563677767 -0.05338603785739423 -0.09350408567000233 -0.02481078783171436
b10 1.6077867919620663
w11 0.5679220101643638 -0.023800614589038704 0.118900993756464 0.3823976513735869 0.10337884514966832 -0.12185196243787534 0.20726486993008145 -0.35455463511571667 -0.3552865555516872 -0.5716221784476323 -0.05749600775522399 -0.11042913057915514 -0.33383941927270677 -0.22150389922256827 0.057145889571770137 -0.37155466587407365 -0.32573440627536626 0.38079157196980484 -0.23857753992166833 -0.3402866999508746 0.14942115865907094 0.45770823772964336 0.4109447759081238 0.4771826735403855 -0.10791907119535381 0.2704462961642781 0.23718715265694781 -0.10991044273356836 -0.12820802704964404 -0.09495700769960908 0.148197119147893 0.008303536410573917 -0.1175197352609057 0.2926530127786308 0.008255967713028795 0.15071458189825773 -0.22774548753763166 0.13139718701809364 0.04558999876449241 -0.020026889440821934 0.22875497742378206 -0.44445178063781215 -0.43078666055755893 0.08399532259535603 -0.04246000824826196 -0.1487528506966576 0.10725579662622477 -0.13618255364315524 -0.05775921805125258 0.12855732463954458 -0.20627718133390274 -0.01853186755617471 0.0018482841879261364 0.32313078922549804 0.37864534466609145 -0.3257635915855963 -0.1612323734583645 0.15862991033352014 -0.7771461763892583 0.19357976190262488 -0.23875482248082167 0.13930271229952232 0.27402981517767255 0.2830580811585555 -0.11928512016871957 -0.05916552111305089 -0.12219262815799496 -0.11852165782072457 0.2696470201490416 -0.1543454422477659
b11 0.44985181505236294
w12 -0.5533226893909726 -0.15826529609635603 0.14380070506999768 -0.014735341957780753 0.4975269699627513 0.26966743376284497 -0.06512884085842564 -0.14709166168139545 0.1918638698870349 0.44343371608109633 0.07585940828992226 0.13445269019956574 0.4412856134286463 -0.21765527217567307 -0.14769554399214202 -0.07741393724466636 0.23067807218098113 -0.06696717406518565 -0.1928121255550877 -0.19773280231680318 -0.036345620403765405 -0.22297623413081782 -0.141652659272277 -0.2685134588653019 -0.4128057744909302 0.11596634070702201 -0.135885626958759 0.40217272824889205 -0.12131400505107809 0.4167518529363618 -0.25686254813727594 -0.15816533042839356 0.12818916281732012 -0.09278925047532419 -0.4004786228619531 -0.11923489127530107 -0.04193026888346258 0.3380514582795676 -0.12129138762346026 0.015574663345928191 0.13426462019057883 -0.009540819147524462 -0.1338528790967965 -0.2656477903666748 0.014550122206548362 0.030091473893889928 0.2042901414343499 0.22424082963763128 0.14649449230531483 -0.12234695079736668 0.18884313106018197 0.08356837905924683 -0.3162911859184652 0.11596619064022654 -0.05034994547063538 -0.16634239754226166 0.2140541684511959 -0.020694855562974315 -0.11416895732566253 -0.375635739873812 -0.04494666154804733 0.233853722405177 0.3544479655251188 0.01944393869398363 -0.01949234277680476 -0.588777249098491 0.3552013074836541 0.38593562791548086 0.06738776610012989 -0.44789167179236405
b12 1.3674052862248605
w13 -0.5023967229680633 -0.2554351746331466 -0.05891473297846877 0.2320614874144891 -0.0032004027377085507 -0.08023615836109567 -0.20328200807990232 0.013878125451589538 -0.23512523205872649 -0.2895119222895698 0.3157697917294797 -0.07593942340580548 -0.0790022667023742 0.25376127114320873 -0.3408131584094985 -0.1684888938661623 0.12613032469724417 0.009896694151525455 -0.5854073279522694 -0.15189261375923274 0.016018315084821714 -0.3185941819661519 0.16205819750090328 -0.5094873120697474 -0.0002854642600102986 0.2991547454003027 0.29767129567613276 0.27107481061216604 -0.12927165014091682 0.013441855385308643 0.2681467315900966 -0.0732808805984616 0.23225220509538533 0.006218696401416492 0.17987545297860288 0.14421574411179658 0.47883581071258524 0.14219489246722686 0.01286882883428847 -0.2102415763459113 0.12670468288475664 -0.14489351539785675 0.05287593235955771 0.07612753635719828 -0.13708189102453794 0.0008000054662629531 -0.08437234149718627 -0.042022655698002724 -0.11420140680004 0.04365771847857246 -0.009508228691301386 0.008631619004728775 0.043124756854440276 -0.0649064306673042 0.4967668275641626 0.7775567930864891 0.15813332212430378 0.08984781596528267 -0.06325693896823689 -0.09028736879703121 0.8255455490283808 0.30997635320049977 0.14451617363063068 0.22820492388458888 -0.4678718947783261 -0.28501023936714115 -0.19405329104115873 -0.1560376332515445 0.21309502333443045 -0.02284747000097931
b13 1.7407413946699144
w14 -0.0989209215450173 -0.09437510528206268 0.05391472084989875 0.41568388420422914 0.4073423756641197 0.7323061868706461 0.3287290720297862 0.36467472535172535 0.27097991803210963 0.012934426795536884 0.03633053401677955 0.48762409253159394 -0.5137222908620964 0.23005179808594695 -0.025048145684332036 -0.19575608988077828 0.16671395091453428 -0.17916877899062525 0.005459678311557616 -0.21479063243374114 -0.1741314730689988 0.057614828533783205 -0.22777828025740565 -0.4527352201237235 -0.0810693196823188 0.12768097426572164 0.45447012923591457 -0.015818190866617832 0.1919572983940216 -0.09952399542238807 0.3385644693746871 -0.388057987992942 0.054309001960176975 -0.26629764193602184 -0.2115233354731643 0.1245718977070359 -0.4275344874499293 0.14405193313727285 0.10447575498236739 -0.36083708249849455 -0.048120160332983275 0.2933737657453148 0.2453953030500965 -0.09223432952627275 -0.036047294677747775 0.2515095994659937 0.40666368370347505 0.15689190762511057 -0.22696545548754885 0.11663545384120345 0.6530084367263547 0.18129219406374442 0.07434839288356869 0.2674708998189908 -0.04346545290849184 -0.02638355723729826 0.3772687341543288 0.2499414564257249 -0.07503810880426896 0.6073522786573979 0.3605278691607773 -0.2884021185309782 0.08361035836621336 -0.27276969285996605 -0.22162361680513978 0.0043844265451605125 0.2389017623902169 0.1207774946187157 -0.37178018236216315 -0.3167688641180859
b14 0.703886491501776
w15 -0.701584329500595 0.40705302461815024 -0.17623837689960573 -0.20027419664302895 0.40424125956720547 0.19679578988677532 0.05616751752580539 -0.09538612550805496 -0.052709452024030004 -0.04379819394939444 -0.09482248843854726 0.12543991208888874 -0.06850642573697004 0.22829574690316085 0.26606543431171537 -0.1594466630655319 0.08198886116956956 -0.3196076138405306 0.017903999335294546 -0.24998110083230002 0.04965208913099835 -0.22720301954805389 0.102820044580654 -0.1356064775782393 -0.08001932464593697 -0.11045023759955622 -0.042480821039532726 0.21187905717832992 0.06696855264655681 0.2658715401690669 -0.05841910622866915 -0.16206932978721914 0.03564962545174689 0.03267502721940241 -0.05351678038826388 0.3027357030860217 -0.06397698950664792 0.2019104385418134 -0.056108461645640935 -0.06819623665763429 0.14035947871714527 0.03233914622800448 0.05885606796089393 -0.09186900567821749 -0.01343945781148003 0.03319480862915318 0.21628864860110647 0.19195371996791108 -0.13651206248421124 0.19163124257515396 0.1515360910067532 0.17777674601603907 0.11589375760358989 0.039267235218743424 0.612655453757125 -0.31410067984197987 0.3409497106998207 -0.3017521816422659 -0.16693730414586608 -0.33233574624878004 1.3858029495461979 0.008209775303616535 0.31446151453299515 0.17488152386372263 0.11950730904487944 0.40793237340973115 0.1187512564667888 0.10220087229882846 -0.038488335514466086 0.12834607929698652
b15 1.4525802620570867
w16 -0.29936694717077605 -0.5584697768775422 0.012861092382148562 -0.13846084176692242 -0.038752925195195465 -0.2627757020700693 0.0696803053001715 -0.4077977599021131 0.06487915557195426 0.01891788509636724 -0.19290975858130685 -0.23446218867745955 0.1349549650231437 0.33466218876634796 0.021927536148719395 -0.14294486900251874 0.05780078140661702 -0.07971845590904594 0.006009964571012774 0.28791767946755353 0.02291376016560236 -0.15144073437757052 0.01621449515237791 -0.4852462918817163 -0.014761627626269893 -0.13215140512961793 0.20000382134247052 0.07871875972994166 0.14162677053352038 0.09489165802572982 -0.11928156854906087 -0.038841119725406305 0.08554673096373057 -0.36221649082423885 -0.11100858160961004 0.43599064831649215 0.13735039120501233 0.09907670305501644 0.005391940087836998 -0.06110361485153797 -0.0978815360607793 0.21923228678287357 0.08295777033791367 0.19421373110426268 -0.12568746618228524 -0.0640782694553838 0.1951018323119958 -0.07102908648416915 0.012781128210739123 -0.29056121741457164 0.2530168370765436 0.5587708166151996 0.0648941976650537 -0.15560526435059835 0.20364097273919135 -0.32343221290663277 0.06681768430806098 1.0978128506412028 -0.12636671474006564 0.15151499520931216 -0.10792285649333219 0.02619268125946581 -0.20538973651540463 0.23844544607122495 0.4561631642261761 0.4607766962936758 -0.3557618381426055 0.13317443492380235 0.48713170938370726 -0.29944958545383016
b16 1.2783319245538145
w17 -0.27185652727455833 0.1434560712058902 -0.23932376405657743 -0.041446833610980685 -0.13103049503257136 0.22215149714291774 0.45588856178798864 -0.267090410931086 0.10285226953048601 0.5854373152250125 0.043572427527460766 0.21276018949635864 -0.08417470493846979 0.4649762722566213 0.1891737950287448 -0.07542061038778929 -0.23252830257666096 -0.20353667085795024 -0.2691595299536154 -0.29506757385058796 0.1119620480177441 0.1519240846732825 -0.0746474017183959 -0.45242711800115804 -0.024687410615026672 -0.02001112237825695 0.30065099082888047 -0.2107780926129414 -0.42483513231415815 -0.12480582111966092 0.3929416243203547 -0.056157024599870105 -0.08297179019032852 0.17735909410212358 -0.33619034398224384 -0.1367506516625527 0.3130486599989019 -0.22077765157551385 0.3262483507295225 -0.12402944370807333 -0.45145073043295647 0.12404021881184131 0.17838471558224586 -0.23788431448809635 -0.19910070464198118 -0.16144881540386946 0.16759105055024642 -0.17969070528595268 -0.546301890418101 -0.4474955356938567 0.2763616789003499 0.2747594907000802 0.14796378953402975 0.1829557291821091 -0.10538114466063868 -1.0674497598201942 0.045200744603940454 0.4607701424945007 -0.1434432605528055 -0.6028748970125318 0.027050871901381026 0.053652887970081845 0.19714125307156313 0.27649032019785647 -0.19561451967744092 0.5068120917235119 0.24899070205663643 0.33295594351714536 -0.22261387730855542 -0.11912729817010631
b17 0.22864044224070215
w18 0.05117378711908085 -0.09126222026302556 0.09366036855734433 -0.12317466789051712 0.19499132929626087 -0.012893895640515879 0.3601386826228858 -0.3177733582330816 0.09690065658887027 0.4244829597939696 -0.5775727549218806 0.4519027224149257 0.028191173279622762 -0.019367624292057035 -0.22501837486437928 -0.006833650333600718 0.027319998345112066 -0.03860214540739259 -0.009507225496584809 -0.437460558969045 -0.17661430122227764 0.18397206916354325 0.30329271784687756 -0.6373064655097802 -0.5197934769254017 -0.03267511669881441 0.28047157600454475 0.6694392067306437 0.17306294204098785 -0.03822837676388622 -0.2668339529957202 0.127010326901475 -0.0005337795953667975 0.10670316080366796 -0.11271220488499062 0.6214236615207853 -0.1513289357124391 0.18991708817971711 -0.17484519577127275 0.08367454853383079 0.17953716396427696 0.1052461816821642 0.207765400907237 -0.21735621739994365 0.09577827891897704 -0.02447227393881606 -0.007819462439284379 -0.2724437734198805 0.05394058509434114 0.39172828397661874 -0.19945091510560858 0.03618872338752463 -0.21622705146888796 0.11633808515864917 0.5397395057267 -0.6573812130129781 -0.00944693743110892 0.39424144124253657 -0.8472733965316311 -0.3131994549608158 0.07654693091197377 -0.4377349965384265 -0.04927298327621405 0.11482286773989692 0.32700371106835646 0.16750358393823328 0.11370578624541912 -0.21563933893935053 -0.333666015307204 -0.18113933362334994
b18 0.6367083738539955
w19 -0.04595847376187698 -0.09767325006788814 -0.25344526191219163 -0.26438563196639553 -0.18872215760340694 -0.35863385513745494 0.36667069641692235 -0.6567898771898835 -0.2745804275987819 -0.16876545058653275 0.041093379293277915 0.3879301070337879 -0.5165249907682794 -0.19509730104710565 0.8245772156281802 -0.1934368747488285 -0.17047438503259166 0.07881549211324315 -0.20906361741271257 -0.22572750197090852 -0.5448756185082188 0.42727005574092064 -0.5260375365069686 0.051427563471054254 -0.12471556443866733 0.09611135680726395 -0.44445188970738997 0.20996442899885465 -0.12577430580594168 0.1426434603373118 0.08565325736922937 -0.19126523331277756 -0.25102374717525 0.10985918695457393 0.2054106517852295 -0.03891936270161746 0.21152794579921436 0.3285700928217976 0.07568965862990924 0.2504103956343766 0.12183530484760834 -0.37319852889211075 -0.12554845583925903 0.26096085997534235 -0.15006953770276144 -0.4060980046858875 0.020193230203591966 0.1552956701066128 -0.23895032542588837 -0.0066105837211711095 0.37407829776552787 -0.014172283628229925 -0.4321898743390863 -0.13392918978162835 0.27724165017107316 0.38343217262012497 -0.3001041812779875 -0.011621304855238011 0.4965776353657916 0.5009934475611718 0.2829110294555884 0.360086594903716 -0.26551440626019396 0.3696983573815345 0.2762575569632511 -0.3599319958065868 -0.1055995294639975 0.12692992365924108 -0.11655540458536684 0.14842211742285313
b19 -0.7100703658067786
w20 -0.10052948630158094 0.38801367290212374 0.13469173959704844 -0.22723332206942637 -0.014414405365277933 -0.32899082297599946 -0.0765348547531337 -0.11754416256506646 0.25639796821173105 0.021762325990177335 -0.24468441279890488 -0.14072920891436108 0.015081514144559353 -0.09086945145651622 0.08859376489650977 -0.15705713871272264 -0.09954429648563295 0.14131765046199357 0.330000435132047 0.17657674118835542 0.03587186304128573 -0.1649247121996864 0.008497138299430815 -0.15014182869445084 -0.14293665212225967 -0.07872507093615347 0.03850203883694582 0.08102085635397263 -0.011032326041196671 0.14086148691625427 0.0969471236889747 0.024621923091096072 0.03385178665042035 -0.15472093513985252 0.044723806599304604 0.18738135813964393 0.06348454849027296 0.1762433390209849 -0.15695752214676312 -0.10657339688357673 0.1692285752597698 0.09782370410049206 -0.27481541845978624 -0.02584058304639596 -0.022059794610702236 0.10182913127186255 -0.12307338512518547 0.1745574449937718 0.028206685907215506 -0.13455407003143696 0.2979774468808826 0.24217414293892656 -0.11206629280720169 -0.02070553125910035 0.12118268546030977 -0.5055647147554149 0.8615191216143541 -0.04032149182845758 -0.22583071839485813 -0.6140195363992678 1.2392183700649397 0.4534461744827976 0.010031265480207436 -0.1270546372442434 -0.0777177547223492 -0.35520026094178203 0.13707103349709038 -0.3272931833420121 0.08703696572155395 0.40885359419172623
b20 1.881617497223857
w21 0.03907781680693702 0.38401032959423037 -0.2711607423818278 0.3072141593246878 0.547866937505853 0.5065908014112568 -0.14759570603216382 -0.4542055988105768 -0.03895640397211546 -0.01283728630125854 -0.11974562258333063 0.0692263525197283 -0.0994826099416541 0.08200028459466431 0.11619018632322596 0.016818278692157372 -0.09272611256475603 -0.3678027263663982 0.1890180041149895 -0.11040552733521498 -0.003793524813568144 -0.2901220644524562 0.07230590941111818 0.11289290208919367 0.24630661968250261 -0.039182655635435985 0.06440753875295464 0.009921624527401019 0.0057619790886206355 0.3493557389854583 -0.09066223848454591 -0.22431479955000505 0.1267124064758811 -0.3212152258915717 -0.17261206626425468 0.26213694897468864 0.008997258619653992 0.3003368082988861 -0.09923267991706353 -0.09131587922971633 0.22650781204080497 -0.005063518252129605 -0.1498355888387115 -0.1190554249225549 -0.23581051737536485 0.21322183811319403 0.15952155663472642 -0.016606329152432944 0.10655393147451465 0.12147667313216116 0.1401466372715927 0.16955830451579973 -0.07727865917513355 -0.19420128036230527 0.5569426179330682 -0.34238347391572327 -0.4031041818000367 0.07565281311445826 -0.6720915080663658 -0.8260457088301981 1.0638134023366952 -0.4325928191060446 -0.13784423277439645 -0.018549036772876604 -0.23205334253432114 -0.3643455158521794 0.39128965779611385 -0.4272784612313905 -0.1296168353419352 0.5931009711916485
b21 0.7186847651729783
w22 -0.6560783258810471 0.23100993298474815 -0.33747369622728846 -0.07539369872427665 0.13560286586680106 -0.1884504522677695 -0.3766235055068756 -0.30525521534733063 0.06014295863235908 0.0036698066483736376 -0.2697235731652131 -0.11298260697382219 -0.027283589069787454 0.048389112869067614 -0.1459295962028048 0.1055711954373671 -0.34035281836897435 -0.17187720559860256 0.04870272622476265 0.003228571795782435 0.09954295871574353 -0.2738110332765278 0.6476370914377109 0.0908185942210368 0.09823486537784522 -0.446273882954337 0.07385312271121645 -0.384113394710132 0.32745890004605555 -0.014751930095456538 -0.018964009219324198 0.016899626300515704 0.12348394940515872 -0.18337241414468197 0.36221240031236246 0.12651459520318722 0.4338006691481175 -0.04240472763090327 0.09431421571858534 -0.023700528004404926 0.23905705180011438 0.2859052973463639 0.025485099380040153 0.15771122420199496 -0.16898448093193186 0.002358669054043841 0.2160752759695814 0.1194705110547351 0.24890855946859058 0.013766768954970114 0.14156807021723813 0.18068496531922432 -0.29475701488170925 -0.2610042112104129 1.4297177333321947 -0.2731822114998554 -0.48144159713353163 0.6225279722923633 -0.12797909430872728 -1.2690741000958126 -0.3592420750481098 0.1813479459558386 -0.31071124914546727 0.31767281929255997 -0.315728581731283 0.13928789894638757 0.3818381503609197 -0.013830698510971495 0.21884270031566896 0.20466880452635963
b22 0.8443108016310068
w23 -0.8890472334171848 -0.3381582512064528 0.004885011008578905 0.0930983715282389 0.09361365366625346 0.22500551148827522 -0.2526555097177981 -0.28811313537137656 0.17816379441277144 -0.05803679557412487 0.10474265754493138 -0.08573817157935139 -0.08377192530988885 -0.020000899375572395 0.08069391466578883 -0.036389886379191966 0.1287880512997218 0.0766429770397696 0.1531157763236509 0.05925438098725496 -0.012081053997899148 -0.07224490091684703 0.05205175667396455 -0.239260458503673 -0.1016437294804967 0.07855061563119416 -0.1609877772243335 0.24010038516440835 -0.05924900459684995 0.0023154313160051406 -0.07718197347614374 0.08170190859815124 0.13528973365935143 0.011277375680305358 -0.18828616745252844 -0.05619474276428067 -0.12389972416825557 0.0420050131573899 0.04838460516967599 -0.019108445388161765 0.026642766944412255 0.08410708820256192 0.08588547213511945 -0.09632065761681377 -0.009611003752112336 0.13214758076321545 -0.038180342811184556 -0.0716918260603628 -0.0254579557678361 0.13736602974902562 0.06697436539774357 0.04882911155601499 -0.11577240765622199 -0.1956293053433605 0.6196118396656235 -0.07101017549889949 0.380979713387857 0.3749846606151994 -0.00550308725107673 0.5100447249265792 -0.7546274825784081 0.4065687171551955 -0.10011411741400875 0.48526621479441 -0.3373518550814216 -0.13851245437994536 -0.26443267863552883 -0.013059980486595617 -0.04946574612998265 -0.3466805714359412
b23 2.5521877616830677
w24 -0.008046713396748477 0.5433460926511011 0.16563498049744174 -0.06056671698437072 -0.18665996343181607 0.02740119325012425 0.27798943185644925 0.4657053036161247 0.05372464988953029 -0.20796750945704398 -0.18336333663001908 0.03774878098058462 0.25776340106252765 0.12704195871400137 0.15853629441255923 -0.07359335565343099 -0.20098767908726864 0.17547963850329792 -0.23682858816134517 0.21005514535874859 0.049933105397385456 -0.05042253805534731 -0.19737219551890076 0.23495340200595086 -0.12574786500220353 -0.1451263960507146 -0.17950384595854382 -0.12877575058148813 0.03015319815088695 0.09413241008888701 0.04048476469756872 -0.019599956704633104 -0.20485978696890345 -0.06672050313686197 0.2476730685824329 -0.009180896553991055 0.19743817953507575 -0.03900416606332368 0.04380105447829574 0.027118336436449737 -0.03132906885549696 -0.13215046318471063 -0.1598630738545202 0.12267588287560852 0.0903999298012086 -0.06766197297571408 -0.12012255538854005 0.23664721675015069 0.09562314247593466 -0.2848086180460727 -0.06669787690010351 -0.050147187474436625 -0.05129248429839359 0.013883849915458792 -0.8822935203597585 0.5537078697993754 -0.35290872137774687 -0.24590888903989155 0.66344519830461 -0.3764971417042041 -0.6293450562614015 -0.07269240030620047 0.11627867717160996 0.114759791868857 -0.2613581737200777 -0.1685291733494184 -0.5506808454846394 -0.03133099206116627 -0.4563102145828895 0.4680333391807289
b24 -2.033574219259023
w25 -0.5929890094255649 0.49170605843885257 -0.016201870249209126 -0.5873727521502439 0.18545812913147577 0.5928881413306863 -0.1407153739587817 -0.26348543702987526 -0.2539022406000382 0.26142510406164354 0.1197931056504773 0.024163027082921118 -0.3780860675946736 -0.22468527315640022 -0.2543945186550735 -0.08089873304072089 -0.0002855263409305807 -0.4525021756363739 -0.02571719953166205 0.11289202699604411 0.303195848881515 -0.5710633191663046 0.3598408425444314 0.17954573478053523 -0.31551106815877394 -0.020285391861853387 -0.04377439528900495 0.007759948109910457 -0.04532780618583393 0.3957178176960341 0.18408319317737099 -0.08411500580937162 0.3757375996284763 0.0916830912389354 -0.14455299231801436 0.03214055180321471 -0.1689247748254051 -0.2423594778012293 -0.3405799996480782 -0.02155383647378125 -0.17665595943264384 -0.09022780677590092 0.26583018234916633 -0.08544473928846354 -0.0980531624065382 -0.06333509912985527 0.0974459484792799 -0.10679300927436639 0.15154894277410388 -0.2730635388825758 -0.05774797169133223 0.09784513044026069 0.3541254717518388 -0.45137707907426455 0.46389528655662204 0.47449420962894673 0.28134414719320006 -0.6960125630660982 -0.2729950746839584 0.21361049878887522 0.9519654316534955 0.06512549706114688 -0.2233336535987437 -0.45171751744098443 0.09917878484305417 0.05749715970601178 0.045099962166375046 0.253118208051052 0.4262912063731432 -0.42387835355323605
b25 0.24071371431134042
w26 -0.5367271711795849 -0.06190132459848514 -0.44356206574374 0.007404897738193677 0.47525700565125517 -0.40372200667475366 0.03727810093550488 -0.9014145080496099 0.2811529001546856 0.19202965251719803 -0.15538884217081947 0.1258261751448746 -0.12812924221363553 0.20653917347312012 0.31232618421212943 0.08727654422735709 0.29594437644057203 0.27092888124507297 -0.15369543082583073 0.2732115655645029 -0.455730710560318 -0.14055302193384414 -0.20759224553599834 -0.17580157713983718 0.2599464933436189 -0.08317643120791718 0.05667461999978486 0.21311915892147465 0.28673887301398315 -0.2079459583771574 0.009993507448980542 -0.38290348306535904 -0.2531990880397095 0.15092104953115643 0.32834449415021816 0.05755158273121499 0.19081490007356677 -0.07995048491670774 0.3190825643834752 0.35332070476510946 0.35779912843880035 -0.06204715518002555 -0.08886570317558594 -0.10062313677761418 0.4157477056926564 -0.5025775412864423 0.2014091871034652 0.20624064620064322 0.003956311219021371 0.28666776966149404 -0.38063414311435495 -0.03485986142716171 -0.3545042417518722 -0.404268606480723 -0.1706351392129183 0.13765934075820294 -1.0729061044352028 -0.14427998988918092 -0.6767258482891246 1.2115210154348475 0.19829039741131999 0.1863249786636072 -0.528361559390239 0.18115348016068666 0.020408649749381197 0.13163494772541998 0.010880998507386308 0.14642797069741706 -0.01302929601397213 0.14179930216990794
b26 0.01601054897619797
w27 0.37567835998953186 -0.15434354627282004 0.4612988293589452 -0.02257643992792427 -0.32796139823254167 -0.49220736637516216 -0.24652493580913645 0.27282753903688384 -0.032336998734896205 -0.11525390843437068 0.16940343585303538 -0.4339806260510949 -0.0010267512368248688 0.16496002812458996 0.24367090868203736 0.23754745294204865 0.19282695869080016 -0.1541065698329994 0.11730711970935907 0.2534813716527813 0.09998778271076404 -0.16045430808825417 -0.20958296249507463 -0.2366228690191423 0.1993152686060466 0.16176682130444495 0.626362782468357 -0.008114143819814675 -0.04743261406220165 0.28086207124844087 0.026876931581744375 0.5751692819072166 -0.3666233080500245 -0.4749448490944835 0.17689917166155494 0.2854144581779919 0.37193850432423187 -0.3791448950798754 -0.07324590857018881 -0.26750125630698773 -0.07064725671198208 -0.25447905415044114 -0.19266408604119395 0.1775541022287874 0.15621834376832874 -0.10061181991770042 0.0036291177914662184 0.08561322110332831 -0.23542836330008712 0.35292099889259115 -0.4529900452159512 0.19993148532250465 -0.03202665358364635 -0.27081301945704095 0.775125493588642 -1.1146004788014192 -0.8708672781835415 0.1082985485334535 0.15140116451324698 -0.26733948202396035 -0.9461552589405393 0.1768179657725925 -0.09765579646060833 0.09141313374569365 0.05501684596718882 0.4236017493450516 -0.5946985843002257 0.2532697132210867 0.21549550048033647 0.4241486155597508
b27 -0.03636127847224739
w28 -0.04567484767029775 0.03051338732270021 0.44658289481280844 0.09350513580075752 -0.2770130360876382 0.272873386313807 -0.0816661720079388 0.33419555352190705 -0.4918939186184342 0.3248939747638608 -0.39825014946240395 0.0847879933114243 -0.1696974029639042 0.08384416750869206 0.5308646998178821 -0.020508610816251376 0.11168261238997265 0.030397161338758607 -0.06076747078306788 0.28361640605411936 -0.20018448907473782 0.14561109347434498 0.08632649576438385 0.3085282773407811 -0.1531761283755498 -0.011691148383298383 0.023223705476763234 0.5754479960148227 -0.28295115846391145 0.3033835477263961 -0.5091013717207635 -0.2154622018469665 -0.28566484066932507 -0.46882313502490797 -0.4721669710342601 0.1021783175331987 -0.06874651510869027 -0.08805526140396787 -0.35106190113865743 -0.06331886100885842 -0.07317057272572752 0.1339886198100391 0.02214346102743486 0.2996665324986387 -0.20782147205169382 -0.45062748804723524 0.3812219342828368 -0.06498150959127617 -0.3391364703761582 -0.8090450447060596 -0.15581804179181433 0.08656013194565466 0.5523034453961002 -0.3072735350401227 0.04145928629219206 -0.41133282893778245 0.3614464312437314 -0.5187134687478235 -0.2533893407898325 0.9992633114527095 -0.37262077873007005 0.374302944254776 0.27279695849861824 0.24709265588832002 0.28027461134943776 -0.24803779336488965 -0.4569538416999313 -0.4168137140821163 -0.12455952593998888 -0.35096663148366974
b28 0.2899688574005121
w29 -0.06267345430151382 0.4364442903896016 0.1107872139935729 0.3334619956415094 -0.32989312316742736 0.24122472784525895 0.22849823666932653 -0.03804475501336639 0.06661231410248372 0.4595160833922757 -0.21472376992416872 0.35502282813557046 -0.15050720781339635 0.35066482178140523 0.6090737675597392 -0.01719430039212534 0.047616422521488386 0.18377809922669244 0.10621950567519478 -0.1784134423881616 -0.04115852641378752 -0.21068175887105098 -0.1557434416238427 0.11144578509739292 0.5385889640325993 -0.07732729652970442 0.3650851407096402 0.06700463351987286 -0.23977385203232052 -0.4162337844942703 0.01905993058632692 0.30324591106735493 0.38514001010674126 0.1988965326190889 -0.17472629748833404 0.19342486071101922 -0.42570741871854056 0.08518191400151116 -0.25829041182142415 0.02509285593767112 0.037496951929049095 0.2708616154812263 0.004240718342051922 0.10845679444719303 0.08306234774787155 0.11942731281470262 -0.13714153517313496 -0.07600849039704796 0.08286949033813831 0.21924985694898538 0.27534494146888405 0.09055093592467338 0.6844540305716268 0.07395363858670256 0.5726737203405454 -0.005076150280854677 0.4362944049609255 0.11936874822256148 -0.29784578013214147 0.9077212765502051 0.15573474733016004 0.14390774402271653 -0.1797386408487598 -0.1687567421048579 0.13025518291666688 0.031219499338998383 -0.12151588064640617 0.25945450918090246 -0.1222797362575844 0.11847131695577567
b29 0.40728460688616325
LAYER 2 sigmoid
w0 -0.24888399870226602 -0.1843763421880825 -0.10929138512984556 -0.8805637060385529 -0.15480118045568478 0.11855406001719498 -0.25925399784559033 -0.12432021681640316 -0.25216556853951916 -0.13730620230340007 -0.08749913007994027 -0.13786273459325346 0.057229127498479436 0.02334580117425752 0.05702102401027543 0.3133007374147069 -0.35197200523759553 -0.26401297219586695 -0.16612758373965994 0.25923370740653695 -0.03814902736492119 -0.26943605154615896 0.4570850360839035 -0.4650045658244567 0.3891638367315432 -0.07046478598241941 0.14679341203217722 -0.09782382852926397 0.15010359101325585 0.10954183553147537
b0 -0.1554562866040744
w1 0.17986950974428748 -0.4034250576934112 -0.21314450785391756 -0.18216217313117744 -0.30223916287288183 0.1697927577563422 0.14742544034276853 -0.044491330188026604 -0.058080681330706714 0.6421239095824023 0.27525049619550757 -0.3822339710357121 0.3005500720500478 -0.2967271675395368 -0.2960292311946554 0.7381165837036262 -0.27259839202261293 -0.03610891631886402 -0.236094039663863 -0.5003574546995092 0.15416310243736012 -0.47760772241556904 0.11939079248232012 -0.02511643150813507 -0.376892502837378 0.30250722210517833 0.4816266732116332 -0.5135318366434439 0.12332320710590783 -0.008525567272893081
b1 -0.13775444419540597
w2 0.15665980590776576 0.18888322015399414 0.4100595499864811 0.25969856090704907 0.5091689093568972 -0.15199599449696707 0.7927475205296088 0.62359615899749 0.4340612737862577 0.05410409332973793 -0.613808245095455 -0.3462233354801946 -0.1746513732695129 -0.08169527920469834 -0.2817723244677847 0.2930766171976678 0.19907408446965624 -0.7069281843294655 -0.255785568746311 0.2914366427337542 0.033277404450323386 0.4245691124472463 0.6885607001141667 -0.4010277558347584 -0.17817646501573356 0.6733598947186893 0.14220576090251547 -0.08716405332016348 0.27464258522250906 -0.4103268669816877
b2 -0.43285984934764854
w3 0.047579756731194876 0.19433208948110842 -0.20311363779799918 -0.006260785888530486 0.4304390249251558 -0.01065919456400675 0.12001469879211119 0.36739871848621336 0.3173413208595095 -0.43041294591524537 0.21468098829727536 -0.3573402708276544 -0.3183153996547973 -0.17164336618396836 -0.2060047430100862 0.48403337080323433 0.24777213135762374 -0.3668701699617951 0.44391409937607756 -0.6157807288596031 -0.09321911557640601 -0.5114474304293646 0.7798842982698418 0.38481055976866996 0.1350200156325651 0.36350276124959535 0.11193357606459803 0.38497680810262486 -0.5082386935374663 -0.49903425938838425
b3 -0.43283027568179283
w4 0.20715108439661484 -0.21073134077045733 -0.12258892533539005 0.5720987265359581 0.2330493504137427 0.4174302448155317 0.029888235969371166 -0.3563192107004748 -0.26159643590635695 0.5566638820265959 0.48845439276980734 0.09649552754837055 -0.2620788061867453 -0.0758039287699078 0.22007200844769031 0.3044924952975003 0.17111366692695815 -0.5347445253450259 -0.18304190133333723 -0.14762489978428434 0.15627858502879854 0.43601638523555286 0.08442719675758827 0.4222691736755237 -0.30815917482025074 0.29169217724477753 -0.254895726104596 0.2997234025969811 -0.03007474342971698 -0.1840868242976936
b4 -0.051732234841014225
w5 -0.19913934361159633 -0.18069871420420597 -0.37248910534636614 0.03381988125708579 -0.17399040781498912 -0.16677782007097974 -0.49124261552302867 0.1323863201001325 -0.1218815543235776 -0.227056074052647 -0.5339485003305285 -0.2040399955113003 0.10940792140981967 -0.33524737867133275 -0.6547720107485853 0.050347052020154145 0.5159426988069755 0.019520684718468306 -0.07692658093556429 -0.0967616346206722 0.12436626368225495 0.2831292439448325 -0.41023979169451547 -0.040483922172807746 -0.045939622769972766 -0.6352748008067037 -0.3170879370598379 -0.2766776713383696 0.06628828440282712 0.3075978304990595
b5 0.09345774910432489
w6 -0.150373320603409 0.08375210399054141 -0.426269096796877 -0.07637425993109741 -0.11189033484293745 -0.16474966053791518 0.4062216376094772 -0.3787273173904858 -0.0005035341380505281 0.22470805509562922 0.06451468660581075 -0.3009058878533661 -0.24090255978047906 -0.03747429692730715 0.05136829395181576 0.12561597985408215 0.11152395367384409 -0.5745316575398518 -0.3616963906872854 0.09197439898262319 0.2309808380527253 -0.5296710630028025 -0.665709132505478 0.7800729206328846 -0.5933302389107932 0.036996503458178384 -1.0047032284371888 -0.8112587953097152 -0.07145109296281636 -0.3784589804163586
b6 -0.4127761221626545
w7 -0.32341107787320605 -0.2113229337863159 -0.059549450399316965 0.25365690290376547 0.34497809583446926 -0.2397993965067775 0.15483006276815622 -0.5053541626064796 0.16191802067641542 -0.5664978783846749 0.38206865554560787 0.40331226551855465 0.4691140781677071 0.14902012830970862 0.046502735268401395 0.12404418365411352 -0.3621802019408236 -0.007792208700450304 0.0790347528326985 -0.435774617710564 0.042992260367936595 0.20405749437363857 0.03679693066626121 0.7967947859194267 0.37537287334825425 0.09076401715853036 -0.2672905832662005 0.39531035867187625 0.04154364635367048 0.21211785837694483
b7 -0.22407841278511165
w8 0.17078075206749158 0.640170071861913 -0.10825869883608635 0.6296653070761068 -0.14648336169386694 0.477350506210748 0.26063125315124663 -0.11060443946217757 0.608667850365218 1.2109179724071149 -0.5241633975699584 -0.1884446409385201 -0.16289575042320753 0.47546610297839975 -0.05277348339668393 0.18922939567005473 1.0365128534588772 -0.26470657426689836 0.007209093538088754 -0.20152539634774813 -0.06474155222089269 0.3532399394408694 -0.000635037575417998 -0.4712400357030794 0.2958062846877126 0.18015810424275985 -0.09343824371197164 -0.3730282486014848 0.4690688929319658 0.7221290262461836
b8 -0.11375546877108077
w9 -0.17581069685301423 0.11487011496810076 -0.19719746175332287 -1.0081534999630575 0.004838858718891297 0.4398344353036023 0.19052985628409835 0.04854570087372118 -0.2487053249351594 0.28270664191410805 -0.06521925251329498 -0.25538864304097036 -0.2143414013005475 0.12733201596328173 -0.33544600982690437 -0.3865927848681343 0.029121445893009884 -0.004993052615344087 -0.21580642566773572 -0.1311837976627411 -0.39165314265949214 -0.01264890687898419 0.14729504430462323 -0.07175262884226406 0.035448634407653334 0.310402026444362 0.07942210576963701 0.1595019669396029 -0.017381622938700398 0.011295635633693351
b9 0.242431970703142
w10 0.5180901450490142 -0.18072023929949743 0.18670861292855026 0.2842620114855553 -0.43292985513027427 0.45983806149961703 -0.23528104182546544 -0.2970167911617413 0.0900570925220183 0.3057071831916074 0.6461647590838702 0.4567949321878724 -0.543631474139321 -0.9141420256945637 0.37050797894806614 -0.13359540560995345 0.14985037585928687 -0.10142552001635254 -0.37690311515311675 0.3140781753274138 -0.42462826605167486 -0.2300656152635884 -0.07403924495847249 1.0036386055604432 -0.5317676262065409 0.3265805821977869 0.05396727555884324 -0.36013068870426757 0.49621732501385135 0.45045748586634976
b10 0.2557185957529016
w11 -0.22749829232386798 1.692822405064768 0.24971951764325093 1.9963041762143032 -0.14832605189476614 0.9679625079991503 0.3610082381125409 0.1632333526624119 0.6667461409543136 1.104362066744509 0.6744238082378546 -0.10071493696978112 0.7029391995325333 0.1456227269992173 0.9316909223997573 1.5591619801649852 1.627485647449967 0.15034601240510992 0.06348612294039699 -0.05201305619595709 0.5208470074248791 0.8517729834732067 -0.32412931957487484 0.7728967786188117 0.2900595429942808 0.2673016473588759 0.23199970574730877 -0.3364379696779648 0.45245877750517305 -0.24703111006122486
b11 0.22397325695341402
w12 -0.3488088123727987 -0.1308016331311347 0.4338208469800882 0.19470131975664257 0.09471547576348965 0.2070517063783457 -0.057240526947246025 -0.049281512170430045 -0.11337892769675147 -0.2842007165862302 0.26735704822292294 0.4085613986373671 0.13130673530865022 0.135745702908985 0.06945488582481892 -0.575710711607232 0.33220110302068145 0.17397483246038975 0.2915769763482193 -0.31138973369168194 -0.00012466904416909687 0.5638284598770169 -0.04782201109448147 -0.43408582502335663 0.3858285468325658 0.11556037810012054 0.9078180934542306 0.4800593417216682 -0.06866613748391794 0.708718263470453
b12 0.3912678115143407
w13 -0.03913773310238369 0.023995342701518575 -0.3475796677110918 0.2585062735295302 -0.1436265052538269 0.31898861257351724 0.02377174306603247 -0.27793402258539474 -0.22362017377515722 0.17510421143978355 -0.1248757044745842 0.21600983426357645 -0.0986903449981434 -0.03298728210473118 -0.061040279102910544 -0.07710616569366122 -0.23056185785467787 0.22109236889052897 0.2900696527368417 0.12055954661919153 0.16890544758547804 0.679846991623688 0.37186722318128235 0.5442808870365199 0.057646671561575366 0.2842666702214681 0.22366709509486202 0.5130037849720595 0.32215857362428985 0.19957988651291653
b13 0.032682130036881266
w14 -0.16631224984129933 0.38550814972077746 -0.20852890775028482 0.5714044014239394 0.41829187901344916 0.1390782223418528 -0.006564676225933683 -0.4172893689458996 -0.4056193311867281 -0.2980760011918618 -0.1214578593864034 -0.5304058133365019 -0.171403024431014 -0.32893648249605206 0.17217599140531206 -0.1635202500564356 0.3473468822998591 0.012984117525433167 -0.20504983301771426 -0.11483618558518995 0.4155907000156217 -0.06085172215602749 -0.03694437587837844 0.406450994265248 -0.5919619189314633 -0.3760317310459763 -0.04444519066766839 0.11410820281771333 -0.277637001650912 -0.2151883361537256
b14 -0.5413600762282863
w15 0.1606547758860577 0.39801390295049716 -0.34614466915724795 1.4391187041684839 0.09913395059526893 0.3781384931971105 -0.1104431162393576 0.17557478075103397 0.3841858365814056 0.7161840541873347 -0.4238311874339168 0.45313613386911045 -0.3647538741841625 -0.02422523011199037 -0.41070456005341954 0.2500389673888911 1.5968088509692397 0.32208227950466645 0.23248164002674213 0.16425656972646185 0.43983604976747126 0.41846582668866417 -0.019944983055583898 -0.639719623752596 -0.095648425756884 0.2645573382886049 -0.031153043112063246 0.06396087353332254 -0.11535378194244987 0.31113890121657817
b15 -0.04857079682261833
w16 0.03784563376876438 -0.19457455509024937 0.36869552233244235 -0.762073577450796 0.4694987034624005 -0.35039498328259394 0.3092795125895404 -0.05235253501826038 0.10486371281390111 -0.15955850999071625 0.29831813003847574 0.12358933213199307 0.1326961514419571 0.07068549107572915 0.2321914044209916 0.055447246944310524 -0.410837823283753 -0.12237295390559864 -0.09092493882095179 -0.4845945288094716 -0.2884576469290602 0.05061001611163147 -0.02369197061918079 -0.37193827904797777 0.07847115733223319 0.24497687975749619 -0.18202415576119307 0.026573735055642353 0.4388266066605186 0.03495083535808841
b16 0.02755234495266201
w17 -0.2658193045754138 0.13943182830735878 -0.7194447513425702 -0.25411918224269864 -0.44476041814304307 0.039611928154359134 -0.2677339622930949 -0.27343604954494855 -0.7640322296474231 -0.3546160957476294 0.0440591525304099 -0.04411286347180605 0.172781524034474 0.1648892599907647 -0.1703505291595039 -0.05953368347501119 0.06265822415850869 0.016761294617760998 0.24113698380599696 -0.3024511717899415 0.28698385270820176 -0.2420625639547205 -0.6706360955740028 -0.3024637154707285 -0.32218882569308116 0.012905613770596791 -0.19990351409707433 -0.012007872330442756 -0.16327367600561277 0.01099487548939354
b17 -1.1189996551442358
w18 0.0679945648877482 -0.4949015258209923 -0.2604590629688346 0.3898922237514754 -0.0011123419369481957 0.11727189795975784 -0.12702332213564818 -0.13119962754928666 -0.20481675306614458 -0.2861032727509829 -0.40503192596427073 0.07512383724662969 -0.2948345694322485 -0.23783062433226423 -0.2581949570282397 -0.4604004352552452 0.10531062011100269 0.3160012577497899 -0.1906249768557715 -0.35426274947958547 -0.2626469726854104 0.06667769443168614 -0.3650479069575801 0.5043830909664972 0.10720892426581997 -0.059002404989490824 0.24092479698464503 -0.13043964478783504 -0.2667934349384341 -0.028113858140013465
b18 0.21596350931421726
w19 -0.08026440497111503 0.4087264766854098 0.5299408906383619 -0.27354378537868673 0.21487579087695946 -0.5958667194995906 -0.3679386623382524 0.08177294146641995 -0.0035941456935964077 -0.40065031867018913 -0.21554775711828864 -0.30751958295556037 0.18832786432523596 -0.12455412868842362 0.19901224011841956 0.1717387247127962 -0.13525775447481017 -0.260339575549984 0.3959949503228274 -0.41488913806516514 0.3035762785374476 0.27277322740884336 -0.361701522284654 0.3485169051932699 -0.08600381566164614 0.7738587496995101 -0.1514980124870021 -0.5254544335542 0.1533168487403028 0.17060801917191573
b19 -0.17127808233994885
w20 0.6100033547532455 -0.3260810310754524 -0.4140968966228948 0.14167360096048287 0.48859569319338086 -0.13116933040946183 0.03959018986181237 -0.300599136303375 0.08824334113860581 0.034957196746404344 0.11434547474353818 0.3734569224969652 -0.3328570373486977 0.08419767172599862 0.04941353723135355 0.09337397658424165 -0.02150685658053384 -0.17580260338799641 0.24349563044217964 -0.08111995849413635 0.13059002653415822 0.18995728730450404 -0.17491730080871415 -0.3375863849999548 0.36371402487980126 0.23637768164512793 -0.06467921553696182 0.08514460718805135 -0.2463130033693035 0.015932696725128346
b20 0.006368221999431903
w21 -0.2160447680468303 0.20819556415642673 -0.3401594111208489 0.1405173264168619 0.07645917502595799 0.2563904835327088 0.014300947084401779 0.1624531050739127 0.12864183317168695 0.2627945132949203 0.01540292516666656 0.03730905849945821 -0.04272788912847015 0.4741555519522819 -0.05953796097628043 0.5626429885652434 0.2776109296258061 -0.33401824376830513 -0.274861665774352 0.04394012376900041 -0.39613815610754516 0.20451518864015286 0.2159381134911945 0.46966647797185096 -0.12891783646907595 -0.03261370031568254 -0.057513072143150885 -0.054477222110367304 0.05012482370284629 -0.2743329787514733
b21 -0.17910709010374104
w22 0.045209533104884625 0.15851151616111586 0.04976834569661958 0.3245643736483984 0.3239208413175017 -0.362146050519769 -0.08400071313469448 -0.12341588882276243 -0.3063026897106274 -0.3966288008622556 -0.22235324487849203 0.03329033482045079 -0.31273032802835604 -0.329700761114744 -0.1793010348604164 0.06343577128875977 -0.14809501637111475 -0.13093062392242144 -0.35697568765129417 0.22788118947901082 -0.09990769481172587 -0.5217587220902378 -0.3164548288149341 -0.8089733608081447 -0.0260118235479743 0.3367498479388509 -0.13967040655430293 -0.1421355836965923 0.22897635685043258 -0.32518848320995836
b22 -0.30598118855439765
w23 -0.040086517465208006 0.09207918839599653 -0.061056000777769556 -0.2435904913167034 0.06389734712457101 -0.04901632789558841 -0.20070667165824288 0.6274219437947005 0.34373322793933725 0.09255533653516942 -0.05604937067587703 0.09051448564788357 -0.07597587545471861 -0.05843823587486199 -0.15711748093829997 -0.17743734980869494 0.04878659431425668 0.17449663751317793 -0.29009061495285005 0.11830757566192471 -0.1381601066321065 0.3489495424232791 0.021064057767453598 -0.39480428161706677 0.02414321680319377 -0.008655499522004997 0.21326346504618868 0.06547338076264854 0.42365975703273734 0.07808400439403114
b23 0.11587812803593163
w24 -0.8098082947973213 -0.3329293467113704 -0.8772326091172759 0.3579256119366763 -0.2918012747465878 -0.3109660086767251 -0.35574409419724884 -0.15764234969701124 -0.024204582909949483 -0.46384562890853853 -0.36311069311867517 -0.2005900658580388 -0.24670168010580146 0.15892583165660587 -0.3046648219501761 0.051261697619827795 -0.049609579489410444 -0.08969921995235207 -0.022572656105887275 -0.3571009745922319 -0.08511824219482614 0.08146469133795223 -0.47147415636558315 0.1180385878399689 -0.6354474612707155 0.036781996236479785 -0.088847786365285 -0.5478563584362786 -0.24657818491188851 -0.5809391708170633
b24 -2.4389866210759266
w25 0.3320439401635495 0.5089075872466297 0.21164880411948384 -0.532489306030755 -0.23928905434728176 0.005884333557930563 -0.3553969433952179 0.03509702897526721 -0.2502511019773888 0.16079902650797295 -0.20580933791873668 0.0800179205103639 0.16245721145800937 0.06517955609864144 0.22873643732597668 -0.08923652366921121 -0.082917398892001 -0.38355780247722626 0.4480173220535498 0.0036325881549345235 0.3938701040309829 -0.10168428785029564 -0.07328158020187062 -0.3053055927994356 0.5901063155235439 -0.06000990107679447 -0.017612084677486844 -0.1502695783392127 0.11397304280257992 -0.18225899996676664
b25 0.7657871186601182
w26 -0.40607773289497856 -0.40618698816719445 -0.7233941845687821 0.8532317461572544 -0.037410257338759634 0.15674778635684555 -0.1419043764578638 -0.8097969004242063 -0.3802179642403916 -0.2272591230328484 -0.5954661646894577 -0.5158143140037624 -0.0031737933746733755 0.7261962252492585 -0.7054727354556881 0.13172490667986916 -0.4044694401776462 -0.03976298093938018 -0.2715855622344387 0.08616190803366693 0.17348754578457276 -0.3896681830463932 0.16040821331868135 0.920066684619882 -0.7797198874937108 -0.1885123815822678 0.2995253685929362 -0.47756853915645314 -0.3781437491355625 -0.2609886339556084
b26 -0.48670464625975285
w27 -0.7544655987299483 -0.20071516069385523 -0.4559609338622213 -0.15562241008897046 -0.13775358725400272 0.15769290623990584 0.13862220448750387 -0.09189011233365148 -0.15818999872415854 -0.4033382791929616 0.2263297650046185 -0.36127867838469785 0.482150851142597 -0.04342522568652902 -0.07886254909054717 -0.31542919117021784 -0.367373480119289 -0.2794685158692662 -0.48810761608627984 -0.19776024968587266 -0.2391684709268247 0.03816144324329927 -0.30577772386204155 0.5719569132659643 -0.8120282796011848 0.14722999832631273 -0.29285657948524707 -0.22599034010067143 -0.2289449469537279 -0.3039169352827347
b27 -1.2436818426051748
w28 -0.9873180926448989 -0.41798018894216693 -0.7590206582756588 0.01793647302916994 -0.38830454902648925 -0.13989182365555636 -0.12769314435604248 -0.4054627597291579 -0.1232447276085805 -0.391986473249146 -0.3824756185547651 -0.2944823778013191 -0.20063083007317356 -0.013668881975838883 -0.2693517536817655 0.33569200010025996 -0.20369494378164968 -0.014073480512588773 -0.07798509963114747 -0.3666691416544066 0.12637042361738718 -0.03324971658709594 -0.23644878588572746 -0.006089675236504159 -0.5837073340715375 0.027504456753126617 -0.22569203712871755 -0.43329717629377695 -0.12417820798679413 -0.31134812542517
b28 -2.1743050156843706
w29 -0.735485888062218 -0.09049672709393984 -0.34697828669647435 0.7665300827159851 -0.36928596935752056 -0.1506462150808823 -0.3361775608702808 -0.10473103166646108 -0.13010113410528804 -0.5720403040792523 -0.0700713896196463 -0.3208267566187863 -0.19457944889511303 -0.3825364743622655 -0.1700392785961489 0.1588083732295751 -0.05964009014174116 -0.02033316139774511 -0.2008563062850592 -0.28387296668508566 0.0026338810387738524 -0.1296032300095856 -0.5545223011662203 0.2239382164316229 -0.42002088832848256 -0.12399462225359426 -0.4069849040275563 -0.023831626739581016 -0.00018673665082235026 -0.3215553641716921
b29 -1.6116710908532295
LAYER 3 linear
w0 0.33909061327739176 -0.10861249248983067 -0.043134703202637806 -0.012705358086983675 -0.055232956843329975 0.06737962052227305 0.07885755252839682 -0.08612941692801987 -0.07245895376877616 0.3542938724928713 -0.012253866434289011 -0.1675284641094577 -0.028486699714632177 -0.1841376017290632 -0.06611872890761691 -0.0879896944589142 0.19512783959148888 0.007395263957926313 0.12959347853786587 -0.11424959889463109 0.16904535393482362 -0.23510232632650618 0.29246318780790254 0.002638718726624965 -0.024163281156870383 0.1679000255263561 -0.1652286027460814 0.0722445738817775 0.001236000598497462 -0.011678665589791568
b0 0.2790137465355144



==> anc/Scripts/ClausiusClapeyron/PBESol <==
ELEM_LIST Na Cl

POT Na 6.0
SYM 70
2 6.0 0.003214 0.0 0.0 Na
2 6.0 0.035711 0.0 0.0 Na
2 6.0 0.071421 0.0 0.0 Na
2 6.0 0.124987 0.0 0.0 Na
2 6.0 0.214264 0.0 0.0 Na
2 6.0 0.357106 0.0 0.0 Na
2 6.0 0.714213 0.0 0.0 Na
2 6.0 1.428426 0.0 0.0 Na
2 6.0 0.003214 0.0 0.0 Cl
2 6.0 0.035711 0.0 0.0 Cl
2 6.0 0.071421 0.0 0.0 Cl
2 6.0 0.124987 0.0 0.0 Cl
2 6.0 0.214264 0.0 0.0 Cl
2 6.0 0.357106 0.0 0.0 Cl
2 6.0 0.714213 0.0 0.0 Cl
2 6.0 1.428426 0.0 0.0 Cl
4 6.0 0.000357 1.0 -1.0 Na Na
4 6.0 0.028569 1.0 -1.0 Na Na
4 6.0 0.089277 1.0 -1.0 Na Na
4 6.0 0.000357 2.0 -1.0 Na Na
4 6.0 0.028569 2.0 -1.0 Na Na
4 6.0 0.089277 2.0 -1.0 Na Na
4 6.0 0.000357 4.0 -1.0 Na Na
4 6.0 0.028569 4.0 -1.0 Na Na
4 6.0 0.089277 4.0 -1.0 Na Na
4 6.0 0.000357 1.0 1.0 Na Na
4 6.0 0.028569 1.0 1.0 Na Na
4 6.0 0.089277 1.0 1.0 Na Na
4 6.0 0.000357 2.0 1.0 Na Na
4 6.0 0.028569 2.0 1.0 Na Na
4 6.0 0.089277 2.0 1.0 Na Na
4 6.0 0.000357 4.0 1.0 Na Na
4 6.0 0.028569 4.0 1.0 Na Na
4 6.0 0.089277 4.0 1.0 Na Na
4 6.0 0.000357 1.0 -1.0 Na Cl
4 6.0 0.028569 1.0 -1.0 Na Cl
4 6.0 0.089277 1.0 -1.0 Na Cl
4 6.0 0.000357 2.0 -1.0 Na Cl
4 6.0 0.028569 2.0 -1.0 Na Cl
4 6.0 0.089277 2.0 -1.0 Na Cl
4 6.0 0.000357 4.0 -1.0 Na Cl
4 6.0 0.028569 4.0 -1.0 Na Cl
4 6.0 0.089277 4.0 -1.0 Na Cl
4 6.0 0.000357 1.0 1.0 Na Cl
4 6.0 0.028569 1.0 1.0 Na Cl
4 6.0 0.089277 1.0 1.0 Na Cl
4 6.0 0.000357 2.0 1.0 Na Cl
4 6.0 0.028569 2.0 1.0 Na Cl
4 6.0 0.089277 2.0 1.0 Na Cl
4 6.0 0.000357 4.0 1.0 Na Cl
4 6.0 0.028569 4.0 1.0 Na Cl
4 6.0 0.089277 4.0 1.0 Na Cl
4 6.0 0.000357 1.0 -1.0 Cl Cl
4 6.0 0.028569 1.0 -1.0 Cl Cl
4 6.0 0.089277 1.0 -1.0 Cl Cl
4 6.0 0.000357 2.0 -1.0 Cl Cl
4 6.0 0.028569 2.0 -1.0 Cl Cl
4 6.0 0.089277 2.0 -1.0 Cl Cl
4 6.0 0.000357 4.0 -1.0 Cl Cl
4 6.0 0.028569 4.0 -1.0 Cl Cl
4 6.0 0.089277 4.0 -1.0 Cl Cl
4 6.0 0.000357 1.0 1.0 Cl Cl
4 6.0 0.028569 1.0 1.0 Cl Cl
4 6.0 0.089277 1.0 1.0 Cl Cl
4 6.0 0.000357 2.0 1.0 Cl Cl
4 6.0 0.028569 2.0 1.0 Cl Cl
4 6.0 0.089277 2.0 1.0 Cl Cl
4 6.0 0.000357 4.0 1.0 Cl Cl
4 6.0 0.028569 4.0 1.0 Cl Cl
4 6.0 0.089277 4.0 1.0 Cl Cl
scale1 5.6250909288323925 3.9012205795359476 2.7678420079066592 1.7683707062430745 0.9391553932732664 0.4615211701908388 0.10141971451916962 0.007059484891085928 6.700774797799202 4.790902634286355 3.4724239077054957 2.3093935071660723 1.347533053814585 0.686042463228012 0.15321736514335463 0.008429288529472702 3.995311283190544 1.8140802011783697 0.41619647433802215 1.7890646950878974 0.8020206894869807 0.19061528257309415 0.6813276701733241 0.3001574438177608 0.06783562106217497 9.418537278931831 4.250755938566344 0.9562195636639469 7.292533086207925 3.2386942934215006 0.7280180925488461 4.879254744126544 2.143121930318839 0.46832164834388296 8.69279661055934 4.057864144221102 1.02137526095037 3.9365513352573287 1.7817328887922161 0.4018534975676825 1.639277764680331 0.7375668923438748 0.1625628647868332 24.958489594362185 11.985314126069683 3.2150368344660385 20.207146220061276 9.757858167125802 2.6194122542242915 14.654300689118925 7.065761139819416 1.8526830596407335 5.834678886130548 2.9365140834670025 0.8670537789145385 2.8442970352267474 1.4634619495251815 0.42597944760551903 1.2389569845930801 0.6349509044250642 0.1683792270497138 11.967407117208378 5.688665338702621 1.4854371317259134 8.97977446181641 4.188396637623464 1.048249693096448 5.789335428127538 2.613757557682034 0.5999534348327719
scale2 5.177827400594378 3.6917680137298374 2.676193016110715 1.7415369184843967 0.935621906603086 0.46137876348446893 0.10141966373415096 0.007059484891078564 5.16215804348567 3.775462669304159 2.8230403842974647 1.9685984499011153 1.2313161814468434 0.6644611974876371 0.15282722425953824 0.00842913230727755 3.9941539376818316 1.813916509626663 0.4161939536360612 1.788816277688613 0.8019861273753531 0.19061476885624415 0.6813133894413635 0.3001555314505832 0.06783559508087167 9.41388890402016 4.250085636078569 0.9562088933629332 7.288819885687545 3.2381573872807103 0.7280094964939782 4.877356784063417 2.1428184451648256 0.46831600734209816 8.666048508016521 4.049766107712455 1.0207093320956615 3.933719499433726 1.7809233274926979 0.40179186612202 1.6392083947238896 0.7375509752673001 0.16256199536373536 24.663532599753317 11.892155879281114 3.208206302212662 19.936200160370532 9.672070319204627 2.613392965893657 14.424324332721463 6.9962604213764275 1.8478838669400752 5.787874104559276 2.9238085962316336 0.8662600690781248 2.8271412452787534 1.458887717273951 0.42574131390484177 1.2363603831044185 0.6343272881230738 0.1683490802356617 11.920296668661987 5.67704632923557 1.4847465345587527 8.956814613869652 4.182734912578265 1.0479592906239228 5.782294325632407 2.612296210998936 0.5998960107129915
NET 3 70 30 30 1
LAYER 0 linear PCA
w0 0.06129049214698405 0.061134081406289294 0.059795367597695194 0.05739136377883386 0.053019279776322974 0.040143872854363834 0.022119372163680408 0.008950917470058306 0.06190480747218372 0.05997640848863907 0.05844653848477008 0.057199641765059865 0.055744658046245225 0.052993507051289405 0.046294306509958326 0.034596794180846976 0.049173917798365656 0.04482213166559679 0.03455251931243178 0.0435171035571686 0.03976625845598777 0.0290716395136711 0.03465404437759571 0.03092777310806886 0.02197543465831809 0.05708698270367605 0.05247369386283624 0.04142779015810689 0.057464229518954156 0.05361261198568598 0.042272189793135316 0.05753870085069584 0.05413411046957486 0.04370784566992124 0.05906301694971817 0.05684338211114369 0.05257762765385424 0.057316533934334744 0.05428175247218297 0.04795639518040304 0.05554771816887194 0.052134374765901395 0.04144172782863393 0.0615976663419633 0.06076496443621944 0.057844073462161305 0.06183927926274463 0.06090688410507495 0.05784730322083103 0.062045443138003586 0.060859293046547344 0.05751294544366185 0.05594714027224806 0.05459536934611202 0.048830569698839144 0.054394591965805636 0.05234119533381147 0.04642513068377853 0.0520420079168006 0.04889942540145371 0.04262423540003245 0.05782657142960449 0.05527687854157658 0.05027912184881985 0.05797553027714853 0.05511774520878745 0.04973177474264201 0.058036995699363485 0.05476270656362401 0.04863552110977558
b0 2.966882947480894
w1 -0.9717487389234051 -0.8781450518314844 -0.750325286279698 -0.5582661053536319 -0.2757589454551039 0.044135158976530156 0.2739556310358202 0.22770828426019057 -0.8963411697121005 -0.9202196131532937 -0.9267160560536303 -0.886651416189752 -0.7147046839915137 -0.3936029339742967 0.0866779693933407 0.37303936846104313 0.21314627778047734 0.30806507406624856 0.40679765400302464 0.2667290827421147 0.3335195664015601 0.37475523056694166 0.3652468378260931 0.3764708005339156 0.34591270822260856 0.20642006939482987 0.32366737422240494 0.4590148507876857 0.21526199106208066 0.3348471584127114 0.4684571311968571 0.24379951611040193 0.3574946110027628 0.4915407443431813 0.0673024680179336 0.12370970828739969 0.2538695613219085 0.21692558549776467 0.2877728777003648 0.3898780284222723 0.33027285209036805 0.4223939593004648 0.5046662317420332 -0.08485265272009296 -0.014624441669954828 0.1757006118464835 -0.09142605906990905 -0.01679165757977327 0.176478090540147 -0.06793166127844888 0.012581067993673091 0.1993960281705707 -0.20987699787931172 -0.12537396878849588 0.07557805314247867 -0.19253416730244222 -0.09376982740001696 0.10499826937421948 -0.05434533531359818 0.04622401276408739 0.208364034322269 -0.009484175137854519 0.034513766065709856 0.15050285458209883 0.06222816909689317 0.10177697035352518 0.1934144247973763 0.18248915280853123 0.2230516956904864 0.28760021459322704
b1 5.13739505865292
w2 1.2628794113546344 1.356426184955259 1.4142163211158398 1.4563203054569418 1.459671744857095 1.2490491440036535 1.0817376253748672 0.9937351015477822 0.3702404328184714 0.14573053563600138 -0.11961430594760188 -0.5040501192703737 -0.9865852811668792 -1.3388573816543257 -1.4155444854160726 -1.1819568972350443 0.5759205452491837 0.6357701850202341 0.7949089085959887 0.7778594958764388 0.8357845703928056 0.8930636637700022 0.9492491151613588 1.0013395994877796 0.9919471018179632 0.18843801758652307 0.2597292182510155 0.5039599988793674 0.11868409300818646 0.1917525745321447 0.4413209948074086 0.04220036526187997 0.11210800161204633 0.3652443470953887 0.18445329339734273 0.25005451643900856 0.34583705687971 0.07450375616723764 0.16990711077061998 0.3849636649327688 0.03153979889454499 0.12120110099903438 0.3440893200003922 0.16732789895918476 0.1478696065112502 0.0926899743972502 0.1415261062039319 0.10839640399234794 0.03789889973940881 0.06369746584021707 0.017828019188115975 -0.058132142570042414 -0.7545538561534345 -0.951922745357219 -1.159326449194519 -0.9909940261775799 -1.1347610705496547 -1.2367736656631985 -1.268257803028781 -1.3184158382365976 -1.299898662751242 -0.38481590617924916 -0.5568295418309512 -0.8777804500025221 -0.3373450557415203 -0.4861403438186341 -0.7877681166528682 -0.30868661521013324 -0.4151684050319344 -0.6476345528848385
b2 2.385607050420435
w3 -1.4746528179367273 -1.648387538830288 -1.6566704940325978 -1.428416136395601 -0.6774881304841114 0.7166844029013668 2.693045733649636 3.2661069140962944 0.6207095785402433 1.6482778765540484 2.572410297367377 3.4650873371444444 3.8714844125628733 3.3564149308239446 1.8985758407647177 0.8806823283807699 -0.20606965755984502 0.40175620423602193 1.6377999499803644 0.5777772361367068 1.1102759570412462 1.9866133880127455 1.8338041577982136 2.2018883607758353 2.588778430338139 -1.081171896052815 -0.442799013063293 1.0385653867814075 -1.1416691572899804 -0.531246575120264 0.9479558684582404 -1.1321216264254015 -0.5673405670868168 0.870290565377146 -0.593223740379665 -0.24608817162441984 0.46892366675982894 -0.34332584157433016 0.1981398484443836 1.308192455804032 -0.1613461621827468 0.48972024750088483 1.777901986287355 -1.2471865849397847 -1.1415616548420073 -0.7431412487497806 -1.3527988596679197 -1.2640683252437994 -0.894302595443032 -1.4766723396372652 -1.3851338177189259 -1.037093334702918 0.1544513247889898 -0.10641488454028743 -0.6414189630546142 0.5464733581221755 0.21169123904007436 -0.34232543664393966 0.47391205184998453 0.18786665603271413 -0.13686258494401526 -0.7492034589711216 -0.7542057752792176 -0.9908526948901692 -0.9244039656989502 -0.8754297611234715 -1.012703031909438 -1.0441125446225705 -0.9180278418195668 -0.8784437966835236
b3 10.616894181292441
w4 0.24403818534887406 -1.3213873712844273 -2.5859639269770542 -3.662916314256455 -3.932680052574814 -2.302048161991684 0.5364608774430121 1.4665904573478432 4.068399555678831 3.663691994598726 2.7616145903572122 0.9944788023386032 -1.7081208899253644 -3.902964724040042 -4.015858781813943 -1.7706467841430271 -0.5717604933034721 -0.27308857579646006 0.6609045591946214 -0.5448154732512086 -0.18586925344439523 0.7044039808558811 0.05616699650468117 0.3130338765338293 0.832912505042742 0.042923438684600926 0.11216302048410458 0.7686943316931707 0.23504506200928468 0.25415619356581665 0.8162498973288554 0.5413296125798723 0.5115439608515132 0.9542265539060623 -0.4950086432529075 -0.7811426163856363 -0.9476517751031965 -0.7538447549472569 -0.6489677261725336 -0.29865818400681954 -0.9505375079914526 -0.41216497361682564 0.6152822132024947 0.33421558482617386 -0.26468524007604066 -0.8436903948905102 0.4798954663867803 -0.11786463140862906 -0.7115096294093092 0.6900264822108287 0.1648802866752429 -0.38641297049709505 1.0558202518836786 0.36703211711737044 -0.47325773482312256 -0.02975621632904711 -0.6202215317201445 -1.0755478539787713 -1.569908628921979 -1.75530834267923 -1.5592942776295127 2.157835541880015 1.849628406984922 1.066538202002535 2.1801232850930177 2.037533121919523 1.4653222073375702 1.9963259449491508 2.1056834445332986 2.010020618107759
b4 -0.5130209665225746
w5 5.847328752527749 4.280107315810923 2.5597696179179636 0.3588118879997462 -2.016314074750335 -2.606086504594505 -0.13235299502476205 1.2560434016336033 1.7591855054331014 1.0806206120429784 0.006268017295634098 -1.69398989742988 -3.376971693912019 -2.786849861759185 3.464004969842018 12.136732758942031 -1.8028221632018575 -1.4952461245572914 -0.04009687096893117 -1.5475270857206047 -1.4239458424963118 -0.37860619746546575 0.21823307743387904 0.16683779335221371 0.4134046898675598 -1.011999244964866 -0.4320561893052281 1.5481349720403126 -0.6989253324894333 -0.08214825681912274 1.9572005278676738 -0.2619752366911573 0.39849220510617556 2.5064023550730385 -0.25626811402458655 -0.21787573036527327 -0.1915190756559557 -0.7696783224957822 0.2660424478157935 1.983401853371092 -1.8335677901168774 -0.1288011618174555 3.1727457985809373 -0.4756268895158582 -1.2413358152858212 -1.862568364533034 -0.6288814273701927 -1.3860540320256012 -1.906756309019378 -0.8881286198245741 -1.4168440464825367 -1.5640852437725077 -1.1839071379214652 -1.1613037685647294 0.5172653365551708 -1.3763410104659066 -0.842654061760819 1.652113224884738 -1.6648252831078514 -0.06151741693799023 3.709421736504835 -0.6733522178499113 -0.6638197666186855 -0.02403814825026032 -0.5655317643738014 -0.38310897584874815 0.20954629970736707 -0.37218484005591884 0.21351434742532235 1.1376074759186645
b5 6.011241503668195
w6 -3.2488421313679403 -1.1460582543473918 1.0414193717609288 3.5876333344310503 5.859761962721574 5.841342936226389 4.879162225160428 4.355085681776925 -0.1277337041376854 -0.18240272376775618 -0.45401587700116647 -1.0324332805945995 -1.7979132449484674 -2.0393705962219277 -0.938768346760475 0.9094167513897462 -2.971290672269509 -2.5588795799188895 -1.2905674750562979 -2.009317233321029 -1.7069459520176966 -0.4902481790146626 -0.8932162810115091 -0.755434475721029 0.017667232128435278 -3.7940906262177263 -3.5264110668985813 -2.6150485981344467 -3.7651711954426506 -3.6177679707249224 -2.8253132678424158 -3.471731059727398 -3.4909564037189416 -2.987924962461805 0.5878739657167961 1.1794520595335167 1.7498518382730262 0.6698544892213955 1.3081674593290014 2.3580442223645917 0.5654988788078531 1.0227670611062312 2.1702162874963826 -0.8089585215894932 -0.4342479763513749 -0.09329561716295198 -1.1241510080285262 -0.7868949879019684 -0.43543344395960915 -1.6319568376617324 -1.338860566545177 -0.935212324392531 0.7878506245355755 0.9230571215488822 1.03658280004095 0.06662696346930075 0.03525303366544323 0.25407270439817903 0.14311329615057275 -0.07558989489176837 0.05743698193533485 2.210941616597165 2.722138321643826 2.9822629835911254 2.4543841246138394 3.0617032886933204 3.471626829027787 2.4709064176065825 3.1809917231412337 3.975350603946902
b6 7.5204011254988
w7 7.768727923873158 4.974559557477892 1.8866025828047424 -1.6833194837361563 -4.180930214008556 -1.8166975995015102 8.052181309961712 17.11756437736728 -6.966294229217693 -6.416672586633194 -4.684637532277788 -1.3442693598936994 3.0152859852850735 5.035706349192191 1.1647820179642379 -6.086136422683124 -1.5500922959242576 -2.214513462021867 -0.9696348641918813 -3.7321857234003826 -3.5349295005374004 -0.8694118848283494 -5.2800843150194465 -4.097485948535746 -0.4488856659603352 3.244415381393957 1.3943625965160302 -0.06891137785766782 4.1238059253075035 2.1951183039247564 0.23617789425909408 5.1434189513177575 3.273114554488763 0.8559804394360435 -0.6540005819168156 -1.8143515780470656 -2.9180848933647026 -0.745782354752788 -1.5665735894324149 -1.6017821659644413 -1.0716057034957749 -1.1869333615784121 0.14692881139194336 0.9154539408587689 -0.5085254711523702 -3.09234472567362 1.2696617252166373 -0.15402204944433454 -2.9027193765347916 1.9811632599582196 0.5799579263417052 -2.336950935731953 0.24564953372178633 0.507617760957703 -0.47428508090717586 1.3669321680872975 0.8083520361830684 -1.4183865764940875 2.9534570159696543 1.1855749223467849 -2.4486884346695925 -0.2971652160270006 0.6096487692694683 1.649206249821462 -0.12276415725668656 0.7545594108644195 2.1524135017686743 0.36710689928280205 1.021736082900137 2.67731601291443
b7 9.460810893159316
w8 -7.164340893411888 -4.131820398296489 -0.6963162297402389 3.3654246745172847 6.469534146199121 4.8460909961165415 -0.7138961357945844 -3.6019025781451974 1.2318948213279832 0.6006757558503583 0.5070623790618646 1.3500005412759286 4.00849536643336 7.751421442980213 9.943513223134415 6.454172665948173 -1.4551166271815572 -1.5576051519930851 -0.9777853715415369 -2.2024067635863944 -2.731974457148118 -2.6727155298513305 -1.7236420439547406 -2.3211260354220133 -2.797425279231795 2.5864237856537144 2.4311648497339027 2.757497212158187 3.5973676569776694 3.386808478048078 3.481043415699984 5.183190146947503 4.6631651688616405 4.179562518460933 -0.5560556948681807 -1.1254750967371692 -2.913510837885692 -1.4567266330694344 -1.9197242657776634 -2.9152386925286846 -3.652278319573707 -4.359000306813408 -4.615851308385665 0.5978316139912963 -0.23194102614711753 -2.5568430017270685 0.6938679915228868 -0.16741500110515584 -2.4490581433822047 1.0191703855269942 0.1542500592883895 -1.9669742723247707 -3.6865782529092743 -4.513067045812132 -6.011992691458516 -6.030527019119272 -6.6272890688087704 -6.724259271077804 -5.1693685163639485 -6.3904189543213095 -6.717163465849203 3.638171803610758 2.3918006234903584 -1.9974847495478922 5.320684687916877 4.08948616394903 -0.592202710718952 7.039635881724869 6.050806764972133 1.9313694712569502
b8 -9.120858068456954
w9 -0.9991936209110891 -3.688642464795748 -5.283092552633015 -5.35698262943658 -2.023094807851126 3.706746031446622 7.3554656505659395 10.136746863289934 15.717821973655006 4.850124932870662 -3.633050297025352 -9.459411326991878 -7.727885828952249 1.5701147065635817 11.052761150362088 5.0134458771801444 4.643698669155254 3.0489105680422894 -1.5648748565881705 2.466377409353658 2.117377112927183 -0.506903284363858 -2.7327520697797874 -1.5687387190481505 -0.7943856884595026 3.3661011954605002 0.19147725651489111 -6.8501456662259095 2.4081197918172776 -0.9321867488790032 -8.235472249500729 0.21054573855672767 -3.238179766958332 -10.849715746818756 -1.537710398977915 -2.3482661182521882 -0.21535259386477984 0.6768064267227187 -1.4286891065550502 -2.320738676907286 5.563494334847993 2.636489305090883 -2.8536629791426646 2.4946714864307897 1.4511968362377474 1.2228722716471865 3.888185835549166 2.504469153822223 1.2285121484110109 6.456597350590872 4.202154338305923 0.8253711384811359 -0.5860608560107379 -0.48425159206815455 0.016888854664727837 -1.5214322306059447 0.21094649525176712 1.391461181045138 -0.15634120867603313 1.7022939790760776 1.3436719897514484 2.4408007627280437 -1.835658518059849 -6.073394339363881 3.146856673613272 -2.079384042955759 -8.05344148654601 3.7188091213184356 -2.5090228191147244 -11.33264659307736
b9 5.462580426500027
w10 -11.022014776823788 -6.517101174561322 -1.85499286943426 3.5744123485576016 8.350316596596482 8.02291485348604 4.601110508396243 7.727709495422979 5.369086808782715 7.086523459200554 6.910609025193807 4.047252149078237 -2.6877563254414882 -9.712174653984375 -9.631271431455344 2.367337191449887 -0.7923408218735033 -2.1055698694246123 -5.087893910234012 -3.717264857946496 -5.726585379795159 -8.382619683212344 -7.975667438918037 -9.719609755687928 -10.771354924353098 4.895607662379861 5.522418395109798 4.009721775675973 5.844832860016942 7.009368075536412 5.980459336912235 7.058996526198395 8.830850686193306 8.702599984360084 1.7351626938719193 1.8599596351298058 0.9141221860232971 2.6441993992244814 2.415752104954413 1.482355057945668 2.734204228433936 1.6894999311142909 0.13160762974983933 -1.7472314446422794 -1.1381182148591016 -1.3331349961834082 -2.3940552686864556 -1.7333219136935816 -1.765684302988173 -3.211602981067194 -2.4908421765485382 -2.254741975385893 1.348028405008307 2.1839076262472115 4.047836122770394 2.140797542137203 3.0024241713415325 4.729233103952314 0.32678147385243694 1.8859020271330265 4.524430888500159 -4.416446246716217 -3.622896832796327 -0.7818629793155155 -6.073055376876462 -5.396584240451572 -2.5324621449250437 -8.372597664007086 -8.105420043288627 -5.783738298720985
b10 -2.5707092035971986
w11 -9.971651584213184 -3.7448189071929567 0.9300079896922059 3.609086814643635 0.756466955890382 -6.524506580613716 -3.2600019282931476 18.354134636529345 -17.516178704509553 -2.868121050475492 7.118374114211175 11.713329287015666 5.146386077581573 -7.61933775198609 -7.153089999915213 23.091163025924864 4.4586357382228865 2.1230759429850337 -1.027837246971363 5.149883917676556 3.1316968995187264 0.8288579716795018 2.476293488476916 2.238583207389299 3.156578003224334 2.037360487575749 -1.0974670379546843 -5.808388270448397 1.4519777060062429 -1.8540895983860666 -6.824444359636255 1.0795194065384026 -2.748395623754004 -8.538265264395996 -1.7940232115495582 -0.20983436376787282 -0.10121130450823658 -7.936351544012184 -7.680769309384216 -5.522114679394511 -8.670955780746631 -9.949439946850084 -6.6105369539891194 5.949068748502543 9.056817738053454 7.905399622981118 6.573607874891286 9.809275991432173 8.895225385693113 5.594921821146045 9.121364553377125 9.64584362590554 4.432551018057887 5.84773460843328 4.7187417349199725 -0.9397650256730268 -0.34063514423735325 1.6935656872259641 -13.526779235705146 -12.12277617311766 -4.196446581492179 -0.18865371246595838 3.9702338606659207 3.770706922758356 -3.4120058589156224 1.1821443442214363 2.1297653410596755 -9.484289096710626 -4.995813488956047 -2.0132784518439935
b11 14.185966227136126
w12 -9.240022916660495 -1.5610451098598679 4.970908738712326 9.759391564720685 7.391297876360231 -4.516356238150311 -8.67671070792216 14.126969703321858 8.942880371795212 -0.07697959199515761 -6.310091681960527 -9.783494042535093 -7.626295457265682 -1.824274777278778 0.3444932587618511 -7.152980646440799 0.441927640959899 -3.1391057751819353 -9.063184175621664 5.9918285110951 1.4245944335677745 -7.199315840248883 17.591673341322643 17.766016196375876 14.010269400534305 -2.204735417920542 -1.0749291682211468 3.02726096750783 -1.6191895431223027 0.7004105962157349 7.2724880855684 -0.5113809016297262 2.9836962479188616 12.49051681474523 -1.0647975236213005 0.8426826167620396 2.324869356393505 -8.168638012699581 -7.9625720269073454 -3.908390891565221 -16.81064231181885 -21.42998453573142 -21.17793821840331 1.250453218774903 1.2186535737093573 -3.0570425020476946 0.3980221917134123 -0.3206117621921514 -5.261741620372673 -2.064329496427816 -3.818660773993366 -9.106830644860155 2.827867111663114 3.674120778891787 4.996230154955163 5.420224049076165 6.212988941104631 6.585757024887388 13.568587093207013 12.58598406644797 9.451431194469405 3.572019644766609 1.2295427473212142 -0.5077859747972205 4.637355555919852 1.2675435063297211 -2.1738814828860065 6.119988060906867 1.2258818670161273 -5.352253342826482
b12 27.34654505151769
w13 16.5232888814803 -1.0222995503801597 -11.00492371630318 -11.852634839723427 4.318866931206759 25.32807138659668 15.309244804949314 -23.5954530219112 -9.097158834750093 -4.76378218685943 -0.14514330836893075 3.495589519544841 1.2799872612647345 -7.1282109582218265 -8.907289762166576 12.830573575577972 1.8448306502615386 -2.652962406197272 -4.621078438998519 2.4147874578496773 1.0820860749767114 0.13449075832213336 9.449774044082332 12.160574190061057 11.469265924294136 11.904240170311033 0.31023827345754823 -11.141698288557272 14.956641769926273 2.1612938228547423 -11.957110727547946 19.823191702737784 5.5895934443522455 -13.319439974741453 -2.395047867938881 -1.685651222243346 2.6995510817297013 -3.7440335208179074 -3.1533250041106355 2.2620487627881447 -4.374046039350933 -5.9462411019359145 -5.816866409898046 -0.521139604745359 -4.848786778753006 -9.131680772986014 -0.3423681664785294 -5.836585467742044 -11.916654096820423 -0.12127065223278827 -7.511395060182541 -16.603127890270176 8.234971684550311 7.8566145777997765 3.057389988510177 8.095282364984124 5.357918567368401 1.4578836677607916 4.235950081384071 -0.9845435291903442 -4.421219802714133 1.6848587007297375 4.580662667179668 1.4995983662229606 -0.5238979864361245 2.5939962142447706 0.18961607081926296 -4.056085941633186 -1.1892202878538423 -1.8393691045202814
b13 9.72984823192698
w14 -3.0433568210738207 -2.869609676653612 -2.070229788170048 -0.386000912113648 2.2474491447007217 4.0853558855685055 4.122261295665818 -0.059005904327104224 -5.536178548002194 0.061488817712562226 4.703818246063265 6.93311721417556 1.0247215611607068 -13.024589754666952 -19.46338219622714 20.729799456550374 -2.553036842890937 -0.8867023559453611 4.232595806168982 -2.730517461285969 -1.167723912122976 4.418504877224384 -3.500437554972979 -4.161553992412473 -1.75753067588601 -1.465457708917659 -1.485584843952677 -0.4828748604755838 -1.1638136379429196 -1.7423356765096198 -1.8970600513727698 0.007582330449897615 -1.319180375414845 -3.132155674898911 -3.128830711680372 -4.295485683151029 -5.044185502073845 -3.2239824452625685 -3.4929539668668683 -2.964306931651402 -6.067995791374514 -3.8322974745397054 2.46672615328911 3.252165804705318 3.5131966684652784 4.7977698812666345 4.747256382503478 5.474992406243432 7.404109761958771 7.990679011566969 9.521877453110806 12.640934668765416 -3.4007796698518145 -18.43038069536457 -32.31931394501831 15.136356489822674 -3.5201530100061587 -23.068101148547072 43.867204391707325 26.02624342828968 4.652902117544965 -6.205385540833841 -11.570870044334589 -18.301592092983334 -1.2832837078372712 -4.049256801001997 -8.585579687271265 10.365501390115645 11.459394501785408 11.433131785955874
b14 -1.6070752480016006
w15 -7.581552499555958 5.31389642212539 9.81301383350982 7.665259745106056 1.4782240561233997 2.649887396620722 8.14282127233215 -11.78127843552431 -16.87167762104061 -9.414620262572825 -4.906190903463614 -2.7173464777912852 -4.227243024578833 -7.495100968845962 -4.130121634728455 7.720896327854279 -12.618246133828524 -1.720965660198152 23.171046561055515 -19.039477050365033 -6.74673022285201 17.479730171820425 -18.49330181483413 -6.021963650165209 15.373212667179972 -8.680552374954495 -0.7768343571610908 19.91117927314257 -8.969444394699105 -1.7265092133199962 17.482590553910402 -13.152653456988823 -6.655640258998924 10.11406808938478 1.9644095668320207 -7.989823025804471 -18.44999415901124 6.785113580524864 -2.2740567415583586 -14.435868614557542 8.27177848090463 5.019644558560323 -4.300841811247597 2.9304964676568854 -1.7066730844895686 -10.2143183089564 4.110284783767797 0.828258188509244 -7.55254720729415 7.819443089841338 6.44619094376962 -2.1452418672207623 30.554122904275577 23.459212487450003 -1.9586096978587015 25.974229862178362 23.627167631765715 6.91002980920726 -11.72472486027665 -6.718994485950261 -6.77137276672883 19.22102738994216 7.789542047741411 -23.707731510731435 14.035095510681117 2.41486224204796 -29.162794713480533 11.217914829600655 0.8428645087055026 -28.88182702759298
b15 8.045784258904655
w16 -15.185995413402717 1.1350526403012442 12.73828331042359 18.628859433327744 8.701069518480354 -18.769119541863887 -33.28699214467027 15.272828667510154 8.035482081106224 4.846465127321423 1.4532351998718398 -2.181600803303699 -4.902130173380451 -5.395869765080731 -0.8574301374344946 16.64878804115321 16.257599948122195 15.784473876430178 17.477257028753694 10.404319720525342 14.428813255483856 22.76704548652191 -15.436987453264644 -4.874915446819764 17.356387792528878 13.13260004229371 5.919153305360106 -5.582799315201869 10.60595523771757 2.5004648562859444 -11.363197847629557 7.728640946803925 -1.4771571344423005 -18.939302246821704 8.694776380021743 -1.6218192489179675 -20.76152775321541 18.12773331247104 3.149425124428501 -22.830581540672373 27.74908784103431 12.066948527760477 -13.098188000166337 -9.768200283080377 -11.897720413088795 -18.656346366688684 -12.287108878121545 -13.369699370816939 -18.30381632221291 -15.53277339360881 -16.273781376627056 -19.548233994173025 2.148129598689404 2.4861330516559272 -1.6174352714173605 4.466678664778335 -0.7577782239982268 -10.726776939489165 17.738550781751396 3.9519343378513647 -15.089923659937927 -2.4746339344391366 4.800811345924609 12.875696252144976 -3.271647801481269 4.513778255643801 15.221424166841064 -7.536015351970538 -0.408386711055968 13.036683386828003
b16 18.95793224559473
w17 -4.969192825249707 -1.6051116406503196 1.7513716105889219 5.862752707134879 11.575699237186333 17.234591858731203 13.465585774571224 -15.422741637577499 18.990293835883097 11.077119615579084 0.7458895382876313 -11.144226841160975 -14.560939862526807 1.0099122694351805 21.01561975271005 -13.511128210414958 -17.77422295767461 -4.30113176876978 26.180858073800355 -23.498483557196263 -5.352328403216338 32.715931498348915 -20.556529332318497 -2.2606993618267475 34.35144386951848 1.2819606035245175 2.3827283076775467 5.71126946925497 5.628722903277058 4.211098634555352 1.1002487631084379 12.124272893976038 7.963802335777135 -3.541139663475238 -22.102280965564105 -19.370486011601013 -13.193429891880603 -21.53456184178876 -17.74884263181778 -17.01509845836044 -18.506256283214842 -9.01733232583047 -0.9398878591128939 -7.868881933475675 -1.5203577456941308 13.323599700896201 -4.3762558677924766 2.9731254641041933 18.89305819067576 1.3855646091351743 10.210424470644607 26.952459159593882 -4.7366110510072135 1.6617352671146361 10.550963998016156 -4.414799693785799 1.8272155655264262 9.047666977370648 1.1145540999046595 6.136169618611887 9.761685752297716 -13.84736513015697 -2.1161811829596604 16.346587939729588 -16.76165699094967 -3.396474418517238 18.113896971158653 -24.1203184747584 -7.793662842211647 19.710574369777444
b17 34.79829819014522
w18 -33.641817743652176 -0.5590193893057999 18.887493882293462 21.780594494987582 -4.980694805660046 -35.74999707187928 -15.652122026538992 -1.8512498271956752 -10.21279295235222 4.209611775492241 10.281289666375406 9.3403117416977 2.305669416765599 -2.5313930788618944 -4.385764042105014 -21.57470471918296 -21.065689284303865 -12.697871579661657 6.4085512664879465 -28.413769235223977 -15.129103035696255 14.088457054444765 -4.419413093839071 8.260860234118743 27.975624864430515 14.939180295125977 3.457349673427413 -20.772657214819144 23.865094655918085 7.903748109240147 -27.258891493675694 34.536627469062736 12.17008316223789 -38.67150597171854 11.734776512542501 12.229948002308642 11.659981050535992 1.2063504867351214 14.23807312508817 30.487520474718064 -27.66003206614851 1.7132077372532746 44.70150737878832 7.23200208903807 0.35392001306578225 -6.494844432593765 4.083928761445601 -2.0639469864072155 -7.839852189585407 -0.2681863996161327 -3.8336328905602057 -7.599966811892774 -13.001706836365706 -9.417125176977848 0.474605357919435 -14.243025523798304 -4.085759302243454 16.033523205509933 -7.896064141173161 5.385385686935546 26.359957436146424 3.8915916337414487 -3.2933471429046106 -21.80529457031437 9.08516338597156 0.6877612935211764 -24.772273326523514 18.096632210252427 11.11182862399753 -19.30181353306328
b18 -22.09386781389534
w19 -17.248531888599516 -3.5385111909961213 2.7933393779843736 1.0719402292053368 -11.806954912943674 -20.3270876983897 -2.8404260352854185 -8.450581756759616 20.277786874838494 3.7276713881924435 -10.501457558189138 -22.28678607379341 -20.8461473151013 2.9630990419046945 35.18990904823035 2.0510862193801405 -12.210753029190167 -18.89932742278629 -6.351780554004073 -7.693237715639174 -12.485900409592098 0.5031453688320274 1.5081250501312942 -1.1510900971209552 2.133143505649887 -3.2634218819766576 -10.125727384919148 -4.776017196712847 0.588345913757804 -5.795556902347774 -2.5101190679120244 9.723578717130666 5.62879371640326 7.19514321378806 22.49917965164102 30.42009674111929 29.650401803530958 0.2768305102023749 9.825343553318005 25.928788887156287 -15.92094627445518 -8.324702353907403 19.003683917722025 18.37562924392161 19.04718309620947 7.3177574288738105 13.007389579596998 12.49122196316713 1.3891558601250715 -2.6958325250609843 -4.160079821363979 -11.258147124333732 35.94044346560391 16.972784833672925 -23.560678610900823 38.54009161531042 10.495024264869986 -39.1692379148276 15.101286417285683 -15.095821076925168 -62.111949870521336 -5.663930176763583 0.10600232922806335 2.3995920111256925 -18.597706287025876 -8.05987775384906 6.96257789272153 -37.34982757292423 -22.5727417558885 9.822046402173678
b19 -32.63339445774383
w20 -4.823241031543891 0.3488942838796964 2.1173299726446864 2.3182117520163237 1.5067411362616314 -4.24304218762118 -17.70439295825581 5.173957426203517 -1.4220624927790961 3.1088434768822792 4.79661659300222 4.8109233618064495 2.779191497574737 -0.9515667972801836 -2.557041213761547 5.26265584802502 -39.14428829496984 -45.155164733603584 -49.66134712150857 -23.218102543055025 -26.713897116545596 -36.9748263563797 37.73448433921955 51.11907820748005 49.43361787905002 -11.720505937408094 -17.851211372568773 -14.615880904140976 0.6146197521185764 -4.751360508911022 -0.48767342268270175 21.635145165301815 17.08786008509518 18.69376127330587 -12.132609249321781 -27.107453140501363 -30.551624912769892 28.885105567805883 3.3160266679328583 -20.45964831373512 71.97805112469874 44.56404295066935 4.394702478539408 -6.341662753211957 -4.043670414529362 -1.466443951427302 3.1279720682270966 6.988832082214963 6.9867616139085005 26.683757981658953 30.011239292278923 22.811825643047577 -7.560058664084456 -4.905324683062528 2.9281966686514163 -7.110314626422332 -8.870226987478127 -5.046653557234247 7.868155052357612 -7.200590712689883 -21.40929008648612 -7.171018419628576 -3.394059345630411 3.780595000350608 -6.902661897136422 -4.271527421307542 0.8856036383326802 -8.023006570162927 -7.5395527575832135 -5.958758246874258
b20 -17.538538079918663
w21 -6.141120608800034 -3.2582576971696846 3.0170624067110117 10.324160459190454 8.485915597086251 -10.546667355505873 -14.316621257642858 -11.080697928503788 54.7604982874683 -28.229984247042875 -50.835838505478215 -18.118842147462228 48.453022204045475 41.62865477809398 -84.10226533654456 38.261045783960604 -3.1579875272041438 -6.253477894259033 12.332488132057478 -2.417130681410307 -2.8375643710536744 17.490621287108905 -22.184000943572755 -15.914963061702743 7.589739159465123 -2.005051736178516 -6.9513384494543216 9.078624759371532 -1.4523131108313376 -6.32340609573492 9.453620464436367 0.8382962076181132 -3.311471214327972 13.633064789472488 -37.186832006563826 -12.914992601834628 30.649862927746554 -36.88398497151533 -25.54763745529563 25.22384161088411 8.49845921577987 3.6005592855718898 38.088884493795085 0.9892767813843467 7.179736422092914 2.832804091651689 10.110788297442685 9.531243826303127 -4.615320751162196 20.532508835631365 6.523242835762458 -22.08602813027744 -19.062493991055447 5.905304462097006 37.153963565607704 -24.70545340422456 -16.925041107817876 2.361280928244631 40.832626390337474 -5.505982203012905 -36.73924360298016 7.078375846885335 10.310154294049424 28.47440894891403 13.940430213946394 3.962361803722336 10.58970506756913 8.390660561750215 -26.54916467907943 -45.76741116497555
b21 -6.46690457349131
w22 56.49562951198898 -19.50919546590555 -42.038458673931835 -16.14802494111954 43.32068122669008 25.771881108831337 -94.39505372523999 50.55913490966285 35.40617238614191 -16.791635599442184 -32.378384159399 -17.081894490422414 19.07687262085103 25.328531715528694 -28.759951807728868 8.627309247616317 -27.206857052853213 -13.327008912151168 16.159936175660285 -14.831832513720077 -5.6250549463028525 13.766360252530696 17.359451425707174 0.8361424933036715 -16.943272760505305 -0.06621212518006073 -8.796229402066876 -1.2992870336073603 11.183379406949143 -5.472823169728516 -7.340544309145696 37.41264801379178 8.404903796804149 -10.853985445609748 0.7873376402676431 4.83960873767969 5.586281117394812 5.860389609982715 10.478944088985026 0.23079515905592698 -9.937450352630266 -5.454768583616112 6.787834068334948 -22.48479727046209 -17.87619554668335 32.66329954650728 -27.002362709450264 -22.07630676656473 37.95118724966109 -31.11598017327686 -26.668025445868274 44.87333405487141 25.386707075972666 9.568331238322443 -20.457627286181907 38.78691057972235 29.023395175962065 8.907894220305405 -37.53340665901893 -27.2504208016273 2.7201840902628662 2.5315872713980077 -10.078577863152669 -30.91647289682653 -0.7928843898943946 -10.244648238036515 -23.272890461465217 18.356685730092636 17.46711176061008 20.907580871750756
b22 -9.083156609078038
w23 36.12569457605344 -2.7663810293590423 -24.592877943140408 -31.171521621428735 -16.189216681561447 3.468882135409874 -3.6166622124725265 6.870707686083615 -17.762792879992155 4.022330387309771 15.525220815044415 16.37411071203089 2.121796529544832 -13.20009911157349 -0.816870104465765 12.376393793543299 -37.52655593056222 -16.47931530457813 4.163914048263121 -33.59157614791056 -4.616153732278881 30.582312831311956 -59.4925628611649 -17.319071954357238 62.68632368518534 -18.200553623432633 -8.501978896826726 -1.8109756914315631 -11.187038251786278 -3.0709216246094724 3.2482729836093838 4.56242604876241 11.072800450391144 17.147001479899487 47.41779068198674 54.69901511456892 69.661316367236 29.998840130988384 19.983574479966105 -2.365689786670508 25.158494129075343 -8.59241691226494 -101.72477502469646 8.370710958361755 20.947033337951222 45.31075658177147 -4.337162975363728 6.531836514852314 28.052338536255668 -30.23132108980272 -24.43811211666505 -10.793317869832597 -34.85460353394942 -14.381072368000986 11.371763008091587 -39.96250548721028 -26.406015534473017 -4.639861138872728 19.656543830187246 9.297122200316247 -6.052573008416497 -1.1841587137504943 6.839337323488662 3.771840141269614 8.333195420285081 10.12527138798932 -5.9411260184907295 9.377505145934293 -1.1170391645278042 -40.69664283579761
b23 -16.365882011921453
w24 -28.329725276414994 -5.953954784340439 -0.47873751910503687 -5.906629655888433 -10.771180576406618 5.045820870209045 22.318437941207932 -15.714692611575325 45.11511147902983 -13.407999763239852 -32.284575462138115 -11.859458344017153 37.20989193549392 38.047189062665964 -51.76142151725421 13.352350582754514 13.571681423590615 -8.575953526214734 -15.38084700998169 4.941550114531595 -3.2415071666919255 7.400139429259304 -30.70499971619619 -6.705922012862052 55.01570221755573 1.3191849245300094 -12.47028740189558 -10.391666898899354 -4.520512196827705 -12.366097341159003 -2.918386259596689 -14.015389435489116 -9.417654013863332 14.194561380680891 39.3743966984582 22.56521972113496 -8.771125368432227 30.717160811808487 15.978616746463947 -3.2265438169767466 6.1162942513011584 -12.906454068236577 -34.066053455641864 40.64146720537793 17.251515419796107 -26.971213059106823 39.22384444983933 14.705283884121998 -30.180247015536278 38.76052707481654 13.7107834931274 -29.746289874516734 -7.730868565311084 -25.29238424758735 -18.082946727952685 26.1790294464033 24.72108284004996 20.697185537539283 -72.64555017736203 -17.934117817882417 49.150563002956325 -33.25317725421183 -53.57335544005637 -6.614130512020768 -30.99658105366942 -46.41055441183916 13.985156122850574 13.73414465417392 8.489963394228727 79.95456844329024
b24 7.54943562669831
w25 42.82769060973417 -39.16490925893656 -58.31324636794818 -18.465226262293207 61.77973593221846 42.5646691139162 -107.466349579189 29.1631651275805 -41.678887253981515 9.690417373678658 30.131361577577454 17.756479272669548 -23.424184829362098 -27.33107775097436 47.61474834887738 -37.437728028957146 1.2422788922470973 -13.89850798250442 29.46813455606053 10.272394857438163 -4.678621298205685 13.744691481479826 -22.472114759157062 -18.964355486074314 10.45061769969837 -4.191691923659474 -32.01050289848382 29.58288203345064 -3.5734931710546647 -35.38704922447039 25.60804047756506 5.544818584716494 -36.384312399660494 9.708932181749043 -19.092761246549596 6.966543940075751 7.137398856765758 -39.03385876247259 -10.105709518086204 20.14325244814402 16.576779380227624 19.106073969278256 32.28983592580654 49.14441690098588 27.411046184765784 -41.6201980335502 61.395123556630054 28.925148127784635 -50.78378873429981 69.64153031516055 23.41040537241526 -67.16411897574146 -6.3308526120329365 -11.951559547092621 2.6605195855051162 -11.509271080194209 -17.127622832674234 6.9556371157061205 10.379920051340996 9.386799365546848 27.273590044763818 -8.829781067523593 0.06188096055880188 0.8788704074076004 -11.29305130067973 2.464439000051814 1.871733009147262 -25.578813492984672 -3.6709067013553107 1.9507762467310228
b25 -3.5121171556757766
w26 13.971235333895832 -12.808529133644537 -25.16000582500852 -21.882237465041527 4.795431067460495 27.417520986823714 -11.833684905547482 9.597430126081502 19.798536354815745 -6.566265733972276 -13.945217320750332 -5.746575080684425 10.82847357146562 8.16194425295846 -18.36595282406725 11.8577708933989 -3.280543758555459 11.829636664502889 51.486312673360494 -55.99318159155337 -55.51797615248646 -27.56404711629097 46.18942500703108 24.19955467605021 -6.162498785574565 14.737459809474178 29.66519521130315 46.18040654109176 7.090076622109073 18.55901147741452 24.004781556263733 -50.24839097368949 -49.302050149588275 -63.98876424970015 57.08127115950717 25.393544923328403 -70.34675048203725 87.20375302571894 82.69736026718941 11.395551348435866 -74.53291144071218 -44.76144719936926 -12.576486355171054 10.614200265955505 -8.402080123459486 -38.97786409557585 5.525110719574773 -5.736011450561158 -18.622076867876682 32.32195086260193 35.089267964701676 44.46229093510539 -18.824064512748265 -0.6423523176103125 32.87641207054056 -33.47660228140509 -26.521560976512273 6.3538788894706615 43.00917676856924 -1.3182700721980007 -29.229226390467826 -5.540128228900793 9.107078615080079 28.010738928391554 -5.775684975839606 3.559260438326145 15.090694315455167 -30.426864115987332 -28.476121588609765 -23.211804397526674
b26 5.487096794752886
w27 9.380542126071614 -26.77846955416641 -19.024346677469207 7.4829362505768415 9.2622604394346 -15.824527137414155 59.329650769203546 -13.107952594451925 21.740229768393988 -11.502128410828044 -19.046664961268487 -11.007665826087239 8.482269091895054 20.421192703532444 -22.6360040285063 1.573255049849739 -62.49289573509445 -63.68028737372356 29.747576289114285 82.45690971891324 44.51769827846216 114.50398396293758 84.98015033677967 -40.57617908436914 -93.33338159917473 -76.46419721558024 -76.21730056324535 -39.78017826340456 -44.27588483366144 -53.33797361922083 -39.275272264126926 100.16679365378877 75.89318374185223 58.82614960323289 101.9269274002911 66.03076813719503 -128.55785375913632 3.842277509873324 15.547478473568505 -119.9658438902501 -27.51558741326795 14.20405681246237 34.59576283050569 75.16587860497715 30.19553938895306 -33.65197838483678 49.441058690837295 12.341697026778222 -9.54452265812423 -27.42137829506362 -37.81903155055602 21.78981362292798 -12.20265444688294 14.509803521408244 11.452637446926484 -55.55435145667927 -28.69072162709501 5.786299771990441 20.294042082340198 18.67950216666765 54.149773074939276 12.650801379831481 33.9825309155088 -0.28160232106378463 7.186565496903569 25.973430068013123 -7.515180960796082 -44.957969408263125 -29.628103858308428 -42.666599857769654
b27 25.849314827510632
w28 -45.34050042009229 23.6956164414925 38.55533608093425 9.229198512367057 -39.94416793993036 -19.213380594789644 39.44573452242371 5.449006628175965 9.994750316023447 9.250122966945941 10.866942532374173 10.171934477114279 -4.903393166259836 -24.418377339079864 10.26199994415438 5.15251113755318 -73.52335390411453 -40.48907577578071 152.06917760790617 -34.05920239153242 -55.135698141796915 20.612763034464486 135.78098777706978 35.68094777720548 -149.97956709205798 -15.810590205029587 -10.915088239280852 83.68742129354628 11.510614816019876 -5.3006446917589765 28.38078542860661 50.7378672302239 -15.230089167236667 -110.49399896468603 -19.004401248673744 9.119265803623831 68.86266650750295 -41.74770451419861 -51.58603041303472 -34.8920189662615 91.70957167420478 23.977683599257347 -95.6197988279973 21.62232500595891 29.647153985820655 22.265314308938382 26.773016781333187 23.13536923093577 -4.9270715241754335 8.040171492338697 -19.307871508000616 -80.69608531012834 -70.4767776904888 -24.932688866259912 62.20508639929884 35.200205812650196 40.2841897954443 100.76795702487891 27.354135396571607 -44.72979623089292 -80.64012606354447 -87.57033024274334 -44.9912999315823 -7.426278903359613 -59.89156510761004 -29.585708151083193 -21.00352760011021 62.759367041107204 76.27074893958027 51.27763596310236
b28 6.698694267254422
w29 -12.949047509926416 -0.4452569588380437 12.88541450739409 17.243080775665902 -11.823048855891692 -48.76736257617899 34.895220970838196 -3.1721220772577876 29.778056447523156 -6.091828528929096 -32.55639775386625 -34.80672465856447 19.19457429840491 70.61433866141054 -63.71101312621681 -0.33546791923087094 -26.363152806960304 -13.27912337320023 68.7008173393026 -59.47212434352773 -64.86148157457946 -37.2006347921294 68.3175579899427 32.882808704168475 -40.80892158858174 37.13102755142669 1.799637766639754 68.2855394729386 47.80762321273284 -6.263491935713428 40.67444873458001 24.169289866454186 -71.15353414753983 -76.90742746982565 -29.159796559870447 4.564275210245862 64.09611715334503 -22.189041883641735 -34.86721372804378 26.144558662557806 121.60272518669706 4.6231975137336665 -84.37122071442154 -10.37818888930646 23.88497030986956 13.640747219784311 -4.541891359936665 21.036210659796257 -4.268972505743069 -16.533679294947465 -3.3206806500595056 -35.443202538233116 76.00906277731423 53.151043925763155 -150.16553075169966 -81.3591757147382 -49.12717185825644 -116.20889565279757 -66.24709780001966 62.720161742936995 209.84956174515602 73.5401958448767 108.95052871674557 -49.36639444622692 23.07474174099801 93.58534560847629 6.976313018325375 -187.75800944965985 -54.784346884308555 42.71867023250334
b29 -6.07294119997805
w30 54.14592827325367 -67.93694919817766 -43.734922382474636 49.21816654439367 47.37993004879545 -119.01900699733869 113.36246634681487 -42.43375121125039 36.6008565677056 -2.940763701625791 -9.222259556175636 -5.579298242893953 -4.198315779900473 5.530869388170525 1.0386032412603246 -18.82055147122622 142.8627528785143 -68.26265966124683 -23.299049987952465 132.46365387419652 -60.009364854957035 -131.62563947040218 -100.96100046956418 -35.07701256606584 117.25055231635382 93.23064949611648 -120.42910495338938 87.72699581472709 74.6348927031089 -134.6870672861227 94.08183107933317 77.15372929230526 -159.55766101732308 6.470516766837674 51.24519419864964 30.354547662345578 -49.86742543051486 15.562465522300823 -37.07958427714947 -13.343492263899973 30.738149971091502 -60.69112732919239 69.18841461844922 -20.790765713580516 29.50659021979728 14.090048401049033 -44.92574740365268 16.74225373317958 34.722149753262194 -101.6162214315068 -22.67300060765869 77.74213086490667 -39.566676351476445 -0.2576730458674697 31.183426711684422 1.9939771027687927 -40.18044349392687 149.0380335278133 114.50703604021602 -132.93611668405367 -30.29159794952414 -75.71853646207765 96.20672979235718 -114.21489833746003 -74.57374640123656 116.74292146170957 -127.04833561214657 -82.09441024796637 166.3745286162467 35.709600644354936
b30 -0.521269607165043
w31 -43.25676856337741 65.55042860375335 29.526975135361017 -80.19043791036303 -73.68189605272177 172.9226052789565 -71.23659706536975 22.040355713360018 -8.507169819949766 17.727541007414736 -4.715570743601034 -36.44206558798741 -4.091890216905233 68.37809067476347 -45.419243061828745 11.043495676991304 22.169520825228 63.485374063347976 -38.41979550993163 -109.94514955774821 -41.690981707671284 -158.28346814321782 -35.82474859805585 113.50804183189432 79.28521201433239 31.25772561900724 102.66211576281643 40.46151316626083 1.2397897641876086 88.85609686659633 33.66519083035549 -128.99194310266464 -12.55557225962523 -76.26396905076155 148.5206260232033 95.93863361538841 -61.82127562341181 -181.96967378966764 -134.75793724419688 -255.33440751070165 -19.744753255891876 156.268580481 175.0018028536705 161.85416049495464 85.44231746013888 69.24811077387807 99.7677964769355 40.07112896136887 69.89859261773142 -189.77947987153135 -194.50297800012692 -59.86979160924456 63.16579640886975 -83.72389085176304 23.698748058952205 21.442301041308212 -94.53611721452201 32.67567978660852 40.4974959754509 -28.647741594871075 19.820648634029542 42.29534615028454 -26.84995783728816 0.796408738646841 22.239804968762545 -10.890817609296704 -5.18667778357058 -24.329310615713478 17.013161240260754 6.434738558722349
b31 14.039899775199727
w32 -124.29197989457177 144.6040432897842 106.01009460192219 -102.05878806716683 -154.22484186935984 211.6149473044688 -135.13143952104716 50.78754228709302 -44.13377762660786 113.62984905131165 34.165227676132346 -122.95415218245668 -72.96484366017711 177.77451685807262 -115.5204593406199 29.75210228695374 -33.941040809746575 22.445647249873215 -18.747815171182545 38.590148494034835 138.04728101870367 12.00810767813582 -108.69733098459973 62.33147763029656 -62.230437456373686 -85.2677880762961 -11.07417283896065 -40.938601036938486 -82.05787299427675 7.081586385858094 -39.909100836852744 6.001386984400276 138.031241956836 27.753451313911917 -48.48087842737287 -46.81518617403851 42.99499059551404 50.95102580885417 96.16406895018983 57.10088030614841 -115.16712395022695 63.16303375136944 -63.2322608029227 -36.86541881264227 -24.159854937504807 -22.34642772927715 -14.479528117797155 7.603193999794919 -35.44613089605947 79.68112838127205 110.88424003993012 -49.7392592452742 -4.44657721611837 46.643511928202095 -3.7309366315823005 -88.46974983995254 -4.396667516942425 137.02440032306282 79.16355936157669 -40.40092495048653 -59.011061203314306 -46.607089036309624 134.26220293380624 -143.22981651430263 -87.07901317698187 148.09014051703872 -144.17646316255497 -224.92858434759634 192.70348959377773 89.00037173791915
b32 -1.4521549894978303
w33 141.58733508543784 -126.73950662203232 -117.209599374606 50.72358857607439 124.81798521256475 -116.49665643479896 40.218852606959096 -13.950373592255913 79.08312425161 -39.9174999439233 -37.57901030816241 17.897054572690877 38.016724836359906 -38.087201035495546 -18.56672945147937 33.76002347786399 -33.15140863539088 74.74924730461056 -45.74168110094899 -39.14053532496646 -0.3298684491545111 -83.10370617560964 -4.281180901985089 35.29557317184329 56.4522414983671 -68.19551329199896 140.8629946365196 -16.539936331608075 -79.51745170540322 142.92892256857803 -17.333588252775385 -118.60434762226677 95.80630382778327 -68.00988955772785 -42.23197088777318 127.09786921218841 -47.28656565636425 -87.23835950219642 42.52093174853468 -118.86305938340686 -60.3125901765548 112.73528945313679 82.6413373161722 -50.719800161307 175.35101385291324 -39.54225194443006 -61.602329552390884 170.21293395887855 -48.347904480947726 -102.84532811710082 118.8700983817228 -116.32863387398092 -251.024773899636 211.9376348837329 -95.84578995020614 -109.97410725292703 335.43059984474456 -90.82863029973865 -182.33148914517602 276.7983724660451 -142.6864595666289 -195.7384304020463 124.22447487855182 -47.33186295681621 -133.00182679641267 137.45040374296698 -24.731818794919423 -6.649156838259094 166.18372412271225 -34.734029503532035
b33 -19.220341870231167
w34 -180.75998287197197 192.66818645475726 135.76186454350054 -141.55624401583788 -188.87450811151643 271.92857224840577 -141.54882091686065 33.17721060849751 17.196953257063555 -19.16001643465832 -1.7436160947805623 54.347548776616236 40.93229428279748 -95.57542252243367 36.08947812899059 5.355361684058893 248.26695937145257 -219.16460146551793 33.495365179466674 33.598325096293074 -237.64210012409015 133.15808320560757 90.54650738616253 -51.442730915261016 -14.885648250343786 233.3395830688436 -196.33486501611853 -9.07255225852958 173.569618844646 -193.77667397737613 3.799502131873554 -19.366180012463815 -174.63380601652025 187.421939143595 63.68801063570974 -72.18805493415472 56.88788820370359 148.73299610228383 -71.18983500203348 -132.51292261430055 -58.442893075470536 -62.170525462694926 135.99770991369968 -8.331827335783347 -45.87969793538774 121.14342734334906 -8.644666300410517 -39.29328536507913 106.1242981285099 9.442314126015711 -72.54557716164189 -47.73768159874536 -184.14712083679936 165.19925035336715 -63.15967690231293 -192.9487504775326 233.31242988273465 -97.40777831194195 -134.82537202782075 272.86033037916036 -88.39041023518287 -35.8434357370536 34.52118296774357 3.2155570829213214 10.39014402140731 12.753379339500144 17.191963418961162 67.645865923608 -30.566251451642618 -34.026086778367514
b34 17.749519801862863
w35 31.95081526617052 29.634573173518415 -30.574391466179975 -71.46723872171071 14.098444345551814 70.94032474894438 -73.01333593681808 5.25561693287199 -10.467408264797744 8.986502623733946 10.81312210293496 -7.784498642558166 -25.71786131762651 22.306784683293575 13.474720407599628 -28.232086854655694 152.2865070757416 -181.9645991917636 31.011653110168634 114.88604169347701 -360.4297319538648 225.07899327464096 232.490745846834 -266.6580559331601 100.77999269555924 -42.11318700500502 191.46895528554435 -138.59548355184563 -109.64663784058573 263.9675284754479 -140.83568509099234 -318.2212271673927 286.7772846967709 -9.130519742515311 37.383108201447655 -23.79464728921393 18.30421175653127 110.84040646604339 -215.67796382246115 58.993898501522956 268.05258271957433 -346.5557001216126 142.03840056133416 -77.91572141200281 133.18269915642296 -47.55241799334796 -90.77084305606448 134.00298128079933 -56.454570822289334 -109.63116017037105 112.72082711742344 -44.833637221031125 40.397873799291126 -57.364696311739436 12.658099281039979 65.64538572334152 -105.67567892598977 66.67230386760072 69.92808579347293 -150.23897806161276 88.41799535465816 -13.514492259226914 47.54793843747579 -51.026782554978745 -23.37056154245853 67.77534256677708 -55.67190519532165 -51.218804998421355 79.27286537498475 -2.1382313453588018
b35 21.57605123221879
w36 128.29356215110667 -135.4965211978531 -104.96767718313845 82.98304866164919 134.40734763952497 -159.02336690763832 85.61008867550416 -27.231958146517442 -363.0225304954244 440.0972738037006 273.29301667376643 -331.1609524920878 -358.3152799610999 538.9156481052104 -277.3572765885931 88.86135720771583 43.87409874721832 -1.3634352094238655 -18.61788272774415 -83.9139924245653 -85.17683816041935 90.32325801611492 115.53829972666857 -49.97289949462472 -16.857331425225215 104.84043111215556 -15.335912823176114 -33.57034701690565 90.77046238860093 -40.46017907047499 -9.800239193776887 -28.5985756288892 -140.5286576829868 99.70379364158843 28.540861703602726 -23.419473544643534 27.10721098036534 43.83139201230743 -41.652219470837046 -60.37850626149473 1.5050064134832324 -31.538215263465997 36.12725013204019 2.134926800466897 -3.032371079781844 36.352721204055115 -1.116624713589957 -1.5919496170098386 24.756649380494363 -5.135748192951669 -15.040261754632503 -38.43483265036503 -23.69082353862114 -22.65216249042757 40.029738018813774 -22.57134750074938 99.05949581497698 -8.565363655338684 -62.06854837637326 111.02878669491236 -114.69225499196544 21.127136570297825 -112.91553591051094 58.933953631094035 36.301840139374804 -102.8703631740034 46.92853154063209 89.71337647260374 -15.197789411946086 -24.21254513587358
b36 9.390938928895704
w37 -98.22866948142091 158.04497017648902 113.6011694370245 -103.82564115491442 -172.57242203916292 192.51752261397408 -86.84843064425976 11.153030948447372 -83.29902227864655 91.41089222706638 66.08267986451774 -62.252378073538665 -85.73036148860952 111.88675550333458 -60.856430901492985 20.92792655612907 39.95152206372571 -188.18472118173412 103.00251003167739 438.4729631121408 -160.46013119402548 -226.40401212251766 49.48822190549441 -340.3941698056221 294.70577300463077 -128.38619184762408 -55.871088387183356 191.16563348926144 -80.10052538631454 -7.65631001368897 132.92314041291695 216.53962969405632 83.63330084062822 -304.43367300257773 -147.2046033816152 259.60709646076407 -226.13996839768353 -411.2825505379835 221.312350050282 282.1821249821475 57.58902347018733 139.06867896763663 -187.12104464763203 -55.18591700585291 124.179865494825 -190.344906012442 -85.43592082452113 84.73456010791229 -101.9609648661395 -252.98473919292226 60.51727703541603 302.19202566080867 -18.2860571809226 68.72543666700169 -28.963077619142382 -70.23258301803715 110.69842493647333 -55.251251045487834 -52.180667445291654 111.1984158535003 -79.80498333867658 104.92355405658778 -101.36930275116936 27.841840679063797 129.28701847991377 -147.014260042471 40.94137458593979 185.94575569091592 -190.96099458923993 26.215626710327236
b37 3.475339557396783
w38 33.52647158949048 -63.21606815766064 -17.187468820572665 72.96588980880597 37.163655561071074 -98.06024418207583 46.50374746046406 4.398434310855916 38.088617709477134 -70.6239642529923 -34.94711146420554 63.78152238359985 62.69698867822536 -104.16003920493628 38.536267634488304 1.0472915015139146 146.15599825056552 57.83309590054332 -158.26918301860928 -255.68512705346163 -194.45238040195676 291.14643526841303 323.10032852566417 -228.71568966094998 38.536936916277305 229.57831648985473 88.38378859498032 -238.37369409259674 153.6711718233631 35.44798404375301 -146.38209977626136 -251.19698001568474 -157.30844173755386 328.2551710388478 -284.62264727351584 256.4450062240194 -34.91937419432124 -349.1514198719648 356.46502267438575 -64.09583654584733 -109.3145424686793 417.15262720122246 -252.24553008071206 -27.76611143847408 13.357525763723459 -14.580462818941742 20.479305044722512 -25.315742520186895 -14.114902676987086 52.86961555975606 -66.74733741038693 16.618783111761797 58.86747731416983 80.91354566612998 -29.109671995406345 -215.35981131618647 -11.49530197776074 273.55822662863943 225.1475111082516 -170.07843633526718 -107.2062784387547 160.91469442649475 -9.68674941528669 -220.2830697887627 108.1389740629412 -73.71688784646793 -176.89898915117956 -94.80408596444228 -87.0228290544823 334.20081045333967
b38 9.939615618380849
w39 124.63848337696028 -135.66301642478632 -107.23603083249274 89.19122727033535 156.01120293371633 -196.36632792968447 85.46639999597555 -21.27209850824138 -44.097194229172196 -14.555467664668122 0.9217437650404127 39.40170507706954 48.58282650866968 -72.30308852584548 16.135597362873888 13.340618307333541 108.21336035700963 -229.31321851846488 161.44019199831413 340.2095782593217 -135.15688669364084 -207.04691611912503 -185.5421157858803 88.85981037362261 74.62559988535794 -186.16503553288587 23.014924270759774 148.27877881624602 -216.24698853905366 125.18739374740598 48.25329247526699 -64.99694544197953 375.0659456012041 -299.37632387613286 65.6564163313066 -217.64392169002318 212.2506138250163 246.20911454383 -83.71044949593876 -209.3749304762696 -138.1341996576812 8.701734529372656 109.08041391737915 52.27000810851413 -189.7636449208341 207.97267807707087 84.70515652034832 -157.60573589341746 140.21922266103644 224.2362109029112 -119.36369708758835 -195.7411426926916 106.80458446547279 125.32712723543777 -50.23178078740731 -466.9372117707886 85.49471394809387 265.1597675363405 71.7958771991607 191.33325910826957 -262.1186235969972 361.75918894174987 -144.1281820478686 -214.03576346897296 265.0504691807895 -253.40542321433344 -153.999879390156 -115.83037513992333 -316.40136399280783 506.7342607399153
b39 -6.449393225432681
w40 28.793914173367625 -38.181996028721095 -1.624421863086003 61.538823218507815 9.245314611775687 -78.72402766773881 50.32968511348211 2.042176587135766 24.44805689696953 -18.737193850629918 -35.16899187800918 -24.827459790728074 28.51768101627822 32.471535832311474 -20.877275717647496 5.095791514102884 201.18114098341903 -344.23768026512386 108.95800388277748 311.21112560244546 -287.7542679849358 -15.97069275779278 98.71315583428435 -164.5968996230755 105.9997643040707 23.94004147488826 -92.46770208396362 99.62099526172992 -2.9469830103412935 0.20006069681568076 64.3763158803352 -28.39447334023023 128.91770599299184 -135.1446558163519 -224.476478849435 -14.741497958883835 234.068763745508 160.99214638563967 321.592872557754 -454.65858592975667 -554.3927319664705 592.2884887458641 -90.59031472908474 -263.57622297910666 -13.903901290661652 209.8697521493327 -196.73251353337048 48.29209162159592 96.31585130059418 149.8678551346195 208.50529457341065 -366.6380387779162 210.5073960684879 -382.3795291118474 61.77443686121074 435.07701694884713 -263.52947502442515 -141.49968871788133 -164.6026146161562 -4.574208811402274 184.60575570025043 -28.195427240712363 -31.374269048548907 182.3672465661272 -36.225376814281496 132.79145646613304 149.82847847844943 -84.25265989272043 208.3645481930881 -348.51665256895967
b40 17.805649963455117
w41 -40.73760175672552 -22.94299593094848 -8.20669875266648 56.28186482027963 100.14465017823116 -127.35260508882274 22.60332355224024 -6.847917364724527 -1.091605965631844 16.286514304480843 -5.482243346048597 -24.72530954849355 7.158791112425077 31.15764686469355 -33.202814836454166 17.81184823908217 77.68556965585985 -25.026777568751257 -54.72583418758238 144.25312027084036 -210.70719997828084 -36.505658167956405 232.05678809783433 -401.1018146497384 243.56177422280985 -97.62686158429551 174.88191713696767 -4.643895332152722 -133.25809095713385 191.36665813769451 15.628243506792892 -187.19455385803363 131.71919807465264 -102.66966774088715 145.56780586487085 -224.05723002489935 57.40516295728263 -276.40380248383553 -35.46442080888217 279.94644828519876 63.316268423764605 193.48019631811837 -216.47633019864713 527.142591173112 -624.0952246017902 61.73525393692784 534.3247811542869 -680.063059445606 96.40557480905792 464.9215403818154 -633.9886623125564 401.8765327978189 -113.7506307374712 26.40762518577675 3.9498132492677716 150.45435162680764 58.49354206085068 -138.43030865939716 -163.77414913809395 188.91297972693997 -81.99681600172059 -293.9468587476891 236.13546619907368 42.67464866781193 -270.2080853954148 322.438949229139 0.9580235996961232 -169.58188962693845 350.5090608891829 -243.41162164755283
b41 -19.44052649321004
w42 66.59140069345905 -66.63874573417246 -63.65440319546579 39.45486112216655 100.51246153701767 -105.4496324241971 26.20522825238313 0.1973385697203154 90.49400279955863 -71.3409983705504 -128.83954272891796 11.684008538082299 235.75256989812829 -149.0365888938846 -9.509930143612232 37.07207113832681 287.9309480751905 -248.23852577173338 173.29647186539083 -148.413307635881 -119.82702084995542 220.54519354928254 -232.0175154347712 482.6671361585774 -303.878284245981 220.18662623657593 -195.12127404040248 -94.40377447372603 90.17752905008045 -146.7185548617923 -165.3213343843876 -151.90502078564748 168.3104979381232 193.6945438497437 125.55400378385188 -46.401702623008724 -201.87095785485758 -255.89475968549374 -96.54664713302408 499.29793005240634 192.59491330631988 7.107641152498177 -269.0678268127052 78.49424862202747 107.12327513941712 -257.68817664691596 -7.96189003362443 133.36343825451317 -160.73029206779552 -407.0276503554786 145.11419011650892 332.25764694905905 695.5483496830029 -704.5089533172644 526.4971481136511 -46.24549459864725 -493.9372532613264 203.76810504333986 -640.9276162015772 1280.0274418742424 -677.1202850055212 343.57883880420223 -318.9949096133363 70.57075120168965 -6.802322230863226 -112.77275480765402 -252.4442306108019 -477.1346524699497 653.5616002448857 -12.63256502129283
b42 -9.389359408414572
w43 34.16696936915019 -33.58318468280895 -24.262008086554005 45.93159116280167 43.32387188332042 -111.09379331135344 70.53812386160341 -0.9284474314998594 -99.22484634391454 62.63207566977239 108.68753274350554 -9.072089301992715 -182.13621256159058 154.15598906204724 -46.481361105864615 2.8104858031644695 718.6999048975842 -594.1647920427881 455.31473551113237 -14.19252035970241 -441.68898840512736 65.84648921901567 -885.9124410341337 1353.262020338392 -488.82173641016027 201.02643404945906 -227.88232672480572 -48.781341399009975 -137.68283006368713 -75.65491414407087 -307.12934398708575 -440.283569392053 726.1693915132481 84.81645473511118 -741.2324269967801 719.3080805610468 -370.5788444123695 -369.73040518878497 725.1967329625415 -39.15944036738014 378.24562463246247 -416.2044344372176 -13.61138379006904 -40.633346710321135 18.22740016582424 12.342853024879041 198.98368598342535 -145.23742864756417 153.86808040625806 353.3831488797847 -601.8402472269003 171.459945514015 -258.926950908839 152.1622635545206 -145.05181506143802 242.75853382111404 61.07171059463157 -184.0256473499798 79.98733073363746 -351.85372519757914 294.7371409392936 -211.8885333524017 164.95328412995866 62.836187204660376 -38.05202353661439 138.82086303765175 134.1665529331817 285.09343742341497 -223.780191771721 -182.90637479219697
b43 -28.72776993820447
w44 -147.45642228653338 148.44009909408948 154.74558341009046 -46.1265765642868 -231.45282647202532 128.19451940313996 48.15337606392725 -26.008505345115555 -8.626095014204704 -13.335912387465557 -10.499557953778968 23.022510800164007 41.033206952497736 -45.641253887782455 1.738484858526526 16.49326662072732 -397.2552713310215 723.1904814001747 -84.4234768340037 -73.18573144753196 218.15510112928158 -398.54737213882214 366.40943725061396 -699.1710724183761 408.46930989208124 -297.1811668754231 199.53420391068536 60.471756596631224 -184.09668942748607 -89.19033283563219 23.339196702095663 533.7246414450159 -320.95781123940577 17.14324961110188 -1203.9289809369873 1000.9242194310493 -201.43155002292224 266.3101169343425 815.1437477736622 -741.499722019585 631.8980870943852 -1376.7131178823504 694.4662670678164 -403.73059887551693 164.6646593818765 352.37932889279506 76.41744413486204 -66.5403213738432 397.25372460988905 858.3503962021629 -814.9333622402645 -414.0892306200964 364.16335267714385 -435.7462287076744 232.47495033225607 13.060622787845343 -241.2990215222054 173.79877098835092 -372.31262213800375 680.5936591915062 -354.0442353101908 184.65634970775673 -152.11410390750643 -19.054969278749887 14.553282887672305 13.974487169944787 -148.55753502539034 -372.30710355814034 424.73108534535584 -4.911926582789958
b44 75.49931134519277
w45 -189.73737619197237 395.8740720907463 -51.16520243298676 -376.6317829524919 309.88090599434435 -122.86712396297709 13.324728051908036 -0.7502783949957529 -105.7726508946198 182.32102741634097 -59.8278174665113 -150.1207989332191 233.87226016739328 -146.08817204626564 28.715988329445025 3.7190321824796047 -423.79640790555726 -324.77715853519123 -335.69588727655974 228.33686789335295 317.38954313191687 326.61402748431794 -155.11045342062332 187.08382706567232 -190.53494852094684 65.50096470140467 43.359134865347734 -25.684208608443235 372.8696338945612 317.4461811855296 243.69542988524248 -221.6207608192203 -319.8919458173784 -110.86125601529373 382.187996136543 546.507410656708 217.91081286369652 -340.70600501352885 -319.7250218260577 -186.78355697992262 186.3689601189281 -129.91775540862469 112.22367528690968 -137.71958017146216 -81.7251631057737 -170.59839553392746 -403.73555941537444 -388.1817639908796 -323.2527878127865 374.4698264248807 271.8814328884844 419.06958207262346 -1676.9792506231672 -1838.3986074301129 -891.6651747652774 1519.878426830918 959.7980379110053 1520.5808020378474 -440.6400037033762 234.5926779200616 -675.1289213020303 262.7460526012801 -34.00999927707828 -436.804783028807 1913.075954018169 1573.6801438053724 735.9480692259626 -1258.4898515042553 -1338.393078450013 -89.40880141916024
b45 22.33867911842008
w46 762.3714781354133 -1701.5116973026252 351.4854977754307 1688.2500669898425 -1683.1967316948826 829.0876922197962 -223.61943204398625 38.65316572457159 45.017126284382535 -135.08962747445293 33.48456925902814 82.35957982509593 -34.77409096817832 -13.895343676082748 9.751676902869985 -3.740967333022034 1161.4481561720222 1518.5503716376215 1173.0947472941841 -942.8387214349577 -991.5727022322563 -1033.2993738096586 427.7148238086126 -308.1977643761482 387.50289129247614 -290.17857831598707 -64.52265520845296 -135.34496171178913 -1242.625969521573 -1180.9117019524983 -1118.9622142952123 1009.252851391789 817.7294764097709 817.3186294611654 -313.1658366560486 -1188.8738529166492 -467.0968680891969 625.0568692305807 41.294211320093126 866.9270640332703 -199.4498623876113 230.27882271525294 -354.18263874913646 347.0840594604539 198.82245353355853 113.45916789409644 688.8488092547757 749.8529508647886 455.00038000588177 -871.5122121474473 -427.1048544002186 -499.7089747240218 -656.0963963554427 -707.9543403400763 -540.1344415432858 495.99872486553403 605.7178847561746 587.106345860075 -27.253984822949153 -193.49174821533134 -129.84628759290212 122.45066457323333 -112.03607780568797 -99.0662979743978 743.4908872544578 554.0784707628535 544.6432778801646 -501.9947578881092 -387.4102825699921 -281.6295505033971
b46 59.29358292446805
w47 1022.306581561919 -2442.117465379288 645.1464089970483 2454.1193248569175 -2643.946943527744 1370.6390954487986 -376.171194638924 78.23817790237824 413.4876089372167 -1032.576927161088 375.9126848845037 909.4319888812138 -1135.4437877426594 599.7524029004456 -157.30710736472452 32.46744980311736 -907.9183160519693 -951.6965198191583 -760.0013897702764 1075.430349993785 109.71580241312117 858.4110706243953 -496.2220767216038 465.27758432059375 -333.69916171830283 -19.518618725250914 406.4499983279949 -69.84813176145128 736.2463071749224 1093.7503823981178 567.498649677987 -469.0012388765096 -1023.2065185419714 -298.68749306755615 435.22733698780814 690.4016270575253 381.7869031278792 -461.3632989413262 -237.42322343511145 -418.92146707924394 266.445858877977 -232.3623521066071 212.69275324276953 -186.56606080080385 -269.3332863783112 -91.31886992931962 -511.02783180519367 -663.9479325772853 -325.62361574867367 721.4249552006547 349.8277730663627 397.9602119258918 138.35900145427627 87.57282445819094 201.9174309323937 3.536610984149156 -265.1311325569569 -79.64405715292452 -167.11397823275192 331.6533934286312 -126.25312630814282 -48.56958629714634 90.2125986065494 -30.255561610447348 -152.93046910480012 -31.247887011502165 -242.13021986230845 88.49838113956312 -23.451594719582893 199.97771052049427
b47 131.556443075041
w48 -406.7852339353971 894.1538865515694 -188.51688950605808 -872.8194893370047 862.9803545380139 -410.8211571452976 88.48995855396937 -12.64317282947206 1051.3956033482768 -2653.4402893500524 993.4426164941336 2390.4469364690954 -3096.5094369185313 1704.1140989350777 -469.6161360736571 87.76955906065696 215.25926035536912 400.8965132017553 222.07532327843822 -372.94524999333066 4.547152566736777 -284.2199212928184 208.20725853318604 -229.1507726771712 141.8663550013449 13.620926968228986 -97.71455982553599 -17.879196349457672 -191.8943374829709 -351.6942389174933 -224.85856124913252 141.1589241920615 242.6105678071547 183.37775677581698 -104.1919933588198 -310.6064334644757 -30.11584686762386 355.20832183944674 -116.99962896647068 141.062177696886 -253.94579305370618 271.1804955598363 -121.38613497234029 2.1507416750494914 120.96260886085511 29.178482338624992 118.03992932955468 257.2378153364433 69.26924302873485 -170.5729720595097 -115.19803561332195 -149.6799748446729 -163.1620588277946 73.31513829931956 129.06629344657412 807.264606484026 -1293.8800348283146 571.4500299602257 -554.8170066322351 958.4711267313103 -448.96647284737674 -470.6453271424705 828.3105056326252 -398.66471974596664 -266.12356156157387 621.6917992163684 -439.35976798705155 782.1713260256455 -1379.7065017973448 666.5434566158475
b48 -17.044280225438566
w49 259.28239438606613 -539.1807338021187 108.56889222453785 508.26472991335606 -537.6876021580837 308.32960147918936 -105.23727950430263 22.96192152756233 -806.9331611666529 1909.0097055097597 -593.73499463519 -1652.9283685629814 1840.2112321082514 -853.2521049122951 188.25879264356527 -42.889758656207746 -263.78793929259405 -82.30545011738654 67.59571137500878 -7.410563430974312 369.53917574100035 -148.2900779981093 137.8664450545422 -273.6996717078907 115.69435324172825 110.06416054479172 -76.97151810689395 -5.976963759759904 284.8863481596999 36.602595115332555 -85.32090791307004 -334.98167054276405 101.865126797702 47.88924961639789 -400.696636053879 182.87998652224286 -260.47735374251135 802.4861149668301 -717.8321153814009 275.44040610611637 -460.4554891324139 491.15344058431674 -109.56327373040101 -311.14564578215976 550.5066983998065 -90.4485612564267 -52.40411944785297 468.11966723066627 33.04659399402727 292.85997099429795 -767.7708864198848 61.202583562454386 -367.9768870954772 903.0656323012295 563.6358700558523 1694.3248438082965 -2990.511309479742 442.28899316845997 -936.8442719519006 1525.447689420388 -406.9782903089008 -1297.0117444435903 2021.3720132723674 -708.4940038513629 -953.5605681220318 1069.20744082054 -1290.0201178793195 2053.3659214874865 -2836.7316971605073 1538.64322814726
b49 14.789436467727151
w50 236.34419017944245 -511.87004744829125 80.08539181721567 525.6835490079993 -474.7417380148393 187.25699028604618 -20.340482035133117 -1.1091840776057262 -6.509802546334273 -29.8271508539332 25.57777348120175 84.76089690225172 -136.7553188304577 72.56478379668727 -9.77638878917397 -5.680875210101808 1261.320618435309 -205.16609398144013 850.0412032391266 -2584.4742923365875 2474.8663724252588 -1566.6883615478353 1252.5976047617391 -1507.1466466579107 631.7555205304994 1199.3492576962774 -1991.1355254516204 664.7745138802325 223.5591352819147 -1885.4963187744286 -23.0115772706245 -1355.8437682278131 3131.111703693456 -621.9274840615932 1297.169641262706 1623.8183216114403 986.9034736646423 -1065.7991504998306 -949.62886441008 -945.0792101272716 438.6522643827325 -246.44187898958992 412.28209886612274 -596.2288885569117 -359.88817349504984 -316.4777977079455 -1511.7725706270694 -1297.2555456347834 -919.261979114071 1476.0845820448312 1192.5674944088255 809.5720384953288 -3.4096947239072986 166.6898305358585 230.2734229761354 -91.69852872152069 11.069867515458908 -332.7112161344038 53.77401395761018 -77.48192241865794 139.76245922224578 39.281054154445705 -61.75593154079694 106.24736778683328 25.53720490585947 -196.47689067590738 -174.98310489008574 15.116711965233986 108.17942417164929 51.94595349468447
b50 2.921234898868507
w51 187.2748695674669 -389.51248726801725 26.47460030871166 367.1256028254301 -244.87357336323834 67.19569609195715 0.5641641905115287 -2.096916611521537 110.79989587963512 -278.30538783486 54.091871797461486 351.10448917180753 -370.42465522160353 158.48931527420754 -25.489997742045663 0.6868306310283135 -661.0701259946464 -2036.2324904383693 -1006.3606882834487 -453.8147108853891 2848.4132535333433 480.28820577361074 508.6657068307698 -1040.5254530909913 29.45470399565609 1051.9417927026177 -1153.1716724218923 540.7271194899147 1609.51814682275 332.5549553411905 1411.2993641637026 -2133.145583167682 1098.6720557335213 -1457.0779488244846 -2064.0962367508605 -865.4933841321135 -1501.5647754955114 2125.295152036843 -281.8146419208753 1534.4088091159267 -578.9232358788747 348.7836498200235 -469.99925666636943 107.23526487992073 1244.9835060407727 12.345828199975616 1449.256794839721 1841.2493744265107 837.5250681031889 -786.9279588163561 -2666.8557742421276 -323.84543660281963 -306.51873301373064 -361.49193584252345 -61.35961424201793 -125.53142528822612 825.150441056155 -61.11058036301467 164.55519163401613 -342.96329721891004 44.53721150231013 268.28283412127684 -408.2907106381635 107.32870850671657 515.4966291306486 -13.663358650469446 177.9573067190803 -640.542525435039 456.6920208999027 -237.4981601111455
b51 -52.71586881550487
w52 -129.00618729279796 266.5039330589133 -15.578408229962491 -255.88343208005355 156.20450570119638 -17.19584995656851 -4.600323354812806 -0.8580834927522661 23.803611594509487 -68.71573691641228 -77.451880471057 326.3256964699414 -336.6611152976623 155.19953332246155 -22.29618995032906 -3.862991106612064 84.43231786144044 801.8833995707547 613.7603692963136 394.46025798427627 -1264.1429929261394 -300.7037053616083 -312.5776955657235 565.410263359039 -50.406908805426134 -503.2022052418671 596.1531217284356 -271.9026905045078 -599.3711560151456 20.174170408767992 -786.7448096795221 764.6162695203741 -462.82971502830213 704.6578956715432 -559.3751562946479 2502.6685228369097 113.7804005261279 2127.2277363116627 -4249.833883862152 658.1897356729501 -1343.65786638241 2107.838437979985 -508.9885111084509 -1564.9694839234808 1815.0745183321683 -1086.515132599569 -1273.1707253881955 401.289332280192 -1277.0548378602712 2671.2693140502843 -2631.074924724441 2086.0576266547164 -103.25204089534627 -57.17303144494252 629.7841302470665 -345.981069833674 711.815343518698 -851.184035860195 220.7412984082506 -378.85616586031887 271.5200456874011 358.3319482703384 -518.9008523715281 309.8624703127306 434.4061765368614 -416.04417997418636 -427.3771214157324 -646.3824131508699 753.9653181111102 45.47918758443234
b52 -29.567880273417046
w53 10.205678502257838 -31.506890923867736 20.813115483847927 24.004402357012573 -39.10273719003995 21.74893687231095 -7.148765320247415 -1.3808785692491339 7.76677064964288 4.927531096559587 34.45646129517652 -133.95309099588155 142.1047661873472 -55.1900719930372 -1.7567497296069858 2.3449125093948715 -352.95827735255017 -141.54666838615017 315.67033937297913 198.8810662148052 212.63507862169067 -259.8372542133659 -40.16270453512679 -19.09141144034294 19.345294498707133 107.07823862615926 -75.13767556085 -18.676600428793282 380.5216849719287 33.33459538258356 -273.02890570382783 -340.9934529841149 56.58306751991949 176.7326394807016 -111.7204867698032 565.1210169612516 45.07451057639286 372.6018634786367 -811.821220253818 125.77181281403095 -153.5281036735515 247.00379810725428 -48.17750318222282 -308.8169873714547 316.04916879453634 -241.74899980856787 -259.9608461049678 2.492402339218728 -295.039650375466 517.5045650555153 -421.96682418319773 468.07024656415285 3043.537207214356 -350.8254541611626 -4322.977905429397 -2111.1558542330376 -389.8666076683112 4097.084764597822 201.98766877148006 406.34128009211923 -889.4961099035548 -258.72040353927537 254.01067490934267 -806.309376885585 -2977.4167594964715 454.0104220357877 4095.5372743269386 1970.890140618574 -155.34829259926687 -2221.562622356861
b53 27.05664599850554
w54 -66.48477905894447 175.04755649726062 -119.67445036062416 -74.43012849547304 167.65588811676892 -130.18832545401006 54.23139961180455 -13.338408915836915 31.954529190818064 -64.07227933239648 -8.258468714655228 99.6077798426246 -102.98177037727608 52.84097886084302 -10.476251134543086 -0.9292014219060952 -3271.91520949651 -531.7955234159099 3869.721398006023 2285.200373472207 746.7689003853598 -3180.765821829611 -188.84919283172422 -442.46963752175543 643.8689112219118 493.0096020809937 67.53845964301799 -453.07335364308614 2990.5354512894683 571.4902007589757 -3640.183779034016 -2276.7663627644765 -517.3784295542613 2685.3776748914215 1062.0183696958095 -222.14704755412566 -1453.525917918743 -799.0475680023003 75.4750587809744 1037.3935653539093 114.91114262022253 64.18481467506085 -231.9898968325513 -165.4198052738824 -121.84599990756195 616.7826934344521 -823.9568390849342 -42.90216401245142 1484.3576684368686 706.6699693016843 121.00495823799139 -1434.8586634737712 -195.19490799633778 11.493446130112257 259.49397248232924 56.0435172304672 212.69334905310328 -372.87425697772835 70.26336783244463 -194.75453574575363 153.69335239231938 81.748754051965 -142.67164122155063 124.5117305036049 252.62060124782226 -127.49133051464804 -189.57690820288212 -290.16884365589493 264.07062638900146 19.52046667725782
b54 -178.17000129644745
w55 65.01424505220822 -213.9393915338435 221.86886989609826 -69.23274576454664 -9.061099085137817 10.623753374742776 -6.271723064633207 0.15253727705018919 -12.317555195134615 37.801465465382186 -38.99840252486997 14.128004280348621 7.628176862337887 -11.446749819539606 4.903247079958222 -0.8617347545277925 -1075.145494910232 -253.23508444538504 1590.8418054160918 684.2523272579672 416.92307587080603 -1364.9737314187528 -63.95165459475114 -147.98178421481148 259.2608007804479 194.31263666199058 -45.276649574938595 -125.5396496613067 1008.0556252665803 185.68714043491116 -1431.746464032852 -744.0012884003685 -169.4620313768286 1023.5529984415506 -2781.1374714869658 -387.6373498044546 4021.9964825644192 1817.0502615947198 812.8849829320582 -2876.3326529712217 -194.5569584618665 -400.1442397154701 626.0945394866023 1092.772630613137 -281.55257356501465 -1443.060881927766 2919.356307215444 -34.19543615550843 -3784.5871449799756 -2865.8859347614516 291.4291017312629 3546.5555216193743 8.609579593167247 -210.51386630561177 236.0317343378747 -57.490373793914294 277.6497009295707 -256.98579713451903 29.293969963979453 -86.95220104098932 60.95244181918423 -4.013177649701811 -29.285870785753712 58.94693684314898 -29.050823215015882 204.2454907916044 -215.994150956965 51.734220106695595 -143.4920547224382 105.09696753983191
b55 18.702719113854496
w56 424.57408712657275 -1726.4542682773952 2473.478594293364 -1658.619924496457 628.1993199762238 -174.50769819002946 26.89643388923994 -4.03527159439548 -969.3699550659479 4214.266116763974 -6406.0190204272885 4696.498105545 -2066.568606084852 602.3477177022468 -89.81662672600281 11.085000473204525 -72.03814601862112 164.2032480781723 -81.74521991254586 57.18008010559818 -125.78081106852736 64.52687820123623 -8.696303641358293 18.38932139999965 -8.709845318137859 -1.8207353994824926 -4.719838788638018 3.261775911738301 51.15723914154247 -129.32823118557175 67.91200061523077 -29.871005693503736 84.88654736477466 -44.391944415036654 213.08339136216296 -274.04902560257926 26.05723960493149 -226.9440147823755 286.3377277892067 -41.48045290113362 58.66055029167428 -72.89983081386832 12.730576101837649 -0.558970194309853 0.8839604204148453 22.421136244343263 -138.0960894924262 168.5566932378233 10.969744989101647 58.23344386331964 -57.94730128870472 -47.67044505545505 110.36067419846016 -125.08117642030402 -41.72691435604496 -68.47013865368892 65.35698388982648 57.51173469175618 -0.8659918110939626 11.352881285247129 -20.22913638747076 -4.2845740417081375 2.3097427679657403 -10.962190749216504 -98.62901859271673 113.36468758889711 42.32550525608599 46.3208977847758 -40.67934897637066 -34.489610707537075
b56 -3.361131891619414
w57 -1057.2256744299793 4442.049281462226 -6520.368483545519 4472.065735056869 -1720.0358214096666 475.95076595299724 -71.21185720951931 10.245180707840522 -370.6178406146372 1612.5421133947023 -2445.483778933927 1783.6088327472228 -775.993894630957 221.34022875989908 -31.242245484708512 3.389624650558346 -69.4436661712043 103.29969678055932 -56.02315313920119 57.74425776264372 -83.51493981740485 44.79494345427182 -12.783061671509374 17.466826195533283 -8.071863794340626 2.559716182621624 -3.7229730967080155 3.6323104777703525 55.53154708951795 -83.43566134498917 48.5272831524827 -32.342738796615016 48.75329732888362 -31.130902209665035 -185.09800975793442 143.0162506620568 48.29274124127869 120.05639408679957 -77.09776568104697 -40.39470939858868 -6.9362908432968045 -7.993189395091447 15.960314384977782 94.94756606199546 -97.3129328368094 -4.6285513743252125 221.61088194330475 -193.72772103742494 -30.754068005641642 -247.81115396663364 240.68083757603446 11.174618278525541 68.29126128410975 -70.53480024832126 -1.5150999882197267 -55.40975088559204 53.26843459783652 7.988532485380478 6.57087938871125 -2.443910625117711 -5.216761215369444 -1.3685604024867242 -0.6367508359748629 -3.31737911079659 -63.44064103922771 67.02027789260032 -0.20224846570397892 42.71134407886734 -42.61579802412712 1.5979914011845542
b57 38.78517242070148
w58 4.394694916218391 -12.374920588661881 14.850240718986756 -9.113178338268257 2.639941258787119 0.326608972983814 -0.5051178221328999 0.6181328622104442 21.19328318741205 -101.12481908183875 171.49657533072704 -153.37360116106157 95.06838820755327 -41.70694337869045 10.103972170180656 -2.3358751866903877 -30.26826860267965 153.0537952233754 -105.25114568009676 5.970450964371176 -86.4904181834094 72.23300162161783 13.210796929296988 -6.921784384417061 -4.052293652679081 5.721056187614345 -23.397185726827338 14.206711224587215 25.440819538206235 -137.86574004524016 97.74343785272073 -16.846624447696648 100.5859899191458 -70.82876981925834 325.2001838732069 -285.61612218501864 -130.1755553430802 -282.7334315198847 256.28354625304803 72.201066729102 63.341821595765225 -62.501335128722644 -8.776389024402524 -76.68099610620013 64.34080959003714 64.31619059487342 -292.012458833617 245.8884908688478 140.8976063951985 239.91255514121983 -186.95035874085423 -154.4033287571894 2823.4162962405308 -4549.749885014837 2038.241592110699 -2348.7239870568806 3903.4043558418903 -1762.766209008172 448.95808257596025 -750.302252977762 316.4836657622585 -63.49959005719598 -174.88223383415115 322.07818497449665 -2650.349203395291 4304.459241965023 -1944.6606882015335 1818.9927124692965 -2731.0230890977014 1036.2726025783131
b58 36.06587168945387
w59 -29.77526303987611 99.05846521659036 -105.16812143173735 32.97613106894211 8.376121826542294 -8.172431900959548 1.6138702556339395 -0.34846628178549977 -35.88974931494528 153.93388751825393 -230.06939159935112 164.60379226612173 -69.96285229082346 19.40826713778242 -2.593702342428811 0.17344118947656192 3102.375070313177 -4586.269248860555 1660.1931058950372 -2363.892968572813 3448.522987591723 -1295.043501949688 410.1123013791393 -584.9686974772018 209.0214380349002 -464.6775114032795 627.965559306358 -196.42194446310214 -2880.3505398783077 4247.37987156238 -1546.1847213527267 2237.5814629427223 -3229.4901291418123 1127.5241027304733 246.6985266698358 -256.9971152571226 -1.9145975664305734 -180.89056831887459 173.5116135404423 9.517977375141701 33.14579486304369 -29.41193558198703 -3.045490946506159 -80.43088004873361 102.24268338333925 -9.194383539497533 -242.4325472566009 265.2663732887996 -9.075935381275668 231.59424916120437 -266.9952125834508 17.79955090106214 75.29659958156431 -103.41595620592337 1.0712395568136652 -55.48557150553322 75.02398975738247 7.618020697276397 8.208118056795843 -9.708728869793115 -4.1518738010819645 -11.808234709569156 13.181934194093357 -8.274044175178062 -81.88518786948418 116.34839410702375 -9.513274431002714 67.00162900158064 -93.31385171154368 14.308824813731864
b59 -78.2567938392965
w60 -68.83240425345834 281.1116474442087 -407.7324961117847 281.8182489060482 -114.09629282345678 35.983367959034005 -7.7589944007856975 0.6863583975721541 27.539785865925356 -123.38912548385566 190.5038784021491 -140.40963389413568 60.01476627751405 -15.738612392368994 1.6989667707511924 -0.13571616142188883 -207.01962039820046 267.3597152962395 -80.60599591974845 153.68627050680234 -196.29941675673308 63.4069088983303 -27.977676204295612 35.191581181341746 -10.545301602770039 39.40786728980255 -47.037274584998315 10.672561202496626 202.0582264465779 -260.12017172476817 76.70122386264823 -168.03975200566853 211.656681735738 -58.506380378387114 2682.838953021148 -4212.754649500634 1779.8491368220748 -2062.5220211373653 3123.805653951541 -1172.6656753418595 395.24032311337476 -591.4566893124249 215.29348936496305 -833.4546342151136 1449.983147303234 -732.468591331589 -2604.2541066825775 4121.904995881164 -1774.6227089189936 2436.7184963827344 -3939.792299743899 1723.7552742600126 -165.06117428733845 271.9360414035481 -143.254021581944 143.30066718746625 -244.69419566752188 131.7406761057732 -30.154201132776308 52.990663787707526 -28.16836725901157 2.835214751520513 13.563675868345387 -25.408207483353046 155.66707407512556 -257.0252952051119 135.93842860276752 -110.86629278318941 167.26169731371468 -72.46568740239739
b60 10.343979427237857
w61 0.0 -2.38372689642663e-09 7.259092434145406e-09 -8.483974936865415e-09 5.318937035618076e-09 -2.2091554212756222e-09 5.10894984579434e-10 -8.265085372586849e-11 -4.465359809064871e-11 -4.5005512612146696e-10 1.3174755619690087e-09 -1.1186367883488715e-09 1.6105033690735113e-10 1.7532811408641542e-10 -1.0268898742565599e-10 4.250842736534506e-11 -228.07125518800942 -386.0451126567973 215.08020795391903 102.14367801566003 170.68195986258033 -98.50566969171426 -1.6941309466389498e-10 3.4861002973229915e-10 -1.788499903732088e-10 537.544995014062 904.520566130234 -494.1484753376838 -416.2008590744346 -689.1578673889464 376.2198670428187 -1.9604370210535293e-09 2.997698660481274e-09 -1.6521463017116211e-09 -1117.232116766845 156.19913220735256 15.348316896360195 507.13745244556753 -68.69006033566694 -6.041709127050398 -5.270176656191339e-10 1.1365040852862052e-10 3.2616270795315927e-10 3179.6372600301706 -458.67943456076364 -48.24151739263786 -2570.18675637404 373.05092449478576 39.29736131211076 -1.367714535377429e-09 2.3789954381459033e-09 -7.18262255228197e-10 -86.97084988029444 2781.4547107366993 2072.4547017536365 42.48172513674254 -1387.8576452918494 -1018.5504552587586 1.8565552740990032e-10 1.0764826530174076e-10 -6.111907854822185e-10 179.11901906645838 -5400.643282827767 -3552.1317977118547 -134.58858383983247 3979.0866410804656 2507.1548794960577 -7.942171226238415e-10 1.3648088735551678e-09 -5.311679915354084e-10
b61 -20.964504149635882
w62 0.0 5.248319140394031e-10 -1.4894124529129532e-09 1.6439017089989858e-09 -9.545104098696291e-10 3.7244966584253686e-10 -9.02647942788684e-11 2.2417270373638177e-11 7.125598938157976e-11 -1.83489790567107e-10 9.296501927408331e-11 1.3899933690946367e-10 -2.1304403241963761e-10 1.3324338415548727e-10 -4.294750262022172e-11 1.4601412581522644e-11 323.51844786190713 639.4405276833786 -624.1485247259106 -144.89052617667232 -282.71556588594933 285.85693216796386 -7.172300947599908e-10 1.2682736805214034e-09 -6.759523496491227e-10 -762.5060961937576 -1498.2370949122712 1433.986161749551 590.3797732916075 1141.5128851904028 -1091.7651475906819 -3.903769668633927e-09 6.778326814768643e-09 -3.293081952959742e-09 -815.7021662130935 1974.6424921846997 753.1910625027734 370.2660461665521 -868.3678968725345 -296.48601520020304 6.764033777528766e-10 -1.2074716226884163e-09 5.853347320727842e-10 2321.484463139291 -5798.54631067948 -2367.365749971367 -1876.5186511405361 4716.045453446846 1928.4473677355054 3.3925553338809422e-09 -6.6690923616885556e-09 4.0879018919914856e-09 1033.8819401832266 -334.31916357869414 -560.3371947155082 -505.0093044596687 166.814654702544 275.38923012038873 1.885145685387446e-10 -3.245591729400532e-10 1.8922905777041255e-10 -2129.3102138544405 649.1346194213994 960.4029294870729 1599.9464921909905 -478.2694870087494 -677.8686794503074 5.823726917375538e-10 -8.694390693508858e-10 4.882205750789126e-10
b62 52.423502934542796
w63 0.0 -2.248201624865942e-10 7.719742627763985e-10 -9.965480984534629e-10 6.687858259651062e-10 -2.926359944066248e-10 7.06940894841673e-11 -1.4434595668786765e-11 -5.222770595716343e-10 2.204981369373243e-09 -3.3434705466825624e-09 2.4923760312588774e-09 -1.1426889335649856e-09 3.478639167072525e-10 -5.130188752094184e-11 7.231113101818409e-12 -318.45154239539465 -892.511962199338 199.81672964428734 142.62126887832176 394.6059305401257 -91.51507224529826 5.23192600354605e-10 -7.596614309823835e-10 3.2371674785203197e-10 750.5638210803711 2091.194523245075 -459.0805134425021 -581.1333191172041 -1593.2895413183148 349.520879548152 1.8530489642731851e-09 -2.484305079361593e-09 9.968631822787621e-10 1620.8986015538246 1337.8602666723732 -687.6171586124123 -735.7632985354877 -588.336830937302 270.67351365315784 -5.166353456154127e-10 6.641215355429608e-10 -1.948788352912345e-10 -4613.069666461091 -3928.632521666578 2161.259461824408 3728.8689222630105 3195.216274786543 -1760.5539491329364 -4.260207638051572e-09 6.104882224744479e-09 -2.152002534505648e-09 63.9673541768322 -48.71750065542542 1696.1227641904834 -31.245452489404293 24.30848702548601 -833.5943903538888 3.5491683376964733e-10 -6.954517257212744e-10 3.8433232291135155e-10 -131.74264420780818 94.59289113617197 -2907.108945925478 98.99035851966671 -69.69416229414422 2051.8868088430495 1.0937214675599272e-09 -1.8538989787764137e-09 7.823169195786406e-10
b63 1.3379663885904418
w64 0.0 -6.98443039515162e-11 2.4369922196369186e-10 -3.2700964821669547e-10 2.3940563667865205e-10 -1.2209758942253657e-10 4.274622537246636e-11 -1.4612174205145994e-11 -2.2305806033980096e-10 1.0618647623758275e-09 -1.7577619275286561e-09 1.406906492469906e-09 -6.727618500984121e-10 2.109534466998886e-10 -4.007611977281457e-11 8.592509871853282e-12 -197.45027483509398 529.4567724363322 613.9108442485555 88.4298079567772 -234.08849541069722 -281.1681252273253 6.083675230250662e-11 -1.816255479347717e-11 5.229323918332085e-11 465.37388903016415 -1240.5403509535065 -1410.4650100607923 -360.3214878806202 945.1726966521519 1073.857322311324 -2.957790262714255e-10 8.687603587909098e-10 -2.202643449578101e-10 -1029.520046043628 251.47335523312634 -1999.2716300049103 467.32291844778365 -110.58780992834348 786.9929801215426 2.408056393177205e-10 -5.067300745675851e-10 3.3809543706353473e-10 2930.0091263313925 -738.4526069910138 6283.939650138664 -2368.405587400197 600.5946789424594 -5118.873954101458 8.277493274144732e-10 -2.0556559926498963e-09 1.7422348286277867e-09 619.4252480181917 -651.8848960643126 -284.09992129662766 -302.5640564045732 325.26987887176506 139.62674500535104 -3.8062055677384743e-10 6.383533025094978e-10 -1.7592643921510165e-10 -1275.7244865867017 1265.7397481766957 486.939648574656 958.5690727649412 -932.5718917769224 -343.69026417467285 -1.7864290775826408e-09 2.778638864137095e-09 -8.441034329842445e-10
b64 -47.11226948097415
w65 -0.0 6.366335410235013e-09 -1.9548582630436823e-08 2.2887527282302553e-08 -1.4338969692710667e-08 5.9402905537996746e-09 -1.3793585690813391e-09 2.2800363032846536e-10 3.2884232904017887e-10 -2.2846316730270153e-10 -6.499675502630621e-10 2.408874197449542e-10 1.2258599715342058e-09 -1.1127723803746013e-09 4.0898518947027827e-10 -1.467022898119515e-10 -23.43109147117288 1218.8070434044553 -32.543019407579784 10.49381633285019 -538.8706346575428 14.90454166464759 1.2605801819054463e-10 -2.1821303444746754e-10 4.5211230592645535e-11 55.225135401320905 -2855.7181550778746 74.76784394335235 -42.75874393796532 2175.7831798389566 -56.92448669088422 2.9676890285490476e-10 5.803417777805811e-10 5.473581115265913e-10 813.5110456524666 436.33802141946774 -435.82342862623597 -369.2714459566544 -191.88381263389138 171.55746810792095 6.635371505719911e-10 7.419574937078677e-10 -1.1616139365504263e-09 -2315.248544494996 -1281.3085073944794 1369.8429380478765 1871.4779895152908 1042.1075967980426 -1115.8689814329407 -2.224235606893693e-09 1.1830586423705602e-09 3.886582895795687e-10 -949.2020430283625 2175.8985844911344 -2259.7654786660455 463.6466166097043 -1085.7043525466809 1110.6081860912157 -7.380297680501316e-10 1.6122560643309913e-10 1.4858630276691487e-09 1954.9094792009134 -4224.858319322536 3873.1774476664436 -1468.9031891432544 3112.7916469420575 -2733.7543452993823 2.4420287840498656e-09 -3.40140120388098e-09 7.467924932960668e-10
b65 -35.611251165665905
w66 0.0 8.56259507742152e-11 -2.373790756511245e-10 2.462576732778942e-10 -1.1610577392869653e-10 2.9568940759088297e-11 -7.165485524765255e-12 8.400428487906529e-12 -7.09356651888512e-10 2.8339738880278187e-09 -3.983932830161192e-09 2.6643244853884512e-09 -1.0686824115673638e-09 2.985458154506913e-10 -4.885232243251172e-11 1.1580298440809033e-11 -933.40611571641 -801.2899477080554 1621.8998550267486 418.0339765415591 354.2739804482876 -742.822098381702 -1.765254609153999e-10 3.793493297266082e-10 -2.5722479701784096e-10 2199.960645679535 1877.457357611644 -3726.3277180564232 -1703.3467322001438 -1430.442332796807 2837.0390451546177 -8.049116928532385e-11 6.108633564261279e-10 -6.337985691828862e-10 -617.0251978751046 653.0084326160759 352.6683465194814 280.08198318650966 -287.16669549753897 -138.8243142441588 4.2368886177257536e-10 -6.742870151121849e-10 2.465042059363043e-10 1756.050761618148 -1917.562117084803 -1108.476993706048 -1419.4633041263269 1559.5822848461135 902.9612516501385 2.5003870501860703e-09 -4.268425890519012e-09 1.927243087340713e-09 -2230.4189223700027 -676.8527696035578 -726.7547802078708 1089.468985636826 337.7280555387102 357.1785726454554 -4.606818398977808e-10 8.02331291682723e-10 -3.909242721200634e-10 4593.613262782261 1314.2189047831862 1245.6382094728106 -3451.6038942798787 -968.2903709134025 -879.1925786569855 -1.6059549523550487e-09 2.4087502825675955e-09 -9.695542979581973e-10
b66 -11.225676891133556
w67 0.0 5.800915303666443e-11 -2.3004244821267362e-10 3.541465821430939e-10 -2.863146064331169e-10 1.4658930690453134e-10 -3.6719986802435274e-11 6.8642940546483915e-12 -4.2099403506013985e-10 1.8506221989743104e-09 -2.8323506207999878e-09 2.1062522193827498e-09 -9.515787866341245e-10 2.8760580013381017e-10 -4.485549955434024e-11 7.469440220906403e-12 -2315.3957457327288 1774.74267122857 452.3989208072847 1036.9699475492303 -784.6662150299849 -207.19646445322815 -4.433953204596719e-10 6.965955590132467e-10 -3.0253577421035516e-10 5457.1953558189325 -4158.299621110088 -1039.3900911970895 -4225.300981888682 3168.225252286743 791.3394888994223 -1.975503094442388e-09 2.980458761736582e-09 -1.1250375631099985e-09 275.9377371206771 -180.0484076043064 406.87960725214737 -125.25450972586678 79.17800698743378 -160.16402666618984 -5.140332604014475e-10 7.825684544826572e-10 -2.983377433984913e-10 -785.3174799048871 528.7129360444168 -1278.8691934018168 634.7933494763035 -430.01023095233944 1041.7621061461803 -2.858373260306024e-09 4.81156781084735e-09 -2.3189089537467567e-09 591.5667583012951 -272.1988814320122 948.3409002303034 -288.9563165190469 135.81860498279661 -466.0816252600761 -3.712308238590367e-12 -6.071532165918825e-14 4.853756285783106e-11 -1218.3491089957106 528.5180646388776 -1625.4308786219478 915.4576775706162 -389.4016065198912 1147.2566871655847 9.901801600875615e-11 -1.16157083951407e-10 1.5827616994812388e-10
b67 -34.77851887850263
w68 -0.0 2.4771851236948805e-10 -8.333367568725716e-10 1.0635305697716622e-09 -6.980742710998921e-10 2.878575187269209e-10 -6.023348846820296e-11 6.583502124548981e-12 -8.039772087510305e-11 5.532654823537599e-10 -1.1010686137849082e-09 1.0522167736524377e-09 -5.984965082095751e-10 2.1119739161491935e-10 -3.3021156747710574e-11 3.749710137456272e-12 -1483.128893004597 -1774.7666606828552 -110.00677571801825 664.2320619365094 784.6768214752045 50.38255828307269 -1.7121720707891086e-10 1.9241552795534744e-10 -3.219646771412954e-11 3495.611548006606 4158.355829463355 252.74143545917 -2706.5204639132376 -3168.2680776641646 -192.42465370111913 -9.683920332292928e-10 1.3255412392720878e-09 -3.6165515027164474e-10 -6.984907659735001 -106.66539418207313 25.647987063957924 3.1706108532982347 46.907125915390786 -10.096069725002883 4.272970866026071e-10 -8.346795477010005e-10 5.064525188114288e-10 19.879013795374888 313.2233962985667 -80.61456003083802 -16.068744269102964 -254.7493276470989 65.66832188129871 3.1708316527989666e-09 -6.271441699290392e-09 4.1066108846798954e-09 1703.3873846701727 686.8534675377249 -1893.5293167567668 -832.0355012718366 -342.71808648914464 930.6138976160369 -2.512096433648914e-10 4.868241226807513e-10 -2.7131508845146257e-10 -3508.1763355828525 -1333.6368740460932 3245.458484688976 2636.015356330192 982.5971447559326 -2290.699652902124 -1.46448825288914e-09 2.478269325867366e-09 -1.1574768921107648e-09
b68 -43.86762471117358
w69 0.0 3.3275465716187114e-10 -1.0439043350001051e-09 1.2614180135131277e-09 -7.913655716369189e-10 3.223541398683163e-10 -7.504552995825961e-11 1.1179490708170876e-11 3.289925806010965e-10 -1.464815135031405e-09 2.2842993118144936e-09 -1.7057824061536716e-09 7.415192249783387e-10 -1.936566961442356e-10 1.24587586714404e-11 4.3370413331117574e-12 1088.7303282528492 259.98718514422677 2602.3735598458234 -487.59726429684304 -114.94802250977419 -1191.8741977244424 2.73600586631062e-10 -4.513750484491652e-10 1.6160683902199935e-10 -2566.0469066807586 -609.1613342139194 -5978.973793435479 1986.7935463968936 464.122477368034 4552.090794303688 1.234498614444135e-09 -1.9827867646371455e-09 6.360016679973768e-10 361.57412330617416 -76.0955175087709 408.91428525225933 -164.12684258741663 33.46373065395326 -160.9649570038099 -5.81687475964543e-10 1.1021739076966242e-09 -5.949928050252851e-10 -1029.0382253468536 223.45481984064645 -1285.264419331853 831.799416823312 -181.73918612334137 1046.971633493386 -2.625087647256663e-09 5.372161049344015e-09 -3.550007510177977e-09 1451.4957603565642 372.86416428135357 -189.10616231068926 -708.9966812203124 -186.04738702149257 92.94010988546735 1.3968427109434245e-10 -2.0745558049206636e-10 1.6384463230600943e-11 -2989.3981389661903 -723.9759599437743 324.1228923945945 2246.2096105495784 533.411099349572 -228.77143571897705 9.50125395027257e-10 -1.402714749909606e-09 4.1092129698938606e-10
b69 10.721820402288285
LAYER 1 sigmoid
w0 -0.4059633007488411 -0.12379986508836097 0.1526138519987515 0.1739010972610519 0.12193412056751288 -0.14168789780996982 0.16388682170677274 -0.23536241628889834 0.020719491420865384 -0.3997037096041181 -0.21266108575507972 -0.0893742522546665 -0.4099230080813454 -0.5404354644597827 0.10049285811951318 0.03317058699132784 0.30990377289879817 0.09614573105648985 -0.30039283057568683 0.0033791389941456016 -0.09298821708876903 -0.23077777374966518 0.5310095796252269 0.021250357654115492 0.024064207694270062 -0.22682470537120494 0.3075348860808033 0.1983980798671586 -0.5450471364080081 0.1084219302452255 -0.22566228165710792 -0.30561007585804756 -0.1303676125505957 0.010393183508896146 -0.2623814397294481 -0.20199658019187358 0.040163677828546164 0.08443411453401604 -0.0957891593605241 0.19018582722609056 0.1522442230791112 -0.11773672986003891 -0.19751325065178618 -0.19017814765930197 0.39491555201008777 0.4171363425147915 0.04131518766391249 -0.09545404658485888 -0.20652680006260146 -0.15897970537896 -0.3717637803570757 -0.21359192652657993 -0.10633111487608175 -0.1541169656606035 0.12413362308480629 -0.8041178037907569 -0.33392917819861867 0.9408854813500854 0.19028212260147934 -0.15595674995125935 -0.9017835338177016 0.4881870801805322 -0.19337853460414792 0.35594990988631975 0.01832029550684476 0.449291282860279 -0.29290835481493666 0.05989684624504182 -0.28390575573069 -0.021310863330918865
b0 -0.6022176918298439
w1 0.2197082519193113 0.4477871422533865 -0.15640634619129942 0.2579706951221019 0.04141584696371273 0.3677476258343289 0.19158665163071145 -0.29900555364993886 0.06816870489328364 0.026027420451139413 -0.015356027368997143 0.11207386089042908 -0.015888286956314716 -0.4835437265926834 -0.11747566878618591 -0.1583999326296784 -0.46212614020887205 -0.10003617117662693 0.07181033697130056 -0.08885146012058026 -0.20235683102062094 0.27834135462532644 -0.20852400733825335 0.08541608902282083 0.0006403198250395894 -0.3484697760170839 0.1003489685906037 0.23111543073748955 0.05959524779775337 -0.13939545580881962 -0.28110288637211567 -0.061256773575875695 0.15863109071488754 -0.17029046176937973 -0.11978452242973073 -0.09461571031643164 -0.28064477984135566 0.1952472986918402 0.1187170846627912 0.017353115670842096 -0.13637549576742317 -0.025506852168597622 -0.2262206606194652 -0.3728940364056652 0.2132864547411072 -0.16005608228389584 -0.15620310490676162 0.017522013180023808 0.2299093230977924 0.043587731901163336 0.2848429592210157 -0.2082404554076402 0.6441135640215131 0.12235848779155252 -0.08981767265946787 0.0132396699458092 0.321028465129237 0.5683513390938663 -0.32949541173895047 -0.4299770931007355 -0.26301725900807055 0.10489831312939901 -0.575022275985447 -0.14102362488248454 -0.1261863261519797 0.050611789638964025 -0.10389891859073529 0.3335306123292662 0.36997241439191203 0.0006484039413872211
b1 -1.5129547831913501
w2 -0.07380954453336808 -0.43855706400302935 -0.08158354920681658 -0.030767783586194388 -0.05653673269680969 0.23711939037639945 -0.4007385679824155 -0.02499969825006168 -0.00042073404512212693 0.10935834433523013 0.290323294577478 -0.4466574826657299 -0.19019834465468294 -0.6656519104271995 -0.16581097834111388 -0.21556486248265075 0.10048363982596224 0.08158799598369074 0.07157305963164615 -0.15860452651017715 0.11057986954989803 0.18453506276298762 -0.3599628410200086 -0.2611666228378532 0.1923033500979579 -0.2776686951781694 -0.03994263516334524 0.18208647967523175 -0.14968357280995873 0.09214188366356175 -0.05986140643372552 -0.24503724824587636 -0.24816632362015373 0.2996256859069452 -0.20499962433152874 -0.2556670791323064 -0.08870967963999879 -0.07707475895693208 0.3565742136824942 0.17737983724467607 0.32384324498333367 0.2324128597424386 -0.11937054842738211 -0.28288850899581974 -0.06147710374983708 -0.17338599356873854 0.0799895933462883 0.06540558417694567 0.1761574399323993 -0.008312839826026945 0.016917170026481257 0.06867854295166731 -0.002756976150903544 0.791942309927335 -0.2752754216258887 0.23909322090582955 -0.7018548456364787 0.2849138528173855 -0.8045171920661247 -0.40121233143202717 1.3473349048684815 -0.02717168618800093 0.4248478573781221 -0.26583158684255404 -0.06715826735765215 -0.5045906788068446 0.21395046405075507 -0.027937907756363407 -0.010402425210456858 -0.3822472450513288
b2 0.17021852083670516
w3 -0.05737098382340615 0.05967124254000892 0.2701673841938266 -0.17336801362378249 0.6409035695491239 -0.7373305442671494 0.3137031881525938 0.16244677638744748 -0.0014323654530255785 0.11298608788686106 -0.05688034558607156 0.004967323676665583 0.07418131385658867 0.1453527560476672 0.08414840086466312 -0.15406929305724856 0.6940630831130803 -0.010141490042322315 -0.5011172623968083 -0.2107232689507851 0.20818990543039934 0.24447303859417396 0.12426960977144687 -0.04526419853842428 0.057384426722326576 0.04195157570566768 0.06798195051556363 -0.2210266850735517 -0.2918561183005859 0.06269038664823812 0.3610673056587915 -0.20860428462627775 -0.3008440480480693 -0.07165458766246235 0.38746652188308933 0.31802426541866774 0.15313055366457098 0.339780557524781 0.13471174592829946 0.1560017369766871 0.2672177063997815 -0.05413592789693145 -0.24710080881114052 -0.10944388133363186 0.17596821470162835 0.3183198674575546 0.2813533766516793 -0.24373074374634135 -0.2712646998980406 0.3303044836490479 -0.23807591904549058 -0.08736019305169099 0.07774556134332081 0.2767205311996457 0.25229581085018815 -0.5632429467918542 1.1768097633393662 -0.22651464563585322 0.5172689385991134 -0.672298954239464 0.8741046632111356 0.13195167896502308 0.41629212844194863 0.28928137062604126 -0.39278310178016673 -0.09209197552230872 -0.3124794984874502 -0.07411830840447726 0.015323029335836316 -0.37639524397170276
b3 0.48260071254094444
w4 0.14023380605584612 0.21378261461669854 -0.13104859913175654 -0.26897882882548174 0.48469297135923206 0.40260734638051177 -0.08800988131134746 0.6167936869608728 0.18552095593117693 0.07623872755296064 -0.0005799170829471019 -0.33597341845425555 -0.01822071032465199 0.050067529523395285 0.05457482524498115 0.05454197663235343 -0.2989949783565228 0.09402770648718003 -0.033250519533128464 -0.23264078332041033 -0.19887093136898673 0.2026612550143299 -0.2177567760224312 -0.01424596984514982 0.06727472457184804 -0.24246365072296777 0.3255404414266853 0.25014766186246107 -0.005517635561163366 -0.11580293337826482 -0.4179509969464005 0.38884350189538547 -0.13012980645353886 0.11710280252089277 -0.30387003368887633 -0.2606127393384261 -0.2193894359175929 -0.1303532021129165 -0.010707048381981351 0.27928057346147234 0.2954558927879103 0.14623226616338839 -0.14555700046870337 0.004924758041711455 -0.22795126406400712 0.3756193392254713 0.0233955041897332 0.21653275238061553 -0.37612286974213577 0.01981527367191119 -0.06946840804100499 0.3461452218261107 -0.27413752934129365 -0.12806206687481653 0.6938396353026487 0.15904824732205528 -0.42095845596331527 -0.2436653304281729 -0.11615486275446138 0.3394918736713016 -0.4171958913632475 -0.17098310527855637 -0.05442753918828678 -0.45357668652917577 0.08937151429158763 -0.43483787817401287 0.1488441798132959 -0.5568242386536194 0.41033054744443304 -0.12805701901391023
b4 0.08924302404015493
w5 0.11413037363000415 0.04965626345709858 0.19105237049275192 0.26555627131965376 -0.0005186701368440131 0.014625828105682607 -0.053527049135094075 -0.011760237465202134 -0.020835854195609925 0.12591391420794348 0.3599826783506227 -0.0715866670731432 0.33682495446747523 0.2390199279496022 -0.20250788098874403 0.07411633961958809 -0.08964342263502663 -0.16758463427434095 0.0416531068029399 0.12442847352554263 0.08439746460731835 -0.01633048094703307 -0.3750037931247549 0.23203564266022164 0.04163392589423094 0.24965937265397758 -0.21300921051306498 -0.08891853600982819 -0.2107350741853669 0.03752122501719691 -0.13538121828934338 -0.024178182629474004 -0.1929779115591862 0.2337385518009378 0.028084050402123587 0.22300847292807885 0.09721150057930264 -0.09990568337964877 -0.17360640859299106 -0.30466729441790563 -0.06244378088663215 0.22104431378117462 0.025522548949702555 -0.054747974653752605 -0.29119350674690614 -0.11466430500269285 -0.11546792491502614 0.04314788070552421 0.3612737640556047 0.12234824837891954 -0.08915571149395772 0.02817591503552097 0.019113012036983082 -0.0672496291166461 -0.025862341512084025 -0.08414254647497026 -0.021393946989525434 -0.6007710483653264 0.9552504699580764 -0.15302138417598957 -0.02445237198141595 -0.07297631927428162 0.09024512663440332 0.008008400194990996 -0.3721230262038705 -0.5037636461120585 0.21676759231821782 -0.30983861818117797 0.027414042044347556 0.03902684305965354
b5 0.8797131828706313
w6 -0.2054505360924018 0.2871342297177299 -0.33264573241060996 0.778104656668597 0.6987374802149572 0.20127789109381333 -0.08298066075551072 -0.27801702621040597 0.03855475584396525 -0.42571510845037525 0.04036651486890247 0.09979999900710886 0.6054740772091499 0.06373149928435166 -0.1969871263982651 -0.07389561063332559 -0.22069712601184222 0.20412088780941884 -0.044651940345341264 -0.24770070036603314 0.08559092077110805 -0.12235007503645362 -0.16936202097358818 0.12099260921669792 0.23301523975874983 0.4687368758376399 0.1279736402792698 -0.03872309381686755 -0.0925598087248849 -0.04738958949686528 -0.169911663746086 -0.005185435423792391 0.16459987945959684 -0.0801641698772457 0.11754649146721062 0.09118254973551977 0.3478176500990829 -0.08665411439642472 -0.4920243839438249 0.16522910960562587 -0.16359836757878546 0.35192335253298057 0.10855941752694166 -0.04699910097954827 0.2188633839112732 -0.19274344792632242 -0.06582753517033114 0.0383645535056063 -0.27771445565431785 0.07729342581711014 -0.013012367748607543 0.18811448660992622 0.42330836492634194 0.060575621346721564 -0.1456846988849967 0.3461841069791383 -0.09259812641069849 -0.10161738273501848 1.1800838478601698 -0.005496833292792876 -0.1263387541909952 0.3173403598834199 0.18908235977414908 -0.15277291627510195 -0.2812451502972087 0.08644429476906124 0.05673578814547187 -0.439388932624518 0.2742808449003021 -0.5614850905730129
b6 -0.3364952578364833
w7 0.400982154837295 0.20981330217275518 0.11207585732362745 -0.25266198477966156 -0.4871676877430138 -0.0174082177633213 -0.32443368604631123 0.3288243069880495 0.4838427397798297 -0.05943502437201523 -0.2018184671233048 -0.09104434592087857 -0.0787246996483645 0.1259221309810403 0.012346074217120669 -0.1424102569953199 0.049523588702481955 -0.28567004294273596 0.036041087696354265 0.3560904951814669 -0.08663277834632474 -0.12216917112481247 0.27142099715244 0.02071912535756421 0.013392499429741387 -0.22548760003186896 -0.46931989860083323 0.3790965174797661 -0.20226165894656925 0.04696218882641636 -0.35925058680563365 0.3698404135373153 -0.4437979971594998 -0.19170093580740813 0.2552989333515838 -0.12063106652973646 -0.2646375792480592 -0.2626511711097553 -0.3073041688676484 0.16131622290942815 -0.07877600136995955 0.13582586567952873 0.25261748502084647 0.031448575114018065 -0.09057189407560738 0.01457350184511197 -0.03599405120598855 -0.2367368298050302 0.20303239807848905 0.23693231107819235 0.07699052170396882 0.24647977967243148 -0.19385218134877202 -0.1540358952813883 -0.39632126817997193 -0.029206037833521055 0.057403344872021214 -0.22705657002745663 -0.013965622076254387 0.25689788739118635 0.7849583955954302 -0.13090061765917377 -0.13553517651103095 0.08051364748743563 0.21836034225674272 -0.5798163484286458 0.14285127015068155 -0.036037489610422295 -0.0161439102697982 0.14808753913428607
b7 0.41521765377755576
w8 0.7285984770484594 0.506260154622239 -0.2609440696845618 0.2225966588406065 -0.18596580979291163 0.24463611133903732 0.001776185992966576 -0.18467302208110484 0.10263078696450507 -0.14263871660976926 -0.36746280097735634 0.18177322314288044 0.13997889855917955 0.16613932740155385 0.04944526621597136 -0.27689503435289337 0.031800767085398536 -0.0386004536477704 0.15534705718298134 -0.09087077496679817 -0.3251248552722256 -0.299725796181632 -0.39118631656797775 -0.024326249028033452 -0.12971065528712236 0.12847222416341395 -0.10111721115476668 -0.2188589780809726 -0.030192851855871793 0.24680612474883062 0.10739625905052605 0.11320998540792065 0.28128849289983776 -0.3273306673256526 0.18939638107967216 0.2621320936591781 -0.07541148312427812 0.10859386811597674 -0.1998034790701087 -0.1803424417151674 0.3222871884292366 0.08831045831135453 0.0075009579483678295 0.06536655550520107 0.3493484465633478 -0.07171398867248871 -0.3287551686766571 -0.0428321671745517 0.41303554519732305 0.20468047634574768 -0.2525566848011236 0.1661282185060333 0.1357857883032929 0.2520281781074123 -0.29026501531402377 0.16226576524507236 0.22527581683961495 -0.6430441516006566 -0.21162793520012171 -0.016517810974845417 0.5697485870101884 -0.5098548609885019 -0.034952083065112875 -0.004487049242919258 -0.12230615054401435 -0.510104998247439 -0.4763741435293962 0.3126409894090693 -0.030260411776840235 -0.06688291700131259
b8 -1.2705748613021663
w9 0.14631210545979428 0.1889914609762957 -0.0614461833815303 0.13556514214202767 -0.10271784220889968 0.13423058830383064 0.06051898330167492 0.09332706685960743 0.2062788237009801 -0.479823223458977 0.062254044034808075 0.34491774077759885 -0.29725725894725524 -0.08839938680732448 -0.07517815990540243 -0.16529012225812004 0.038678376593837806 0.011322763725987957 -0.0987409035039095 -0.20323159823940906 0.04617088330436821 -0.08427970659753016 0.14912464942033746 0.008322867168037774 0.13601985370057587 -0.16222672999875237 0.03204173031963228 0.11838447428704858 -0.0728241050449292 -0.20663331055078257 0.04442683199311873 -0.0441110718394521 -0.0977288313662774 -0.015294444364670572 0.252901513669379 -0.02179277576457053 -0.0952639106432748 0.1583659961175552 -0.05771767312408851 0.04735161815604522 -0.1993194465556688 0.003924110650746429 0.0037992909463656762 0.02080538701216021 -0.12347773478553793 -0.10969268615401018 -0.01766453872937565 -0.08657931224988243 0.08850119331575886 -0.10051731311596233 -0.07282190236363124 -0.016132334274137416 0.030404293659519025 -0.05586873175586049 -0.16999318940105243 0.235070412838739 -0.13213271990527747 -0.3152206912793337 -0.7355526343216018 0.5569652710170165 -0.9650991354179346 0.4254540718013153 -0.24443471584473472 -0.38323536380191997 0.11082989131062057 0.07601506052189351 -0.4273056744507311 -0.08311889517612733 0.1971236274570969 0.15252726942627162
b9 -1.324979763072056
w10 -0.6642654692176388 0.06889402842473515 -0.19848695656685503 0.22444836550921687 -0.1293339673541191 -0.12617851186026172 -0.20275500991413353 0.24140116048738344 -0.1648108278300873 -0.3314598763741564 -0.02832280791014043 -0.016924936187395552 0.002162828799088225 0.2626842513537533 0.5144689878600818 -0.05168918569833149 -0.04853101752566102 -0.1934813180821811 -0.06317239140449624 0.11053007287931983 -0.25342421283472377 -0.12878579417843017 0.1430030616423694 0.0883017750898307 -0.021363059455300128 0.3126095096451476 0.035071638171476176 0.12096899092428609 -0.22075884302254814 0.09633980232128163 0.10207588602004275 0.3607539152946107 -0.3873007483799885 0.11870188430031105 -0.17212263039818387 0.05968437678618906 -0.1753441661062683 -0.2606429256709776 -0.15469295131430613 -0.09465530970956768 0.25786954709240484 0.05968189590223467 0.041998063135077125 -0.20701319724494446 -0.21852805192632607 0.33822303301939405 0.10883954910191432 -0.1283021588760461 0.17098318295769493 0.06712496465731622 -0.141969792294032 0.11361617339004143 -0.1667336912361341 -0.16233996049886962 0.1506313194412111 -0.17504923381939846 0.01246044551044412 0.172732026531019 0.1914691539303967 -0.017563663012643324 1.1534321189935313 0.021651798215427842 -0.1890800131464044 -0.27976864420218495 -0.43779808765893274 0.38162740026402225 -0.27995699698769494 -0.46566397578996616 -0.0491205872224442 0.2227448336510063
b10 1.413294634425771
w11 0.38077052363211894 -0.16437284962123647 -0.23959727916871257 -0.030472707440266967 -0.7839152434744645 0.06616119673490349 0.07385479027797208 -0.14575216426705748 -0.0227071275123468 0.4142438774258908 0.1127084051085546 -0.09226508693541778 0.1939811786369473 -0.1966586458607063 -0.28987859135441835 -0.049264224984421394 -0.27167292745019833 0.06621278373670503 -0.11426485051186724 -0.302760039740443 -0.1484725234103348 -0.08259951231221474 0.21916352593759203 -0.03207507994801757 0.2064823789984573 -0.02200152627916788 0.08687053302031718 0.06894998979164435 -0.0758131550929892 0.1141836162302261 0.12913393689285493 0.4548603618207109 -0.049962471000426584 -0.004840198536235243 0.009998380782007389 -0.11770605899754329 0.3148560111211666 0.014068722103241272 -0.17545782918743358 -0.13497160534951375 -0.5167638410043018 -0.04691543852183185 -0.0051603370285288235 -0.21654303870020936 -0.164934429574875 -0.023897274503644324 -0.16638550967206536 -0.15325601132523042 -0.054386021207371266 -0.042595900826062995 -0.04923108811441712 -0.137608752373603 -0.17740939504771697 0.08467850674429335 -0.24915193630500798 0.12838723287139636 -0.05982911788516174 0.5877409342734633 -0.25633598190019913 -0.47133974384345395 0.06578593158265614 0.35127211769235234 -0.046860967274273274 -0.19765423240074032 0.21079257844631247 0.4241999588272331 0.014362794978434654 -0.23806799661129063 0.18930153425624077 -0.06826042018234713
b11 -0.7790226447411942
w12 -0.37463425162410946 -1.1995695071515504 0.017755681336541887 -0.2477455640188115 -0.540107655544505 -0.6502901741799585 0.023321981364796057 0.04009342995244335 -0.012143450547762561 0.5388695101591955 0.06424460346735066 -0.12644677061044532 -0.004722938910045493 0.024797569129593754 -0.17368670443426176 0.07895134545145238 0.08376803011192978 0.06492576339491134 -0.10983199437295563 0.012710902049203903 0.17391314822267498 -0.06598686750813984 -0.18809126537395443 0.12498460782033574 -0.11548392975933959 -0.06738015393860708 0.001356736038394673 -0.16235401938619654 0.023183428524812467 0.0760480573813111 -0.027631848143975107 -0.0213775800642288 0.1717850671805438 0.10100317442290548 0.0634380544925334 0.05985034650734069 0.09044757983597133 -0.04626582895461463 -0.16609278764641275 -0.04816893366040821 0.09549513741124052 -0.11394467222009783 -0.0464353530771318 -0.059875869203550945 0.033322901284730845 0.07089480027330969 -0.04706079524987713 -0.07501615058549273 0.021717748095650545 0.11594320266856496 0.018657257984331422 -0.017121392067671236 0.051723878166070505 0.10450560505982824 0.11757525329231623 -0.4769335630205685 -0.09357317439280131 0.11028676734631157 0.17503376814695956 -0.5887666770000862 1.2531846921080343 -0.08303783306383267 0.11424027087728356 -0.15009139946367772 -0.4344657412909614 0.3325848952396304 -0.3097354450032449 -0.08939286176546836 -0.3956568576837045 -0.26698493233084925
b12 3.6756129302049065
w13 0.5609574310859845 -0.47586819710581557 -0.18415572199861105 0.003049621587338882 0.6950143713856705 -0.026815505206981026 -0.2729614495180406 -0.02752199646656338 -0.04770107565743212 0.38656030752439263 -0.1614743397488731 -0.06560342580953941 0.21804010115758324 0.04204596854693206 -0.1220109461593423 0.01977082722218561 -0.01722672452153271 -0.07609223255087132 0.08122067593314214 0.3615022676345302 -0.2755799159788931 0.07569404200254144 -0.18840155795618901 0.09804727474608085 -0.14103139638142945 0.09657201020632009 0.042474816930735945 0.10372416317347656 -0.04846829621277074 0.2928097064485365 0.03234092025749915 0.33065631755181296 -0.13729415248281637 -0.032566284502767946 -0.17710462500585572 -0.04678943730505774 -0.16609048077966643 -0.1808050556904978 0.0824776884652721 -0.05660475007763639 0.03807204133320929 -0.04102479568003489 -0.030507873262336876 -0.13299523207695907 0.01263631715097055 0.15276131828833672 0.16472789522303827 0.1360520539142457 0.03270049823263404 -0.11597504772058656 -0.006386909601723853 0.11712892181228282 -0.07002992257321655 -0.1264939141030414 0.23248412922803469 -0.3700518284554845 0.026267206192954987 -0.2029041869783437 0.22680431532535217 0.04255215936325266 1.4387363407902336 0.4659620351396728 -0.1018764214976645 -0.09035872787836606 0.2045299964558393 0.06677338096437158 -0.008777266818204822 -0.47813319374976115 -0.4112868960111081 0.05979614036864843
b13 1.1381773399279427
w14 -0.19105178219457666 0.3748510498622288 0.4344526386109098 -0.21819873500502487 -0.15823046898088317 0.42406005960129683 0.10219651394605746 -0.22580987595358123 -0.012998649731708807 -0.3504965006941492 -0.04845661554342959 -0.1037098664039105 -0.28284939452288366 -0.21448782576441014 0.11045397869064306 -0.3617869500030306 -0.4172105649678935 -0.1614861619368779 0.4225796111751469 -0.09937714631003845 0.09404183556576884 -0.2312691797981166 0.16118999040114423 0.21087968608222993 0.16823555500091897 0.12261986299939122 -0.3079908015534334 0.1309007975047095 0.35941331191547693 0.02608202185831784 0.14446894318150957 -0.04001642431083971 -0.221414612635674 0.1425902119314749 -0.05281425585040298 0.310205035812372 -0.005482933981231675 -0.0305110111023745 -0.11248052536962419 0.17449573884059338 0.3249371852219761 -0.1858943966842578 0.14823532930211483 0.1658807016992276 0.23266369125922107 -0.07613117247621341 0.2740369012331639 0.37491484884107457 0.21209930532715965 -0.3467820495496911 -0.011548094502764627 0.23697649155314746 -0.051718340548380363 -0.2737574675370115 -0.18959071416852205 0.5296871878011087 0.09173435373884739 -0.5660083389036926 -0.5211161902051944 0.508441455652064 0.864553168401592 0.070451837013023 0.12864854843061674 0.07667310627821187 -0.027029573410837747 -0.0808934729753439 -0.045076036263382066 0.3353378698108069 -0.3648467825795273 -0.3595127465981123
b14 0.9633817430270379
w15 0.22442294255797698 0.3048119057272784 0.8411177062258156 0.4894230185714848 -0.0663058669998534 -0.1122446431851273 -0.1765557948988129 -0.062423203031195085 0.14355956628088853 0.033388021898717174 -0.11135623933100791 0.01192923999818258 -0.07555571485330793 -0.31560341290086413 -0.7098325297894548 0.008107978306617676 0.18789338595923996 0.28361199644183294 -0.04980674363181766 0.1718948889178085 0.23485532088621539 0.152549929954144 -0.11814980467055632 0.25993980066725403 -0.3015704181425145 -0.04595216922483334 -0.020283726769860164 -0.05914372364242063 -0.25442487686136 -0.09830344439730743 0.06117203626010839 0.09014442081862428 0.3976541803477032 0.3304335258809822 -0.13970631994363134 -0.2368664523790981 -0.17711764922773082 -0.08631159906459172 -0.4863545140537818 0.21209098830885445 -0.04976636222204415 0.12283084509113967 -0.07585112940638576 -0.34882722178768666 -0.4183811066814854 -0.13548522724667156 0.07344745088466184 -0.18129464677139995 0.17181204817992865 0.23985954153390143 0.052283695409090274 -0.09259302546559996 -0.20230260045807583 0.4287843891004739 -0.36164102173485574 -0.1608026404017906 -0.49487274284267163 -0.6362842162572856 0.4160646240936589 0.44804351855738134 0.15324746884942983 -0.1348753813794396 0.023050764874473325 -0.037339383241477724 0.05947441928792132 0.4490886759625261 0.14029488319892092 0.31054102527137667 -0.05770185699761436 0.04028761082833078
b15 0.8733669212252009
w16 -0.2942057275571417 -0.08045716351019763 -0.1896000410600667 0.21819004689602672 0.7226464445144519 0.49077103111897274 -0.009633794512464974 0.08258902049896495 0.2516484958642351 -0.6472957240831684 -0.09524981399138702 -0.04999446569803015 -0.17935009261767307 0.22172070292315926 0.1324442647304777 -0.16992305485340134 -0.024445034015111694 0.033708276043507665 0.17187011587558412 0.2773901201817075 0.23258920392068563 0.0074668245394533764 0.4542177925283875 -0.05959864092321802 -0.12213859722556927 -0.15272858740420397 -0.03231796639601151 -0.23517279906630478 -0.21786424779366623 0.2392904488074065 0.16535557092527708 0.1302258959588126 0.25704941312549245 -0.02660848760566671 0.549980354295717 0.008416403385740545 -0.10170088774668241 0.24762513496113378 0.06626515520951036 -0.08142490829190985 0.3979584079021703 -0.31363360071886726 -0.0695865164851954 0.010259741872440876 -0.033089885208559905 -0.030147665119383174 -0.43447503740015087 -0.25476577777148224 0.23751737386058056 -0.20890154452876747 -0.3708796744522838 0.4744003258975896 -0.014971100022670577 -0.38738692567756644 0.10286330438636451 0.5019400834377626 0.42987195338677414 -0.340769879525854 0.4420157324466775 0.2051596596767458 0.08195464300262571 0.17359852200231646 -0.36002235264397026 0.45924925557518403 0.0589209261775426 -0.0790831804811078 0.4255596139591134 -0.3117730800361799 0.3460246833653097 0.175256845656941
b16 0.01730500390050703
w17 2.2413438379753674 1.1973921080810948 -0.23230386268913764 -0.30127890044072564 0.042582328735686764 -0.11963569445561423 -0.03298951826841402 0.018214331591957827 0.09101012352381804 0.11661866074663346 -0.03250779624960233 -0.07741470385768483 -0.06011682234080678 -0.14898399052518282 -0.04194132778229858 0.15806321376482696 -0.023423973264842225 0.060419826571822585 0.13961613223264113 -0.11290177337557672 0.031040195014647238 -0.25898561926297986 -0.09647206165443044 0.01765249328421169 -0.08079409905467703 -0.12591911815811377 0.006279307924315693 -0.03649987527714314 0.025836207786221446 -0.1198232677061937 -0.11928595385971974 -0.01988235564586228 0.09396131080208657 0.07960854567785254 -0.08718357912339565 -0.13122236898265272 0.09706621800026165 0.09538851412144994 -0.07163932153421414 0.0633789313974164 0.014131980568896455 0.07217987688123823 -0.00885498905460513 -0.031509200452482795 -0.04577000390245342 -0.04525428932014249 0.052588267862190105 -0.07951982721680641 -0.045125557638145186 0.050729898680487516 0.04394658051791617 -0.12601724258325692 -0.11257266151428436 0.06254960698002676 0.01701655691842819 -0.061245060623055854 -0.6126679029370851 -0.3281772213893509 0.23406529070783047 1.1141670873549454 -0.06586363448233724 -0.17416320914830588 0.13658008202148078 0.008413626723253513 -0.2877194620077275 -0.364190891423521 0.014909907457328701 0.46139472286568367 -0.1125852924430003 -0.29984065282261896
b17 -2.1413971743740015
w18 -0.7528491099639268 -0.5661828601959119 0.4019123073804798 -0.15750258622984079 0.3393667152287509 0.028967321684604704 -0.09523720475251404 0.22753696496943507 0.10705476175174353 0.24271565882781093 -0.1635636238294781 0.1404876580421798 -0.03288008970024081 0.24743570324334577 0.20786411882999975 -0.28178515131601145 0.16024508676972282 -0.029431127292377502 0.23542912217832232 0.3548852573074721 0.14031644942330254 0.062183481513018654 -0.3331695687028901 0.07161573526225791 0.13916024345490735 0.032494926411709084 -0.10418442391722464 0.19393143157768059 0.05252886963123559 0.34630460255212325 -0.18511532926794505 0.003882346213233876 0.05620291124943647 -0.26950583276877077 -0.014755132438260108 0.3140819079589763 -0.19967542842975286 -0.3870452895983117 -0.19119466186037687 -0.2786584359670565 -0.3986157474798867 0.01807606430558471 -0.03796169664578353 -0.04987064249248499 -0.07159939154355986 0.42177360761041865 0.09110980540886021 0.05618949181689601 -0.14372434530384726 -0.09941078394885604 -0.27042614225584916 0.0782104877403373 0.23711591133812557 0.08570773506831847 0.7157672488543138 0.3067645192987149 0.9442609158858617 0.437384341940514 0.31068372805323163 0.3200334466996461 0.5131910596484173 0.09541172440061392 -0.2902939176603105 -0.3039286099103949 0.032548403848357964 0.1885721506278824 0.5436515446198031 -0.0738945382688976 0.06018194017413349 0.07752234486959238
b18 0.6332073119753009
w19 -0.9365393303747156 -0.09103758559292613 0.16257103193861971 0.148942198334033 0.15555492022200876 -0.14770979428965153 -0.117748151782938 -0.20400776763296408 -0.20164057093584287 -0.008207491706202587 0.12170598942654443 0.09439592251997783 0.1187954469369826 0.10934956619805436 -0.009299688677376117 0.02725870430945969 -0.01302544909031392 -0.11108851919403993 0.16457559518164505 0.09579543926422489 -0.07137929683875216 0.03603657641709491 -0.0006759374743735034 0.12419696915250943 -0.0340545086223205 0.06891871563363965 -0.06476095230502528 -0.06836391063797728 0.012420508209756776 0.07286078067073234 0.07702150975285547 0.044087931533843175 -0.026313000293053015 0.022340678043510556 -0.144929172037479 0.004787069636415032 -0.11151086137520938 -0.08074238999584367 -0.0641117857912876 -0.10638263409979667 0.09731829547808267 -0.1182912634964974 0.017887703799953726 -0.08971309488075943 0.005271130683049954 -0.02347651492098431 -0.02327497238472699 -0.04917461236812652 0.11902678582342627 -0.024629331855123452 -0.021634448147041213 -0.04415649087467265 -0.0380952149700559 0.041717830141181036 -0.06772939366569453 -0.12765611691419784 0.043446123727581894 -0.06569955613937155 0.023795599380808656 0.5195302643465368 0.7819523631041543 0.04400622926829081 -0.08868901941831589 -0.32176728806413685 0.2144593547759821 0.16624897951215728 0.17212844463740298 -0.3733262279619695 -0.12047643260681934 0.5019596172760699
b19 1.4022729154455702
w20 -0.8154673533037131 -0.21744528187742776 0.3319050457555635 -0.40957249009030877 -0.3478656658068022 -0.46333586882713956 -0.03331871461155494 -0.2230346914386034 -0.34675422341929435 0.3652387773324271 0.2697248357943588 0.1379987793967864 0.10022966240067224 0.25469290335873007 -0.4223027454445126 0.37452754397612 -0.0491803955162851 -0.24118691750845217 0.011395578103801617 -0.37928081955026915 0.2714944086981832 -0.1048522703789879 -0.00211149914187047 0.3079746138006522 -0.18147804357038674 -0.016110443643064045 0.0010400632072243815 -0.41209988771190353 0.0213747190944221 0.07078487504505834 -0.1156553225626825 -0.1548854355459519 -0.06058337211335073 0.05657335847448745 -0.11338062764184018 0.0875981414520543 0.1278373986237396 -0.2580069867304143 -0.24742124260699214 0.09913265225662171 0.11593175480734556 -0.3574726847006548 -0.014584438439816145 -0.2643993109435907 -0.048007868648121566 -0.028193624630683024 -0.18342242568377148 -0.06676739753035864 -0.16190175662410927 -0.010339788549884597 -0.22151206868440546 0.06145021542436559 0.26375284692394113 0.05038788684085773 0.09194006184158958 0.08766359502711392 0.5661131912452155 0.7197842887260503 1.0458706835794578 0.1248878872287355 0.10197206226123733 -0.5034195755241337 0.13493533835983074 0.20139207405381898 -0.2959626331435305 -0.2719527422282901 -0.27790928677408133 0.35549087957304315 0.13158768432242507 -0.12078795740147252
b20 1.5137481156313963
w21 -0.34698287732474087 -0.049442898100874745 0.01569920586557706 0.03988449113572811 -0.21668897298401152 -0.4964567538366132 -0.36362182795849024 -0.0509570130328093 0.04749876852370758 0.06785182068422932 -0.32060874379442256 0.15884966926152044 0.3625327206131348 -0.06920381473352948 0.3092974757370215 0.10504945151001599 0.2992082814450802 -0.16490431232064626 0.3043045283322896 -0.04310699324553122 -0.3068627001358091 0.050345915297367566 -0.20233287692523366 -0.19782623789744624 -0.17637006948133543 0.07775218323514844 -0.3524840449402531 0.02364383169226148 -0.16011212681259457 0.4063881504990701 0.3256365136874324 0.40752295719323806 0.013174629724531274 -0.06637536501538328 0.06575982192137254 -0.034563581823692936 -0.13208364373596698 -0.18309471656279425 0.020252405155027995 0.21254660062686762 0.1656194326782205 0.1649145299772135 0.16647191683223983 -0.20917357804098338 -0.12349534831262515 0.27749371843690956 0.2969831918945731 0.09709937359732339 -0.06449219674725037 -0.2745804171116652 -0.13707624877204935 0.35854267284596053 0.08252840472224375 -0.12168408352830197 0.11681405051346092 0.04200548898626626 0.6906892418057231 -0.6277093045920306 -0.03294496081476394 1.18623063147492 -0.050321373411504965 0.16856955762202414 0.017874748761556848 0.248607182138502 -0.47467582051139035 -0.4902656716748681 -0.1849264813139572 0.5393354592945725 0.12365110443366575 -0.06158737312141164
b21 0.9635897030587228
w22 -0.523730315494709 0.44179857583739446 -0.09644747062214745 -0.029998776739739965 0.3448395286738385 0.24497323204820898 -0.230613903216272 0.1321333954779236 -0.18253981028699123 -0.5255693739977555 -0.17044212337224784 0.1704914943033854 0.11460967472813967 -0.0297471528154543 0.14951220660563416 -0.22439007747069176 0.24067284873833 -0.22026502383728608 0.2376712521900655 0.35519684063427176 -0.10411171441676251 0.0006049457951487012 0.21089056340944157 0.26756489560861135 -0.044393942916331454 0.06508868554270067 0.07759058231304866 0.10587962106177705 -0.045492367651795415 0.15735500281058715 0.4031416178206437 0.11688192776739649 -0.22667122589167965 -0.15086244337002286 -0.3054005880476962 0.0681224587965716 0.16249383515899032 -0.29175478348605116 -0.37183422280080775 -0.06962381124627347 0.3015064120286026 -0.047827104092396856 -0.004569908942296381 -0.14109064415024253 -0.11180928849184439 0.12010163372137087 0.0948794003527684 0.0336201926509645 0.11529385214386628 0.34750149808081476 0.012365092796464847 -0.12199818157493683 0.008442930711530771 0.15091544172956423 0.15504808044372592 -0.4042926309649305 0.7296536132218092 0.15325078591990696 0.08849872249787934 -0.5894207951975193 0.9053816127526175 -0.20956149639072158 -0.05191333939516038 0.1453899011610423 -0.13394268546588556 0.19676147538728028 -0.11965262516337095 0.10286372280576797 0.3218353514571644 -0.19031037528188396
b22 1.1938115268088454
w23 0.25058618759926615 0.07537819484707219 -0.05473919722594058 0.45762652301799445 0.2753577651800041 -0.31437940044034623 -0.2512354222583469 -0.21108014186014315 -0.1898776155169519 0.29783222161783307 -0.15611427812526607 -0.04096564938476412 -0.2238072143531299 0.045428338881080346 -0.15327803776631152 -0.0272057528822155 0.1307771135931057 -0.31956016672627946 -0.15916118231337914 0.13636694245692957 0.07063883654453798 -0.2533339855984151 -0.13924420460695075 0.022497073477757028 -0.1876327844370927 -0.015988661936791552 -0.396570939511673 -0.04580960237735655 0.024100054259492014 0.18054655168188377 0.16770889524564003 0.2906563177928374 0.19626913625485432 -0.460694495842462 -0.15122490087911886 0.1290440991952931 -0.06911334318278406 0.27307906620428085 -0.2000014752122489 0.08266456230992203 0.07443856985767724 -0.03386721112568292 0.12790746632711378 -0.015542470760480943 -0.04987554177532484 -0.07915858156573831 -0.07969851153848699 -0.10009917131018606 0.33081911795563557 0.09526789633393713 -0.21023258663729913 -0.23563740145517828 0.07880686236675223 -0.1107986670239179 -0.18704628096357737 0.0634519314965144 0.33648805015926747 0.028092979935685318 -0.15822932061356648 0.4053172352860259 0.5556748721411663 -0.16276880770677868 0.10710399362566037 0.07585655426039206 -0.1373881956223469 0.3294013840101838 0.07023521951749505 -0.16253477311494424 0.20497398605141456 0.4973572859999509
b23 0.8408584515705572
w24 0.2276438098553524 0.12756954518500746 0.25274887348256836 0.2301165510954691 -0.15497998846673638 -0.2647344577443547 -0.06572760902801238 -0.17168422865616345 0.15420222443925144 0.16216376529019905 0.3637748679343329 0.07230037513716285 0.42577615062727064 0.15662417671996948 0.056106706114442004 0.03777641566405039 0.1463556539879235 0.2614017737946099 0.238907887615026 0.4665444315871423 -0.20456553313147538 -0.18624617184161105 0.08511823556039484 -0.24499769949690922 -0.0017828978217151084 0.296652145392809 -0.15585489644808045 -0.2114027060043219 -0.39264528691573797 0.3079879986653247 0.41143193727652133 -0.1735582238471659 0.16392263364065568 0.3329300391960422 -0.1754873992242922 -0.11838233276351783 0.21364985509942577 -0.3201511893635687 -0.029774865988557365 -0.03306481566489793 0.45302205797256717 -0.13235028979245272 0.0994342423628777 -0.13903072199735614 -0.0911688773576622 0.0410927479763456 0.04557714793456739 0.18453010934006364 0.05321471746124934 0.23715592063219396 0.20695284527083907 0.11686902450713385 0.4062350696346893 0.3169985028263127 -0.34394224307089766 0.33514390926872306 -0.4631268853448829 -0.46220992449079223 -0.10781220041363083 -0.3012953106656703 0.3271699876159757 -0.28995378483350076 0.10895236778863998 -0.3489089322739813 0.09374007266820739 0.502424363606393 0.09290809360800999 0.03427545917038251 0.38622206623347616 0.36253552202110667
b24 0.28555229392450365
w25 -0.41140316498109775 -0.14959505659522754 0.0531716500815432 0.10033531075508048 0.07520481961866483 -0.2584451497675823 0.08363289525039842 0.048847820430500524 0.036543697326540545 0.3809677176806026 0.022062991254010574 0.33288873893695375 0.015010215895128343 -0.24486030992943994 -0.1768026800969096 0.05398687408369964 -0.10548570703281152 -0.039741278459093504 -0.09390328120085488 0.16505632030935297 -0.05376459583815502 0.29673064878980426 -0.0880130995841197 -0.07156992984387671 -0.0918348296313081 -0.02536543545584126 0.02122762087582035 0.004236651884757741 -0.2552561254971787 0.17872154717934002 -0.3445298355100488 -0.03827601145563599 -0.4540954201513456 0.29153192478916024 -0.374381345513053 -0.4781441599399797 -0.35782144516803915 0.5768956469346637 0.35277839660682647 -0.15453358044020338 0.06990124077886517 0.181346418452289 -0.3764341191604714 -0.21909570116000113 0.19035939676279381 -0.21817047053679955 -0.13863720845600697 -0.2162269759425072 -0.11272724124755026 -0.01973191303143617 0.13254654162846932 -0.39658065919028396 -0.09289856290921387 -0.45056576258422903 -0.238861713143637 -0.48818242193308686 -0.7203564155969614 -0.15538923221873513 -0.2875537699088086 -0.6590130055928679 0.7256602271954176 -0.3239562376359872 -0.15705296648431372 0.5724279514799114 0.1800517376870734 0.1949144853093414 0.039952973062122685 0.14251739276435316 -0.353702819612986 0.01499425055300769
b25 -0.026473744118370533
w26 -0.0504106478997602 0.32428628436832513 -0.5535433061110865 -0.04968458087977502 -0.5431916697262569 -0.31342362521462985 0.48449831820720385 -0.14284694776942125 0.025696209502892243 -0.18244746905198397 -0.2322442075019738 -0.07478703484455551 0.4483840866798811 -0.02054807517905279 -0.20384674512765294 0.013961657508182408 -0.18693799865299776 0.211628294843357 -0.20473356234475418 -0.2842181662860172 0.4116455467952568 -0.21651752137592908 -0.21607943303196872 -0.1086443873407037 -0.08630608730632497 -0.32781069416347913 0.07878287927327209 -0.3176014676737291 -0.23795404737691134 -0.0355781975509552 -0.04929626108870549 -0.1935041367582819 0.27510427162656564 0.033289610119005254 0.032025650681256256 0.18043779055533213 0.16391671981373637 0.1666061030857668 0.13528976840794601 0.17524218494760715 0.2960836284467187 -0.09737024256668758 0.13642875853324943 -0.013663455255281107 -0.01092450872043213 -0.17296175589810847 0.1542997691571478 -0.12602731522241603 0.032212236305539065 -0.2800866962969864 -0.203102817537077 0.3232764444438549 0.04150040453747122 -0.2895602504140838 0.16770493215230503 -0.48760135959635487 -0.07830738533680853 0.3437460967159515 0.15459777430864394 -0.022349811542113015 0.5747084555250216 0.09125718163117222 -0.15194150977722604 -0.21483867391127412 0.052010297690551016 -0.024241085093632823 0.4613875214505749 -0.1857321545038159 0.4604422843921665 0.32748990889638835
b26 -0.41865719665180334
w27 -0.10524009545738558 0.22169817095683905 0.3065722799941932 -0.27353451946744983 0.15681417473241402 0.4193890569861226 0.276754356777594 -0.23981062439566078 0.20391767558465282 -0.45631162847846884 0.08404435360424625 0.3913333110040948 -0.07909196224462506 -0.2386110881215764 0.40435549015112676 -0.2747127302315747 0.0931081913517956 0.19931631640029834 -0.07729299432664252 -0.11883879397803565 -0.11418550264234721 0.10731992570911314 0.026806023092302646 -0.3423371403040738 -0.024001776227180614 -0.0351163175272788 0.21079724335495317 0.2110542317679756 -0.024549050303015997 -0.19137561988021634 0.21405240798620556 0.010208883004970805 -0.14639501064396898 -0.1555278454871101 -0.05316860214227572 -0.23054170384914072 -0.04863709382450066 0.05454417902462435 0.33613054777335094 -0.050610649647093865 -0.17775171144689103 0.24674010815998554 -0.100164831685533 -0.01963260104407923 -0.16752978924784392 -0.0046697964745028644 0.09650192954437195 0.07036646871131838 -0.2916928745063339 -0.17691457697547672 0.021624694042231444 -0.22759732034213465 -0.47207912097716365 -0.17693231512220003 0.06693373774914514 0.0436956870903243 -0.25615724963407865 0.12344727696790558 -0.5485152711317492 -0.3131799237296745 0.48470292320655667 0.42541677926515964 0.2056010992206274 0.2056220256396601 0.1718532091401973 -0.05697188816975436 0.2264638158842744 0.5390008041323199 -0.16069999558745535 0.1551238728616783
b27 -1.1410356270049458
w28 -0.10262665595326112 -0.22736649127927339 -0.12412501106755365 -0.4272669650723493 -0.07719738075080533 -0.3053630310255929 0.039289532433466307 -0.1562506367424681 -0.055710802212948746 0.1415740714723337 0.1515515324949143 0.10317346112141555 0.4185054726070014 0.3585117424475048 0.05275266702462599 -0.0858152948896955 0.03328279752298818 -0.40361268939897005 -0.0077177407134716965 0.2731923807584116 0.08566266547970952 0.06484958725518192 -0.315149766211622 0.12752522915123182 -0.1275508033499324 0.05852791883676733 0.1899822694160644 -0.35303364752008776 0.06135673721163879 0.020546334501948885 0.06624986357559452 0.44172160615489137 -0.15402849489742268 -0.42350268979390365 0.10600240392470732 -0.06717573771972712 -0.14154887431162771 -0.21320465852969772 -0.19032585711725605 -0.061486593451186754 0.11308700461160329 0.12025640873533128 -0.05249562292401392 0.12530954906009925 0.08788035062593487 0.10624356822576629 0.3516161171281843 0.11199190000521524 0.08704673252602034 0.14164639304243978 0.3917516623862841 0.2948601999770522 -0.025299340470737737 -0.26887708178324493 0.00871358114641321 0.31000596775466865 0.27672903303595864 -0.3091313274504479 0.024516933063607818 -0.25485731055545047 0.9768459473259938 0.13877964110503552 0.09068543573626955 0.14755032975154497 -0.20344675024884468 0.170309629525442 -0.03132146479672881 -0.4901243508199814 0.10837762613607589 -0.5167764834845672
b28 0.34122702998952975
w29 0.6554319568225301 -0.1336242237822733 0.044629629985735615 -0.6739038163514016 -0.06370233929612622 -0.19740693829027717 -0.6156373684929219 0.09813367762229025 -0.34818037678204544 0.31282253057796877 -0.25947896345688237 -0.2971179734488453 -0.2892579767052514 -0.14515610198087087 -0.18263354925421374 -0.22619313901159652 0.018668409862162557 -0.13400607008936702 0.3195008179653169 0.05060936626374736 -0.17242747386651813 0.29849719157308985 -0.1326009971395438 0.33117288684388296 -0.22971103902217602 -0.09608862514194487 -0.38174256726007677 -0.035738839644696874 -0.03028287250607396 0.2725213852380902 -0.13567875183871797 -0.19976838573644687 0.20358596638262183 -0.008881104052421809 0.012797143460744672 0.23674803750478302 -0.06194320317450123 -0.025100867139834036 0.17414199783423487 0.05347746882255264 -0.06927216436904314 -0.19011996884375731 0.2786251617875789 0.19562714765325007 -0.02316856429656604 0.02163837892372458 -0.12573080048760607 0.09375982269569534 -0.00860166416343653 -0.15051711155553477 -0.06827344281688827 -0.3181653183260208 -0.13754561966116244 0.12492689147527403 -0.3838781952469607 -0.0018302680420331481 0.20377587637510589 -0.3131787770416281 0.22600596597241754 0.42062925493656905 -0.8139697636288987 0.44912186279374233 -0.11975322871598165 0.385375371969699 0.43456421887296326 -0.01029469838491306 -0.44081042507685586 -0.1048081381215909 0.12957265515289293 -0.20937185636086048
b29 0.328904407685178
LAYER 2 sigmoid
w0 -0.07620159135129097 -0.17948250039935693 0.15792614494913793 -0.1608731486465208 0.451425742775122 0.08281719525948701 -0.11427127845642296 0.5270916715787558 -0.11184397871353614 -0.19509985915857087 0.22965868444642812 -0.08378059873973843 -0.9016862648110362 -0.20836298427979905 -0.4380766730379198 -0.5220484578499115 -0.2688063076204127 -0.28251714743426265 0.12601012633359515 -0.4659665725248259 0.14635609459469542 -0.5713238461769821 -0.17458426299770755 -0.25236137473019066 -0.16161309849662933 0.27915624581798804 -0.07020062450637085 -0.6843913642123441 -0.3418333973374595 -0.7996310817965563
b0 -0.1724628109847741
w1 0.019762037213515254 -0.1867777133306163 0.05358233099092083 -0.044173360707176805 0.01798747611608097 -0.030567560605727403 -0.09585849218295979 -0.41524178022882174 0.011363384992041136 -0.533887253351803 -0.1319688813276608 -0.2445528648623631 1.68192470699605 0.050016322862496826 0.4007839079365377 -0.38727905940718155 0.12487363703832129 -2.205345840265656 0.12297636641289796 0.5384009403980842 0.25996808317556125 -0.13108759286131183 0.1885682405481939 -0.049891073390354944 -0.2622823647874901 -0.1251751610808863 -0.08576816662974522 0.3968471225946025 -0.21032250530455426 -0.1378170277310032
b1 -0.2690665136410886
w2 0.1416579604896163 0.09872727957544691 -0.10274437629824058 0.3087162039124737 0.15313923794873063 -0.5104907621151225 -0.13395457518195497 0.3968725602999779 0.12167757736144227 0.0560585123042632 0.24947037297687125 -0.17882963428065465 -0.9148254270353499 -0.018641343480714636 0.23010900547447682 -0.5061276039858054 0.07068475819559165 1.246732671096937 0.08171781599740534 0.009520494661269755 -0.25063506142652453 -0.5522279478177698 0.6824285638446174 -0.22819349498170918 -0.09187891539344967 -0.30380563680144346 -0.1955907327659775 0.37855394804594683 0.23793254682257706 0.176856047942303
b2 0.4720356996667737
w3 -0.5356745799836196 -0.034158444563652454 -0.575124362304281 -0.6517033214899688 -0.024546579498510225 0.1851966443810032 -0.24060548666499215 -0.7274699971155829 -0.3417523505867272 0.06169924969711605 0.3223687490000365 0.5353879082107209 -1.9770381675039501 -0.26600788491561916 0.1685824111312454 -0.3796190939883574 0.09540322348584679 -0.12442165218004628 -0.02599709482727108 -0.024388900899891423 -0.17505102756307347 -0.05538798356633126 -0.038880538496882326 0.42519487348815643 0.18379947627351004 -0.2003177239028854 -0.12273932411267988 0.1030716554361264 0.2221550695811989 -0.022098937895180776
b3 -0.5315300858222912
w4 0.06443030921566492 -0.12630505292129632 -0.1564289462167529 0.5759175492428843 -0.18526926127544474 -0.12578458533255463 -0.3881052431953181 -0.5122748223393275 0.09350987436964545 0.1125800635038223 0.015277030942990034 0.2487383030611607 -1.3923826115933875 -0.05086844003615453 -0.4616537056385757 -0.05048630135298757 -0.5600898253228734 0.7650977483183351 -0.011813807476232311 0.06242147868896486 0.3381198151774565 0.2889015982255158 -0.17124467514198982 0.029629845896921324 -0.048349075918205704 -0.43311394765417627 0.07021031983341737 -0.32170308338760983 0.4532667804064949 0.4094756903937208
b4 0.006274179713957884
w5 0.16303792107105372 0.33445522490141155 0.10254282579427672 -0.16254073617314826 -0.19536863382096253 -0.46295832043747426 -0.34821033180043676 -0.23176528619948547 0.06838449244712773 -0.025615685140453186 -0.6082738813490193 -0.09100306277258587 -1.3743858646064095 -0.2907747948872518 -0.1877898873834018 -0.17633570209131932 0.1406545504626833 -0.6761514254137866 -0.21093348430417516 -0.22487963660757357 -0.28740687380302155 -0.11456746144369256 0.4984508358093078 -0.124551154761689 0.013109820075669661 -0.10869224752582202 0.16772894028057922 -0.1394981598331994 0.23647786670902207 -0.08436923779586235
b5 -0.7965217584743993
w6 0.26055328417504864 0.04695394285183595 0.2272718815486314 0.05351037869445754 0.23268231352824623 -0.1916607434459777 -0.03589146944561206 -0.19929841700873155 -0.37972085984855114 -0.002111447790376277 0.1718973090151921 -0.2660346390391839 1.7722270787017511 0.04032367066318869 -0.019215309326575343 0.07411485810055328 -0.14868673691875875 -0.710766680056664 0.053735993319322314 0.06352854018759599 -0.03553745977481343 -0.10840931608761752 0.19436466150711515 0.3207735109727518 0.17303087894561506 -0.03044217390160044 0.04477689922937626 0.017842731748951794 0.22527280897422228 -0.04940700781800247
b6 0.3319725175153635
w7 0.056574518537706585 -0.14900772482244923 0.08149854159367521 -0.19532891108613026 0.04632238500053912 0.15338196004979918 -0.05122644505850952 -0.0847470088327894 -0.21007323030858993 -0.3594592790439266 -0.09837876093851036 0.044492387281413186 2.7219901955666272 0.20428679387951826 -0.24407345650664788 -0.3945266589305336 0.1940264959178796 -0.7012855340856492 -0.2372056716500753 -0.2516721043168674 -0.08658886080491672 -0.0472439072747114 0.05410966402625977 0.024985378665466167 -0.38666931206639277 0.06573629178121099 -0.09688581435226215 0.12176619650957196 0.10828967468829266 0.010202520040248762
b7 0.1838620319790757
w8 -0.05459437485469293 -0.20945812209244782 0.23864223995812517 0.05485093948427441 0.22040141936082625 0.10474931090906682 0.42836485553950115 -0.3381206293173352 -0.11329690158096635 0.15651455130749073 -0.0021150619899742754 -0.13204906645450765 -1.980314474541838 -0.009023027964575547 -0.1509250857968253 0.17580990076692138 0.08100118389184635 0.9850955635885992 -0.11615999192829653 -0.1433482277269104 0.09521763986884794 0.025378178691216245 0.053130199186997656 -0.15759388756672557 -0.11358614256371155 0.20219890113338693 0.3091989747275449 0.12978430381880168 -0.34380638910596356 0.39638981512936206
b8 -0.0673309311257569
w9 0.17061668516151704 -0.13156617607822252 0.15293171960047391 0.2726918282513028 0.04926202339225104 0.18034511757464192 0.2434487772518555 -0.04499786306843126 0.025758060667321503 0.3291624736479732 -0.09239103651953204 0.22321016315925046 -3.261119468800872 0.12723512603355688 0.06944740371283867 -0.03842062212718102 -0.28168617712349237 0.19863814984748937 -0.1361830550126697 -0.13128740099401628 0.5121973487847381 -0.17981870248735984 -0.4859066082277126 -0.02622186420903907 0.41639394746489 0.09623351583820322 -0.3725549592049374 0.2121093724750546 -0.057545082298285845 0.11089939438523491
b9 -0.12161682683716943
w10 -0.24198201769970218 -0.4148308246571467 0.41755915482780204 0.1878734542257555 0.000817417879594568 0.09528143324317405 -0.02680168867974949 0.3584598732247579 0.36750047175645595 -0.1779135584848727 0.2480055682068091 0.5148095535022864 0.5507890880237294 0.32061614353198564 -0.13280852610409855 0.5009606037421882 0.05117372666731791 0.6036880033644494 0.2572025065235261 1.6792048963364299 0.7849189658963321 1.1007660028779946 0.23181268226497517 -0.10812744627326033 0.6023586026779931 0.03886534425080523 -0.055648928703907585 -0.028136322913873215 0.026353399862930824 0.1161304642356755
b10 -0.4689435842172919
w11 -0.13142441512468506 -0.05456193813299632 0.03585474825191977 -0.20398907837742938 -0.3036484865562978 -0.04127345697323292 0.34961414364388604 -0.012631865517783258 0.09928730779971355 0.4076987011608819 0.07824835641079705 -0.29335609278060965 -2.0961245546715093 -0.38815682282039293 0.027097286369810552 -0.24370628726559815 -0.2146541255523286 0.6309099481786858 -0.271380882909993 -0.24773367614738173 -0.12024514685889318 0.004554307119299388 0.12373860183467825 0.5102585704184007 0.08408886687731434 0.2988639680270685 -0.0019198019870042401 0.3426551688486307 0.2512570799232149 0.07363052901762876
b11 0.3364916107025441
w12 -0.11720551772569746 -0.13002355420113382 -0.0228424579625941 0.35390892495502635 -0.006172072556035188 -0.21562344039684794 0.012206054148075681 -0.06005455606342373 -0.2215495658256741 -0.24530071508980378 0.0650129492567335 0.07935996319427649 1.1204474677449516 0.04383109306466855 -0.2972966820786069 -0.12316395090774415 -0.2077707131866392 -1.6918145373742646 0.008681528598832124 0.41346476272118704 0.16633109804869645 -0.14846130165497995 0.038333842395740225 -0.06507248023813983 -0.10342110825106322 0.21610438676671576 0.21454927490115802 -0.3487733586042645 -0.03656036998831553 -0.013542489253056383
b12 -0.18331429756671486
w13 0.25833399807949353 0.08952281269469715 -0.10926061905539529 -0.030647976539108317 -0.27607717535481785 0.14335113421069354 -0.3675040598465137 -0.4763677378405616 -0.4943773298941041 0.07537679139663903 0.021456408878071757 0.044771217338865486 -0.9222908117854682 0.25045987846557993 -0.2622243203981591 -0.3342879720260526 0.30527307646757373 0.6831531984496731 0.22352693386844805 -0.23932799903796986 0.1735524726117021 -0.029783941752903973 -0.10933442619111909 -0.27454683576895483 0.07500943078634326 -0.08614979253449215 0.12677126296673286 -0.010666136579725996 -0.11717468847051458 0.34604823571243143
b13 0.38830226620005653
w14 -0.40497738556466284 -0.5721582454960776 -0.11075752812368256 -0.004128624436219761 0.6519686861085741 0.40192044169589786 -0.02877433527421263 0.3905463548273582 0.33000624047083543 -0.04096342068012623 -0.06417660284443348 0.07536228943430079 0.9473256716873624 0.06263069382057447 0.6793090197308362 0.3796341714339325 -0.02572824281478043 0.3121371755153702 0.5793960102283789 0.949784722162352 1.163482946250022 -0.14725351197891587 -0.5001663408416147 0.38173592575887844 1.2006066867301237 0.0857607172223945 -0.08006946035381227 -0.3353335117426677 0.46317872228526547 0.6538096133202083
b14 0.27788786091331036
w15 -0.5385279829666318 -0.3473844257856114 0.2648530012896189 0.08508132247668547 -0.12118117775012452 -0.0899843110785921 0.011949083357032795 0.15808560927576598 -0.09618262380407443 0.14422304534273447 -0.09159199157412684 -0.027893968066628853 -0.9405615041133775 0.11822288106006054 -0.2005322837286389 0.20678851531752618 -0.6277593192085794 0.74868918840313 -0.39119314705990577 0.06409765172436507 0.00013451672088337036 -0.13430689539853302 -0.2097058324801337 0.5152084063290806 0.12571330218622512 0.18762321422259703 -0.050948292390752 -0.7917127044369493 0.2393067495107224 -0.17294608396833608
b15 -0.28986869365744106
w16 -0.11818518190750904 0.5927576437293607 0.09696255348363955 0.19615404164545272 -0.03286686699136311 0.33537117574585407 0.01433158504600996 0.2004334709805166 -0.5250918666273154 -0.3151965211546013 0.26500517623624253 0.27441884786052934 1.8912403636841815 -0.0410695789070537 0.3499584516789763 0.07567015843475534 -0.41443501898657326 -0.7364969907438047 -0.0051640880036963295 -0.5159975851404495 -0.5230581482330023 -0.15334672270716904 0.2086618281417879 -0.09581155489078116 0.19055967925251752 -0.10810246568014599 -0.09163726686995256 0.209187273319404 0.18421111666083523 -0.24496445917978973
b16 -0.07377888881070832
w17 0.3956595550045379 0.08751826326465179 -0.24799849575219363 -0.13417162619388445 -0.22195040134744567 0.3945469848282469 -0.007965140112758352 0.14683345796858377 0.042489022733731285 0.22022435833412918 0.20040473111709917 -0.3941814595100933 2.0812407956779486 0.46177350218906627 -0.06180702108596582 0.26474692812987033 -0.13198909492820435 -0.4682300488934243 0.12887234462769884 0.47133488009716473 0.0805258762527141 0.06704022601091508 -0.12181945278815026 -0.05251454023703259 -0.1315893708721281 0.02851944404373554 -0.446508600097102 0.17305790088237516 -0.2213787827869043 0.08306750630853106
b17 -0.07857275987980326
w18 0.3586968532484693 0.1854736001788383 0.004642724141426241 -0.038050161527564366 -0.43796230783308765 -0.15903843180646945 -0.2699886510241658 -0.08037160603817903 0.23772710926409982 -0.02551263016146177 0.3596358883942692 -0.3752931403841688 1.6341809463640766 0.15902903949543898 0.18105908077171406 0.41399442985931556 0.050901153188017946 -1.1048472161571303 0.1314723022406384 0.041216212240183396 0.34475492486581805 0.2160846475362405 -0.0436657109949774 0.23974137260944947 0.0006991300069360294 0.26418787154092543 0.36256299882199805 -0.07320974429286396 -0.26383748070063406 0.0944637703861911
b18 -0.2352021216172783
w19 -0.31040736219356874 -0.10679404553282386 -0.4249276506598857 -0.5955944909848374 -0.2631836499419944 -0.20927675455020037 -0.35581909718955085 -0.4408918835259471 -0.2784968116335525 0.19000607361827676 -0.05386454988647877 0.31761022336799044 -1.3205498129881938 0.486118969389207 0.3640718637752338 -0.06261022474292795 -0.09109713020077083 0.7719031237365805 0.16646825354086855 -0.0334965706621859 0.2595521691549 0.2790619662326716 -0.26875411464678384 -0.21916822737606245 0.179841151793019 0.010199875894580103 0.494922990605017 0.14186429293272623 0.13393889045985471 -0.10823785835361077
b19 0.02952908839750753
w20 0.23867759600863955 0.37965041019766715 0.21850920906988394 -0.004414159166688584 -0.17126738340721412 0.2900726242590473 0.042100036221216934 -0.08344192278150425 0.25692866694670347 -0.4400291243453538 -0.3222795586486628 0.08761207407576377 -1.2989943742510517 0.032968327772415935 -0.013646291016884351 -0.020854365374382983 -0.1877640924674005 2.1463985391534472 -0.19343626394458852 -0.5878416440308911 0.001460843337538503 -0.4205860112016749 0.053596495783245 0.18572766131803647 -0.18497816258518163 0.09037050483818543 -0.058203144925220364 0.01118107107028264 0.18767696179243526 -0.1580546638167306
b20 0.5427794206301607
w21 -0.032067851033370814 -0.1520228581634986 -0.16481122345612043 -0.10014398804723493 0.34358702239024863 -0.2549828810752582 0.11250014775394526 -0.0524861347351796 0.29986210907735444 0.160127828070545 0.27407884457472764 0.09240804025465811 -3.396194899958231 0.05689901184910345 0.024905404722164876 0.3216189873908045 0.10715172961692554 0.2310269677402902 -0.22877022879068437 -0.40248893222637866 -0.17066661358855167 0.1840818444883163 0.3014412454350474 0.2833664159639821 -0.13425201212064758 -0.04822974662751223 0.01171215232874342 0.2955276182674416 -0.2145396285611734 0.04959076878300405
b21 0.2908177412231082
w22 -0.2862846235864866 0.24498586675645934 -0.42713838763999407 0.3260598904062652 -0.11983559769105138 0.2953782423774953 0.25929270884651484 -0.03894072077634464 0.4613163997792166 0.27571782106934883 -0.3016686726905274 -0.3795326931496688 1.1048831344246473 0.1752470269769212 0.19934061768915268 -0.34777407442622543 0.4341756887393278 -1.4654018591152056 -0.26320116951518335 0.3523736141905761 -0.13926742995023564 -0.35052536500094317 0.14785430509018438 -0.212488318850452 -0.1991150707591283 0.035833783665569545 0.14834417986377216 0.18318660291935793 0.36905246718352436 0.21756724446050038
b22 0.09201309147487623
w23 0.19647179275662313 -0.5440452057543539 -0.5058198188221746 -0.08361392548596774 0.4658865543399057 0.1424231627235155 -0.43125237897229 0.005012297947887397 -0.6793203230165235 -0.2576560919553858 -0.0028539775296964297 0.0009091367465604567 -0.25736064877511017 -0.513203211956917 0.04162079883865182 -0.25776737614097783 -0.27648318757413426 0.43956499283093237 0.2373922166525871 -0.5294153894214585 0.0360953926501091 -0.07600717682509915 -0.10262527577316273 0.00021686092373305558 -0.2924444130736409 0.21342108625260042 -0.029489699636258103 -0.02715101470023607 0.08385981825527265 -0.31666953688167754
b23 -0.09688082766514104
w24 0.2044990424283985 0.1632595292823531 0.1454704182147628 -0.11061883746935172 -0.12613714652161742 0.14832956829685093 0.05481311403490857 0.4938332381984131 -0.023356748156137364 -0.23080218064878857 0.06708619417034023 -0.04369032071218496 -2.8120388082890284 -0.47059756758325555 -0.23951847711052468 0.41146397851180205 0.09412380137915197 0.42178620451879995 0.012682815612197544 -0.0319189142850755 -0.23027688598633236 -0.11955002363640467 -0.08193402351358448 -0.002457806938044986 -0.32303603529329067 0.09586426751068891 0.12678162281386274 -0.005064888691362289 0.16085362554271573 -0.11825993102175544
b24 0.10632848014178717
w25 0.14320226134053188 -0.09654031629425355 0.3890182227636245 -0.3501745962231089 -0.02372466147626069 0.010430259064161746 -0.17779019162093748 -0.08681038914040336 0.05349668495041639 -0.16400262195667775 0.30183204754417936 -0.021553253147666512 1.4396122927711172 -0.2981871754827477 0.2262686068106609 -0.19466254309494288 -0.33601804587632994 -1.0754049268271808 -0.12509521795844805 0.33013798770712593 0.22460293070955986 -0.012779554674740411 -0.27208729739217413 0.03912560811311893 0.09390087045525691 -0.14195853436873102 -0.13518220242015677 -0.06831410872655298 0.3319250373933821 0.3043940991232646
b25 -0.2010371602353188
w26 -0.104861947335914 -0.042861770758040874 -0.2622575796780274 -0.42721423385546825 -0.014889588233438217 0.09411686144769543 -0.38326745551083896 -0.7518494081103533 0.23592018986051808 -0.2762393745833683 0.32468987609259964 0.49907590312840977 1.756094326075999 -0.2994615442871988 0.45731416928839386 -0.010821970791144145 0.0852529599939417 0.3157830680669183 -0.5371795878340253 -0.24182548562235232 -0.24091048068824475 -0.1387243505055089 0.49104610080856714 0.5367967822934978 -0.14725756156388917 -0.08942989728932121 0.20080025336440194 0.5220047877660924 0.07157721732694058 0.3851484320466974
b26 0.3590096063247968
w27 -0.17091863652363534 -0.3488527581458316 0.07019456970751997 -0.054316978738403826 -0.1161975889915167 -0.05609092723019067 0.16484931355521712 0.26053369051485625 0.02086167886450347 -0.3730005077783858 0.21821078700307447 0.3019241565971552 2.214459525129287 0.1453645415489336 -0.3348961770398175 0.13056813212820734 -0.059580613051968184 0.00955637311193108 0.006611388148859804 -0.3156833960335451 0.5464745897318963 0.10642193395462167 0.007347719749262065 -0.009978107629300225 -0.15900760461679697 0.24223878782979685 0.21289248812959152 -0.35848395726515103 0.11173914944074874 0.12181093798726426
b27 0.24479954436248036
w28 -0.12115418679379532 -0.040909777850190183 -0.002349628787009243 -0.28591047495177224 0.21867185233721945 0.19644469072811724 -0.06895656442375053 0.3036296565633492 0.3754901375991141 0.2613795592352421 -0.1877818889447141 0.5406976218295715 1.1630154558073982 -0.09810540403186405 0.0893246024657008 0.4543681223119397 -0.43683119798326153 -1.0914501926502533 -0.32457742026478054 0.04929623691988087 0.21522256254434674 0.2649257636333011 0.2315482903829249 0.37079133314520024 -0.003809941400494866 -0.030337954070921797 -0.3454947012235603 -0.2106890975899221 -0.2564902773752594 -0.05209013502996507
b28 -0.5149419961415983
w29 0.006085102886810095 0.22384021404809099 0.10011956102833568 -0.03973043195821681 0.2907579512206008 -0.16899923093385555 -0.2959032142125841 -0.08158273629876023 0.08304193412978503 0.12802595288975685 -0.01808218654714879 -0.2585756347616133 -1.1828986254277427 -0.023188315462405663 0.46180324165469194 -0.1676037334384829 -0.06830287621772703 1.0699219939797482 0.07498576596293999 -0.46487813236322206 0.2859925124100972 0.3148010030458746 0.06278227251961171 -0.16143903598857734 -0.3674106515805177 -0.08788230063345022 -0.15095452636849133 0.018084573994323942 -0.32592768359676816 0.23067931827056412
b29 0.22582353208352854
LAYER 3 linear
w0 0.13085170120826511 -0.46136186468658824 0.20320939558758996 0.07564182906940614 0.07304182697277965 0.2451871474500403 -0.4816607370817361 -0.3100173180518894 0.2017596331266988 0.34356070917544673 -0.1451165561943424 0.28991168928691985 -0.5787101886100091 0.25254373284419057 -0.10768671842702866 0.1929304506563548 -0.15279977605128936 -0.2960359346112588 -0.19656952693215005 0.12273657172025468 0.5361782420408174 0.31746219656680996 -0.2132632160960873 0.2027440863936876 0.6527520463407989 -0.35854558486151594 -0.07305950693585807 -0.5290205078438786 -0.17709315686234714 0.2843558901071269
b0 0.14609980841392356

POT Cl 6.0
SYM 70
2 6.0 0.003214 0.0 0.0 Na
2 6.0 0.035711 0.0 0.0 Na
2 6.0 0.071421 0.0 0.0 Na
2 6.0 0.124987 0.0 0.0 Na
2 6.0 0.214264 0.0 0.0 Na
2 6.0 0.357106 0.0 0.0 Na
2 6.0 0.714213 0.0 0.0 Na
2 6.0 1.428426 0.0 0.0 Na
2 6.0 0.003214 0.0 0.0 Cl
2 6.0 0.035711 0.0 0.0 Cl
2 6.0 0.071421 0.0 0.0 Cl
2 6.0 0.124987 0.0 0.0 Cl
2 6.0 0.214264 0.0 0.0 Cl
2 6.0 0.357106 0.0 0.0 Cl
2 6.0 0.714213 0.0 0.0 Cl
2 6.0 1.428426 0.0 0.0 Cl
4 6.0 0.000357 1.0 -1.0 Na Na
4 6.0 0.028569 1.0 -1.0 Na Na
4 6.0 0.089277 1.0 -1.0 Na Na
4 6.0 0.000357 2.0 -1.0 Na Na
4 6.0 0.028569 2.0 -1.0 Na Na
4 6.0 0.089277 2.0 -1.0 Na Na
4 6.0 0.000357 4.0 -1.0 Na Na
4 6.0 0.028569 4.0 -1.0 Na Na
4 6.0 0.089277 4.0 -1.0 Na Na
4 6.0 0.000357 1.0 1.0 Na Na
4 6.0 0.028569 1.0 1.0 Na Na
4 6.0 0.089277 1.0 1.0 Na Na
4 6.0 0.000357 2.0 1.0 Na Na
4 6.0 0.028569 2.0 1.0 Na Na
4 6.0 0.089277 2.0 1.0 Na Na
4 6.0 0.000357 4.0 1.0 Na Na
4 6.0 0.028569 4.0 1.0 Na Na
4 6.0 0.089277 4.0 1.0 Na Na
4 6.0 0.000357 1.0 -1.0 Na Cl
4 6.0 0.028569 1.0 -1.0 Na Cl
4 6.0 0.089277 1.0 -1.0 Na Cl
4 6.0 0.000357 2.0 -1.0 Na Cl
4 6.0 0.028569 2.0 -1.0 Na Cl
4 6.0 0.089277 2.0 -1.0 Na Cl
4 6.0 0.000357 4.0 -1.0 Na Cl
4 6.0 0.028569 4.0 -1.0 Na Cl
4 6.0 0.089277 4.0 -1.0 Na Cl
4 6.0 0.000357 1.0 1.0 Na Cl
4 6.0 0.028569 1.0 1.0 Na Cl
4 6.0 0.089277 1.0 1.0 Na Cl
4 6.0 0.000357 2.0 1.0 Na Cl
4 6.0 0.028569 2.0 1.0 Na Cl
4 6.0 0.089277 2.0 1.0 Na Cl
4 6.0 0.000357 4.0 1.0 Na Cl
4 6.0 0.028569 4.0 1.0 Na Cl
4 6.0 0.089277 4.0 1.0 Na Cl
4 6.0 0.000357 1.0 -1.0 Cl Cl
4 6.0 0.028569 1.0 -1.0 Cl Cl
4 6.0 0.089277 1.0 -1.0 Cl Cl
4 6.0 0.000357 2.0 -1.0 Cl Cl
4 6.0 0.028569 2.0 -1.0 Cl Cl
4 6.0 0.089277 2.0 -1.0 Cl Cl
4 6.0 0.000357 4.0 -1.0 Cl Cl
4 6.0 0.028569 4.0 -1.0 Cl Cl
4 6.0 0.089277 4.0 -1.0 Cl Cl
4 6.0 0.000357 1.0 1.0 Cl Cl
4 6.0 0.028569 1.0 1.0 Cl Cl
4 6.0 0.089277 1.0 1.0 Cl Cl
4 6.0 0.000357 2.0 1.0 Cl Cl
4 6.0 0.028569 2.0 1.0 Cl Cl
4 6.0 0.089277 2.0 1.0 Cl Cl
4 6.0 0.000357 4.0 1.0 Cl Cl
4 6.0 0.028569 4.0 1.0 Cl Cl
4 6.0 0.089277 4.0 1.0 Cl Cl
scale1 6.763485734868836 4.8208578168685925 3.4975790339550343 2.324254904528864 1.390248397307562 0.7169729796459553 0.16356807195281092 0.009370595120772804 5.630076122213893 3.9184153983568466 2.752551729403045 1.7403289810456648 0.912890987723379 0.3844559917863148 0.05976181224369316 0.001803279207027693 5.960524627162095 3.0591360537861854 0.9261623507945052 2.976868442061402 1.5610071817271842 0.45839521987749454 1.3405392169811492 0.6907935095314989 0.18495970749151724 12.160180491200318 5.8659507663128885 1.5623120220262467 9.153091276907684 4.328475563708216 1.1215092118863161 5.976821279383011 2.7169901642621794 0.6563698130942608 8.521254621157542 3.908122892825977 0.9523744522296981 3.828374961443133 1.697651963204321 0.3680387126197781 1.5636687531552353 0.6898264286660453 0.139731149351603 24.797971435252734 11.882423351945347 3.141589116838505 20.140871204748265 9.702881037869103 2.570943539847036 14.681496001689473 7.052438871832742 1.824789554283656 3.8786905222930024 1.750666001145001 0.3816011790832998 1.7008486362367201 0.7546033720387455 0.15914755619878593 0.6340064084500412 0.2671114020755737 0.049441463310504113 9.368934820710335 4.187747208888226 0.8762393515685084 7.202849177257972 3.213632305398596 0.666510394087569 4.726352512059241 2.0926359551359224 0.4259297329084142
scale2 5.244514936616665 3.785269822575479 2.857630598649042 2.0012637819735497 1.2782429956954775 0.6934344134683198 0.16299954899343594 0.009370224572785954 5.067569039318336 3.655066494064517 2.637465833969893 1.7065592250111539 0.9083403022678634 0.3842576097290112 0.05976174201545269 0.001803279207016779 5.917858306537998 3.0486330244045523 0.9256361445742538 2.95949276499384 1.5566168512920384 0.4581438376023551 1.3382322930571826 0.6901708243131505 0.18491491144483185 12.11918698571207 5.854222702249929 1.5617198876878227 9.135324015703365 4.32388221755853 1.1212220187187638 5.96959259085846 2.715380719714417 0.6563006102124693 8.480298367553779 3.8965642083620122 0.9516631118114228 3.8226421764451604 1.6961684213493402 0.3679611176635558 1.5633609495821559 0.6897670512241784 0.13972918837064033 24.48623327324797 11.791713017741097 3.135718626778215 19.86770422400005 9.62316569742879 2.5659172581419067 14.468069486389682 6.9906937978612556 1.821050242390921 3.8770462368893126 1.7504324818259167 0.38159761071502196 1.7004191771871209 0.7545413179181639 0.15914673002002658 0.633982714086982 0.2671080437002299 0.04944141939438615 9.364977392264274 4.187183513278349 0.8762307120362521 7.2000741382418845 3.2132373593309653 0.6665043438252167 4.7249592763929025 2.092438126732113 0.4259267082799906
NET 3 70 30 30 1
LAYER 0 linear PCA
w0 0.06123312164980982 0.06014457699960644 0.05807527425842562 0.05661596363008781 0.054047349143262306 0.05111861256598896 0.0437164630344771 0.03137525784533153 0.06291253573902775 0.06208435219020461 0.06093965367634965 0.05848534245562745 0.05344592245932757 0.044705027579428736 0.02824071985561694 0.013596130839677928 0.054846874337806543 0.05244136236699357 0.04593945221278097 0.052263078159444566 0.04921846710272749 0.04314897740260715 0.04862683179627672 0.04542182831697076 0.03911972465048487 0.057466156988938415 0.054543854763013086 0.049862437282119844 0.05763772273382668 0.05459253677016805 0.04915741904606148 0.05746062068634613 0.054616281892939586 0.0482370173763471 0.06013326223213966 0.05842278846928551 0.05432215615405611 0.058404320539798514 0.055877451653497556 0.04966208765268388 0.056826352606963115 0.05357686782198822 0.04439129408693657 0.062258688904359004 0.06133427396521598 0.05845886704019526 0.062301692197663405 0.061348375136582124 0.05841493248271916 0.06216830391946736 0.06117909197720643 0.05823622660985451 0.04999170566957997 0.04535538355653344 0.0355582359411246 0.04430276884381592 0.04020530842781673 0.03155306252871196 0.034928741142936884 0.03165886565398293 0.025389313279296905 0.056989333373494655 0.05241473083502493 0.04311039831920929 0.05766842591803734 0.053035337123748305 0.043851602969086564 0.05841307118287958 0.05382900072831105 0.04487153690451652
b0 2.993151640112275
w1 -0.8762102661725968 -0.9142141380998264 -0.9136163800469176 -0.871711649064984 -0.6893637587624987 -0.3799953178278022 0.07540127676512587 0.33124073505643437 -0.9762227010712788 -0.8732530732064575 -0.7459170872622144 -0.5477500818864197 -0.2557567807967576 0.059813333752775 0.31817391590079763 0.2923104655231089 -0.208466504961327 -0.12750654079058119 0.055968086967484065 -0.1917321741949938 -0.09604637044654303 0.08465197593435074 -0.06972712590028336 0.02667661384909107 0.17715906779918483 -0.012295147874308323 0.025493135791786196 0.13413916042246216 0.05661956364972589 0.08983957635700343 0.1752235401597056 0.17055615264675297 0.20685660592391317 0.2665507644046752 0.0626035940439028 0.11818789740950487 0.24302235708965703 0.21203388064089893 0.28250020185123537 0.37806647311805874 0.3261671812182704 0.4142890106589157 0.506769812141669 -0.0852282930286609 -0.016481129998879726 0.16849944915947582 -0.09096608977083542 -0.0182579797731609 0.169999718174491 -0.06620960854273095 0.011464060228160468 0.1943079179226282 0.2095957910017115 0.2996628292565178 0.39604599494145126 0.25958973368627725 0.31841459209082146 0.37697740774237043 0.3542224842511977 0.36217908262760895 0.36016081992154164 0.20597144285772476 0.317961599055525 0.45765634472636646 0.21634731316600467 0.32586480996008665 0.4649287945518133 0.2476628894321173 0.34847298764039775 0.47976467529542455
b1 4.8622656281244865
w2 0.48078209678032724 0.20107952986501765 -0.11497620664442801 -0.5348680502228351 -0.9941955003343361 -1.2917161001501896 -1.2940976356008467 -0.994186010434925 1.1947425332034518 1.1913050715519717 1.1748895994916624 1.1284426063034287 1.0334382588775528 0.9000609991057031 0.7534744728621088 0.676186660860379 -0.7794622236485823 -1.0029841827171475 -1.2201302888967966 -1.0543040599748756 -1.2029020917247568 -1.3142427774105787 -1.3004938221291422 -1.3600130172088467 -1.3492435166277015 -0.18547469138244835 -0.41982486880652187 -0.8375250724222896 -0.082674758709248 -0.29428998708966336 -0.6962894788871002 0.02325512347677125 -0.14041123616669668 -0.4814606632401474 0.1098635448603566 0.07325000530222862 0.0012435862097344736 -0.031835682954758034 -0.025789263589862284 0.00968111980826653 -0.15619152318575844 -0.11878876422305164 -0.005619069228375279 0.26094477763876134 0.15425590891372928 -0.038047817465081214 0.268585769750926 0.1548113347113607 -0.04556984408587716 0.2548386632774814 0.14020401150979078 -0.05718807407208584 0.5712538694052561 0.5866988623793968 0.6601728103711936 0.6475781300244803 0.6550436998188801 0.6955661874845142 0.7217157546275825 0.7112078715234105 0.6973684696765337 0.374727579473757 0.39274464820549454 0.5080367779664742 0.3327315622543195 0.34599831334027537 0.4560122490842455 0.2701400885099985 0.2753937695715172 0.3704897659341285
b2 -0.028258252771548156
w3 0.9473175065034158 2.142001956311726 3.092564731130104 3.8945447424020085 3.9564079639857983 3.114894020451605 1.44344955504641 0.6796913696263507 -1.5363795806051597 -1.7380237952331266 -1.8071541132110809 -1.64943978721561 -0.9586298702982033 0.44046870562445767 2.6712751154464036 3.5028983826553413 0.025408064506189917 -0.35978232351100137 -1.011890178880967 0.2645891321169929 -0.16368027217324138 -0.7512763861341097 -0.016962181889146957 -0.3490252429244202 -0.615463623739177 -0.6797074190499675 -0.7797454435443995 -1.2594979892569558 -0.832462318508309 -0.8609731919367377 -1.225924534221773 -0.9226323021624856 -0.8468107656343384 -1.0025965192778488 -0.7276406256608502 -0.471777816572752 0.11928511350783115 -0.5866104319030416 -0.09960841362203152 0.874009403383383 -0.4998013631605681 0.20947267998815708 1.5796877666418814 -1.1225643205196236 -1.0720593067828363 -0.741416427205876 -1.1858020292141769 -1.140171137013997 -0.8249646630920251 -1.2609771531077167 -1.193425343960719 -0.8849540100393108 0.08121785963605897 0.7123123718977424 1.9177316173984837 0.8643247690983863 1.400506516469754 2.385105624819403 2.136139704825088 2.4374572056896175 2.948543965368696 -0.8262534104623732 -0.18347250025098477 1.18899722821191 -0.9142982929403987 -0.298249896072609 1.0346756957019314 -0.9504720562299597 -0.37809919735120273 0.8809558277257904
b3 9.833747476074889
w4 3.130289842595642 3.072471718663086 2.4492339807228554 1.0616362699453143 -1.232813508294511 -3.33616315259439 -4.236302952749306 -3.34001642001121 -1.7273390501772918 -2.369633834505706 -2.7691787871513824 -2.9139754559162663 -2.5119396080998526 -1.4676692689644957 0.10815733192643782 0.6933148442532722 1.3333902282172865 0.5977975127040001 -0.5090375097587202 0.23364120774869848 -0.5233450648464745 -1.428382459562583 -1.0384546880827337 -1.5930997586056068 -2.1518488853042506 2.7240684306034746 2.5513781916317 1.767144846984271 2.8257497658549826 2.8444861646355175 2.2979963872752966 2.720300117532955 3.0245171460809632 2.9731987969460505 -0.24147712205118915 -0.4694478520372116 -0.8293036713366644 -0.46873751037349554 -0.49959870897930225 -0.5987839398517918 -0.7357209137741607 -0.5508073929503314 -0.22957292378280786 0.36082736281924 0.056081933157260386 -0.347165812439336 0.45759113091069836 0.17074757489966355 -0.20254971131412805 0.5969435692037378 0.3801919776258331 0.09893455042370589 -0.7673797798851615 -0.482625279773284 0.20257109140215315 -0.6215582787792877 -0.36922588563043773 0.20051129149653324 -0.07836557956253899 0.012839362150408573 0.2373450343779557 -0.5394385307608969 -0.4138818015713699 0.1487609009105351 -0.4352139039174132 -0.3631204749580479 0.12746944983908767 -0.23266782212976841 -0.25419350533967733 0.09084623363666369
b4 -3.2941954926964776
w5 3.069705595740498 2.3788447136751776 1.1879956604037039 -0.740846139173721 -2.9169700609213187 -3.215426899136106 1.574384833145412 8.723347034363758 5.452843220964802 3.2461346419482 1.0332628135714135 -1.6300527541509826 -4.177116844089578 -4.800935428849505 -1.6455174564448514 1.3635109954647715 -1.1410331849760191 -1.1218664175171444 0.4387778527678382 -1.3328560632514512 -0.9000683053007388 1.173154496555328 -1.6754224509062847 -0.2937599748953153 2.869221847771533 -0.6567832974315418 -0.5379177495439879 0.7040220517739867 -0.5639411088248885 -0.2613375495444268 1.0977398608568232 -0.3949958280697131 0.2706540155070049 2.0764522227926236 -0.42890139572478114 -0.6004509121977852 -0.9709899108363986 -0.7652598119753192 0.1049522277780056 1.4464485644781033 -1.6753450863432984 -0.11643406699638882 3.0021596453539137 -0.45188995247968067 -1.3928066303177136 -2.271342798843877 -0.521106278849102 -1.4450404703904702 -2.2081771318394123 -0.5972225267245485 -1.2785983005362556 -1.6577469113795091 -1.176989139453168 -0.9150569807546527 0.44065058695936454 -1.375538888760022 -1.3417582553201262 -0.49187375731301075 -0.04318244394534254 -0.25508730534994556 -0.24134470427573768 0.07835865659975685 0.6340861030889376 2.602857869523061 0.41083961071956343 1.0096883403179775 3.0521521907318903 0.7899564013572531 1.4309484502928085 3.531338956518239
b5 3.6829088115258273
w6 0.456583775648185 0.20463369440033738 -0.515612332300654 -1.9526563428826296 -3.8291466194543613 -4.607300894993156 -2.1573317106534304 1.9950947532712016 1.2079696401540767 1.6890796663503345 2.0664630756610234 2.3431716352115135 2.4142992113693635 2.586938842505271 4.0495409700929645 4.807316128843983 1.211977141216667 1.450599788389625 2.0551900926375657 1.086211302576944 1.3730275322797618 2.300093343440354 0.7485776033959137 1.268930775612008 2.566764954637929 0.37152728747733516 0.9014052792383316 1.4268660305028844 0.05965132326377217 0.6919611758735904 1.2306041010239726 -0.5119197794482314 0.29013280541201397 1.0018739866650173 0.35765383662186667 1.3045289680981977 3.0256072437003048 0.1804076181009044 1.2877775659921933 3.366695661421941 0.582402008524415 1.8482782586728093 4.148065346879371 -0.7315492092461214 -0.11379219429659827 1.2561821801519246 -1.019557259209658 -0.44067599757140763 0.8957764118802994 -1.6939620914939522 -1.1507255772413152 0.1739517401035243 -2.071553565855051 -1.526203898878274 -0.3127290244600912 -0.48226029421886146 0.23386350780056936 1.6374947583162225 1.1614545373574807 1.9368787743783173 3.33196700767796 -4.286744182352171 -3.9930225137512902 -3.120017222251432 -4.574091518710804 -4.316998692789446 -3.531734412956598 -4.697144985114013 -4.4426099796015714 -3.6804830075092827
b6 11.42511832897643
w7 -4.402191185888957 -2.984430479742318 -1.2285983178249973 1.1562953156319493 3.925011414023505 5.923151224624569 5.952714816144711 4.1299105861890935 -2.7474178300887266 0.36252580197104434 3.1783292954402262 5.748195606511406 6.371551154248486 3.6029590395161506 -0.15098946510468184 1.044729376690872 -3.074517845202239 -2.7215787182849893 -2.1028847576546825 -4.0846457484931795 -4.215066224698469 -3.84559221754596 -2.682128887064243 -3.4636070332028144 -3.6725766155063426 1.5626845896580313 2.8563913882252097 4.18807234919622 2.7415062812557496 4.268803364001924 5.998158731898111 3.9926084536881774 5.81780706179216 8.49852305394067 0.4611982547398201 0.6598824793074172 -0.8990651878828333 0.17845532224835792 0.7288017002721635 0.756409458256499 -1.643622136277328 -1.466562768872917 -0.25458634833191246 -1.2115035486775114 -1.2396739485145072 -2.6479844715734386 -1.6556561391678175 -1.6577687591810424 -2.7940876753098167 -2.2208041770867126 -2.072662159409225 -2.5892082552544284 -2.069976036242018 -1.7743496751250962 -0.4040707583219388 -1.5929072013771615 -2.025419039136022 -1.7936563501381373 -0.05251034260252412 -0.9907086551520164 -2.076301353710389 -1.9220419343308883 -1.1865854911253237 0.9835975946662864 -1.7615230300986455 -1.0552703930690182 1.0961613686864429 -1.489637168595769 -1.0725697614053984 0.7004466831926642
b7 1.3357248366951722
w8 -11.112840374705598 -7.412732246779077 -3.151819391541181 1.6375615634712457 4.626194169871121 2.657533112945786 -5.9302595771174795 -13.370304334333293 10.510022741852037 6.678027847006678 2.7288933245172324 -1.8828034813900763 -5.629418427488325 -5.081218600190593 3.045129495076026 11.26817310300114 1.6612360148867 2.226694024570064 1.8537266261590892 3.4442829817367584 2.5424704716930675 0.0869555484104804 3.734064285117323 1.8665266880097071 -1.734992686846499 -2.6236624468474 0.3978834469034592 5.247144666589 -3.4409600044263393 -0.1159657514838874 5.81377448166156 -4.132903728352447 -0.7901172013223468 6.208558666280446 -0.04916731228095493 -0.5856570457948247 -1.938299558066646 -0.14310954191018202 -0.14564238777166544 -0.2693211053945239 -1.0971512084387007 -0.551976408093364 1.137371664786597 -0.5670777108528915 -1.0536429654486714 -2.152484571859969 -0.705451422402237 -1.0796072243084436 -1.950209990542186 -0.8520719700652505 -0.9498550973291712 -1.3108697486913354 -1.3359959656212406 -1.4233859226708663 0.5007038926763641 -1.9997216254404775 -1.619238613075745 0.6891112835873345 -1.1824972951422843 -0.33349685901156806 2.0286748843368247 1.1179864705256297 0.4386225627271175 1.4582947907457957 1.7012701419762275 0.9667358280473798 1.7950446868347882 2.4978878480717555 1.8009704030243545 2.4458204815196347
b8 7.028222847007469
w9 -1.222634146284557 4.728035231068218 7.950111009619272 7.7317447005644615 1.0626080530790305 -8.739499206972075 -13.188036686097941 -4.15024179209781 -9.372930407485063 -3.607489315191266 1.6230482813077025 6.671783209370338 8.793398621822902 4.716642052321625 -4.7146430638662515 -7.986074633880844 0.21826786869503642 1.599118250273433 4.280600497282115 0.6025300807033447 1.0519048759432994 2.822555508477198 -1.2036947400627844 -0.4256632502249474 2.1475043962469256 -5.432914038503043 -1.8543691316189588 5.117331682979853 -7.1536593450715555 -3.259478637809694 4.747227974544692 -9.803269769644073 -6.075568294193174 2.9449307186281906 2.8817627670945347 4.189426883285684 2.859984525658169 3.677249794231304 5.046625557261594 4.732736119173208 3.6570176278351463 3.7603446541029477 3.4437361404150995 -3.6636935908973194 -2.066561391230533 -1.2825601868183951 -5.037897318816615 -3.339103140443557 -1.9494107821681905 -7.241332981608259 -5.271646890735175 -2.7331216673532364 -0.7164932985247878 -0.6360745895609641 -0.54594113442558 -0.3199535732966514 -1.7469591117938967 -3.841855686131269 -0.8972356154098745 -3.022871626502544 -6.171894058654841 -0.3793481887966981 2.0103978495729815 5.763470502008735 -0.18315988580095424 2.556038226955556 6.9722590222531355 0.4380792930372686 3.3386299718543953 8.226796167954763
b9 -7.254453884070186
w10 17.243124784922813 6.1388163018710795 -2.3995553786374497 -7.988894107865431 -6.346894069576876 1.126230517316195 6.259973647063023 -3.075618174001301 -7.717402221494336 -5.443128865370706 -2.461667910731776 1.9487920172746964 7.211182501708966 10.182190556778705 12.17985779087394 27.58579820923289 -1.8939113071328988 0.9392231339084051 5.6442445863056445 -2.194821202639802 0.8160600186509752 3.716072142292902 1.9083374177508368 3.2071396490962774 2.1599906614195126 -0.4786200855834038 -1.1435781955376814 3.8015634934950544 -0.11911400398460464 -1.9167532563860075 2.1538607215670353 -0.8105817903807616 -4.539232148458801 -2.9424304514350763 -0.6320544774463701 -1.7953981936319279 -2.7490998755210465 1.7290227382465617 -0.6035242021395962 -2.438403464512331 4.332683141932544 0.2505344918209061 -4.937102536652857 -0.6195434428461454 -2.8297973118637194 -7.301596782946977 -0.16110766658330725 -2.8468752397474746 -8.253100793571008 1.1802079085623196 -2.5387468875926604 -9.786492713418337 2.12905544436678 -1.1246767365928825 -7.005771931171525 -2.3233389220864837 -4.29776890513338 -7.337590113625394 -8.867465429691899 -7.781591457799478 -5.175067577096157 8.40540412986702 4.482322350067605 -4.601068174296896 9.237588657435463 5.444394785246693 -3.7898701014546816 9.782203492924527 6.304012174539387 -2.814257550535944
b10 14.48941927440224
w11 14.91156526702192 3.4320358169605676 -4.63246233384731 -7.99564400611548 -1.3364930841813958 10.60393627357709 10.014355438596837 -19.0419760407277 12.72567327141657 3.9013904637434003 -3.4710223884166393 -8.958491339884786 -7.284302576883927 2.5076960973424716 3.0693533640757105 -18.59622590065813 -6.788550869786986 -5.592527135354611 -1.0663137332852965 -5.373896992674497 -3.618297003997449 -2.4338224108914117 0.6829218456713211 1.5640224830368565 -2.443695948447234 -1.7848377389889796 -3.0233415807564414 2.3936260771905733 0.2888666654825962 -1.45287354680745 3.2198361981674246 3.5152655947355593 1.3865190811269665 3.757968511022729 1.0012635527484002 -0.8240582273627608 -0.4894404934652306 10.575709389707072 9.329144156387033 4.872267667449916 19.60910819326859 19.85058142066254 11.79788861078913 -5.381923685246213 -7.414751806514302 -4.568563460888892 -5.025588190913662 -7.107622589086442 -4.70285703255194 -2.5862732900543857 -5.035990590427979 -4.56811561121178 1.8745817204905337 3.646992911057671 3.985656726252324 0.06885744401166033 2.59014238804032 3.2630604943786388 -4.860578116039956 -3.521374065925728 -3.534830650197291 -1.1515536237862602 -0.39403795652150825 -0.38727707667319594 -2.4909503423526296 -1.8919718516702237 -2.01192348917475 -5.225845889944931 -4.522265586363109 -4.8340801662127655
b11 -18.845444751388452
w12 -8.155284365747873 -1.0653336108850655 3.6886752488445613 6.361652649798173 5.3958826453507704 2.9418126016666313 4.011350691362334 7.984539391877849 -0.07584836886684819 -0.22609587921734794 -1.467436457840972 -3.7558827090314515 -5.807659021563652 -4.2125413231925295 2.5926366276210353 6.5365595666069884 2.8537296162587062 8.677979186670665 14.52917068325829 -10.282562552475369 -3.418845080234302 6.115599011239797 -32.68140045689451 -25.215690177677505 -12.006151353050532 1.8361901917628491 5.925448385261575 9.850995461879332 -2.7438550264276604 0.6732580847733981 4.225384368465388 -12.715487359514658 -11.089270419332502 -8.92162045206002 -0.933720932787533 -1.549939182552813 -2.5665046299638767 1.8170367983936322 0.827362119796871 -2.17244551946839 10.62938044317091 11.465640665571799 10.008259449950023 2.3101150185083728 3.9298974250512453 5.238604493344662 3.595288515957649 5.588909861983062 7.042262150889917 5.2624360879067495 7.720699014908479 9.40679387289684 0.6773475663618721 0.6833432577237855 -0.021305530238011648 -2.4714697845998628 -1.0428451974175432 1.3406940249105799 -10.244460164376425 -8.460103059726293 -3.4055930274423236 1.5290272095967326 -0.26737374209667497 -4.613761767158248 1.0403591206711942 -0.9655554825359532 -5.73322977464201 0.07289758335204226 -1.9032941905645846 -6.704023274173929
b12 -13.22167291419912
w13 12.587866725082502 3.8442131598952805 -4.491391819644273 -10.395106215852062 -5.554995191899216 9.981129754816767 14.05786824253883 -26.707416338150452 -18.376984024033973 2.1584825106882626 13.702060222902322 15.436153502244652 0.5917188711941989 -19.246427891134672 -10.768559301373278 16.949546643292233 -4.200089261482057 -0.9374620259333337 5.249142926500729 -6.7031419748182195 0.08966525485524031 8.880036319331024 -5.026269300092554 2.495171452925315 9.462964269224095 2.6732733668468662 -1.1122759045166064 -4.943249793824072 4.095698486390524 -0.8126860391915249 -7.59032009197206 5.2753449662087695 0.004354704704394221 -10.547286665564297 0.7455473860864342 -0.6845006921017645 -5.627877293819028 0.6461729407982683 0.36579236491398126 -5.391992746886359 -2.5600338116252814 0.5144057569962476 2.4557135192842328 0.20998930482625267 3.2870693353286007 7.270185664333052 0.06490285661267119 4.369437869954406 10.198713955213641 0.1262773243450265 6.590019158067185 15.363115902996537 -10.571364016505013 -3.9795545515635995 5.781685587013372 -9.758459522728922 -5.285377593999914 3.5403963820388777 -9.840405165923025 -7.07313755555917 2.1407876904574468 -14.959290079274572 -1.9264581286086266 16.66353838737782 -16.069448148523712 -1.5836140848951725 19.442137665767593 -17.773343830435852 -1.1099261041547064 24.44831425063123
b13 -0.5106950547218668
w14 6.836535017840528 -1.9841526122741209 -7.64397695429831 -9.615453360653028 -4.105388099404432 5.6004299139384965 7.414642226931249 -12.844255207810185 4.259747827028559 3.7779941550581113 3.5513979242246614 3.443387471308987 3.1378415171735154 1.476474649980061 -5.794348181976363 -17.361080788236993 5.742766802126122 17.700951570426277 26.055394503542583 -5.959931118563286 9.024294266592408 22.896041306422838 -21.86085971266716 -7.376273750282382 9.501027893208915 8.896710399847017 11.96677634484973 13.164631080773672 6.151685867863119 6.970549899297167 6.181943784197445 -1.1385462814945537 -3.5287357918771214 -7.038523416033944 -3.8254134047799795 -2.7785589699050006 1.3196235113189456 -8.21439939913485 -9.522060740579834 -8.062740442050488 -7.9194454399966725 -13.49271654039016 -21.574938694746677 -5.406070382909331 -6.6080607171864205 -7.553711759722601 -6.6104448481968126 -8.650432040726397 -10.876783567126882 -10.228958015169633 -13.812160254533403 -18.309840022133663 7.799653217189084 6.553009718907565 3.1382466056986886 12.931640958228565 12.180101818300688 8.166738040247035 16.06874694175174 18.30227078177959 17.90707674641214 1.288353038937733 1.400119097061848 1.127280626049091 0.5298544338273522 1.1148708333363748 1.6352783941942963 0.23019019308344885 1.6358131620838714 3.3973640515849484
b14 32.1537454930406
w15 -14.236964924264356 -11.153226954240392 -7.21578385524661 -2.7959036260830743 -1.0427461427863238 -5.190094030749888 -7.336683436283233 15.217521884471664 1.23170907442711 4.35967877543034 5.156984660267923 4.435315221837202 3.1249955575900077 2.0595536676150314 -2.0510383394874876 5.170106640932014 34.66354461356397 21.36459994380552 -8.09256189334607 30.232306076979736 18.86122964694327 -6.146253902816419 -2.4317833844893424 -8.369088097754096 -20.375013304333766 22.976677949423475 9.267483439140888 -20.550279270552974 17.820605134331018 4.27412079583029 -24.454461235895725 14.361118118857997 1.4444102697001489 -26.525215460766496 14.179421380052242 3.5873221149778973 -15.84421316967417 18.89264410729175 10.60325158038995 -5.296677745678029 16.074279935146613 11.628266523454283 3.384735894938748 1.2111212033149712 -7.7242608141099565 -23.015218460713776 -0.9246216512663181 -9.048539741993824 -23.00926395550706 -2.697283298793088 -9.491541604135602 -21.501608447291634 -1.4242286335906251 1.348593332967486 10.25116442429099 -5.541505278693334 -3.84709613877996 1.2157356230852345 -8.125179159511353 -9.010447212850197 -9.731297514039985 -2.7325895467876102 0.5537787698890593 13.598805341505914 -4.096030171884624 -0.9164094963850287 12.299021695508118 -8.505798202746394 -5.666621570312278 6.714777910857024
b15 -1.7234638248362208
w16 16.70121864801809 5.432592325288709 -4.48295117171359 -12.730453338620375 -13.73350736507042 -4.400620318490061 14.017791999281515 18.797669692808178 -6.8707770725852635 -0.39259319436732376 3.0405364685737166 4.187870585548684 1.1508863341944355 -8.323765416820484 -19.95884659311826 11.558004102889841 11.951210908477462 5.818085065007503 -4.101926503786855 17.188705049306293 3.0937826317817962 -19.74092303449831 21.50009732386651 2.2990125133465638 -30.01213073422028 -11.820740255021901 -2.1143210318888292 21.155061227117226 -17.85524910716276 -5.851010041648148 24.786338991856496 -28.55917705275712 -16.018176313814042 22.299693035720093 -1.0113211174357508 -6.241881589286135 -20.718922046404234 7.741093506339679 -4.628243893434328 -25.838242284226027 21.208171189983307 1.5314197261345577 -27.244403801775846 -1.4063537635821093 2.923329697927781 -1.1456678569892305 0.18781380015276516 5.293754437078482 2.578989349104525 3.390782462579733 8.791330705471589 8.553852851534186 16.861349457284877 13.71216832274855 14.765582093591135 17.95689291950279 11.987323467891452 5.554240325310788 10.236331724827856 6.511692580762398 -1.383589482759952 -3.3695223839231496 -1.1595987201305988 10.34639390956406 -9.221222733631853 -6.1659766795765725 6.474461089640298 -19.696697586270034 -16.651246066584736 -5.245626777591187
b16 25.260549539135127
w17 -19.9994584905608 -0.7305031186525988 12.357966828564667 18.929047212289408 9.925502041323565 -14.214875210923486 -31.3625531045402 18.22693208095262 -4.550527761799767 7.565831589712306 13.148443365999405 13.001227764966597 6.735970001065431 2.637475063535405 5.566586812141717 1.1122466485261446 -22.95006086668943 -9.478341875641382 11.55533278209275 -21.13956927081285 -7.893806191861818 14.920210884935024 15.983292891257097 19.981463979650997 29.786054532573814 2.5620280823230717 5.292868469627555 2.3142916273616967 11.417493592614802 11.007234397189743 -0.21954238193559086 19.481067197639963 14.913838208394909 -8.079829582212815 -20.325167140152704 -34.2379752093886 -40.48800871991227 4.679598605896562 -13.066172659834182 -39.93119647628546 25.128492839891535 18.063613090401226 -5.374588499432655 -19.802238130891144 -17.414904593388744 -5.60908832433758 -14.829610213890133 -9.778852494200049 2.4355009604006446 -0.8525629242580103 6.172428446736436 15.024167855978083 8.739961253392998 17.848914283170718 17.081814059024346 -1.2483311527599714 12.25925872467936 23.83982476767741 -23.547833018106925 -9.932228896576635 13.495919561523083 5.748553384750618 10.19989410981876 -1.6717204449551013 2.475967889284516 6.446964243675365 -6.285273472250292 -4.596134102419325 -0.10450285484118371 -11.255627697064101
b17 34.591765196720175
w18 -4.726607256862276 -5.825811348386795 -0.3457657407341748 11.721343629508215 20.64876605289211 5.959897938922233 -29.047791340804512 -0.9885169613969703 -19.826224522801983 2.403186968541406 10.663945364331095 4.9286516007346375 -19.407551682045792 -47.6755855143387 -45.8252783343116 39.02102886523955 -22.118540139539718 -17.174028477830312 2.177392040111768 -18.20286080647625 -8.899426535890353 9.944852921427898 -11.017237133734964 0.5791597504133016 21.54042110898779 -0.6312662449980062 -11.763191545952177 -4.352257595127054 7.593897912560519 -7.021474777681248 -3.796132133522996 24.254547055275314 5.225491899838944 -0.3597865123153844 20.558164151594053 19.48687997430815 20.43457895442108 17.6803835894296 10.939613852589844 15.310429163943825 22.85271558572268 5.958883432540262 -8.153417829329383 14.556452597219563 9.27186064126475 -10.813405170244998 12.56708400837275 5.398916528492226 -18.5980230769567 7.264600895998199 -3.4986440061764883 -32.87487896826405 38.55576595389924 18.053312204866256 -18.72712915892835 39.61152139758377 17.536819664351064 -24.205899816753533 16.62434974311085 7.625032832024315 -16.262087007491818 4.805096524745829 -0.17923829535473085 -13.50553418057053 -5.156429731863123 -5.950183744143858 -12.813158640329409 -22.81321300793013 -18.112578098502013 -16.6997333977696
b18 -16.492457309576587
w19 -1.2427207015920123 -10.139160320253675 -8.323079739274466 2.5959668090166894 14.031846660450217 5.685762191646941 -20.934231611844627 5.105499641142747 41.82711632702022 -6.129953445235989 -31.71881533879085 -31.42017306341301 11.049057770394896 59.51611245341806 29.49154240821211 7.232302756319254 -0.9981530082739994 -3.8475148393916356 2.1970970810446646 2.275341115262489 9.378608683231612 19.409162557875874 -29.146763827834477 -1.8275865843526165 34.51632981090238 -1.1843679317850235 -13.835986242812908 -5.2410346981958265 -0.18749119161155844 -12.643818887905303 -1.1831308612636722 11.689529863575332 1.590188993752749 16.6209452838183 -22.677617732791287 -17.769955701600328 -7.43395466552861 -10.369135036050409 -11.328748996771784 -7.819553895640578 18.767425092108247 0.4211675871458096 -29.241480477073363 4.958798250687172 4.155477618374422 -1.4957232276952344 13.796146718729885 10.290429335878134 -0.1920710985644933 30.39090892971605 22.801527639762664 5.219558738319204 7.607213818435772 -0.5223212218310148 -14.325278554449246 18.37278570576904 0.1792317994178903 -38.38034961760994 17.169233462215605 -1.36629250461941 -43.32071012770882 -21.196408171151813 -8.430196034496328 26.349178232518057 -27.32693609785869 -10.658799269560598 33.6777161960593 -36.643929489968535 -16.568268488089238 36.33602706760076
b19 16.67286141661806
w20 33.595124937520666 -18.612487265690266 -31.92258555688682 -11.634921637966592 27.09268107638951 23.007004971717574 -47.31569162958506 20.741892123661753 24.78197783229173 -7.839822532641885 -15.090453927139936 -2.023860796453245 18.979969209042395 5.091353753550964 -42.58027569182691 11.913461138134032 -15.193669028989003 5.139253252108075 33.86375646512122 -26.22170712900635 -28.97032795485794 -13.061271172678023 63.099870482876554 3.2370153888263853 -46.29769910798829 15.053597586346623 25.348505309415657 29.582965466193613 21.318170166459154 20.267063942556987 7.911767235254414 2.585936879662068 -23.093649555027675 -67.9653647452196 -30.697899282097858 -11.637850424130088 14.38311957683915 -24.865031945709323 -14.036447654230185 15.055267753350373 6.320314616543579 5.226744080979357 37.15608066536202 -10.942228870444776 -3.7459723559046414 9.391316389401698 -5.167015884602836 -2.35182262665999 8.301278803835972 2.487891257402996 -3.380826757505515 3.4849304851939387 -8.104539266682123 -16.869517490072678 -7.67647521920221 9.938965877523826 -5.842168367191838 -10.876346920811066 26.162973557248907 6.412495688923744 -14.600105696895104 -6.726610324663977 -12.65514455104854 7.665465926334008 -2.0378223460163465 -8.673065683523705 11.875550842842044 12.485445776843765 2.5059252335167654 20.176515135980573
b20 -7.925008677444796
w21 -11.08303309378599 9.528795833124926 16.544573509811727 9.497625690751443 -9.205309743517534 -11.834730104493913 18.92532160640984 5.628602084618761 48.82428586488069 -0.8870963858435662 -22.956756246714292 -21.92877255575837 -0.012601310708218029 4.156076480765219 -28.384020141723557 42.840429206204945 -9.065758167617052 -0.6504688063958698 -4.893099307891428 -7.140985960301741 -2.5715833035447035 3.2287962135781765 -5.044901850094435 -12.246124067732373 -15.608368089112602 -0.9079842095860858 11.757881259693928 -19.017317777083974 2.3548311521119047 15.452161464820696 -21.129838980083033 10.643954485535962 26.639907638181455 -10.0010590330484 30.577205258741703 21.805240423236203 20.868802224772306 43.71727496246477 19.306283284270496 -25.636969742028047 39.24661013715825 2.8268920615032775 -71.93447048640971 -35.15081232702611 -14.840879577684934 50.02487456583995 -47.962225749360265 -23.6115859793546 49.71729048112029 -65.57979290558787 -38.0618525070643 43.3999520812089 -14.837091032187143 -12.097454081865823 -30.9154490087972 1.9219909844606242 1.520514642435889 -20.700412819258666 14.315441624318884 10.290926780387196 -3.699114023320382 -6.401105371487997 -4.224465214937268 -12.4702494297339 0.11750867773741136 1.4423013540072482 -3.6368211158000925 19.49779575254822 18.47551315484969 17.60743492034697
b21 -16.05737215804185
w22 70.25026154933444 -20.347257970255505 -51.376007340270796 -26.457579593285214 39.722649324741255 46.08571230338644 -65.70690955602716 19.678869357951545 -16.75077057441632 -1.9009673313023756 11.087742081290287 21.98299368580039 18.9800871105315 -10.86457607383254 -40.487337105572664 8.738243629664055 20.102179281380113 5.506940219904966 -20.701564270277462 54.220877483809254 46.82128012409312 21.338511301513652 -54.805868691025296 -33.51689326613931 1.4442254498506766 -17.06309630597088 -32.247175456041724 -27.154676129790722 -18.093108511316395 -30.687235715386628 -12.01347631115451 27.592576819410453 24.133735002497886 64.75787642730575 -26.90649253678289 -30.070840624058565 -12.854613256924676 -3.950282800213726 -11.197318947878518 3.5854204946692247 11.070556589858457 4.192521935905534 31.849278285744212 -26.411178584439252 -22.58908322370185 13.773262595031309 -21.82616108311408 -17.476947764164354 22.113586272678933 -7.9247610663933115 -4.584862154505861 39.50534051083765 -8.059844632811114 -10.54305800882403 0.05951098881349436 -9.962262285056951 -9.528036243769343 1.8276954103922791 15.179511926688146 14.904371482518895 13.502660991870728 15.194809432412516 -1.3477490252061324 -10.86210976861737 21.750805932454718 1.749743652510235 -13.877706522949987 32.25895991963116 7.067678445274671 -18.706199813244552
b22 1.6630107878698754
w23 -1.87325265853549 4.451647903075343 3.66674209516524 -3.13469255775219 -10.131600619174083 -4.723301200222916 13.90591474520077 -19.997237658426407 12.980646736662763 1.8067070759147303 -3.5502279808381814 -3.8510981976538097 1.5794117522186057 5.146309996920832 0.160255839393697 22.811854289092405 4.558442315360938 13.478583961096064 8.950250595380833 -3.9360036315191644 9.398001273129806 5.070667313676917 -8.161289338510317 12.982651948137065 4.443562593814002 8.219180159921546 12.761384636472762 1.501847124550946 6.6757337923861835 11.157986315936343 -3.225156025075358 -0.26987706823559066 4.691988209115022 -15.46205208707653 -3.2741841229657354 -3.556482549357689 -24.11680529085173 6.102548271498995 29.48222363179662 30.745829690959457 -87.8961313199904 -38.71753007886292 36.11787186765648 -29.949578139516788 -23.983776707053515 3.680815625519667 -34.34007434315159 -22.751861452894364 17.85184062344502 -25.454819461339643 -2.676177321467185 56.70279680999301 41.65377194933661 50.74406948205901 48.0726478225498 5.9747731908343695 -2.2348978755830062 -15.472759186088933 38.26368252872772 -15.656131259719814 -102.44932785193075 26.257687393344398 36.66340493772137 23.606767210138305 13.134401968745896 19.608266486464164 -0.18285272766996657 -33.40547952377138 -35.26745755016114 -66.15407651396539
b23 9.991140681934233
w24 56.29999207028104 -23.145367940308883 -45.179064003796704 -14.05650987114011 48.18010699826291 36.846852832687254 -83.09054396035441 49.698248866737146 12.646463489743635 -8.528733404730199 -22.125217414003643 -27.340521883896773 -13.820119321700876 16.13087947252414 33.20623644548388 -15.014329804772183 -31.559726078057707 -10.569713876039442 25.98035403034597 -27.484593143312217 -12.582965164450101 11.815817643258113 4.505678569824177 -2.2945043119481694 -0.4485117137409784 -13.123060757338745 -11.444210280124423 22.452557748997258 -5.869008530428276 -12.572181601911044 14.653293452986624 0.9296977440178359 -20.310347154069472 -10.517708378689843 79.51664522258112 59.39071339307603 1.7213247685772413 68.74698527434607 56.9764936285137 -1.0848109643170134 -51.493213388993226 -52.00961600176316 -76.30671309142292 25.479041950047915 12.390590470224357 0.8876286268881306 10.688502864361121 1.1771893404713158 0.2907592113664369 0.3561400120291895 -4.044513728792315 6.954437190383223 -18.70764769445433 10.92988137771847 51.801235670678935 -54.69209484810714 -17.237767606209562 45.225719875811706 -54.06892732208699 -23.246938541183976 41.559962642396535 -3.5177055622281648 11.728898895278132 21.137172621830043 -7.418299292868963 5.282032701480209 8.929180340705837 -32.13733465970093 -20.29293396105603 -19.726406409886557
b24 6.996164294481057
w25 -15.461665945699556 8.378681205585663 14.713276323047065 7.26990578873991 -7.299088045826887 -7.40049785201908 9.641510409001627 -18.31913467065669 -17.668584296853187 -4.023624443942493 3.3069812816900273 5.942572681825299 2.8558876164925393 -3.3273095890516315 -7.994065252040279 -8.672230806244409 -19.351072372068764 -3.625603145599828 21.137367813705808 -27.20406117126811 -9.327618383084681 19.073097119591687 1.9167570178710398 4.505289150698257 10.123821547541516 -4.961752247008095 -2.51185335468573 3.3493032137805727 -2.8598570834175625 -4.202552820328722 -4.991532638411641 -8.316969363116735 -13.036565051060347 -19.7697944796712 22.04106116616933 -17.96028779903481 -85.50407989170169 77.43222043239915 54.090467703653026 0.17723331601482298 19.443460596646393 7.972532344682344 -10.183798600311736 7.964811837056248 -16.554350959960203 -49.82405899230972 15.306707499021782 -3.4785016638698942 -29.150564343096317 58.3381995885486 50.382387850811185 34.406616640041825 -63.25859194592104 -52.244505008121735 -3.774775915745613 -49.593162492775654 -58.09154976570499 -49.607754435307655 127.58120956206199 97.49914638283543 20.930046176410396 -4.900587632944298 -11.37772342027402 7.668007549565761 15.97670061374396 -0.007037102603170805 0.39681254281632883 34.09505412203044 -4.314779635685022 -46.983673748705385
b25 -3.3502738175786324
w26 -21.19428699879664 2.795259001892188 18.142144278651877 15.051340603014793 -13.26333865532062 -19.8445271179807 36.171038378889534 -35.54345990273601 74.64886476699276 -59.60695747938592 -81.93893531183038 -12.99146064903755 91.59952564714098 41.59898448827051 -160.61556277087894 50.21823148096078 -3.588784931769543 -12.333676911763092 -7.702282649607395 1.1221376449787057 -5.642548509544157 12.874093936525592 -20.147161663813076 0.6470414931031208 56.12845790529108 -8.851879042591882 -5.226599857725275 -11.491663454791032 -9.054818218751004 -0.41169273392925293 -4.387232198352875 -6.619782648005484 7.3241078055896915 11.622875685851616 3.4844901710795573 25.837268371531785 -8.617251484386852 -25.69978729025918 2.4578686440769535 -5.788604010375094 1.0498807551616864 5.823280369008062 18.342793244440717 31.003791912801553 15.149823549764477 -16.15002209287214 31.778984973935987 8.535107692235853 -17.37046890212282 21.574361793887117 -9.980045923817675 -22.214420015484574 -19.37348013112328 -9.129501825591026 83.36962324681656 -16.705819649159583 -6.792676233434371 70.0904920340079 -28.456651840230307 -28.676739535090014 25.139609883669547 12.154509547207844 -30.48820450052662 27.550027278204563 22.295838372941308 -36.35102935481598 5.223077128246035 46.35701625152174 -43.718340222984885 -41.470554399887774
b26 10.970815736378187
w27 -24.124618309601622 13.142758385787545 21.294694134278892 11.912590721109371 -8.931862850494156 -24.42061536521842 8.43235424867361 6.762542312475787 -27.17067380276356 36.84580523417172 37.86467211301677 -2.08187631871181 -35.99214311021498 1.0164283452602854 -11.92253421835477 11.625666489843502 -43.216395634163874 23.53704830141862 18.889780828961282 -10.075533154510726 50.599695978695365 19.417527046199485 1.6744706474094597 10.966826068806185 -74.29162964917325 -23.03507024626323 -10.065039421920792 -4.907229866881366 -5.82752018909529 -12.006447675668804 -14.495578704221712 49.800475864916265 18.92352117248875 -1.547256987395479 -105.8678587981834 -32.1675927792384 165.070074952383 -56.714329316622695 -43.29617439189208 90.60794041249703 94.33356480073945 20.991381844091112 -120.91761681229639 -43.5741743292048 13.554242870753711 40.303859005013265 -19.427254909488543 22.002450720064147 1.0252315159268568 22.332529395794435 29.279281021242987 -71.33900227229876 -53.61479597926465 17.264475497763964 105.98483996468886 -122.1412292538175 -65.24510291339968 -27.63618406872978 -8.32783854749457 34.11561713536535 -5.307912242606795 20.48541564404919 53.010768843394345 88.78261296615707 26.66933772283877 44.352587984344254 49.44046119691637 -26.983986170454912 -40.91943900589691 -110.66294038254037
b27 -7.54280176786754
w28 -12.175964924025223 6.015725401819457 21.915761584635817 21.71609746577722 -14.902953383834102 -46.31219352599168 34.61362614730721 -0.20916625016162826 -1.7920289768264415 -4.595497141449236 -2.419467543187905 -0.39565645553052825 -2.2538083676118634 6.873309866649017 32.35014745517622 -7.400371179855706 -90.81160265054267 -48.46952265025827 137.55730524444826 69.47410697820199 50.55849416726516 130.66892944893803 52.07827924307376 -56.29005650638 -159.82107076483143 -99.1270118455929 -88.44682830456452 32.68260452388622 -50.170139238834466 -67.37497094489022 -14.646319061542927 148.6674838577563 83.66575912952692 -13.413980864131908 45.29083700882296 44.663395090376255 -41.233685848969195 -46.323571813354846 -14.187346213562972 -93.18319990856033 -50.26768769320337 35.50012741521003 40.99515864649544 53.661994106740224 27.818789536632007 -2.6823853748232844 37.89173860197158 13.502133439148066 -1.347830828291304 -19.14365657415787 -36.97963064692015 -26.24852762318897 -29.70400657732275 -8.167477372825592 30.052027444951573 28.679780148269522 21.80494462520871 44.23689055285719 50.804814472636494 -13.682432621843649 -78.06587214132307 -39.182402828107634 -10.01735996726974 -4.8841468044889735 -28.19566266669341 -3.484079732356405 -13.064078134301887 19.969668321421445 33.16844533449512 -0.2768035836234744
b28 15.85689019802498
w29 39.05213857663207 -6.326434453633035 -31.16775177594805 -28.067690162284535 21.472266199629285 55.71376141764365 -61.94086615920478 15.422143617172788 -44.56962109734636 20.94380414652961 41.93849480955047 14.097887560700194 -54.73756937199061 -43.30683151816734 98.7632586056413 2.713930414488831 7.864500008398792 24.050467153278355 -62.23538431844293 -53.389098831189045 -17.227290877381428 -45.99228665196236 -37.16820648049176 48.06752858479759 120.39149352321526 13.268090880563113 56.24068422791078 -25.8251825060888 -4.788792824616762 52.986677058193436 -3.3851124663823735 -81.5042736738325 -2.274400054151284 4.602627610955105 48.73514208520133 78.05703746037611 -5.527656668772396 -99.38100340260473 -56.729572909913514 -112.49348585219964 76.02691725043431 76.57419969918745 -33.61845264081032 65.1187181378981 61.36187839446708 26.58891698942848 40.33307284691936 33.58400986882739 18.411583725894914 -88.32687926615623 -84.54224738563921 -39.539268020722766 -102.93659180641465 -40.660777245791635 127.23433236622915 7.8572480721643005 7.077561036005954 77.01568921719624 131.10327070738518 -14.484285542223681 -206.886083766717 -45.28579663478247 -43.80065188584344 38.60508320057051 -1.6180278492474196 -33.2646169688542 -3.703745691284037 122.93808414810394 20.53647447918656 -68.53394410596513
b29 9.098217194894886
w30 -29.136155214288703 -31.20651214079877 2.017357127969403 47.715470584272026 27.29396177350919 -69.0349772263337 47.66266304954548 -3.765393094203672 -10.653170691366649 36.028140159875846 22.123267723184792 -18.185414096970995 -16.926469272843544 47.320650745057854 -75.31071598512084 30.123387963623134 91.32103316489632 -83.18648314457714 -12.688285697014239 73.60528317237915 -17.13246622301554 -171.4277127366062 -123.24993028556644 108.69846488426701 59.49303133709419 140.3035995962788 -190.37677727870297 167.02053782299618 150.81839727248803 -205.2719368372809 173.0660636343321 200.13172173641007 -253.10244525017944 -64.8547664398449 0.12120672341506326 -30.148643732710948 33.86682669132509 -12.900129982666984 12.154829921953018 -14.182550073531079 -28.319297982075526 36.93723737236788 -41.39734903911143 22.090375451328747 -74.90484122125768 55.02951523043516 24.69181294081883 -77.43435476121336 52.65510368633828 28.725515468081632 -76.9900087120496 29.549526486493487 -111.62395691126223 18.050812967462402 14.043793194885824 -33.10894767022161 46.16161870642867 61.728691541572765 46.92180473448113 8.115921120779248 -36.23118709122063 -87.15702519411336 60.52782839910066 -44.67662628841369 -61.07595693350587 79.88057393152475 -52.03595581434323 4.322423813745949 131.84616678990594 -33.73370021397973
b30 -2.1615832104977666
w31 -25.804847518676215 54.61451272412694 24.145744396315916 -46.776513447083055 -36.23231333831488 58.67318264023206 -48.93033537680037 32.68609210553011 -10.333825765249276 25.036688459245866 8.205315801567965 -23.99977695107063 -11.04481313562844 40.655523140398365 -114.22995495596463 46.96373421024622 -106.27246079776833 140.16532548002763 -39.36399731546951 -89.20562068698919 184.89426544521 -48.25318760079427 -103.32313450193911 159.93629232673334 -100.40258993270852 -94.27523853468013 74.38690939940305 -29.311208570734973 -85.12421307873673 68.45108354680923 -28.04623764602476 -57.23461554689061 95.86391483001832 -5.491324806888897 -109.7166823507396 -67.84643136721536 54.23762655868413 139.2856781696728 145.19220322682926 130.25286755713157 -76.4341324706331 -41.28535100111211 -85.82031731258841 -87.35735285393311 -43.247285044879256 -57.956333051518804 -34.03428007144104 0.07054146689452105 -72.26371397750336 186.95168187824854 175.04417932958174 -61.27760817866953 -114.56508903994575 -9.057293384038374 19.231927411643838 87.60524929817532 155.60259235177622 250.80698281484192 15.68664912222278 -85.15087454341251 -161.59391315155796 -168.728307935941 -12.003645918104171 -132.7934605982304 -137.08150458379512 25.831050766573203 -125.7027890042874 54.401032141558986 243.00421491601392 89.35574576359465
b31 0.10289994206018024
w32 -97.41404118343429 140.4046301137733 53.85216373698754 -149.98512341147512 -95.54284674902458 231.85442530213302 -131.747265250317 24.206374931052654 -1.2308962185754106 59.42918863316349 -9.356972379302219 -105.08263192067204 -21.987590148078894 216.27379875127846 -221.3105053854602 64.63505103634031 104.33025265542167 -47.80583585909564 6.756346104553945 -56.827949396166716 -94.29999011873159 114.29144381095385 81.82490886356727 -38.56151976713221 -28.78008434258144 72.4483520642594 19.207642117658676 -82.88094697395503 10.11694472217697 25.763724634636446 -74.31964347421217 -184.8255932739649 45.88338769278617 128.62711085766017 83.70727662812428 1.0308239158321288 1.0304248421926463 -65.56999945860571 -61.090171229912286 -178.56750161918595 -97.10571305812653 160.65758101775285 131.22795332769346 93.75355978235572 33.15105977493122 30.136472820567633 67.2024403621737 29.436455854162535 10.839392538704963 -45.08422138900722 -38.924721156648005 -107.93663418429816 -97.63088247000326 151.09016304804334 -73.91189868757482 -187.67704592621482 37.62783197756316 -90.61013502832046 18.399039252376006 145.21915129291128 32.86577449500318 -89.77833472511317 259.1183249391773 -62.18216489574773 -108.52419885400154 264.18670894500303 -61.0673069927984 -239.5516980750226 193.517019154317 -90.40386194442762
b32 9.719707170250034
w33 -172.4530772543128 182.2613385184579 114.59294582964458 -136.97758116502283 -150.25801851000108 214.58038393281578 -88.23584562979484 7.379264172613182 -110.2139056967646 102.57597873904044 101.53327930230155 -27.817358875656623 -106.14164750954055 64.0156128888954 -2.8784601519921607 15.412432668689174 190.76242686832612 -173.0956461931158 120.73898184736508 63.24526968109299 -273.09332440752627 217.47624831992155 244.54363367890795 -319.30948212254646 45.711597056635874 145.2863078138735 -90.76704879442205 -35.53399089910939 89.65427335422802 -99.16252651620816 -60.30839727685701 -35.64122125128902 -63.15850615544963 117.98171286001148 -51.98536016825424 -85.81552893448166 49.953566556944985 27.580285437935608 50.082834722473294 229.18861483919753 35.57275662579502 -100.51324530568678 -186.27645948908568 -1.635961108776217 -145.13871669346838 -18.004008689533418 25.47966268686917 -134.26968778911248 -7.662746359318667 120.06612187574171 -33.068228185628755 114.45699260188194 -31.80265820386519 -15.892388260402464 92.63383461336075 66.42767878118305 122.06256330210778 144.9785013731708 -43.342173860336274 -70.25180054500079 -149.61557093356524 2.3287915109049946 -151.70847197271473 11.520122073821797 35.84190247266225 -160.37141207918594 -3.273363175827041 198.1621166064481 -60.19074163096316 49.251537901886536
b33 20.35714264160209
w34 -137.31186476022384 174.06628531839436 98.78599027965109 -120.21642482812807 -106.3263865342279 178.6314017382173 -124.33546693528636 65.34307108892529 -109.12911177379452 105.63595356839186 85.50157490608395 -71.80079428577837 -123.56256071871117 171.57744882932138 -76.03096122976561 16.533684104769527 -120.79450666942954 145.08833319352203 -28.261994655509746 -220.95949498602977 249.86988141279352 -51.88253560911656 -136.80707591283578 337.7063870954305 -209.37542794758582 42.67318835760514 -51.706478531272914 -0.27111338744966773 63.279758429878775 -82.34975851501426 1.7545647521571255 65.85413238847644 -72.15316793326288 44.79746505287172 -1.7406790734842108 83.11338951711515 -83.49888935876494 -171.42587128591504 169.07396942253067 -73.95790215321978 -245.74592434981568 302.4014968037828 -40.06417721996124 72.30288131683409 -58.596358521388055 27.039914086638923 56.87053308760519 -75.65391654689634 53.40731170372407 -17.16322576221378 -107.23164398224176 88.93539812635868 82.80122874399838 -49.41841933599219 -59.04848938639203 58.604375710571524 78.0612664561633 -182.21774292841 -173.34592058007144 110.84089578782412 110.9427847594962 123.63300302759168 -204.4864839436405 102.06494354609787 130.06089553036034 -221.21564562185975 124.47907272242361 159.46438175191287 -223.3761356247082 40.33098195208693
b34 -7.42742130780677
w35 114.82285571111618 -162.54096066460679 -92.92073613311445 120.30874634152327 128.52383783769312 -187.91393860779996 75.93137555056433 -10.559033286181878 158.12494182823005 -193.85413871858663 -105.45242046977033 172.08594521688093 163.91041041250517 -296.2702289211548 127.70421222434942 -14.014915049477386 55.45835981693798 96.6172953895782 -27.62345281125879 -220.37924376046686 -21.097495571099596 216.904960660317 181.7367592470058 -81.10584353609964 -117.30441722144803 204.5314214352017 -18.29839271729888 -180.44915424244755 164.01706666095637 -100.49169676156382 -139.90814740168923 -69.26683321989997 -223.77529716774214 324.59672098785194 -169.02879423781633 149.93630547940134 -58.774694373578185 -205.04883708071608 272.98443050853683 41.86204668664313 -158.76006699500982 313.3042497012711 -192.84674232566542 -63.593337961838834 21.576220635048617 -72.35480495552494 -45.680921295011764 13.842817946633582 -60.62042535180613 18.62484399908398 77.14904986157222 48.647699535882985 -148.92823162415365 148.33665747242895 -37.76195312115514 34.04453501399289 217.44035649870887 -102.79312529721653 -88.11770333377201 38.09190045586146 -11.220847888139273 -134.77214514486548 67.42056397477894 3.036699050758787 -87.06111355964404 58.10859352324256 1.0675553812237246 91.03451835182965 67.93747356608974 -91.79306109713949
b35 -6.394531320740173
w36 208.6584136796331 -276.32874814085665 -159.638322914613 242.91374343636247 239.72935655558888 -399.36492987362857 211.0470398174235 -59.263482903519254 -239.82024274886754 261.4305468377147 167.10259413728326 -198.91320742920428 -222.03669380613943 357.86111820266063 -191.98146372932578 51.56145476895944 -8.790080361164852 135.67408141842643 -14.973069607761195 -255.55240148431702 -6.895627330419422 152.5827897190262 130.94087396338938 -10.024745732074905 -81.99492672533071 88.7901869991694 63.051221706085705 -157.8994650280455 40.69673335185641 -12.77519566327022 -145.22570268243092 -120.68124426612034 -81.54756235134045 256.21196023204305 47.07311831406605 -85.10317191992128 58.16648224819896 98.77700725202857 -45.90076297865518 -91.28219524900996 -24.353151231736778 -46.66404025670679 75.78546470996203 93.12603316145766 -124.1417490822099 94.72500457908829 113.68705774602405 -125.7475312910307 81.09683448831301 142.3251593608076 -159.51865500526586 -37.46252895576815 89.96970477714113 -72.97783248430943 12.536048325051675 -83.14519077227459 -87.68305068221814 172.80375398459452 85.30339669623923 -24.12882335454878 -84.6188759253249 104.13805041542538 -63.160851130155976 -63.23359867688489 67.36765431600362 -63.13999497567741 -49.04663443371332 -75.36482178435023 -33.36491686931612 149.9768379619291
b36 6.149860894801169
w37 190.8214860169558 -183.28699375600547 -139.2478009169136 103.85498667176482 148.09855524586047 -177.9233702234889 96.7331230083289 -41.16969121137041 -185.4393795913528 222.22346368565354 159.4868591715582 -146.7761667926624 -220.4764468049004 286.0678294543488 -170.76229541278346 56.442797469329626 75.38933901787071 -179.25636771933853 29.665960191646775 341.04400396006093 -179.71109980263802 -117.32179322266227 -19.5900158432509 -185.53554976983438 224.45079628605114 -177.43814039003348 103.38652448255925 103.04430332228957 -173.74667422003293 201.66906751962145 71.09760144035472 -65.20580653735868 279.95727905361025 -303.2811629299981 -84.55719363458884 91.36805282033092 -85.94687479788215 -167.40093291980082 214.00476223754828 96.39310510608027 -204.84377726846137 284.7088151739166 -159.89019295054084 -53.575511406286715 38.68887226698454 -104.32215580512089 -62.14639051987971 48.13122091359705 -81.78889692072836 -56.73733664575864 138.45764132038866 78.60083806056535 -141.7251466268656 92.94175221666036 -23.532947029247257 78.04583720415063 284.4161883436478 -229.55222226683833 -239.93765034229943 144.7838623199094 59.241501702695935 -118.52983490137677 -29.242696133332625 92.13236680376416 -59.422115836791555 -21.949524312648627 79.78468658987258 176.52481161140588 51.539585280575295 -157.63468457066614
b37 -9.366456745412444
w38 -15.505185638581283 14.34593785205201 19.351013697281655 3.5368383162909836 -22.494660433449372 -3.2899067887327247 10.966612384328345 -14.004184054648201 -59.782706964130675 160.38592801956602 54.127349673977704 -176.24409698067478 -131.55185614622485 256.5467114300858 -115.80459157629491 -3.9045254881500804 -133.22294224596823 174.6939021898312 -45.12397306752326 -195.03078266996692 142.60927312232542 75.54592072403632 78.8214567437106 2.1760391299920503 -79.25753677850452 67.8563500062544 -7.852540529364709 -87.6247011161785 113.13951177275175 -82.46295916080356 -53.928623307922074 121.74780627783252 -205.40647262483355 139.05958707587124 188.11990097371583 112.47412995349997 -303.87268592699047 -208.1460736293607 -213.8554028190402 389.5150858636956 342.5964328910575 -364.95103990239517 78.69543747725578 52.34155366856056 188.10663427159494 -254.31744319610806 -55.8360112235015 147.25944065394387 -142.23261111075624 -386.7961386507299 76.38381510715439 346.8982290150606 24.540340813931245 -214.98852641823865 148.7349157272476 479.24478177153253 -143.60391603338064 -155.58622111867075 -138.09135427281657 -194.94975278556146 248.76606971441194 -250.9483305756857 49.99740379860927 126.92780697093255 -226.43551020145085 148.5467966773492 44.56102372904192 72.29519225452835 347.06860978912516 -356.16068326745824
b38 3.7066185862396805
w39 3.8056993038202127 7.031391012414653 -0.2678007268420616 -2.2103530581375286 -2.359105261454365 -11.276772078503063 27.026366786574716 -21.121632225744328 17.16350836685245 13.367068749862845 3.384572222480308 -30.56460145111232 -50.9501055691486 65.93698275780118 -1.1961614187689111 0.1616272342313384 29.112250910343754 34.40351860746324 -11.806999894013298 -100.28985517257028 -11.11911823928547 43.12117484794109 82.75904508083649 -107.18642461854995 62.85710872379899 133.90710357831733 -98.1373385071295 -14.605644061445805 126.29611695655618 -161.1306020322988 7.023374008821864 84.73882441586932 -212.50500304085435 139.1562731762114 168.69475909354975 -283.9099268758204 273.43107250365887 680.1281580157375 -275.59478740309083 -427.85581002784795 -330.83940611274505 -100.87213623494385 347.89067896427696 -340.95483101017436 217.8270417682339 184.83900544025207 -361.3600622773779 333.2969782358415 63.11760226047319 -150.0253672205766 452.13079070579124 -482.57049449282243 -103.69392018641213 -128.67424563325255 171.32854221022598 213.81231214609176 208.6416277316671 -213.69114130457027 -317.19041838421947 298.94910518004104 -146.54637832795584 -98.76686176414053 -220.23754229742823 234.94059349463532 -22.132098298937873 -167.90253501003554 159.75192927531282 321.28825106799945 30.238030225140555 -230.85892727613043
b39 0.28261874565178946
w40 -31.828812455677472 50.33868696883692 22.615287666609724 -49.28161737891413 -33.564021135099836 79.6434495636195 -48.55548134776432 13.458803291242564 -59.82900313155579 139.3559224633461 69.74160127958716 -114.35937875570156 -125.37298037800458 157.39780594928882 -82.52713138362081 10.90070341752383 155.57995902834108 -177.2593389181419 21.870993535668564 81.84859147089749 -129.09743534309047 44.289758453049934 10.881586712254785 -79.44952992631848 80.29459959851009 163.9357691950702 -129.9182964205512 5.483801721471084 143.21313613932827 -97.39562457009242 7.679710025836133 31.05379830844497 -47.1764367052858 20.54867279140158 -406.63527385749484 368.31538278331186 -9.851732469587247 -118.12567447739603 441.5564505301135 -257.8018589211931 -242.85546381435387 388.910657700271 -161.1606654875557 -428.0266696551517 342.07089500307734 -18.574930343825752 -376.68794201205606 347.8472158265218 -56.015557157891415 -191.59145814698937 370.86241433318366 -211.24582355650566 369.2900959907567 -439.4091028509362 61.88706369595554 187.53602557146212 -654.4433025019937 329.8677022583595 431.2408167095285 -429.04572925632965 183.54032447988348 200.8113774706149 -26.56058753913214 -116.11487996133856 106.62794197601723 51.08162948006423 -109.31963776150693 -219.64309067745268 90.46919480791415 107.99668209506963
b40 10.53746472087498
w41 9.169809827271825 -21.380141574885656 -38.06513873196371 3.707700461565452 73.04139800206488 -36.24863588132438 -4.959536634935482 9.765262939967489 39.76246790571044 -105.19314902288968 -48.30741636113938 120.83792490415244 120.88184567338804 -219.68469485624266 143.9938401967197 -33.38228042035147 173.03199023786232 -273.2843322284169 81.81597982250928 90.47366365064035 -144.31817587498782 116.0563711525346 -140.06845539555815 233.83957935012128 -141.22514566930505 27.11685605089372 23.342127495240238 -36.78715942436692 -46.80604629333875 172.33252687706354 -71.36191942204508 -362.2127862775266 307.2046336530699 -39.261445674998185 100.38730987036932 -351.2391552198813 346.0190393130978 178.8049874234509 -20.517416704518514 -147.25356666898065 -318.99061065326885 354.28330884624665 -123.94233876614167 203.48987587213085 -499.99343076472735 265.1207692578156 242.34776506281608 -474.05960400841326 174.5445962516098 491.18988539692793 -302.5991413206294 -62.22185827214539 244.24025806620367 -501.96255150361924 301.4455633057183 760.7594473308206 -484.8372397886591 -295.6592965680626 -50.581393883464116 -347.8879172317897 317.83222870599707 -243.79629038386398 -5.549956739555236 326.5635265783354 -268.95105946788226 152.3644483173084 186.1366330185676 -3.8124439583319707 405.084312860046 -539.687789966264
b41 -9.60979392013635
w42 127.00795273451884 -130.61881723899225 -133.604990598072 71.75241299976791 230.4745468072536 -183.60243342495352 16.52603882794739 18.369555744928586 54.321573802583735 -51.06501563413096 -48.894436665009835 24.330560771907216 71.34443489702453 -56.36064684898132 10.073236991684734 -5.5122643207344595 764.8922025675914 -807.882741150366 546.8226173461527 -148.74514843658878 -467.9098342334899 282.0371178621805 -591.6806207488816 1252.505205450221 -663.6819940343352 462.804190654154 -440.552392281902 58.22029024051667 70.28504495395015 -195.31293922245416 -255.09793943737344 -563.2449974566288 714.3297796071611 15.622911536559522 133.60123542793204 -120.23134075010185 -142.4708026322339 -33.02580019149491 -230.59336910566878 385.4649930832523 237.30771891448188 -184.8466178381261 -81.00337511935331 -27.15213012973471 241.12500377284059 -213.54828815312118 -96.84448318514153 303.50103967471875 -152.8525546112005 -480.7335840564764 266.3969095228609 109.95749631532644 102.98768749666445 -54.69301912871755 84.07236070236272 -185.3837247615219 63.665223154763595 163.6573682054247 -228.58105066683288 417.49733163974014 -250.4215528631295 127.42446472947324 -160.02677234346496 -72.74252668623943 66.5005880830382 -163.78714840813566 -104.6887594620904 34.91007483510006 48.56825274774141 169.3231140658469
b42 15.545541909018961
w43 45.87895314899277 -38.296035106602076 -24.980963335577545 7.006173888051675 23.475960674913104 -20.473682723653084 14.57051777429456 -8.069240506949214 192.20283013893393 -285.53992881042825 -131.56480749700108 194.05339923007452 121.99697167371777 -69.31706680310626 -79.60433258644906 46.17047783447689 -186.23005546531107 329.6457455984525 -142.73996381248918 -84.30484415909925 209.75401742879592 -201.26493561134737 291.6547450921958 -512.694800604388 272.72778864954165 -118.9777567174474 68.0241581752881 66.37311003298491 -64.5111410899869 -64.81066852398015 128.05062989624906 201.9690718048375 -116.98577940806254 -89.35318443658872 1165.5692400217288 -1107.3633517841133 181.0157582213652 -151.3666280766898 -857.6398867954277 830.8172186630076 -679.058858696271 1444.655844635096 -754.5477943937809 448.8141195204184 -218.49481324273353 -312.6362252819207 26.51397670047122 29.489523992535585 -330.05616986959706 -775.5894888838658 653.687502225029 410.2648136207141 524.613004909613 -602.5014871896807 126.29049003081434 -180.67000805512902 -304.25318443365705 566.9946586917885 -165.43320620145886 581.2074947518131 -469.7392415952083 379.6001624557992 -229.23797221415145 -210.48028162528826 168.57928033045877 -41.94986801061345 -213.63115145368374 -565.1732254819814 377.4335807283087 270.4686898551813
b43 -8.341686219001422
w44 -71.51875455224811 53.71018925690182 41.08758757514618 -6.017201678127868 -53.20826287824008 30.51311218128163 7.135267717272606 -7.356363103722928 71.57541712897928 -59.90843754549492 -78.66390234644207 50.37176639372936 132.34127465030159 -175.811174309671 93.81376629436232 6.351227964747677 -10.212455039577431 199.0625764617053 -10.483624609720772 -14.878421903122478 -7.522858076684868 -208.56809804108505 155.80284283802936 -341.9812389146162 268.4473666512784 -73.21651220284699 56.088569651333486 46.47685606133055 -95.33556997243468 -67.12115635505003 -11.832033552184402 173.7021096778092 0.3823975326798296 -50.49969154494508 -888.0683718815184 759.0831038361387 -378.03986225654785 -140.46974624405448 679.7591205753604 -193.47336383133026 330.5176081811279 -507.8021629431454 121.64653013824322 -106.67735024673622 118.38887608468559 107.38587077825561 220.55858368520148 -42.48315582463695 243.69756654407294 423.16072576549755 -762.5771829323571 2.4896582298094705 968.0651103001723 -896.4383489325572 641.0381405702435 -75.7147231969896 -449.3921070702293 122.49004378242991 -1354.3636021672833 2126.30103109735 -836.9759878672343 237.35961941798294 -367.4807253709807 -2.331449884702493 -230.42991762762293 -96.0524570739164 -340.8344191420757 -605.0825122414954 1192.3962419942266 -52.77754653832074
b44 10.154611046383186
w45 -1.9931141201556686 43.55296637985825 -4.697428022410824 -46.26538148711717 -5.618174393834906 33.98752744745412 -9.186663366434628 -1.5982641235625061 93.04566574565028 -169.275204893723 2.2176335926772057 140.12511270043456 -72.67375375322833 7.412361073504469 9.062247778205062 -7.856592691603871 1639.015757493727 1720.9984975657785 926.6286909155431 -1489.3846317898592 -1040.7123739783956 -1387.8330255110436 407.9655421109502 -101.16968097453076 546.9413362731483 -178.71113678580025 32.89188940411056 394.6372432336859 -1781.3401815050706 -1543.5496370693172 -782.3921679596938 1207.48003061797 1184.6420468104377 195.30336802031576 -284.618257646616 -453.64318169302527 -195.42037493259124 125.10021415145225 417.8316272063158 103.28417179546283 -85.67162444051233 31.834842667626877 -55.83570398911262 191.49717166461022 -4.215112186000283 153.03576637333572 381.5692760305643 252.16849420705344 274.30971219263483 -365.07463600675516 -183.93338987967107 -316.5322754571554 99.32871895839295 292.47189864401946 74.25382177463409 15.548341397969939 -161.41556116643093 -306.0208107342769 233.13223454032126 -452.04538613783996 354.93893206793155 -156.35296401904924 89.515273096394 68.1421999969689 -253.17868627714208 -80.5823277308029 -25.999836399399335 219.73846946927085 59.302249436446075 -66.0969451839812
b45 -43.49804397565647
w46 998.1286864624517 -2504.292623747389 1004.4331757991031 2205.0157203451736 -2995.688688972618 1683.6497571281948 -475.95635947855 89.37709951362925 -212.322391459272 431.01080057046886 -60.37320653180921 -402.5560309766313 356.86307617219023 -138.1974405496056 14.19122716064324 4.683822246153437 -24.550319443665146 320.971959346379 476.44242347425484 988.8935940626304 -1868.1151742266918 258.8173141148717 -723.772913508345 1224.0824586627423 -391.9837259425766 -720.0637249654471 1130.691624899717 -364.8192473277069 -618.9904338305992 632.0374068237032 -795.7230856300885 1176.3334582601233 -1520.4421485472885 841.7091968136003 177.6075337110922 59.12165933554062 198.99515882559484 -30.277282639089595 -163.9604186700984 -70.17895569020244 -123.37929882761847 224.6595370572686 -64.08306652086407 -66.93239727379397 -67.95006346426959 -62.05963408011439 -164.12698479145374 -136.1011038686221 -159.70937032816568 141.01445292457143 192.02364568210453 126.44731978741089 37.78455966677501 -80.09848636191977 36.431373194848874 61.03964372953665 -98.1347548735346 74.06309467474604 -135.83569674945423 202.24469436941604 -101.70918380729678 20.912501551335435 7.9957886059470535 -24.634859262862804 21.2700032251082 31.009255799058415 -35.56022721465473 -53.604808518679626 -6.860641326609954 33.82538087766034
b46 -1.291664791252295
w47 -165.85238286602575 384.34276690076695 -129.4809812553511 -360.36995064535154 431.22530116256553 -208.7275790354485 47.135445803014534 -10.928269706968615 604.7585787531473 -1450.2126454690108 452.659701230223 1349.1006206632574 -1599.4019215896074 846.6656498523602 -251.7415166696069 42.38637836111793 -870.7388223777755 -296.56629312985586 56.62210772164606 1250.133187561949 -594.5564141531094 425.63666013702647 -431.97314959104017 432.7852215679213 -254.98196690150448 -433.88088908171164 690.930751483249 -312.66913778926585 393.4600968959125 930.5266772818238 -308.3334625706455 223.99454209992257 -1318.8244512451336 452.42035960825183 -1245.7854642094276 -1727.2087241531965 -1110.262008117771 1233.1782478493333 660.4350446759311 1150.461210188192 -472.7391251619399 318.1186479051534 -438.0430477722076 531.9983556533987 572.6003810502184 357.92333104119854 1424.6873789823012 1517.4141845182965 1014.1664693777312 -1498.7952393167104 -1288.8717015610346 -1016.005415638074 999.8635352698915 1626.1422826534751 963.8514772565316 -513.6511139564664 -1382.8531235107287 -778.1388292949885 204.43830367353138 -101.91309646081989 351.1720537279876 -558.7375906637624 241.32985370075934 -213.77765420392237 -1386.444649664431 -896.0992865617168 -1018.6883603078868 1361.7528180173724 272.69507154400617 855.6532619353587
b47 29.337607446167357
w48 763.1455159033594 -1831.560430175854 614.4893792872871 1631.2533101931554 -1937.8599622051963 947.0887419644666 -221.77897546118285 42.16731980946905 1068.1281329468509 -2661.247238924771 841.1991770415901 2550.1494192651408 -2968.7683182718597 1476.559707452244 -375.59720601824824 65.69918322449259 315.5747353925444 -412.3482616406822 -443.01260548936295 -1092.9247693873963 1629.9614950946416 -78.06400065122314 551.926750586604 -823.9860834553205 171.086023423026 752.3984590592767 -1126.24148824725 316.2936797879553 439.65907386922066 -647.3220799442172 774.392631330438 -1072.3075420337104 1497.1015571653875 -777.6052115272022 -82.42990240920489 341.3611380204522 7.063024827531073 11.436552402614668 -113.69899389849607 -78.91592348998172 189.8930679556782 -286.5170872495061 125.41760554046617 -110.81283525747924 1.2839242099348043 -5.084619541588732 -99.18815466374562 -156.6894530479573 -20.150122782977192 380.3474784668948 -197.72558958320323 113.5564816221095 -233.1150526598619 -285.3986792886439 -205.08361852843217 223.5764114227409 118.57515596879117 155.2149774638576 -29.66476787349761 -45.576320020064244 11.826266982783975 19.872668368126753 88.76925263219934 27.985491326812053 204.1754733344482 298.9925787054964 191.27125444000285 -191.27255108572035 -191.4341436652832 -162.1550197692281
b48 -25.584009284564193
w49 -625.8447776138484 1510.06274825013 -521.4896570115902 -1344.8033044425006 1621.8911571788913 -801.7237772354536 195.49384322214414 -42.11864516491019 889.460723685403 -2157.2778965489415 652.3294999974293 2054.83679307688 -2361.9532724272367 1170.2903375293117 -299.37228641969625 52.07023919428815 80.29076634410633 560.7124964554334 629.5546976561382 997.8897119101746 -2128.43666438238 17.2800385414163 -699.3843501221206 1170.6840329862955 -235.34341097247685 -824.049885100216 1260.1831598578467 -340.09475435255854 -821.9431107276413 544.6091573214121 -986.3832167698581 1284.8246758832972 -1428.0831414960944 926.9283550318295 814.9559511028579 1175.990679062455 616.3874781974174 -735.1708719829458 -528.7570542543223 -654.447143408391 288.74409009395185 -195.78873616554418 289.46576675688533 -434.6354437940425 -298.87246590403663 -244.11687864922453 -1024.97749311385 -935.5967503122639 -620.7862573746696 1078.1022371837298 805.5437195463585 630.5737887827545 -562.792002512839 -1014.9041796547517 -453.9064635683497 476.0020678567846 516.6457357107344 538.4606344682868 -247.9366903985435 251.9622409125445 -255.35565002453467 298.2668696860513 -38.96311708933755 18.641521316244084 803.4134149820734 623.4230001756921 412.9577657705124 -833.9775030330676 -235.47416545273174 -312.1482259630175
b49 27.67201730884044
w50 -47.23422315525543 83.34042141561729 -52.06177042100812 41.857283244578866 -51.15930811373181 23.83485118347619 3.397582615557345 -7.048645783465804 38.32929970065507 -1.7029389605491443 -122.58570590346265 46.76492291307269 126.97832071300537 -122.70616188048349 47.842725137025646 -10.038659876641612 -281.6337056553955 -15.37761145200267 415.43773701875944 320.07762156647436 -170.62825529289336 -220.83486047312132 -111.57311361916823 124.69939223774855 -6.852396054365135 -71.46418795169566 115.67876379893188 -3.9534419914546923 191.3285079000192 106.03598774054511 -438.7110460094613 -78.7559136856169 -129.42821067017115 270.84351333222065 -1829.1422880077223 81.13800209547449 -1427.733876900314 2385.6195147540097 -1520.6754012428592 1556.286343402474 -865.9236280566049 883.6204249722136 -508.40192785682416 -408.5611545035671 1592.2620347241245 -183.4243192719909 736.2158321156609 1650.1862726049415 528.5468452279536 172.1763429247705 -2946.6088783064693 98.04235939844654 -732.2269274622463 -1983.6542345383652 -986.0803358896104 -620.0002854254299 3144.605400248079 208.87619678630153 805.6278598478135 -1481.1729393652727 268.4150678951531 1112.4083323431305 -1217.399826749297 593.0507011583006 1694.745905048183 232.63486031590145 1394.1050956441852 -2258.4808062926313 1325.4848170537882 -1516.522499594009
b50 -7.607239839583809
w51 -105.73139880162061 229.3092481907591 -118.64601035546114 -40.356436746485656 53.04855240112537 -26.55709388470822 16.595856538235868 -13.647467460155722 -127.03270998807736 236.94463168671086 39.553401129543104 -255.86492726930433 82.41471636656279 55.23909018109477 -28.405482818335276 -0.959181143917901 213.071495416628 184.66167430666667 364.1008534412493 -347.8104386470634 116.16312335946728 -523.6083139761366 53.18394372945822 -17.219902863372067 155.03879264062272 94.40297076899768 -166.80622141540238 179.78446528675906 -125.46704846693643 -314.2233999993428 -264.12240635805153 -32.780025901529704 372.46374223053505 45.96479904744003 -574.4098444775342 2485.568686501685 532.4273161843255 1980.1817545341823 -3932.6697518641336 272.5742421037264 -1166.766176953265 1797.3732812012508 -332.1460467237858 -1386.6612142992235 1496.2839781882699 -1166.1879133469595 -1082.833555570997 133.85439660783044 -1583.5397119978625 2372.9955397356134 -2116.5883286368094 2286.458217524267 111.92586311136336 1516.684272392251 746.792556250163 442.05474680930234 -1878.502912157653 -330.60096352278805 -316.43935309739373 615.3480866065862 -10.948630315783669 -803.3524778198284 957.1565796518158 -477.49505222139425 -1000.7731909411578 -20.064259488177132 -1134.252393186963 1379.91353387891 -974.2583719982148 1184.7830563042598
b51 8.24328550529261
w52 -25.94288081901808 81.57558118851722 -30.67452636268609 -103.31200124148887 123.9161071382643 -48.759892659067155 1.5733615747633019 5.168280045121985 -122.50498678377933 237.72336289592104 7.834436318554395 -285.78388477286416 226.1039874069035 -62.3305309513566 -6.31603880454953 7.430223448712085 475.82608573086816 -52.77705734789092 -633.4921286071595 -248.97729679615338 -178.46287384487508 675.4638873228089 19.05922225543956 78.66134399566845 -163.9983269447458 -108.76263407678967 136.40834824318446 -176.56849322828802 -533.1866229920792 157.65101313386714 553.0504139920641 362.577638512026 -93.45693816384835 -275.4262489454468 -1055.1605928679974 -1059.708238906646 -779.8516498797346 839.1264866316282 662.1587301144518 703.042679272129 -323.22104229350475 155.60538818995164 -279.9675567834213 413.0837834772971 322.2576079501102 232.2198492937973 1120.945962602133 940.6803788212094 673.8426655647522 -1003.6024055100106 -1029.3601196811346 -526.5263205225677 -2519.3637592583846 -1203.940647247342 -1568.7346821785654 3454.1998524561877 -1576.8245191715218 2266.5654243994586 -1618.5164570554296 1786.6773533448954 -954.2154474410776 -744.6973374307115 2010.7668178882327 -606.2497879403678 1203.7658998513252 2905.819330807716 642.34719974878 57.61778482371701 -3750.8697043376797 200.88575385559892
b52 -7.849481181682206
w53 49.40246550192003 -128.4751128721012 15.608374926480057 201.70982614752447 -220.37486253750228 88.63911032700683 -2.925593378050748 -6.867377538598314 -33.81339766553628 80.26494092529187 -38.91850618820515 -51.90115596620055 74.72036567670136 -41.0158607247678 16.258111683795715 -1.9428544631641043 -2798.062904112 264.35759791927654 4184.8257179213315 1821.7234532690572 740.3725508131874 -4196.838732167704 -77.12455977439078 -636.6516374422939 1034.168214245043 369.3368770327092 -501.8840005611808 939.6579047496367 2892.724965983224 -599.3673032772462 -3860.876112012464 -2173.9650331100916 655.7257192176176 1927.3040352793007 552.541303210554 -220.32058173092406 -440.19606753388274 -565.7596625238779 319.4368445362561 221.11279290870155 154.33802958897445 -104.18698750060473 -21.648413015149128 43.517788092896446 -204.30376488401234 300.05140983640246 -291.0666015236418 -104.82822537127392 561.6533659030647 155.01996939889264 255.519095841092 -606.7761121816071 -650.0227086557821 -98.51558069212565 -144.8860218277982 784.6245608006096 -384.28741695338834 257.3062280008033 -324.8716688582932 338.23088866617445 -120.36194424869743 -164.51975459888845 465.08009381860586 -151.1580512375615 321.3348806880793 569.4754650609619 -54.33081216180279 -20.81373695975361 -813.1197969548444 188.43839773662552
b53 -17.77024368662182
w54 -19.597177036370876 28.89759607800152 3.3145395583887436 -24.310859156872993 24.749580500461857 -17.11387737033167 6.1129088409649635 -0.6841535638426973 71.06996046892502 -206.47954726873394 163.22408165210254 22.340990036229456 -89.19663867149997 53.51934215946768 -22.865465204118763 6.239722337096012 -429.05598333690153 -49.99123065581084 604.0213837731816 279.1422549001924 196.8212596243295 -606.0640701507011 -29.616973871215315 -83.85960756781397 127.96527112538423 22.24880684733126 -41.78202217438485 122.61817200542707 397.88949389077254 49.5339448657629 -575.5089493983139 -207.81231670311496 -103.51045811006958 325.422102878293 -2760.4162911647595 -485.6310437993459 3812.763843363498 1694.1925988820642 985.338136513209 -2686.4392993893616 -101.0630429322986 -504.1018909994317 561.8040435012192 1144.3654791611511 -269.2289691333566 -1507.760661141463 2914.6118379340423 40.41510323421858 -3641.9276853641836 -2914.1536600194668 220.5663440577513 3502.227013276096 1159.3034179128467 -226.55981226548792 -1671.672118812725 -835.1773146087968 80.16044884325903 1256.3196141375627 93.62178071082397 91.22313073339764 -247.38837487868997 -145.29270118112288 -40.832374747099266 250.12690911276405 -1010.4739476394727 89.03462360374843 1585.9073303157131 744.2493159846217 15.615249466202446 -1213.4860369602359
b54 -22.455300447393782
w55 -17.044886443268254 103.7414940929667 -199.38609252824537 179.3629830462125 -95.06464847710177 30.46910733815442 -4.144267798948969 -0.2387173062980779 15.283404733785758 -44.17129138320351 18.516564182774044 12.974405521690636 21.19710521662295 -44.733357938480076 29.713797501124667 -6.625414619375921 96.70832792554687 -238.18263730990935 81.09212791348541 -110.20309323340366 262.7207880786693 -97.25402493206899 44.4581317877354 -92.67418200416022 38.153619634377144 7.200383093638292 -34.6912463261398 24.54075454276436 -88.79692152970318 215.5462917723563 -72.50334996625048 49.51918268390886 -112.99400298618133 30.848063168513566 -972.0222577183918 -496.5116001797656 1486.5289326471795 509.6030457429103 725.1134966474016 -1081.7541635368195 11.799036805339451 -303.0043033911571 233.74957291840232 540.2620293749281 -193.698358527679 -519.1016911655271 1178.8000604957933 91.50507401061594 -1340.8363236058653 -1254.060691961228 145.58206163633392 1244.173387331012 -3120.914040289953 -436.9949726325784 4362.4251176943635 1986.892573816543 928.2873841115372 -3368.2398525401513 -116.59756807570338 -512.8595534499962 617.7122022646627 705.2296940336117 -282.0945231489681 -404.6726152062184 3067.043198178214 88.4403523406395 -3833.9163993921466 -2449.1145696113585 105.24373624309777 2721.75176472617
b55 67.48174369424584
w56 -1041.9604487626193 4457.825273958566 -6827.610337824636 5018.769358231028 -2252.064235035053 658.3125407898027 -98.93908126056354 12.01728347894804 21.61959568530998 -46.34185302019605 31.355683250625248 -12.31488273170047 16.24599862686709 -13.902189645077817 4.942606493821294 -1.1384998497202368 279.2105967943049 -415.6144999695099 122.5233877363684 -217.13565883139412 325.04348364409435 -83.43564626982214 31.966694003745086 -44.357008367759086 6.845398428337147 -8.853399094946862 -8.347984529325585 10.52475209198405 -262.96124317304213 398.7512163226427 -120.58351200869204 174.48916235543433 -244.48918672957006 65.45727997986356 181.6015164116918 -204.8625259739512 14.517138013961548 -178.81170428595104 194.68882242517353 -17.843667565969053 38.06172761361041 -36.900317929739906 1.5816502351669304 -9.486562334837295 11.745953228741536 11.805230954779274 -123.61057706258724 131.66040867267972 6.483717256325687 54.12133076040865 -39.83853236655348 -36.82727021402852 54.04158410600104 116.38442810284249 -199.31450992922248 -31.86443104178717 -104.13678810962377 154.13450505511668 1.5189271256996073 26.993339730155327 -28.776525214143238 -21.59767136611624 2.8948245332203277 16.296828371708266 -64.71687721931781 -84.08262475512124 172.34355008643317 51.406394317456005 61.870030921866615 -125.01989241714679
b56 -43.93843052256101
w57 88.3864540189864 -390.1073643602895 621.4879779757835 -489.7691967745342 248.70963215110274 -86.00570553770731 16.978184152460408 -3.8326024493387933 109.10931526894133 -464.77876109543615 691.446348603191 -490.995987523667 201.8433739888317 -54.07247010629004 7.093730662802624 -0.5516588639540232 2776.8937865836297 -4457.001701515612 1967.6772525192773 -2372.6801511360663 3939.8670417726585 -1733.0248675024313 478.10859349734994 -794.5724189171641 332.1142166193843 -44.100054136589655 -231.77452095288677 322.61705378957686 -2626.0317054160587 4247.0551739729235 -1883.2045259343122 1807.552831978072 -2666.11444598597 1009.5547010613057 358.47145907990944 -348.39875170869317 -23.43235420391688 -280.20587332042106 259.8906796624671 19.48621747288693 54.7274999701523 -48.57288168609 -5.296999397994582 -105.86135496925574 120.18599086075677 7.696391977582153 -337.39265874650664 334.1494144342182 20.89061797433269 298.78781798707286 -298.2565658023139 -27.347305793521542 -14.353399777329495 243.2076852106811 -275.73665702192585 -5.976497248349601 -155.51992827798148 193.75185914646698 10.125782592947868 12.794417441368658 -25.30904120248954 10.323117259480382 -48.98817685469367 35.41096718675243 19.744519430123464 -232.84533523441195 250.68644018457962 -24.144886289396506 189.33829016469568 -185.6452688728188
b57 73.51698786920814
w58 5.9080846938449545 -16.250323691361153 17.113081266897133 -9.806637625907161 6.787967574745639 -4.693437365493426 1.8592611280388553 -0.5190338331637938 -1068.7482327972223 4623.349558447173 -6907.87935203544 4894.766641408618 -2008.319916874484 545.5857315278996 -82.8461074192846 10.81206315828483 297.3433161575068 -460.1600344282841 201.81393561341653 -252.41437005018818 401.5531007460416 -173.58462877254703 47.70669892877137 -75.14278841069334 30.042996315244523 -7.231448486707856 -19.34604423828947 29.99065404701275 -283.9848249851211 442.8120964006129 -195.7649749366616 201.45556919796914 -288.08943059920733 109.81179263427897 -60.09225321423353 18.303115621520124 50.20644636855697 41.84688713405416 -5.293915368386888 -36.11813199841231 6.787492350570994 -22.098906280000275 15.22903794659245 30.490891050575648 -18.08535485754586 -20.89034661359339 71.28015232444642 -30.50513320147182 -49.329704531712224 -78.20767619109779 41.256929623177264 47.687199250867735 96.6503608492693 -106.21775334800014 18.677424155481678 -49.69260431663629 40.62331285274818 -2.418631477150803 1.8911639637742321 1.6249907491166065 0.9483139480128545 -39.916873327063364 57.3836265098478 -16.689345132918582 -115.69836301341549 142.17896077161922 -33.211928317190946 114.40595437196934 -150.83525747792186 39.74149313138458
b58 16.157394713601665
w59 25.633560641605847 -116.96244675487833 186.07619171415328 -140.01698882471467 61.7323430515535 -16.220119571847423 1.7331233003628146 -0.2918272521545359 -19.899205452982944 72.40988018950493 -93.57012938908058 57.56476866629508 -22.301080717807682 8.093498614818339 -3.830623235702077 0.45640632992581065 -213.02586190805656 358.7146937941265 -200.30553868165202 189.5480954846735 -332.4761022493726 186.7503492322107 -40.999799512363424 73.35743169071489 -40.143781696578024 -1.1611261256890166 28.722881080021093 -39.47958354389529 197.86393738407662 -333.72260162787063 186.68248924696792 -135.39533412632002 205.16079643485256 -95.77159609233306 2715.6053594381165 -4134.092206152083 1659.1199647927974 -2057.7209136589154 3001.9290091757284 -1057.3769408769688 377.144787761913 -538.6062125819916 173.73117060677316 -896.6750952822779 1561.1125859686874 -769.0101968197235 -2660.1598959685853 4115.976567441819 -1706.7566983846664 2539.328943533836 -4032.8993891228442 1710.7151326058106 296.3689669945259 -419.52742163087845 68.76208836809768 -219.52663573315593 296.7551701482455 -37.45412710009522 31.371917908812033 -34.62329083521439 -1.477373308903605 -34.33893517960888 50.85227972006143 -9.172060541712598 -256.09553536643386 364.4910597436882 -60.37018662678487 178.49968170711097 -253.89189058635992 39.9522905438119
b59 -3.696015949956011
w60 -18.55199515893863 80.43428167166547 -122.32178978228914 87.06014566775242 -36.16226703078209 9.180398890071043 -0.9528849601675969 -0.004464800398713202 24.826309073667943 -129.41757002741375 230.87691846080332 -203.66926669763316 107.99715787126661 -36.72934411343368 6.4532238061063 -0.9037901732639162 138.4543750499136 -238.72016863869757 121.47086078169913 -113.25944570636166 203.0273084883934 -105.09973149942282 20.605516486101337 -37.937249880859014 19.97679896475833 -7.797908614542095 -3.391476107222331 16.846739781888797 -136.72730096945034 236.81298690677195 -119.76104886791344 99.78854416925216 -157.95248460639044 67.29549394169283 -135.1188276238937 317.55379488831306 -252.5893856983782 99.04599847996023 -228.60649028992066 162.56122629857623 -14.730457791064302 38.219214109942094 -26.67248915776767 48.43902585560071 -120.72120276268274 113.8114047824287 136.4301904925928 -316.80153238639554 256.0786989837948 -137.32418683150786 316.9739450048675 -256.2724890432613 2942.233244650324 -4654.175158122911 1867.7658167289494 -2216.64123621892 3438.4650133764717 -1340.6551918496843 392.6375661642492 -574.904024650087 199.66839641967434 -470.783675589598 724.2990668170426 -235.59841182660713 -2720.148667755625 4286.660108395958 -1699.2153728006103 2086.6435412964643 -3255.527510293626 1241.0024519307815
b60 14.290287807551012
w61 -0.0 6.24916784985885e-10 -2.041058323988629e-09 2.6796017707830207e-09 -2.008386348499839e-09 9.116308897381898e-10 -2.2926901027587834e-10 6.345536926896822e-11 -2.130221506938493e-11 2.6305024284366737e-10 -5.373308015149223e-10 3.840643343982946e-10 -5.856580997174265e-11 -7.7917401036851e-11 5.012003958499581e-11 -4.345558924603615e-11 1000.4827957968824 2241.350363553567 972.5758096968876 -500.3366830187057 -1144.422341955153 -481.3766364102575 4.313910340059124e-10 -8.51992087991249e-10 5.091153193470532e-10 -2048.889556010998 -4304.015628316845 -1640.9158103715479 1544.432806308726 3178.911631128097 1178.0799821747473 1.6288446286205627e-09 -2.7046941075692388e-09 1.2467804566540508e-09 737.3703750452219 1135.9283449886475 -379.3670256842575 -332.38253810709534 -494.46786570271314 146.68248988773396 4.0235176301806064e-10 -5.02098362886727e-10 3.2917245318397903e-10 -2129.1023298432315 -3437.526070812862 1250.0098344309931 1727.5166367936542 2805.3500724541786 -1022.866586188781 1.334956450937952e-10 -7.5225741434648e-10 1.6405973801703055e-09 -986.225316532316 -888.7657363006019 393.3259839217992 432.5448650329553 383.11130360631364 -164.03809252308227 -1.029037965949442e-10 -1.26704202685346e-10 3.1781001441633094e-10 2382.220182234652 2126.003303104143 -903.1615955594649 -1831.5219788821666 -1631.4912441637093 686.9893035579178 -2.893171813234119e-09 4.146561566331641e-09 -1.0245884002335615e-09
b61 1.0942100225055171
w62 0.0 1.832865456630195e-10 -5.96817448372319e-10 7.792949456983467e-10 -5.929985014289796e-10 2.660802784074708e-10 -6.062964808036064e-11 1.0093549486501687e-11 6.76175170210131e-10 -2.997841296039669e-09 4.521733635633776e-09 -3.1864147861866523e-09 1.2642518856646192e-09 -3.1340383002910515e-10 2.6013410161551023e-11 -4.690762144269083e-12 141.46553850604226 403.34534543793814 -980.9839736850442 -70.74624230881672 -205.94612620603658 485.53825924483743 -7.609364527372264e-11 1.5138931774849596e-10 -9.84455572616838e-11 -289.7073948698074 -774.5351635310659 1655.1019427946615 218.37858636949548 572.0654971278962 -1188.264781741444 -3.433787542500566e-10 6.328357976537191e-10 -3.6992110763467423e-10 -987.0209379527818 861.7346412694609 1772.2251230292525 444.91687708717114 -375.1117671744796 -685.2319155042338 -3.25733363892855e-10 3.232266884700685e-10 4.0013565377750027e-11 2849.9498348676993 -2607.7659814918534 -5839.460687458793 -2312.3997774772383 2128.1864731793207 4778.353780928083 -2.2744306438227113e-09 2.819250095962428e-09 -1.0986871135099108e-10 -103.22234246641499 -197.76951458293226 757.6214502783221 45.27190028436591 85.250514792753 -315.9688976557577 1.1307968450502415e-09 -1.964643725482773e-09 8.407705955060241e-10 249.33282828628575 473.0815152438427 -1739.6628390344017 -191.69452030023857 -363.0419335352758 1323.273451927693 5.399608711542658e-09 -1.0183824269982544e-08 4.910264903013051e-09
b62 16.298227375206494
w63 0.0 1.030078800035028e-10 -2.921398775106307e-10 3.059917154201e-10 -1.6824856007078245e-10 5.273756945966339e-11 -1.0236477921150602e-11 2.700528953204108e-12 -9.715885667488183e-10 4.3224122994175876e-09 -6.6318258272557444e-09 4.8769682043199534e-09 -2.1186221582517976e-09 6.208082435524148e-10 -1.2219748227707356e-10 2.5665407609214713e-11 500.65434695126544 545.1329975256959 -72.93014452934055 -250.37485536383886 -278.34219578176686 36.09679298692256 -1.7544993236029427e-10 3.1660438160052706e-10 -1.8808305607409537e-10 -1025.290456720643 -1046.8068620618085 123.04668285692306 772.8538674581695 773.1632030917308 -88.3402018739363 -1.8836278023459663e-10 2.756302130979549e-10 -2.016789513170636e-10 1257.6162695687817 -1144.0759732864285 1195.7743524777434 -566.8924353214247 498.01451579998525 -462.3468764836955 -1.0930492622129862e-10 2.1632001745430784e-10 -1.656270606775756e-10 -3631.273807858013 3462.182278058711 -3940.0622593800713 2946.352473483149 -2825.4718959296765 3224.101060333788 -1.232698838837809e-09 2.324393932537361e-09 -1.6998121660227739e-09 -457.9578719594839 -503.76856957231456 -1387.189201017494 200.85402655666078 217.15444860386535 578.5325145183326 -1.8231943732516243e-10 3.3523531173251797e-10 -8.069933610244107e-11 1106.193956803224 1205.057304943713 3185.286666386324 -850.4749308648612 -924.7588838937515 -2422.88631328618 -1.606388633224043e-09 2.9498018611073817e-09 -1.0849741244323141e-09
b63 -51.677703862337616
w64 0.0 -1.194704057905227e-10 3.481619389028011e-10 -3.634611697009269e-10 1.4602933938403773e-10 2.1229412223197072e-11 -4.341673792979117e-11 1.265328157626099e-11 8.534527952441411e-10 -3.741800453188164e-09 5.72110507083307e-09 -4.253398030958788e-09 1.9393347667426034e-09 -6.4941285133045e-10 1.7124239274325743e-10 -3.720123694469159e-11 -351.9325122141667 -2313.533016896037 693.0098794702454 175.9997738559722 1181.2784455504982 -343.005410428549 1.4776374568370443e-10 -3.045133589729687e-10 2.008853153268042e-10 720.7228867189492 4442.626384182963 -1169.2362247041742 -543.2738271534882 -3281.288430390193 839.4420859698669 3.341641199861023e-10 -5.253436574648163e-10 2.241696411831029e-10 1465.2619389294005 875.0722466113887 381.9604044261733 -660.4923370054908 -380.91760631486136 -147.68522134771456 3.113828639378369e-11 -2.2441250246973965e-10 2.923139161281618e-10 -4230.835294704949 -2648.1280045811936 -1258.5549865110154 3432.8262463936967 2161.125744639958 1029.858971602248 -2.0994035503096864e-09 2.6699280807063186e-09 2.281638419865395e-10 315.3447218146039 -591.5266296418889 846.022211413817 -138.3058595730844 254.98343257945035 -352.836770175077 9.922618282587337e-11 -4.81385764583564e-10 4.761631627187013e-10 -761.7129149719638 1414.9820555900892 -1942.650121196593 585.6276240895153 -1085.8547731184603 1477.6756013265124 -2.2954294714994106e-09 2.108779730697341e-09 7.50051062925472e-10
b64 91.8135623204904
w65 -0.0 1.1494277751822324e-09 -3.839840460779361e-09 5.00031786920865e-09 -3.6293534585849307e-09 1.5934126449021878e-09 -3.9662941566933375e-10 1.2279313525872062e-10 3.89632625410652e-10 -1.4828921087506222e-09 2.088565279040786e-09 -1.6183086823976422e-09 9.780834402115508e-10 -4.895688177294174e-10 1.4064221993264375e-10 -8.608109903274974e-11 -679.6175970048124 871.2053196755207 -1590.3808326170192 339.8735246957777 -444.8331008295422 787.1593845748965 1.261490911730334e-10 -3.284178484719291e-10 2.730714959708891e-10 1391.7894464982994 -1672.9563446844797 2683.267491074482 -1049.1172031928675 1235.632219248014 -1926.4265101739643 1.495379341187597e-09 -2.5224961008873947e-09 1.1714067216228585e-09 933.7645040940387 955.5468334838195 24.77367083089342 -420.9106120455661 -415.94807050772243 -9.578754807508059 3.1176450310255177e-10 -1.7381929229287607e-11 -6.316995537769543e-11 -2696.1758276134037 -2891.6587621614067 -81.62895053459859 2187.630219854849 2359.8701364929434 66.79589525572545 -1.7993267466265284e-09 2.8941508477958733e-09 -1.4103822276734235e-09 696.1197075092068 1884.722695081756 -878.2481065159195 -305.3085333367875 -812.428448983461 366.2767018818172 -3.929148673087468e-10 4.145295218194178e-10 -2.4964839223651225e-11 -1681.4721633003617 -4508.417135686605 2016.6477517296294 1292.7659865131843 3459.7514835136403 -1533.9618527708442 -2.3139649918402228e-09 4.4496134207760996e-09 -2.3570468493661068e-09
b65 -46.5445019331752
w66 0.0 1.6084356069256955e-10 -5.124236348872352e-10 5.887350777217013e-10 -3.4849663491501685e-10 1.1494528693555033e-10 -1.822242670703475e-11 3.4097820316083213e-12 1.5954877820355776e-10 -7.047755843245136e-10 1.108061217316415e-09 -8.437453396809354e-10 3.8814161336777276e-10 -1.30741599252319e-10 2.942233463368938e-11 -3.994777938892084e-12 3257.934858471451 -633.4212977349055 -220.17530030834467 -1629.2777121444174 323.4217625182739 108.97581908350467 2.839395385478838e-10 -4.3923198411732756e-10 9.488937413593135e-11 -6671.927527132899 1216.3449361031974 371.47657563520664 5029.233383516898 -898.3826730056505 -266.6980931250002 1.3553394517806794e-09 -1.9163837183810983e-09 5.397071678459042e-10 -17.03048212854675 49.79092492398543 -52.57933122864482 7.67678641129272 -21.673913224744197 20.32983021507208 -7.299716386910404e-11 4.98212582300539e-11 -7.004813395994347e-11 49.17425543955318 -150.6764077738395 173.24827059949178 -39.89913644798833 122.96636090882983 -141.7667783306365 -1.3779168778205175e-09 1.924632328509368e-09 -1.158136087031636e-09 978.3230381459965 602.8457284836405 12.689438448005626 -429.07903437340826 -259.8626426297984 -5.2921784045745905 -3.4264258097493894e-10 4.383993168488587e-10 -2.3580963570690727e-10 -2363.1322854509963 -1442.058303625498 -29.13769734103101 1816.8466341186786 1106.6330388539075 22.163571283743998 -9.224565555854269e-10 7.471800955727304e-10 -2.499736528882579e-10
b66 -0.6238423519799712
w67 0.0 2.9368868448287344e-10 -7.791370567823641e-10 7.923217285541157e-10 -4.3374774055309126e-10 1.3038413865093814e-10 -1.3768490649948893e-11 2.8839134616335178e-12 -7.23223323653779e-10 2.9815352115539196e-09 -4.242978350097689e-09 2.824500337447778e-09 -1.0793896433487751e-09 2.838709744990972e-10 -5.205600334332776e-11 2.473325347488649e-12 475.2608876986067 -1057.7721990654684 -137.19062269608744 -237.67570728586406 540.0932210299603 67.90253247381865 -3.8701680749042566e-10 7.267624002604833e-10 -4.031844302865295e-10 -973.28717023808 2031.2166049604218 231.46603027617735 733.654301312334 -1500.2403914089448 -166.17884665107056 -1.3578591376295357e-09 2.3003821070233244e-09 -1.2059103715600372e-09 9.838360717293074 -14.254968767183454 14.201490826295272 -4.434812431542501 6.205166032497379 -5.491015015731482 -1.0925288451701931e-10 1.6746153075342107e-10 -4.025859506873175e-11 -28.40753769667302 43.13813190185148 -46.79374324747247 23.049382499682057 -35.20484178569468 38.29070387441802 -2.5003870501860703e-11 1.1735187474548603e-10 1.05835479269345e-10 -2540.80156989067 1466.8664432728622 249.04205835631066 1114.360637169017 -632.3073587880638 -103.86393444744222 -4.601700964723676e-10 6.488039272500856e-10 -1.8311090491107684e-10 6137.287978106306 -3508.8694086748164 -571.8544718182394 -4718.530178895136 2692.700292974123 434.9807468163473 -2.6133002012374007e-09 4.226545329000242e-09 -1.6766449340011036e-09
b67 26.898510999753512
w68 -0.0 -5.430985522414389e-11 9.1889380851725e-11 -1.377083832538979e-12 -8.031335550036114e-11 6.201777204136736e-11 -1.92383719448422e-11 5.575319560095493e-12 -8.76117008688011e-10 3.5958132373478106e-09 -5.0577483799279386e-09 3.293051080774721e-09 -1.2147358211883823e-09 3.0017250962306917e-10 -4.366902542038092e-11 8.294869237332358e-12 -161.1515310686595 1097.01642848723 141.8590944089002 80.59111346770524 -560.1311292833127 -70.21319369560271 -2.1533989869038095e-10 4.3435741114983273e-10 -3.243065538338641e-10 330.0223555342711 -2106.5764324433603 -239.3426080959528 -248.76760741233005 1555.9005592080898 171.8337611835387 -6.972916168079824e-10 1.1126646479175939e-09 -6.691305495798439e-10 648.4736590177256 -1008.3611847431088 189.29982323848017 -292.3107951907884 438.9380765763201 -73.19289112661116 -3.196661685356261e-11 1.9175633303447626e-10 -1.7019263602591206e-10 -1872.4196482301693 3051.484608725375 -623.7406645381825 1519.2487688532337 -2490.303314602667 510.3987717776008 2.09277040141842e-10 4.2548782422727194e-10 -1.0155353120933075e-09 421.84533463703985 917.3761523002569 2451.1846480716795 -185.01556416784456 -395.4441077683359 -1022.2758488578684 -1.3079815008865125e-11 1.1153838269661875e-10 -3.384879182499745e-12 -1018.96438178339 -2194.4418538038967 -5628.450517518655 783.4102300279685 1684.0108691557339 4281.277370676117 -9.063800057718119e-10 1.918940267103819e-09 -5.788208454204913e-10
b68 82.58587478277869
w69 -0.0 -2.1249495218977899e-10 4.91541319117466e-10 -3.8545828001223154e-10 1.2199116440213777e-10 -2.27841106257109e-12 -6.641755122761584e-12 6.534546637566364e-12 -1.9244092006927022e-10 9.475618276459119e-10 -1.6346354243762475e-09 1.4190127012404623e-09 -7.770907568014696e-10 2.9913799892470123e-10 -8.049726758957939e-11 1.4725293847427022e-11 -230.20344319035735 223.22521447508623 3602.6233683214627 115.123645973101 -113.97768367196116 -1783.1193229359126 -2.0523513444281605e-10 3.872683423944423e-10 -2.438869418919243e-10 471.4338242405823 -428.6544519532632 -6078.293933461803 -355.36218241890623 316.60076094375995 4363.853625846934 -8.09397037240811e-10 1.289927366310284e-09 -6.784763723066689e-10 -338.2184945244914 200.53047116763983 536.5286380518992 152.45787659693585 -87.2906064231115 -207.44912234765 -1.5020970578483173e-10 2.0474073825216266e-10 -8.068415727202627e-11 976.580846013997 -606.8417305265581 -1767.8554766488576 -792.3807301388991 495.2408963964966 1446.6128557256657 -6.993315431955138e-10 9.82327283752249e-10 -4.229993091908746e-10 421.93273825649226 1178.2630433518411 -564.6735563129179 -185.05389819281723 -507.9019949750539 235.49924709426747 -4.829209948598034e-10 8.336126927632748e-10 -3.592200321922423e-10 -1019.1755046049512 -2818.5055068540473 1296.6127104055045 783.5725475568767 2162.916233156589 -986.2676483151179 -2.3833322468358453e-09 4.473951591144054e-09 -2.084012216269082e-09
b69 108.08355456143258
LAYER 1 sigmoid
w0 0.9411251535820764 0.26913217480155416 -0.2630814300904845 0.03102137687308287 -0.06401864369969494 0.12398944517945835 -0.013876303071747446 0.19565444076763486 -0.14191123590357516 -0.038428680182050284 -0.1906717237943196 0.2059552420771154 0.04715776350602772 0.24783662622255004 -0.11893060728189345 -0.07880066571280422 0.07350125124243863 0.06238616398420922 0.11385723191295298 0.1735632160554816 -0.27078783408346585 0.17964760138047545 0.052218346432055376 -0.038893727178184255 0.03617819065855629 -0.055709047544044835 -0.16883863638328298 -0.14638182356569338 0.17294838329052165 0.07600213135997622 -0.09479232574881948 0.22005011828017892 -0.2631503092282318 0.10884633428391978 0.09370015945057103 -0.1443774799181912 -0.39171578611039115 -0.028865881150450422 0.254903001511578 -0.03774452100915946 -0.08253769039442989 -0.11817808344208841 -0.07370781842383711 -0.015875288204656484 0.16055543707306594 0.06506099985024771 -0.0736333713220464 0.34270026804870196 0.09778627637031935 0.20783425917695342 -0.33573695266786724 0.12652748139937386 0.11588057108258136 -0.25201089966054757 0.38587064000571897 -0.5496491090754335 -0.4451215950108249 -0.28166829183415043 0.400210004921448 -0.013066236085805023 -1.145378241797177 -0.021480995773552725 0.31899222042790265 -0.38506473873679886 -0.4204903535399169 -0.08830963723351479 0.42768965608986015 -0.24779279870875948 -0.16292782017360272 -0.3492038121621462
b0 -0.5588034820460911
w1 -1.3743676586354359 0.45680995419064224 -0.06421044464901329 0.5514724434974094 0.27499791085543207 0.3644435626619149 -0.0699446736024828 -0.0708144951975955 -0.08030617011967113 -0.11839124766364213 -0.3052561117865506 -0.022572751271383494 -0.22047033811240985 -0.011316434249724047 -0.030416848636752224 -0.018552996088649954 -0.25354027257680184 -0.0802157844181351 -0.06037380688223655 -0.01000752556488963 -0.023123194368536985 0.13132639849910188 -0.13093030093777513 0.0013012323355586241 0.033705721763245766 0.13030405131535527 0.032432415023230694 0.05675762370649247 -0.11789644235644955 -0.03821977753659372 0.06852766770817582 0.013771978106538667 0.15225260574962607 0.035501989533542215 -0.19076773361142807 0.1444246480499444 -0.07845042429109268 0.08508370775636849 -0.05312150229788079 0.026442550048240393 0.020298487066444562 0.003803081507673399 0.031160105296772208 -0.07526104888245111 -0.01338229946924625 -0.07405739995639979 0.03480694479964067 -0.18069767936457173 -0.03113256631995369 0.0486573081341667 0.2299806664830029 -0.2711784102889132 -0.22696016601911737 -0.02575082614549387 -0.23772915361663433 -0.4488868039217312 0.39784652010399835 -0.05703432792573595 -1.0696248671800845 -0.31938077800045767 0.8216963882725672 -0.07745373011981108 0.050522283468726434 -0.07697803313460813 0.17760152561104536 0.3086370847640027 -0.2005537599046295 -0.1586398979573679 -0.2997288475580647 0.07444610919768219
b1 1.8797221283825796
w2 -0.3247876950438469 -0.09614732828865596 0.035139960101572644 0.3226454625243171 0.17195463124896684 -0.7141272792801863 0.057424327725584506 -0.4143013266816043 -0.14833511489621032 -0.16278680179649363 0.02657060435865495 -0.30376683273390126 0.16739995302794597 -0.32952046158450893 -0.17425247805204389 -0.1562157021698978 0.11782433383861414 0.4426253939622451 -0.2033008764514997 0.20284756066011345 -0.2693949374049308 -0.08469295503844941 -0.20272893134814524 0.33880498059465486 -0.1712157820498081 0.4524500566785654 -0.34091826354919075 0.3882362148546364 0.33004905820196767 0.01182131049516303 0.2387447662497702 0.37984850988568447 0.04436836883506412 -0.40585072534400224 -0.39489861226568734 0.16695996993221496 -0.11223032881437296 0.2272519273723467 0.14326242075951498 0.2717006221871309 -0.19111511063349765 0.14216560072508444 -0.4008225930319058 -0.09084427940042651 -0.11077663628164004 -0.037947551687026966 -0.40598407704983946 0.5108575432817227 0.15281767255121853 -0.1566234396549172 0.34177256321067445 0.6410657769547408 -0.2121033885215674 -0.3298536923238247 0.22494136350946103 0.4113093622566283 -0.2256036407414897 -0.15644048423644522 0.26678626112247644 0.25622875451918065 0.43095025010726634 -0.20104774824380583 0.2023936372625963 -0.4473272713210514 0.2226864915703124 -0.28122778763967415 0.14684903587021947 -0.024299129029318085 -0.03228962286814312 -0.5117856772612615
b2 -0.7597425947503162
w3 0.31480112643446345 -0.06047776142639845 0.4273079482441628 0.37611893235427046 0.2686940050594706 0.29365256337950363 -0.004812949160339378 -0.011288326466015339 0.3172523960488067 -0.20832199824226189 -0.012017397431973937 -0.12573908919196292 0.09289330676159245 -0.014458050985677144 0.1404077745392174 -0.10111083467802767 0.32168833991824514 -0.29488046137570195 -0.1369714008138496 -0.34410288057328503 0.04634436712012936 0.32826188902768516 0.08405298462905277 -0.36186526414554887 -0.18320476857669699 -0.19950999863082497 0.10423745909675743 -0.12462730195957675 0.15087810142551458 0.019666113685654844 -0.4422829394019754 -0.027518891273406416 -0.15431193465959267 -0.20117549167309123 0.049564259958245885 -0.24189034483665975 0.08047404348503119 0.10579412893960695 0.24154218191674925 0.005514436641412709 0.10162159332209202 -0.04894093551590186 -0.11372583334051847 0.05833203383380993 0.17182999603454746 -0.01705501797346492 -0.019033245809180664 -0.20111591750958827 0.3530232595193597 -0.225037775408384 0.053578665691708625 0.2343412178756424 -0.2339514976490585 -0.12158379099965971 0.32912474266457054 0.23046770978192338 -0.12064815739520295 0.4354496910362823 0.688200796525602 0.012744924572774933 0.26422911155581125 -0.28525516358782893 -0.24811478526057124 -0.2218060826565282 -0.11609380795763581 -0.46898971372329057 -0.1768978863640779 0.41640418162251064 0.3615377762657063 0.44667183062867993
b3 -1.1636851817323777
w4 0.18795354891076402 0.3962955981336748 0.27459189854929944 -0.18219993098804263 -0.0030060902923766592 0.21076602787031568 0.29418096583076736 -0.05372982530193765 -0.13021764102002822 0.25513604179444993 -0.16638947283469152 0.02247237530668034 -0.1794874291157722 0.12918890980704373 0.27580226544485525 0.1304457829591419 -0.34510529465070433 -0.46284129040502126 0.24357276393242142 0.21328960032895086 -0.40621408184211255 0.07159046913925342 -0.3566390960684134 0.2033861793372048 0.18440169070187543 0.1445047795520421 0.2138415665972509 0.1611945023473524 0.1140405908484559 -0.03489606846555329 -0.10977823768292903 -0.17979484618872715 0.1685804872007624 0.03714978092647125 0.2277154826470707 0.378392385360409 -0.15329031498089932 -0.10528628392623461 0.0019481882146895457 0.39881726574087906 -0.05211726866825959 0.0966790309446449 0.16474595206612444 -0.14271083038215063 0.031592011837061576 0.245203815762415 0.054438546508924435 -0.38158595371630233 0.5297229198760429 -0.003830077650244539 0.2310275932055632 0.08402873187668698 -0.2871493952868955 -0.02229300016863652 -0.342450848613387 -0.14529844075476547 -0.035675586191206886 0.6497690113741422 0.4988539487364364 -0.8822870302452289 0.7268553914584182 -0.06617326060252157 0.5022364302108763 0.19434115762953197 0.29798749668670527 -0.5110813019657907 0.10724184360558739 0.04404051058720421 -0.04133044088525854 0.10585198278977875
b4 0.7358978877474136
w5 -0.5143593263822311 0.41807729452691955 0.0952562960048996 -0.019115606401752423 -0.08300021731434004 0.24006851169099988 0.39112722173005965 -0.4516417081621427 -0.0767130622552163 -0.08199502533502545 -0.19815414812872595 -0.08887067835528242 -0.20712071555028885 0.10593534270106218 0.009749604730288483 -0.11747863772617656 -0.17319904350284832 0.10920810089258264 -0.037241588558893646 -0.21621549986048885 -0.22201712801632628 -0.13356824894133654 0.40897164556571725 0.0488092784591307 -0.10062178132399742 -0.037809480707378745 0.3621915571320127 0.23882739970583877 -0.011095532951344245 0.1198371966193037 -0.08619805679166673 0.2552695285125098 -0.024820375301943975 0.22088099839611364 0.08950046827763786 -0.28699206845407266 0.2040662150523961 -0.17557485303453343 -0.19980648427700132 -0.4472039941168714 -0.25229781453146555 -0.3508641139095426 0.378238148467769 -0.2614535515976543 0.4469393499564181 -0.08613628641157119 -0.15648468642655708 -0.3296215631573848 -0.23051731666687283 -0.33993456981958725 -0.4160880638283708 -0.0007031560756195172 0.09840417245307469 0.06342491894123292 0.29337252025774047 -0.11387162118133676 0.4808058420864657 0.3158050512118517 -0.41667451883553425 -0.10769182594735699 -1.2036963437394945 -0.4879274488623202 -0.046210281264703494 -0.10999776533301038 -0.24318612903793962 -0.07938125575932599 0.27248356627252485 0.280642211002976 -0.20118333061132712 -0.21625958639805481
b5 0.46226157126699513
w6 -0.14083994401282127 -0.36832697267988695 -0.2596465058455155 -0.16457796055845766 -0.09731396176247402 0.6001080223707417 0.27385449476856843 0.3521173890801107 0.022691471843489113 0.3427793022456554 0.26128752694615076 -0.4287337433310754 -0.05812837147678086 0.15065646029481958 0.17192063553172596 -0.27333135433808864 -0.40779255721657764 -0.29194191817610193 0.31945806395225806 -0.056334574799992994 -0.04227292855835303 -0.24999145074776322 0.2980529232805637 0.20604431191874156 0.017100181903768292 -0.17575773749540954 -0.27491267991371865 0.14561689278991344 0.0239712623362926 -0.053050471327129055 -0.1218118384381699 0.03174213976075668 0.0893225682187559 -0.4561843408669178 -0.011154077997189392 -0.1651999867151281 -0.44749895680031704 0.04587875724253493 0.01036073392488367 0.27984714523223075 0.458821813632238 0.4881205381484757 0.16024287113354843 -0.03994504381849965 -0.1087884508925868 -0.08808069528106144 -0.3892992317292975 0.3260600082909583 0.0047569851957689835 0.31126293917853737 -0.021045254773074965 0.2771328572857798 0.211175837780042 0.19033339388704656 0.4706888075134555 -0.0930179753429767 -0.5057879656560457 -0.1379480163800229 0.7684237975691489 0.14829557393194653 0.7805902703972526 0.1967674075330374 -0.3328060395564803 -0.0011906112312772281 0.17308967062569533 0.18490995082367254 -0.2951030952233896 0.10243907095299286 -0.1521197122424162 0.10745601884850196
b6 0.030923623718589376
w7 0.9421315055390469 -0.03001249069295616 0.3296171851133451 -0.18852319513662072 0.03154115964944601 -0.07111437048267337 -0.1541601546797626 -0.04737049021937172 -0.07434532209736043 0.15171865453932873 0.07294335871517268 0.16632646840481533 0.03660636375819351 0.12983447814783905 0.02871509049144014 -0.3596837063811181 -0.11920412788318596 0.08966632490829263 -0.00580326274041457 -0.16177647072993004 -0.11195109615161611 -0.12592169628984434 -0.19428125901999638 0.03691557836895575 -0.07218606702758522 0.17889170800009788 0.021420896896508165 0.16804752783691992 -0.0016242870833158645 0.1487419837891441 0.07660333621158444 0.07444721750989687 -0.17574147645438523 -0.15250074433765215 0.16453116947816898 0.1617369793358395 -0.12062910868696644 0.18600619491793766 -0.026455945479849467 0.12131031194852232 0.12467033792661814 -0.09312501899446961 0.1518890181413218 0.08016179838170479 0.021956275721511317 -0.131238710677675 0.12815668625343957 -0.1449968695320874 0.3988174749246648 0.12817200213342522 0.16912948447869486 -0.2061175682580037 -0.09158198631305156 0.19102498648521926 -0.20082900858613914 -0.2801252153677253 -0.6785474693391987 0.032402788038601936 -1.2929844507526742 -0.8331002707859675 1.4761942061134743 0.059278737969774876 -0.3782862417821857 -0.21489104311950297 0.534499997140846 0.2846565560172719 -0.3494164677662074 0.03099150391196213 -0.33403546369819004 -0.021909213005136725
b7 -0.29383263409391935
w8 -0.5417063016624017 0.6160691404497288 0.15890589173148978 0.3570447244174643 -0.44230636965365094 0.5326820591331966 -0.11459877286714241 -0.24337358471546136 0.09339579400086322 0.5928364220617426 -0.03055116787094816 -0.3432020538998716 0.01165199736168603 -0.1808699635681135 0.3409920876423355 -0.13403060861107666 0.025878180451812907 0.24792103803445828 -0.15520752908334914 0.35410232122436314 0.07138442281493815 -0.23456066186365604 -0.2681785759933638 -0.06904769723041991 -0.34604859929559173 0.03947173182538751 -0.016287770773955077 0.006709342528806696 0.0008704064831039217 -0.23354777530444523 0.10213049688426994 0.008389775009989447 0.31919297674860697 0.09995722586772167 -0.07581784948976623 0.1882814491171608 0.1622118668422498 0.14241051594827384 0.1014699994921957 0.04311758985580209 -0.14151476644002786 0.13319890048093405 -0.22106561297872532 0.11140320176567266 0.07710320974360597 0.0201261598237894 0.14981306207582668 -0.38750619708909106 -0.06176359613718995 0.018560215360024754 0.34630904413120184 -0.6218919675530374 -0.45536958724666593 -0.18057466946363437 -0.03751085591719055 0.12164567500396781 -0.41241215248035673 -0.21025728312838537 0.25371632163485225 -0.07311605203757687 -0.07479865805805111 -0.2655082375491174 -0.5579138533110153 -0.46771428923217445 0.18228371048420425 0.1973262650748072 0.28941071782480027 0.019019550481522478 -0.1645771936337432 0.11321552826330021
b8 0.31286371148471814
w9 0.15631602760529564 -0.30097308468878053 0.22698044736397494 0.2423943898119472 -0.06922998464171683 0.7910569013322026 0.37149212646659585 0.38218739688117465 0.19402599531035306 0.21571807653490785 -0.279737861917264 0.019724663630465794 -0.2955529259500016 0.3088569609332702 -0.04358744067088242 -0.06922657632207622 -0.311346148655387 0.051491378986949096 -0.1737075437763307 -0.32803305095487034 0.20117329344214285 0.5237363993799209 0.21504645763328617 -0.2554934735203851 0.23246116226152833 0.09204055635608012 0.21747069693208654 -0.039483373861499915 0.03351153172679769 -0.010938306812391729 -0.3045159422885425 0.008503450187491499 -0.12631716482235897 0.277550908255164 -0.13961168968791532 0.15989712145957127 0.04888508386838332 0.113321535554561 0.19167266447951956 -0.37963537615461274 -0.0950714907746854 0.09679302547502154 -0.2268138457121345 0.04668297616330413 -0.0359041269271947 0.06754035387101218 -0.02664671032674041 -0.2985494243972127 -0.1442259704626305 0.068916870935641 0.010961427405409884 -0.271014445904353 -0.6409819049100348 -0.3894637261720228 0.09108328756866109 -0.15637338636097825 -0.1376659165143655 -0.08460330921051668 -0.9669305703373143 -0.7144964137366618 1.8489263159918021 0.4540880888257787 0.02927547485886739 0.17177992333139083 -0.3194243703301194 -0.15054062445976685 0.08767537019684768 -0.0809447242881786 0.06301070874684847 -0.02048939454979762
b9 -0.39819034793610214
w10 -0.6115707280444203 0.18909800739868549 -0.29584832237087544 -0.22868511486042056 0.2403062039599061 0.7160015803694209 -0.26439900959613377 -0.10531716832130018 0.14237250284609268 0.027861865531882767 -0.14533642688279336 -0.4614587489619569 -0.012274370141511521 0.13688674256603275 -0.5553920363907733 -0.1876072344190581 0.23334818045918396 -0.3737308763424635 0.032553070034869916 -0.3968838740815417 -0.2538098048995046 0.04792322504655607 0.013374682007600424 0.06370461165593687 -0.29272219485481515 0.2924803385832008 0.0651183935567375 -0.22411338023682403 -0.05476011460974531 0.15204796791310504 -0.24037622083099575 0.15733772562920686 -0.2550500832524087 0.010810617279132101 0.3426569074861471 -0.4198510644862498 0.08115044061708084 -0.21523073920569288 -0.07533991596529574 0.0007991802332190253 0.4491635969262795 0.05611497149765604 -0.2432502323977178 -0.1362949349612205 0.29279371910257845 -0.06935454422014987 -0.0032977860624811024 -0.3612975359024244 -0.5211259546422639 0.003872636450603916 0.06740406400825345 0.1613316091296371 0.1933230666963527 0.016645228175730963 0.5304263219746325 -0.29262044660958164 -0.411825940667821 -0.6563557746173398 0.06029468056046515 -0.4951472974924884 -0.8531269554257898 -0.03491652832771068 -0.28422698010895897 -0.02200275633956748 0.31365900691136966 -0.09804190475983457 0.2932685239721238 -0.23869153994790887 0.027569472966786773 0.06361643056948334
b10 -0.818715755655947
w11 0.8412024614333536 0.11301100347830491 0.09017938269722443 -0.21844984447467494 -0.07961479052946643 0.016891185301404838 0.17514741650226107 -0.00962141695751502 -0.06324668781513057 -0.20197431910624758 -0.07322228790715957 0.1015368067659902 0.08376761940936184 -0.04436830494933108 0.2883713864374996 -0.030967472780925747 -0.14069580136750315 -0.09095788326843343 -0.3645963260835994 -0.00011812578626243438 0.08283137414135039 0.16510896601456823 -0.4865245406545454 0.11108298564315339 -0.007313212756027256 0.057846621033469825 0.20178182009610351 0.34924359722188425 -0.029394632421652935 -0.0887212826753105 -0.03841183385608481 0.056006317202687415 0.33671253582108923 -0.13588891099958195 -0.19298005219664546 0.25673437981242114 -0.16774228681727643 0.04597570494899709 -0.08157239513864552 0.46012719702655436 0.13851205867503888 -0.0030295050325129013 -0.0011056066742385984 0.06000428398123079 -0.07026425021202203 0.07659311341698088 0.09945335894946448 -0.192360866745488 0.024106292808988867 -0.03156548778669274 0.25279842399969343 -0.15451513209122886 0.0638367528947523 -0.0876375229538299 -0.29796600211571606 0.0331210645037125 -0.459602571295682 -0.039083824430903726 -0.1689270138774817 -0.03959972058589268 1.8446596031465858 -0.033065266670267504 0.061132380411757885 0.4005987615459074 0.2140345621944421 -0.3372266804396557 0.07040499002322387 -0.05725656270664736 -0.15423422712193446 0.16175835566071528
b11 0.42684182217496536
w12 -0.7538676943693828 0.2355175778425006 0.1985921042960207 0.16089496068821868 -0.0863459496825545 -0.006305481017875165 -0.43750210391680044 -0.13321965775717828 0.35810501694593044 0.0619792309081251 0.09890268285972889 0.28447090738856023 -0.0386065875959945 0.24951287041460513 -0.09352976743556238 -0.10310219251459997 -0.25902159174400124 0.11607249248815132 -0.1396886640790961 0.13488712336427697 0.023467027847890985 -0.11978371898701597 0.12878436046463598 0.2101165047132481 0.2688165304946102 -0.038000945109228086 -0.2664196661948693 -0.2901031382634153 0.18574002155721853 0.35226604754841023 0.12283946042457546 0.1696752969686776 0.18865092811684103 -0.2601861253693057 0.32458739668301 0.32787876503306795 0.03535663391991407 0.07188426983900564 0.13103420949503486 -0.3463526156390987 -0.30437627780149 0.11954896902443234 0.09155541190411 -0.23158533630939448 0.076884807050137 0.20954520586596068 -0.4944895058424777 0.2891942946057822 0.04878475691748364 -0.08026098133288381 0.3865176437805583 -0.8052310186691081 0.005781052432234897 0.5249553705809363 0.05677973618242472 -0.991620783552612 -0.0964083770027208 0.16615128387379893 0.3459634224308163 -0.9269961818192582 -0.45209105863282134 0.32544597631395855 0.03809956776632516 0.4403290254183204 0.38767329644422993 -0.09746532943468136 0.05800774522932567 -0.31818470849208946 0.014545964382437144 -0.024643477772194465
b12 -0.05542682823128179
w13 -1.1863842419371258 -0.7519853410078022 0.14401135768697965 -0.24405355335679516 -0.13298907567019577 -0.07024922281966549 0.07012608760073542 -0.13236053386898136 0.09970753689634054 -0.019612687718685594 0.03247547274927317 0.06109803920444284 -0.05921131776919599 -0.05642422268278919 0.0051275132039477825 -0.024501435347414675 0.12626514507940023 -0.05125919414318246 0.07315319898850915 -0.036088742286743886 0.04137977869527128 -0.007774846084346554 -0.08416353346899087 -0.07254724023878957 -0.0350733445598337 0.013557765872619516 0.039039713282332286 0.10411849892789597 -0.010392429888524133 -0.007610210026131687 -0.012135748743467548 -0.0008100976191896763 0.016034912103333576 -0.028713552543768603 -0.05917535477106395 -0.037377884697458875 -0.1400867176850252 -0.0056273297562445665 -0.03490315982796833 0.12018729928098715 0.04024870122456566 0.046343024804936295 -0.03985860444147508 -0.01508051664993328 -0.004736819827009312 -0.059569603951748464 0.005484698093964583 -0.008915708651723342 0.004328716321192569 0.11004666677825456 0.15183772562928696 -0.04278629766644437 0.004773542210537534 0.037751198017744056 -0.2699489941396984 -0.05287970307917212 0.04803469629659056 -0.049494424122194416 0.03817428995556557 -0.15601924196768796 -0.3335220554604394 0.23598221210926404 0.22308623248988124 -0.20906996697840363 -0.07371133886161232 -0.02541479166950751 0.22740026375142397 -0.24762610858475578 -0.05028008124991244 -0.26520765275547215
b13 2.6710302155343317
w14 1.1407749594434304 -0.040370154934222205 0.06016386973833144 -0.07036680046673782 0.011070027689276533 -0.11998118121354086 0.10863605579471437 0.2281184246649579 -0.14007420028459475 -0.08068818262214278 0.05807179947576858 -0.1675680084065811 0.05663353836539962 -0.10591528080790938 0.021135137963968754 -0.019463762535793627 -0.1367825129952393 0.09985276900441913 -0.07375446888561392 0.04709195345506742 0.05731751886561818 -0.06701082636426607 -0.0367112743336136 0.13063744142831496 -0.04975446773230136 -0.061559264665983195 -0.013278334584376493 -0.03326745861279334 -0.03533350580424192 -0.0710825928114482 0.011347032967269008 0.06655779869645909 0.03599038235752435 0.011396320491602887 0.05522162154924872 -0.007567916869193607 0.21214324505962737 -0.05118572981352546 -0.08301781315075646 -0.14497606697180893 -0.0008483526838199115 0.049025337923045344 -0.009039604101740805 -0.06002084428648979 0.08732057202752265 -0.06745942812199786 -0.0007327552831017736 -0.04824391867476955 -0.020323325283386384 -0.047154438429134804 -0.020683543385271327 0.07870291407314806 -0.026733584611718757 0.018065506478020535 0.18442335491048792 0.1441527912379881 0.22349493537246543 0.3619153753447 0.20213073274880283 1.375739463608062 0.03208923760098105 0.3289698559658779 0.1456688854622312 0.2789510283585947 0.19372794562103843 0.2690086880733379 0.07575928472934677 -0.2343946395313502 -0.02751596372175641 0.3636771764164643
b14 -1.6860796205808306
w15 0.031006240903500234 0.14368930614570286 -0.14741310718480413 -0.1979600081187523 0.06488034808152204 -0.13616041836517756 0.008335228060161367 -0.2697990978691174 0.07549040591759365 0.12089116411790395 -0.08777324371382537 -0.05212538194387912 -0.02444893574545652 0.12881798437620165 0.026459108699452453 0.10321086907365602 0.11720349356246017 -0.19492567440909586 0.1306342399563978 -0.16345553611535957 -0.0949081686572794 -0.20654201049475548 -0.054151282138621706 -0.21868730722853988 -0.06837066179315258 0.05668130532987891 0.0673309509999166 0.2070230514126618 0.04042910438294939 0.264685586940329 0.09694113333285995 -0.05443873498344166 -0.054477502279670006 -0.20794875303815077 -0.15042632161190003 0.3074257284712166 -0.2948875141136359 0.10886401251442297 -0.12414291071180801 0.06372443732003906 -0.06151461957399498 0.034074254779823135 0.07902403323982757 0.028825832998149756 -0.08465311918314188 0.044460786199367885 0.01077628972635214 0.10989438473070752 0.2292242117412641 0.23221794166346613 0.10397524062686801 -0.37223314163711374 0.11086975749224638 0.03280260024261827 -0.4220670166788134 -0.2111374081755995 0.3254913228125484 -0.03812752608057486 -0.5598753191871219 -0.8785491983762439 1.1999098259965766 0.021939120678113693 -0.0041215934577570204 -0.38130578414368843 0.2857434344570812 -0.08551652371460783 0.2687603401086537 0.5050761131744603 -0.054266520420736146 0.11201886468111126
b15 1.761293710491612
w16 -0.2388800983948901 0.4603781679167605 -0.48025273047148526 0.3909465302301925 0.5367026593816527 0.10113636894399497 -0.022604612876369872 -0.4714479576440821 -0.17112160018677208 0.034216867541099316 -0.07833614734363825 -0.3948531698379214 -0.030089005482919436 0.2782753589690166 -0.0940556895040897 0.314452376004494 0.2490940398112187 -0.33420625564160883 0.2677067618727832 -0.3070934203356284 0.017077983950638816 -0.24646980568203633 0.20013412704452926 0.02565737311470954 0.01867396510815231 -0.12309794557322094 0.3359784278306563 -0.19958291051357344 -0.4356227618877147 0.10596743415171483 -0.04977369206523194 -0.15659354599835537 -0.05108354609321428 0.12064041007454762 -0.35946192303050717 -0.02779556060215634 -0.31718419187718133 0.074621908702697 0.25997842506111085 0.08385177969870398 0.07732961910121615 -0.12079683621413885 0.22852830832608517 -0.2946296063112273 -0.0072703483222041135 -0.0008790428998314743 -0.1117122363882966 0.11069408890964368 -0.2502329702024048 -0.06136377520385538 0.01690216635976559 0.18749100010645597 -0.08952745879490197 -0.04865941908952547 0.12577573485445168 0.03308210125579549 0.6444910678543743 -0.2690863387759117 -0.6761524828647815 0.2161473395072133 -0.3302347992092038 -0.24147251204173256 -0.02534034889343738 0.4568021255199158 0.4132841662365848 -0.10819646526498759 -0.07348409595704153 -0.5481745768663262 0.41883959877613897 -0.026497288183829973
b16 0.6266903303978208
w17 0.012084742745420424 -0.441248135267453 0.13597200212638588 -0.31845826187497883 0.3997660881692265 0.1305662915016907 -0.057582432022050885 -0.31154983758650456 -0.2108476364446853 -0.15632893655889984 0.24973635434264413 0.02217275507259897 0.020328530426422423 0.05904246883977985 0.250774384137871 -0.08990552935008951 0.13628460960580058 -0.2916191765549799 0.05509260170924963 -0.23522603074967266 0.13859582459923087 -0.15426716390113107 -0.05799861206950884 -0.0034018983948229738 0.006072669461767113 -0.17690199367007248 0.10132455628268841 0.09273642184408622 -0.1366746850291729 0.20835721726668324 0.07128138278830844 -0.14389409982781523 0.131102250307038 -0.18395384832386127 -0.20166727619244415 0.026174480875062574 -0.07996487227126119 0.09364207057037592 -0.11315822788016638 0.1444081819532116 0.07417943110088744 0.09899171908010461 0.026233158990456962 -0.04995080660660389 -0.03898333533506704 -0.07875977171464214 0.19255687617935338 -0.060062013110437 0.003684939568428339 0.022391483362754365 0.22358099793702763 -0.11730689603950274 0.07206303505774628 -0.11581419424544348 -0.6480973142726306 -0.16427865187494559 0.07379659905338412 0.4853175446094785 0.07836537519766576 -0.0888723241215392 0.5236951677595741 -0.4080670658472867 0.286131648487902 -0.2808368499418539 -0.052926889204033926 -0.08964890172321507 0.37161221910698944 0.465217951098891 -0.3863188544008303 0.005399527831768144
b17 1.7982477177385594
w18 1.7716700512010783 0.02856104887846072 0.0713317045529487 -0.09146951792363577 -0.0035742463416467136 -0.015609825961848756 -0.19372472396586046 0.013585092093990678 -0.07909836364450198 -0.044200500314033116 0.14751548726016372 0.020834368087096655 -0.06732937887771814 -0.0189864690418957 -0.027076410738489615 0.011299567075815002 0.012464186530136865 -0.05365881486583052 -0.023858734941230662 0.07769929426067271 0.05492102863572455 0.09760431672370472 0.003945075429305919 -0.012592253046258342 -0.014961933344645701 -0.0047975891356257985 0.02256905175671681 -0.05639058964117135 -0.0007638739610522115 -0.04349520164899999 0.035400333274894065 0.0013799519755552693 -0.027950888029428668 0.008597450701293563 -0.004933778248004053 0.0058928670322070595 -0.03877410941461374 -0.07431346346200711 -0.022645217278111397 -0.028013060620804595 -0.007768207267518267 -0.04544581734846423 0.002581222551517224 0.02044075616880912 -0.007900341843059402 -0.0027929711664936934 0.02219350885100631 0.016468363608623887 -0.017214637666933746 0.0122502892016089 0.03602648147814336 0.06055816523363191 -0.032985679521631596 -0.0538722936408334 -0.06511240616998147 0.14754900953712796 0.23181175941242307 -0.037578780352986604 -0.02468864255985417 0.2204518598582272 0.15242558860553726 -0.09015660578944229 -0.09321215148129938 -0.08829729320121704 -0.22547220720495564 -0.08298060411915635 -0.23485177837845567 -0.044435620989910746 0.4221866358190665 -0.1654472784155678
b18 -1.5299354919568695
w19 -1.7483835830049497 -1.639428172325253 -0.05177140145749858 0.13159045896495675 -0.07579838664580603 -0.3229516398132464 -0.08246062132021162 -0.15534215738509433 -0.11963702506137625 0.15934831511170094 0.15621755212314586 0.11786230662342756 0.09620808277593265 -0.10545139734534946 0.0571376901965299 -0.001176960496098338 0.08875937691676265 0.0685366927395106 0.04365254720075735 0.07826760519155417 -0.038584196090311496 -0.008951320042042875 -0.07402082233256929 0.06752855183220183 0.012304830851398423 -0.03578681159890506 -0.04739579014208658 0.07986483329719204 -0.04849058657701469 -0.060480913889166314 -0.026959130322737473 0.037903133085769675 0.07456622536583558 -0.040949468692282304 0.003596048185730812 -0.07489284598254284 0.05742785268521011 -0.038133011208556715 0.012929717063702098 0.006054957624807911 0.04034231643507031 -0.013155197357930236 0.008304531516707772 -0.008705812324786342 0.025808486644843268 -0.020206934175617003 -0.04523687940079588 -0.03479240025295573 -0.062074774603369784 -0.04991209758168717 0.02774872653780111 -0.03422023554185081 0.016726345625549043 0.018170210419575627 -0.0830825662381124 0.10373450009449221 -0.11868596959143525 -0.06656974747762848 0.2621573378112664 0.6547384927908155 -0.5803676652447368 -0.47514208114894374 0.19275452833675719 0.4121680696687697 -0.08390757143481359 0.04605155071621412 0.06729302443291721 -0.3363205992742958 -0.22447211734897754 -0.43406717996646227
b19 2.7125732419607704
w20 -0.599345787135466 0.008154538882515213 -0.29006975838723964 -0.12049745424380764 0.41966251983872727 0.32526768124125666 -0.2379394885687537 -0.501347792587455 -0.023371602919591526 0.4517141862385712 -0.1526146186857257 -0.1666978304603475 -0.04608948342601443 0.20598768784455065 0.19650746312200992 -0.01160156288644909 0.023523483083285602 0.09742717713450164 0.16353055071687284 -0.11120746038994705 0.30532398150117396 0.04318702159800096 0.0847756764716128 -0.42043324810492266 -0.21183405756457513 -0.12483614246398902 -0.057959415121185756 0.3113028598678209 -0.0704415692517219 0.11900197854310636 0.3040730180693438 -0.17000973348751125 0.06085454740927325 0.10108374416410726 -0.4900439546461429 0.08119277890566658 -0.008312161932312585 0.03979624563985644 -0.0924061873551824 0.10645084088632861 -0.3640651053344392 0.1293106985716336 0.027415558358563713 -0.21411872273600224 0.06444848943771249 0.12004392779133913 0.36889639268998053 -0.24482648781809868 0.14338189016351532 0.03211427428801834 0.17784101395731092 -0.18015141284511985 -0.3181515861340822 0.004853836270344306 -0.9652044088453511 -0.02463316327140452 0.5603083769631392 -0.3573884712535808 -0.1118862216221593 -1.151842032771025 0.38744742904695023 0.2383018886582873 0.12148468387124242 0.2893815159947014 0.18576109687638587 0.3741356455065659 -0.06281190390696281 -0.4854212655329296 0.09881262221839594 0.029154053171153504
b20 0.2408577710939857
w21 -0.3051013314028014 0.2262358377453904 -0.10746283074925554 -0.21259070714193992 0.35986649044861896 0.318031291449256 -0.4374917654816325 0.3385918900325683 0.26103270906190357 0.11623410806885587 -0.482696219162962 0.04345509908928145 -0.4055633471522359 -0.06508844661467204 0.03009606530158799 0.08338888824418363 -0.013426044168099463 -0.3345840092766863 0.5215213803259267 0.30021149739346054 -0.3525009655877709 -0.10407223255658461 -0.2886557184504361 0.2593583487601778 -0.2434598609090396 -0.09710396906352362 0.15222436828234304 0.3134448937886811 -0.010105035891085008 0.29107941780544816 0.02848923683262515 -0.1576035174407924 -0.3007828528392073 -0.0672782251987653 0.2447993607032891 0.14706382138140014 -0.36603546064627307 -0.0182956318676592 0.1619915942221721 -0.3194111688768965 -0.22045722326247327 -0.11778407129227478 -0.0034246575848098527 -0.2703072453946369 0.07733608788022028 -0.2629131597305321 0.007025138903435604 -0.44509354139599083 -0.06486283265700847 0.14990521813231153 -0.37127581311585856 -0.6605895811629651 0.6702684344415393 0.20004811157980165 -0.799116684601669 -0.21183339075462718 -0.11621529356053543 -0.2015105583299287 -0.8190236575218736 -1.2701007375662876 0.6589200824333762 -0.3458225663687871 0.14652769549630312 0.07160399759809971 -0.21669574962460336 0.0867581201263058 -0.36863307468367085 0.0963847210633855 -0.1161638852392975 0.05450171486163931
b21 0.32684560503580373
w22 -0.8403666770849033 1.00532280725737 -0.2112650634627941 0.6032547752839184 0.6245007242114353 0.27062954645165105 0.016915109318338065 -0.23666721298750817 -0.21305768502775793 0.08173050976957333 -0.21826554970226086 -0.20877379468411253 -0.0745412794018783 0.11809578861258627 0.05218133539950083 0.24464684207129198 -0.4236549559509162 -0.0625564541110625 -0.06648825173678716 0.3402184856800035 -0.12492829076892371 -0.20037980630570376 -0.211328240325193 0.2328333681214923 0.14526337418732568 -0.260356335024282 0.27510682670286285 -0.2794256023821939 0.2342963359598482 -0.10118990271680862 0.05646287921571605 -0.048230943984808816 0.08220892724268139 -0.04673946977158346 0.11934958476215701 -0.045594203604191474 0.24845379103461318 -0.1566042069474272 -0.20823917245035625 -0.6259522909997448 -0.08949925654099261 -0.19071039200778592 -0.02126533383928129 -0.15502981913152772 -0.06810769194855847 0.2962622057722483 0.10166831272680242 0.02303301602256872 0.23895912358515004 -0.1931690682397701 0.026546867039291846 -0.43191943076418265 0.06399202079108175 0.06667993049520114 0.44318511585797726 0.015540507530752921 -0.43456007551131876 -0.32065746949252216 -0.5798500826102786 -0.7707543509036876 -1.4806604368876577 -0.4560733400439304 0.20843402921224327 0.42718279901677847 -0.1189810836543166 0.17604249420558973 -0.2734078199429313 0.2349862699638587 -0.5158566403360635 0.47108979215274494
b22 -0.39489429408156473
w23 -0.16803011653987637 0.12614430110628602 0.29107265516800757 -0.1245202732880462 0.08537903020297838 0.016819044683916533 0.16053038315795606 -0.22865360806009977 -0.047140158424930724 -0.12320862214893227 -0.0763960906458755 -0.48608788731246366 -0.11130307084079735 -0.28869385000661785 0.49620781853227214 0.2052826135143519 0.22458043139378434 -0.18622546385205113 0.43584405196436743 -0.06128484108600939 0.6005758555233917 0.11044405964933485 0.03499452234328114 -0.6012614813261858 -0.27854493136898023 -0.08268885429887608 0.29047152779938273 -0.19974183131562406 -0.4246511324828658 -0.029952349287884067 -0.2123578300232075 -0.5009037812081407 -0.23155744506025452 0.03575601632428043 -0.5351929398015334 0.1355098935107307 0.222275625154162 0.006171368358616918 0.011386024765911114 0.01637874090753763 0.2702047459832931 -0.2773774172724961 -0.19308552129084264 -0.08635542537608278 0.0140457547330854 -0.04844156946380773 0.23612011264527905 0.11652547362782413 0.37490612626531056 -0.13080774044036175 0.2238406335070023 -0.18789261612556313 0.47156478883747277 -0.1503397343918212 0.10618097645387298 0.43299606621786646 0.5433273464234375 -0.20450768208286235 -0.38990068700945923 -0.19059396029276668 0.13754434957134629 0.1740571623038438 0.00011586523644204132 0.38373311588120046 0.22591290575223466 -0.368403842965054 0.45440625054335837 -0.28827234198109 0.2847516482257037 -0.06280669661325598
b23 0.1754108019080936
w24 -0.2800512391085705 -0.35140375225157 0.28790442835473307 0.250924924913218 0.39484804000999013 0.0715215140483299 -0.009532371700052625 -0.10170644937190675 0.1671209139460779 0.22277595765531172 -0.24340867520443557 -0.32410882603897995 0.20439384980302655 -0.16935976249496593 -0.10269669011518642 0.04569178722271875 -0.018633802814948325 0.13341010265872902 -0.23983033101620257 -0.17985939265154757 0.06666362602746413 0.03154286491166149 -0.21703264393823515 -0.15719407020183396 -0.091988197678999 0.07510842056702749 0.20551859900497038 0.17605831117289988 0.1448802055873196 0.2868583026188681 0.016259943875098475 -0.22949528273026032 0.0016984656664572547 -0.2817877062787565 -0.28756324385049375 0.4063840766053836 -0.3694208827388027 0.31460111950504516 0.04477513564664321 0.36456355555077896 -0.15966169228716962 -0.08075712306284714 0.04682418878944436 0.07991726125882935 -0.41216965700319746 0.049480588700750346 0.018923447109456776 0.10643207872183968 -0.0021596470375878415 0.1548621502178737 -0.08860536091682057 -0.23720550390203804 0.07002959282612684 0.1411322725741408 -0.6620904392155785 0.1150462966792591 0.2647899812746855 0.0386273270764355 -0.11190332963860262 0.8693562297964587 0.24094713851370816 0.29248835233014137 0.0797612064846109 -0.033495849100930675 -0.0872877509374242 -0.10985942662617217 -0.07014188140768125 -0.3392589864905939 0.01408468551253613 -0.29481101444641905
b24 0.9094762460169975
w25 -0.47486672969803995 0.1224822135804557 0.011447340204355361 -0.3421081189169427 -0.16001984894665314 -0.3140179775433905 0.027148192885052626 -0.26882357101493703 0.2338186893398831 0.29587943923639753 -0.043339474904742194 -0.11788561037677281 -0.02995182987384455 -0.11718072643513093 0.06853931483316802 0.14989392900789167 0.19283014655461408 -0.15478474016781094 0.2612578413677668 0.26098492282430813 -0.08554601043751561 -0.06871424107452859 -0.1030060492625281 -0.18586802718639292 -0.011837177377891282 0.025610173158536496 0.1355907594657247 -0.06626036117571284 -0.023225633343086402 0.011544707707912645 0.18365539477621978 -0.04733039017602959 0.08056300392322478 -0.12136208664288786 -0.323925392586675 0.05019207070419274 -0.2777857603938533 -0.01952717177756289 -0.018598844256001914 0.22875886028989292 -0.07200640415882957 0.25632248870319807 0.08910620375938283 -0.05526358422241921 -0.10063508597594098 0.10448910066599923 -0.0316573486695713 0.0328701642151353 0.1398183754176224 0.20112571208293883 0.08901263762253532 -0.07617039384522363 0.16713048189205046 -0.2807381206586902 -0.4069187772879751 -0.6593301080648678 1.1793090881583788 0.5365508089425507 0.29401848367178196 -0.14583256891169744 0.9333149582316727 -0.5010813612819184 -0.33536475575323677 -0.257630878026202 0.004032241310743584 0.228895461987443 0.3319158344698148 -0.2771192537410913 0.17417880905216498 -0.08560594670887516
b25 1.2515783013479422
w26 1.0168646356270845 0.39277172447513964 -0.019626325435340847 -0.026497162002402385 -0.24907559159771536 -0.010649485973551642 -0.14347125136083652 -0.021566892677422837 0.027797836387576498 -0.35545903344073393 -0.12058032977762351 0.04724501018044589 0.10686943586823203 0.22515418954276242 0.16775386349808147 0.007396641028736502 -0.08665520322310162 0.09006469830811567 -0.11862263991426733 0.057484418027900684 -0.13302411907908196 0.004859039274531082 -0.24478331907554907 -0.06153470557936747 -0.033090090415873914 -0.12981838848446414 -0.018578047208000416 -0.03204391615867076 0.08550376268662119 0.020233021501404477 0.017511902112543068 0.00687217291132793 0.1324508753633224 0.04244508661981863 0.015031892225086855 0.14253216122610168 -0.09661292031759491 0.18865198780803064 0.0029327074110282983 0.029757436939408303 -0.13983686821088784 -0.042363972083841774 -0.12157940224448559 -0.08905371588303844 -0.13269139497550686 0.03923194025261948 -0.02192024891818241 -0.11508341719407363 -0.05215228686244114 -0.023912201242731915 -0.22404043269488239 -0.008206043249025045 0.07247569400932995 -0.021538747851846105 0.4289526052668546 -0.6321670506720025 -0.12083063762351715 -0.22229816108636263 -0.5051243540207038 0.71212970006329 0.9029815520516097 -0.05300741824649494 0.35480532563347617 -0.33571632224554365 -0.4852369242025706 -0.12133854173172749 -0.07829370904955367 0.23983615338469882 -0.19615300691880583 0.05131370188087123
b26 -0.6321864834486083
w27 -0.32115224556521726 0.3688420790404863 -0.219847879460066 0.26138433137475114 0.07472488934592043 0.48300194638952726 0.2698557492046962 -0.11822761060269021 0.39583897950701213 0.4282545812131984 -0.08438391764152096 0.027802651501324452 -0.0031323236194038045 0.341768162476811 -0.039541001029445334 -0.06184412204134899 -0.12845152295006937 -0.07558699046667264 -0.0768555080064326 -0.34568431898832797 -0.1389900151796826 -0.18531402193091298 -0.050438585197326836 -0.0538734252494758 -0.06864051000787631 0.24144968487251675 -0.10112363324560313 0.12845357689594292 0.2619553880480627 -0.022307110210853128 0.09390983915447484 0.32233422486203694 0.22664336456095657 -0.07730695629129089 0.1674411772548428 -0.28180812417084167 0.37668285335201973 -0.07295683107462309 0.3627276180814828 -0.2918919958808246 -0.15283985444287104 0.16834171991420896 -0.05670808857379843 0.23654862617228256 0.009660481604765694 -0.03557593358425261 0.17273859199435185 -0.40874030761442226 -0.26372730122011845 -0.002774325654125361 -0.02319215487091703 -0.28118373757996307 -0.1324916489025345 -0.09218441290156507 -0.6322618463379539 -0.35645809710702864 0.1328529419581558 0.4230380729587489 -0.23604613149459605 -0.9579292062768311 -0.1731110679011772 0.08489661834846138 0.11840316798761429 0.3250791786261367 0.19965659442529357 -0.25251224156732094 -0.2511714011108705 0.06512120320832263 0.3251295048734402 -0.2693507976971976
b27 0.8808261072344074
w28 -1.045388358871851 -0.07793991327474645 -0.40937126287051206 -0.16753535255982943 0.16124786581742645 0.47945269609802776 -0.6252442750325846 -0.3676713441430698 0.1539592145075889 0.06574169609782894 -0.11883265416753143 0.07663446333691623 -0.047677104091928886 0.3664279906451043 -0.20639894620146396 -0.09338890856738366 0.3604158803954717 -0.06941411200700587 -0.22412761681948917 -0.04715426650950074 0.014721731910935941 -0.3645992648402231 0.31064718161722166 0.2021970442541126 0.185694553502699 -0.022718429129087756 0.38788291817246695 -0.03662285472018206 0.09767365949175642 0.15781985043272978 -0.22823454332381837 -0.1463538731249584 0.16328536127982896 -0.022060848398220992 0.06415333946870692 0.4150247975478934 -0.07132013448615604 0.3911548533482086 -0.22873447535770056 -0.17735591801140171 0.15811947020098485 -0.08778302166308294 -0.05180968619050517 -0.05204949318569428 0.03455466538654273 0.028492544627607266 -0.06645251532207445 0.16708005007974977 -0.16290306140974609 -0.48059594954246565 -0.36336036573956637 0.01305147207113445 -0.021017652427655572 -0.3413849060998118 0.011753176099838582 0.002008359871239581 0.2117028475586757 0.4327029890662937 0.30446203431960284 -1.3098790497734525 0.148523705555317 0.17481222868214327 -0.16735623727303747 0.14649372810324024 0.33887428071001835 0.18134534853857118 -0.36881564472743705 -0.3753232716029959 0.3825579134877718 0.39414970895739254
b28 0.4047588218429939
w29 -0.5264381111373182 -0.22204762869156547 0.4509212093415491 0.25040998228570127 -0.23976195034395087 -0.04862643863082383 0.1733813877376961 0.14230632405425356 -0.13968544466759852 -0.13006720223536733 0.006624558048989458 0.36647301962902534 -0.2147034517473073 -0.3797006646933786 -0.29504931513440547 -0.06294110927395627 -0.06335139637294797 0.39726225018175265 -0.2959995557465392 -0.3006591752861252 0.3748813498220357 -0.2550723619122013 -0.16566331400657375 0.018207281792960994 -0.4686421372737601 0.0993952684014233 -0.3402505813819888 0.1087548450010376 0.07882214005490426 -0.13098626169217026 -0.04116813416285494 0.19001542501984475 0.10061591915978288 0.4305814779760946 -0.4023885330124596 0.05243965060950197 0.1221484984654873 0.12889897295643965 -0.4542082881553965 -0.03617368361876052 0.217635454186157 -0.09602351503609584 -0.2150493915186774 -0.09376788065426829 0.14607636451772363 0.09987551895841831 -0.07305799853691582 0.34727866779476707 0.3496989634577153 0.04192343658104309 0.07576674032854874 0.1154413421788473 -0.18336054034071989 0.28543233665706547 0.014491667446514344 -0.07657226738540701 0.00845139727601694 0.020485988279941223 -0.2851949531663868 0.461668115764157 0.08883467817195163 -0.3089542181622527 -0.2503610240492932 -0.3285099479234683 -0.16438228169165509 0.3507391988006759 -0.29272411787821373 -0.03389366521288258 -0.10739835916381253 0.040940903155070346
b29 0.06112936960816688
LAYER 2 sigmoid
w0 -0.09466317258020053 -0.4619762718329468 0.03002907205056012 0.28189684166477497 -0.5306232992412325 0.17298591158537885 0.034211044722535264 0.18954836076534948 -0.0633651728248398 0.32205025616861704 -0.14052725056567977 0.308234305958478 -0.09374497701531154 -0.9800394271323594 0.9773698721284146 0.2348629497327178 0.016054642439319033 0.37737647619057785 1.9713662453551715 -1.3675242041785647 -0.24007569106966253 0.04859568828540869 -0.31500389046741034 0.07423512905752297 -0.05332835427590626 0.10631233381736224 0.33324863919849307 0.07732600178990287 0.2278240676059054 0.17863441558881563
b0 0.47650693200132094
w1 0.6737357466370317 -0.7281305338391022 -0.10999798061186013 0.11759741549538785 -0.3128144685491327 0.10171066167046316 -0.2838569520857824 0.795569650027747 0.31344401287624174 0.01787802898154269 0.724597810433269 -0.3695820251411052 -0.20166870947273216 0.40470492326485047 -0.10877689193527389 0.11587824139334899 0.2817930902439433 -0.2793953050005311 0.04178044284063279 0.3831943108416799 0.6938986803522448 -0.5742595507912199 0.5220695945642495 -0.03945480307675432 0.5084592177782666 0.014561344216136094 0.3350808259015687 0.14922932390332738 0.4810654915904144 -0.4904386534490912
b1 -0.25569876484222365
w2 0.06114547545780511 -0.520938181118441 -0.10007833012070191 0.5944190802461214 -0.0834236367315661 0.3141656991567532 -0.341155887453837 -0.1919389735819892 -0.10127392779699014 0.08457779762299014 0.16935840944191405 0.20106619700605277 0.24228468142549878 0.2718198289434434 -0.4691284429285022 0.24751495356237146 -0.24212127970764608 0.7444118254904265 -0.5521366988460822 2.2082371632070785 -0.21562830942189737 0.20743091814790213 -0.35536147690002695 -0.3595783157656982 0.5050050237539193 0.12846599544615667 0.08751483509252024 -0.21217736814814392 0.24693044002591352 0.18243518803328462
b2 -0.08498711193097075
w3 0.3651888940476892 -0.17031069403667512 0.03263202731000985 -0.21352292887940627 0.4179280704895298 0.042616595718755805 -0.1768507895867249 0.2814020418228385 -0.2184261016896962 -0.09209785261153232 0.13576610035150702 0.43109798371857594 0.28043335337574543 -0.7956546367507668 0.3659198282909147 -0.25627049207939273 -0.0676359476106226 -0.1965121212778446 1.4421248941491713 -1.0866677834669005 0.16599058034801017 0.1991427458204848 -0.38354033684442773 -0.17161333934109865 -0.12489239856047825 -0.09417752886253444 0.4354505814796599 -0.2474239249352317 -0.028380614126350772 -0.2666609578589521
b3 0.4209105590300359
w4 -0.004543028949809249 0.04126167289154339 -0.1817700647811672 -0.3514165506268515 -0.06302207549886572 -0.12553311949454415 -0.1378850332969102 -0.1960622484571119 -0.5202981956059509 -0.23907903292424515 -0.14945253335245 -0.1049921074148872 0.06069948092424341 1.532757965786325 0.1295886088807395 0.2034040052801321 0.11600148160025552 -0.001227045102491971 -0.2880763331638409 3.57302165744725 0.13746168173325948 0.04867398492172759 -0.32752334190574794 -0.13131200078991936 0.1357214614097034 0.5150760178240772 0.18743459424584274 0.1275401869525402 -0.14816374207228958 -0.37472326268273176
b4 -0.18638658752661208
w5 -0.14008695855137412 -0.7357470857003492 -0.18766424039320226 0.07250363689151221 -0.07316520914332462 -0.21532645433853181 0.3113598125388492 0.018406425440328833 -0.07806346222335002 0.011676923668612454 0.14750477185262442 -0.10961701307592647 -0.12242136517317927 -0.738513227401669 0.8107435680714632 0.464901319026413 0.18988933191598073 0.03459375560305945 1.7543483598506837 -1.8448039480594884 0.3869603963396819 -0.11299604680042889 -0.313420179395527 0.08061208165839809 0.06388293798167949 -0.005759251022982066 0.22119909619571204 -0.02053501345172922 -0.14865574331593084 0.16095683591655394
b5 0.7499918016333758
w6 0.059021489712991586 -0.0476658440618785 -0.37587105612232835 -0.13448308396322728 0.0924108961202329 0.1769448569574375 0.32754932332070896 -0.22015033012385468 -0.36098326892949634 0.5214766547229315 0.11312045135475797 0.22237835449549273 -0.37775074359313715 0.4980163424295342 -0.22241579272117368 0.22797635522349727 0.48502948087790454 -0.18400652411660987 -0.8163081404984306 1.1517321250816026 0.11548495612413855 0.31606264638415577 0.23116432545557533 0.35818100109393647 -0.06300012336987208 0.4839135082549963 0.1591618096241319 0.23011515221825585 -0.12374635382038024 -0.619482234596488
b6 -0.23534018398478812
w7 -0.4794400425207193 0.410420795966513 0.34131179383142835 -0.6343733023137175 0.1614986141318744 0.23256004210881923 -0.2589534582614744 -0.45397864908111035 0.44015853187466836 -1.4997284136178628 0.07097049415618868 -0.4473907964719535 -0.13956206789026696 0.18375244479635525 -0.5788937240609109 -0.32175214018315557 -0.542234470599376 -0.459622535028712 -1.5728074925079645 0.3528841446597554 0.046936470613388154 -0.5176495968185088 0.7867541472213547 -0.03600135775763773 0.22261542058364908 0.21973041979182917 -0.3013875431334852 -0.4466045490642816 0.418842459994141 -0.02078511730565011
b7 -0.4169428619086816
w8 -0.11679402367059429 -0.5263606650085115 0.03208526847268285 -0.0822240069788044 -0.10675172133430016 0.19118930231415177 0.25629018897341765 -0.020587607101273945 -0.2811497773336091 -0.15063160322081975 0.1321648845042771 0.19030008538966087 -0.18370982206076555 -0.7175620743297291 0.7252449528652635 0.6120415246474313 -0.2921666905650332 -0.014837764821576198 2.2026788206391377 -1.5076401366256724 0.009787077418532528 -0.10370809813062104 -0.3306028066765753 0.18069282840695275 0.029051255995257468 0.12393045192904045 0.5526421881243485 -0.37243784626555154 -0.1552094642192933 -0.2368927633874563
b8 0.5925476270920962
w9 -0.11685874342881752 -0.16230756416778006 0.3243484311179444 -0.14702572184470308 0.1738394954372008 -0.1690121662905988 -0.05955816119838745 0.019826557569201316 -0.27243962276854417 0.4148677336659736 -0.2539404672068474 0.13131721738638708 -0.30541863786718454 0.5475964157139868 -0.05254102713293443 0.014695143527991873 0.17881921161967088 -0.32671073146270513 -0.7813636834769715 1.4180881335684332 0.3042296346374675 0.2532030526353472 -0.29037574519108283 -0.06977428547929583 -0.002389357256950099 0.5716808845359332 0.3210033771913584 -0.1909928827334702 0.03751186070342596 0.21557087729917848
b9 0.3135053917375362
w10 0.04634149753897213 -0.4576838859269867 -0.051885666216602136 0.18466948354271434 0.2100288324497205 -0.38446369475408243 -0.3247862615396261 0.10887445222145974 -0.1691336181099596 0.25717151474103395 -0.2971041160956377 -0.09780418760934628 -0.015499841928400995 -0.5145979003713371 0.8432262149320575 -0.030777230885629888 -0.1844006710481447 0.2664256120427193 1.286928343897833 -1.667791505187538 -0.05006664135248067 -0.010610991181243538 0.2759268336258591 0.0743662260321707 -0.021468533664230186 -0.003819742261240873 0.36546845591694177 0.027160972581951683 0.2333480023200901 -0.16003556519862716
b10 0.8058942605080859
w11 0.005464520696076941 0.33506745500689483 -0.23943855218565352 0.09195205519176533 0.05434393710271433 0.5059677417214599 0.025709056769358276 -0.20207515137842771 -0.07537375664828305 0.44117943903299833 -0.31452138098114973 0.3325483921264026 0.06658235717902526 -0.9133943861640442 -0.2944624523073972 -0.32103408224570135 -0.12441651133889123 0.05566887036757599 1.1016785400794975 -2.1900155193241444 -0.09901340140628763 -0.08640850824182666 -0.09127143018673683 -0.09400138625314196 0.001052415578946301 0.3674147289401252 -0.0011153168148351142 0.31387679885709635 -0.28679956036104015 -0.05512469907914917
b11 0.798210732342509
w12 -0.5162743110928222 -0.3653578595775609 0.11544327842723326 -0.1014839989885902 -0.15304414065023914 -0.31554932888077897 0.12845733881254714 -0.09619173867588865 -0.43082229038372644 -0.5064403650029349 0.039941856859748485 0.06237294062799702 0.16545525955763588 0.9328043823027099 -0.07965081432484546 -0.12238861765408579 -0.3827327765187751 0.7989335480944055 -0.45490045008902585 2.0743115860685384 0.036585837345094074 0.23643774537107995 -0.1916447700458872 -0.25336179628509364 -0.24746657427394486 0.11399000792320992 0.1925260527313286 0.7639466663889559 0.41281029816932086 0.4694960775005637
b12 0.45915812167628545
w13 0.414402168146866 0.09237323337473999 0.17900294694490537 -0.20781175450766126 0.005593111611670234 0.22857785527350177 0.05435491706803076 -0.20582737093042 0.13893564131031316 0.07771511403782634 -0.28860709933536416 0.13570057760180276 0.03592575864862965 0.7834858124590669 0.36782470530645933 -0.03213473661807835 0.07487125992511222 0.4995385198579843 -0.5593225958904033 1.4583096340331159 0.13250562883254555 -0.18087801103100604 -0.009528127435805769 0.5102624405300692 0.11214048946645692 0.2572033762090178 -0.24072900209140236 0.1406921004037364 -0.18795386993303675 0.12405486009812572
b13 -0.04840936782240031
w14 0.09552062168609175 -0.2640056637901521 -0.18420925047196632 -0.11433411978488188 0.23776062437025972 -0.2931115716649164 -0.05823089449526914 0.022123081439433964 -0.20846789414127903 0.1480163206978628 -0.12455057408196171 0.426819439290374 -0.023279146299837072 0.4695454041034649 -0.10732643101582408 0.5306489255461032 -0.13996390513284226 -0.07406592729289911 -0.3340504492514962 1.502912229777226 0.6796562617798264 -0.05124822962788181 -0.28687319012978335 0.16275940657981267 0.00845536111890017 0.27461258152921264 0.5392751587960897 -0.1030185192022905 0.6021393186420149 -0.15092730797280268
b14 -0.03658140487500505
w15 -0.08180666551793342 0.6152993349058888 -0.12959245980151038 -0.11875731864700524 0.06051637411551307 0.13648570540108063 -0.21099236573954303 -0.399194783089839 -0.30264757226815237 0.019240939694475878 -0.3765927843247604 0.06063383280242774 -0.0030343460006705906 0.8687211522698793 -0.6155241928922064 0.37999138529187143 -0.27730283540764583 -0.10913852004548234 -1.6585332308187717 1.6313364974203681 0.020687580513232377 -0.1139911844178714 0.20511763120488824 -0.35332005920560045 -0.27529481750265955 0.16569845428374735 -0.10454043265212769 0.3522692905949279 -0.04051329094284227 0.23098022768242105
b15 -0.4270345909772975
w16 -0.24509182227016346 0.019498842003432715 0.07291712603675826 0.03268152340475371 -0.28487052203647284 0.05040582972219397 0.357331454168447 0.4042979713273187 0.24217746072893528 -0.05079412608183745 -0.3575085431494358 -0.32152843748978877 0.21756147852960825 0.16740245048148886 -0.2799960665142553 -0.3738635939188764 -0.16377331622252672 0.34432100067284743 -1.185389710097601 1.1590574830026132 0.2722167405007131 0.11853690559667672 0.05923720684769211 0.08772450129999243 -0.3763462797351201 0.253838516676554 -0.18434528121096905 0.027864187089031676 0.35957817944567966 -0.24343184549848715
b16 -0.7513278925773667
w17 0.029717861267898597 0.4879225375241929 -0.3107158842569435 0.4143605868877415 0.25926473508398723 0.2855171415599908 0.05577698953901798 0.16288788170405613 0.3604403177402611 -0.09302993163849908 -0.1457613006793503 0.19495059375984813 -0.3604020729805327 0.18307200156957157 0.03854129985661966 0.2577314700636765 -0.1702867427740682 0.3793724574201433 -1.2981674715256704 1.1429123208010943 -0.3069984597936434 -0.1873566449047499 0.008891429934202387 0.18926993115160445 0.16142454918342686 -0.009809993603687991 -0.042545995712022264 -0.07015470959036438 -0.4289479701537722 -0.057429660122166284
b17 0.4235722294206922
w18 -0.06305964127689193 -0.2970302881642514 -0.013165416093694923 -0.02272164675976603 0.1526876137132727 0.20125979924416332 0.036891473822049985 -0.2858823806192234 0.43495583975391844 -0.08751019311003197 -0.09236531272102756 0.3243560077847889 0.007968442833320892 -0.60627641032248 -0.196009318558592 -0.07824742591663485 -0.09675156020175736 0.11905266874052868 1.4942513113979417 -0.8897926752424623 -0.16589307660666713 -0.018461154768511043 -0.15184764587650815 0.047096322854085944 0.18674932269251832 -0.5154391223577974 0.16228535621080464 0.4457367743413172 -0.19945167345148135 0.3371218646663398
b18 0.2141308018215093
w19 -0.17140272348164673 0.18511547875325798 -0.29697390046713984 -0.013558931886165243 0.3468716103082051 -0.24524873990474524 0.6295990915195943 -0.1881875062993535 0.07517318375346084 0.23109223870623463 -0.16802062136971196 0.4358416284961897 -0.23853340583014343 0.020678942970444186 0.14359855458565765 0.19176073191578394 0.2983173543758332 0.17183982718978447 -0.7053851245286448 1.0129195014816668 0.16520389111905526 -0.12305406115189398 0.02896243733851374 0.1295850991874015 0.03589670040027666 -0.2446360080626554 0.08239156664653907 0.4077634280098052 0.3456733564784272 0.1274558680674285
b19 -0.01134999910902054
w20 0.4129065120202951 -0.2689310226171806 0.12750165028717803 0.049251569080988565 -0.3554167845920909 0.17832276857051377 0.28821185771343266 0.2758556088934537 0.0626018328932434 -0.08197297111082699 0.08602365422727802 -0.17762997836790104 -0.11097436425716799 -1.0417555988704659 0.054897392877617295 0.41707303913240007 0.5040861490954852 -0.2646971829028031 0.7694108774176435 -1.6315295215482386 0.18168903959796784 0.21471707927442193 -0.2565301935449507 -0.30333922088815346 -0.1699935188145894 0.26105765360089334 -0.1874281693927006 0.16222048959266305 0.18879719701831912 0.3730957748186985
b20 0.18589264590807986
w21 0.32256326442028055 0.025656689547113733 -0.06234266949795056 0.046196528955024796 0.06242810833040286 -0.09597697556978954 0.2532020928112304 -0.06808651735932128 0.149798438426878 0.32838886539675016 -0.04468256559715241 -0.28919490455133073 -0.3161443462410728 -0.4614583263512855 0.19492459415104912 -0.17143308867384288 -0.2593953076412114 0.3693743431690025 0.9968281191667693 -2.0073375335842605 0.5286247542474592 -0.12425231032832249 0.3673857749995705 0.0900451112008932 -0.4409110629179508 -0.07104103897689543 0.27224880946461266 0.13138892745815303 0.04966653158174652 0.2945540024618988
b21 0.57204488983047
w22 -0.006399415985956679 0.33289451859733604 0.5005670241085497 0.2993169377925956 0.07519384947946761 0.18215071718237227 -0.4480711384603881 0.23699390767350945 0.5740497848173973 -0.19197036333097345 -0.11735923240625588 0.30291828134558996 -0.06254600407291687 -0.88130686373341 0.37198757683197536 -0.19772014427755044 -0.12990501195332146 0.030154026795563588 1.470950929484862 -0.9806671540656309 -0.43528829451223633 -0.37541352224915175 -0.2834036923804795 -0.07487752400089989 0.2632786970055637 0.2487392141714185 0.07167263412900597 -0.15583260637261773 0.037156658610831714 -0.27178757021737515
b22 0.051757066552360946
w23 -0.266379163011499 0.24169518449168195 -0.23319584671598736 0.01932521726117893 0.030053949548147094 -0.22029086140123136 0.16750320980470937 -0.23739161259736938 -0.6343609163611115 0.12942291540872392 0.3691152552874561 -0.03155381974538953 0.008326565494022784 0.2496028791445001 -0.4127623859931717 -0.21377108576393508 -0.16359923028867096 0.11636346973568971 -0.7952205136295938 1.915149591692346 0.37256075543852396 -0.09852995758661766 -0.27694752357882313 0.6056823073513626 -0.0316245765864103 0.14719314378835469 0.20388200213338162 -0.2866011935776048 0.16195925489627458 -0.25081864486064476
b23 -0.35149857958711556
w24 0.1239285923179468 -0.1466315274149993 0.13678529518279076 0.3844522807343325 -0.1012199541304431 0.09658338195010532 0.13840840244549235 0.0856847363976477 0.46916215641055814 0.003987575990820039 0.40172430715963126 -0.15907467226383495 0.5354809373172741 0.5508363253503793 -0.027442167855629154 0.2613098215480932 -0.2263521563922912 0.49684001800289523 -0.2785054267110976 1.2023272179798088 0.4937858677625449 0.0955892094896248 0.2628714684237972 -0.11774915552777689 0.3068294630160227 -0.36607106107840875 0.5074898484484248 -0.3293777954219064 -0.40651933772509596 0.1793995876062515
b24 -0.13555647727271553
w25 -0.04755963796160574 0.056343201154430284 0.1175444231431833 -0.3477509652561397 0.14372855055601802 -0.38759940092799555 0.022967501015096873 0.35111173292036113 0.1574255887634326 0.20209651691107627 0.15174962123930327 0.006001341073419039 0.41679562664601444 0.38776151753319915 0.46843349498517134 0.659213112237546 0.10064883091741572 0.7754845274445238 -0.6278213614445952 1.574852363891707 -0.3682123598686149 0.28833842562676915 -0.15293246960628396 -0.23758976068754953 -0.4000698548877596 -0.4120422705232264 -0.38396128191897516 0.04743181521006152 0.283201606200644 -0.14927779632076604
b25 0.3377963679710098
w26 0.07034903533316278 -0.14991871895118095 0.2615113335010174 -0.1139022048220388 0.5656517266994358 0.24210207724399532 -0.2693044299679712 0.28746691648825073 0.38722954524784686 0.8450262853528262 0.32774817333268935 0.7805978667245334 -0.14796482633176183 -0.344870014532818 -0.22337289038502814 0.1773657426271816 0.3656223895257014 -0.04730440124451849 -0.408208271348313 0.7934424683830879 -0.23546770728471614 0.6342228358011224 0.31902346411648075 0.7022015556013869 -0.4010155875903724 0.3202896768016257 0.1896353288696858 0.29949446616818426 -0.4118982020013033 0.15146857520580229
b26 0.1842106269571032
w27 0.04041766345955495 -0.3632306265962459 -0.32624357726661507 0.1798412177302643 0.24787940486914609 -0.35918282702096077 0.08743441864018806 0.1415845677897594 0.11697007851338956 0.0020326253604450164 0.17399405157799305 -0.07197520547432208 0.09307763285057667 -0.7616682758310279 0.3545624540073589 0.40448209266505214 0.10743804160826417 -0.3603737219659171 1.2192024713324248 -1.118155715739492 -0.03377855258775917 -0.2521774884342868 0.11361598269665209 -0.1593146825850505 -0.1657850391255029 0.21215570682898818 0.26868861649128645 0.0592959383608969 0.041759318762508976 0.02955140832852156
b27 0.3512090662171537
w28 0.19049874578657175 -0.05711885121026917 -0.12571928068657026 0.1494785284587269 0.2645703203227359 0.07129545190870405 0.2766188356600275 -0.057802309506874296 0.17202677967225397 0.1626298320313435 -0.01505054314052713 -0.15725330334926765 -0.06394351239036271 -1.5321028439401814 0.7309427538507397 0.277326163265178 0.027525539282197215 -0.28077215091039703 0.7968665051265177 -3.0427452542975146 0.2197356888970438 0.37609879793482587 -0.030051166133347698 0.4183988926655147 0.2923977435591324 0.006183339662363751 0.1619427498535765 0.04534500840096388 0.08602388385247675 -0.4400582740355355
b28 0.11910406453022976
w29 0.21588699386241322 0.16479995225629693 -0.09211902953472885 -0.08880593211045651 0.07642203739366547 -0.33767159982920697 -0.07622879530432385 -0.3758899851067766 -0.3263946648688331 0.10149689121420737 0.0636664881080411 -0.497245642905451 -0.09354253483901825 -1.164454243757858 -0.1513716509699893 -0.37363961536270995 -0.32584425511835524 0.03891586367520975 0.4298294923802719 -1.4186708553349383 0.29133396077678847 0.09339170060275359 -0.014918625144014423 0.34424394735628533 -0.04971479348087752 -0.3551373992347496 -0.2531428190516654 -0.3122811870283424 -0.013945065242368455 -0.11411213586407173
b29 -0.1454400530538646
LAYER 3 linear
w0 0.9005772006439384 -0.08358337769838026 -0.16532219443588028 0.6823484960721299 -0.2613983751718266 0.6118578415800664 -0.06534280435858596 -0.15245048411320544 0.6504299338083249 -0.3159366463620052 0.7025663796478107 0.4807274249163473 -0.16708105490061798 -0.2918930242435952 -0.22785892734243826 -0.43839477592472487 -0.31601523531855424 -0.48824717040388577 0.4672987726881249 -0.1673102967342167 0.18204356781971032 0.23789947600296701 0.17638050030304947 -0.20590614444736 -0.24915506497053388 -0.21553457301696824 -0.15748165693038846 0.2729985801164513 0.43560001100406104 0.4414287706237457
b0 0.48016629024343355



==> anc/Scripts/ClausiusClapeyron/create_liquid.in <==
# create a liquid configuration of NaCl atoms with either an NNP or Fumi-Tosi

units metal
atom_style charge
boundary p p p

# cation lattice
lattice fcc 5.627
region box block 0 ${size} 0 ${size} 0 ${size}
create_box 2 box
create_atoms 1 box

# anion lattice
lattice fcc 5.627 origin 0.5 0.0 0.0
create_atoms 2 box

group Na type 1
group Cl type 2

mass 1 22.989800
mass 2 35.452700

set group Na charge +1
set group Cl charge -1

# ==== Fumi-Tosi ====
#pair_style born/coul/dsf 0.25 9.0
#pair_coeff 1 1 0.263705848 0.317 2.340 1.048583006 -0.49932529
#pair_coeff 1 2 0.210964679 0.317 2.755 6.99055303  -8.675775756
#pair_coeff 2 2 0.158223509 0.317 3.170 72.40215779 -145.4284714

# ==== NNP ====
pair_style nn
pair_coeff * * ${pot} Na Cl

timestep 0.001
velocity all create 2500. ${seed}
thermo 100
thermo_style custom step pe vol press temp etotal enthalpy
thermo_modify norm no

# NVT melt, get to target T
fix 0 all nvt temp 2500. ${T} $(40.0*dt)
run 10000
unfix 0

# equilibrate 
reset_timestep 0
log create_liquid.log
fix 0 all npt temp ${T} ${T} $(40.0*dt) iso ${P} ${P} $(100.0*dt)
run 20000

write_data create_liquid.data nocoeff


==> anc/Scripts/ClausiusClapeyron/create_solid.in <==
# create a solid configuration of NaCl atoms with either an NNP or Fumi-Tosi

units metal
atom_style charge
boundary p p p

# cation lattice
lattice fcc 5.627
region box block 0 ${size} 0 ${size} 0 ${size}
create_box 2 box
create_atoms 1 box

# anion lattice
lattice fcc 5.627 origin 0.5 0.0 0.0
create_atoms 2 box

group Na type 1
group Cl type 2

mass 1 22.989800
mass 2 35.452700

set group Na charge +1
set group Cl charge -1


# ==== Fumi-Tosi ====
#pair_style born/coul/dsf 0.25 9.0
#pair_coeff 1 1 0.263705848 0.317 2.340 1.048583006 -0.49932529
#pair_coeff 1 2 0.210964679 0.317 2.755 6.99055303  -8.675775756
#pair_coeff 2 2 0.158223509 0.317 3.170 72.40215779 -145.4284714

# ==== NNP ====
pair_style nn
pair_coeff * * ${pot} Na Cl

timestep 0.001
velocity all create ${T}. ${seed}
thermo 100
thermo_style custom step pe vol press temp etotal enthalpy
thermo_modify norm no

log create_solid.log
fix 0 all npt temp ${T} ${T} $(100.0*dt) iso ${P} ${P} $(1000.0*dt)
run 10000

write_data create_solid.data nocoeff


==> anc/Scripts/ClausiusClapeyron/liquid_compress.in <==
# liquid configuration compression for Clausius-Clapeyron cycle


log liquid_compress.log
units metal
atom_style charge
boundary p p p
read_data create_liquid.data

group Na type 1
group Cl type 2

mass 1 22.989800
mass 2 35.452700

set group Na charge +1
set group Cl charge -1

# ==== Fumi-Tosi ====
#pair_style born/coul/dsf 0.25 9.0
#pair_coeff 1 1 0.263705848 0.317 2.340 1.048583006 -0.49932529
#pair_coeff 1 2 0.210964679 0.317 2.755 6.99055303  -8.675775756
#pair_coeff 2 2 0.158223509 0.317 3.170 72.40215779 -145.4284714

# ==== NNP ====
pair_style nn
pair_coeff * * ${pot} Na Cl

timestep 0.001
velocity all create ${T} ${seed}
thermo 100
thermo_style custom step pe vol press temp etotal enthalpy
thermo_modify norm no

fix 0 all npt temp ${T} ${T} $(100.0*dt) iso ${P1} ${P2} $(1000.0*dt)
run 50000

write_data liquid_compress.data nocoeff


==> anc/Scripts/ClausiusClapeyron/liquid_heatup.in <==
# heat up liquid configuration at constant P to get correction factor for Clausius Clapeyron integration


log liquid_heatup.log
units metal
atom_style charge
boundary p p p
read_data liquid_compress.data

group Na type 1
group Cl type 2

mass 1 22.989800
mass 2 35.452700
set group Na charge +1
set group Cl charge -1

# ==== Fumi-Tosi ====
#pair_style born/coul/dsf 0.25 9.0
#pair_coeff 1 1 0.263705848 0.317 2.340 1.048583006 -0.49932529
#pair_coeff 1 2 0.210964679 0.317 2.755 6.99055303  -8.675775756
#pair_coeff 2 2 0.158223509 0.317 3.170 72.40215779 -145.4284714

# ==== NNP ====
pair_style nn
pair_coeff * * ${pot} Na Cl

timestep 0.001
velocity all create ${T1} ${seed}
thermo 100
thermo_style custom step pe vol press temp etotal enthalpy
thermo_modify norm no

# ramp up temperature *slowly*
fix 0 all npt temp ${T1} ${T2} $(40.0*dt) iso ${P} ${P} $(200.0*dt)
run 100000
unfix 0

write_data liquid_heatup.data nocoeff


==> anc/Scripts/ClausiusClapeyron/masterScript.py <==
# script to numerically integrate Clausius-Clapeyron equation using MD
# start from a single known coexistence point, iteratively run simulations to converge upon coexistence points at higher temperatures and pressures
# for each point 
# - initially predict a straight line from the known point
# - run the thermodynamic cycle, calculate ∆G_sl
# - iteratively correct until predicted melting temperature converges

import numpy as np
import pandas as pd
import os
import glob
import argparse
import time

parser = argparse.ArgumentParser(description="predict coexisting phase points from known point")
parser.add_argument('-T0', action="store", dest="T0") # known coexistence temp 
parser.add_argument('-P0', action="store", dest="P0") # known coexistence pressure, should be in bars
parser.add_argument('-s', action="store", dest="size") # system size, in terms of number of unit cells along each axis
parser.add_argument('-t', action="store", dest="threshold") # temperature convergence threshold
parser.add_argument('-dP', action="store", dest="dP") # pressure step size, interval of phase boundary predictions
parser.add_argument('-c', action="store", dest="n_calc") # number of points to calculate along phase boundary  
parser.add_argument('-pot', action="store", dest="pot") # location of NNP file
args = parser.parse_args()


T0 = float(args.T0)
P0 = float(args.P0)
size = int(args.size)
dP = float(args.dP)
threshold = float(args.threshold)
n_calc = float(args.n_calc)
pot = args.pot
curr_path = os.getcwd()

def moving_average(x, w): return np.convolve(x, np.ones(w), 'valid')/w

point_counter = 1
with open('clausius-predictions.csv','w') as f:
    f.write("T (K),P (bar),n_iter\n") # include how many iterations it took to converge at each pressure
    

    print(f"Predicting melting temperature every {dP} bars")

    curr_T = int(args.T0) # kelvin
    curr_P = int(args.P0) # bars

    while point_counter <= n_calc:
        f.write(f"{curr_T},{curr_P},{point_counter}\n")
        print(f"Creating solid and liquid configurations at {curr_T} K, {curr_P} bars...")
        os.system(f"sbatch create_solid.job {pot} {curr_P} {curr_T} {size} {np.random.randint(1,1000)}")
        os.system(f"sbatch create_liquid.job {pot} {curr_P} {curr_T} {size} {np.random.randint(1,1000)}")
        
        while not (os.path.exists(curr_path+'/create_solid.data') and os.path.exists(curr_path+'/create_liquid.data')): 
            time.sleep(1)

        os.system("python parseLammpsLog.py -i create_solid.log -o csv")
        os.system("python parseLammpsLog.py -i create_liquid.log -o csv")

        print(f"Coexisting state point: ({curr_T} K, {curr_P} bars)")

        solid, liquid = pd.read_csv("create_solid.csv"), pd.read_csv("create_liquid.csv")
        delH = np.mean(solid['Enthalpy']) - np.mean(liquid['Enthalpy'])
        delV = np.mean(solid['Volume']) - np.mean(liquid['Volume'])
        print(f"ΔH_sl (eV) = {delH} eV")
        print(f"ΔV_sl (cA) = {delV} cubic angstroms") # needed for initial straight line prediction
        # convert relevant quantities to SI for slope
        delH = delH*1.602177e-19 # eV to joule
        delV = delV*1e-30 # cubic angstrom to m3

        slope = curr_T*delV/delH
        print(f"dT/dP = TΔH/ΔV = {slope} K/bar\n") 
        print("(T0, P0) and dT/dP => straight line approximation to phase boundary")
        delH = delH/1.602177e-19 # convert back to eV for later temperature correction
        delP = dP # from args
        pred_P = curr_P + delP # next P
        pred_T = curr_T + slope*delP*1e5 # intiial straight line prediction for next melting point
        print(f"Initial prediction for next coexisting state point: ({pred_T} K, {pred_P} bars)")



        # ======== compression simulations ========
        # these only need to be run once for each dP
        print(f"Compressing liquid and solid phases")
        print(f"{curr_P} bars --> {pred_P} bars, at {curr_T} K")

        os.system(f"sbatch liquid_compress.job {pot} {curr_P} {pred_P} {curr_T} {np.random.randint(1,1000)}")
        os.system(f"sbatch solid_compress.job {pot} {curr_P} {pred_P} {curr_T} {np.random.randint(1,1000)}")

        while not (os.path.exists(curr_path+'/solid_compress.data') and os.path.exists(curr_path+'/liquid_compress.data')): 
            time.sleep(1)

        os.system("python parseLammpsLog.py -i liquid_compress.log -o csv")
        os.system("python parseLammpsLog.py -i solid_compress.log -o csv")
        scdf, lcdf = pd.read_csv('solid_compress.csv'), pd.read_csv('liquid_compress.csv')
        print("NOTE: ∆G = ∫VdP is being approximated as V∆P here with Vbar over the course of the compression")
        delG_sc = (np.mean(scdf['Volume'])*1e-30*delP*1e5)/(1.602177e-19)
        delG_lc = (np.mean(lcdf['Volume'])*1e-30*delP*1e5)/(1.602177e-19)
        print(f"∆G solid compression = {delG_sc} eV")
        print(f"∆G liquid compression = {delG_lc} eV")
        delG_comp = delG_sc - delG_lc
        print(f" => ∆G_sl_comp = {delG_comp} eV\n")


        # ======== heating simulations ========
        # these need to be run till convergence
        delT = 1000 # initially set arbitrarily high 
        heat_counter = 0
        while np.abs(delT) > threshold:
            if heat_counter >= 10: continue # don't get stuck oscillating about some value
            if delT > 1000: break # diverging predictions

            print(f"Heating iteration: {heat_counter}")
            print(f"Heating liquid and solid phases")
            print(f"{curr_T} K --> {pred_T} K, at {pred_P} bars")
            os.system(f"sbatch liquid_heatup.job {pot} {pred_P} {curr_T} {pred_T} {np.random.randint(1,1000)}")
            os.system(f"sbatch solid_heatup.job {pot} {pred_P} {curr_T} {pred_T} {np.random.randint(1,1000)}")
            
            while not (os.path.exists(curr_path+'/solid_heatup.data') and os.path.exists(curr_path+'/liquid_heatup.data')): 
                time.sleep(1)

            os.system("python parseLammpsLog.py -i liquid_heatup.log -o csv")
            os.system("python parseLammpsLog.py -i solid_heatup.log -o csv")

            # -(H/T)dt integration
            shdf, lhdf = pd.read_csv('solid_heatup.csv'), pd.read_csv('liquid_heatup.csv') 
            h_sl = shdf['Enthalpy'] - lhdf['Enthalpy'] # delH between phases across the heating sims
            T_int = np.linspace(curr_T,pred_T,h_sl.shape[0])
            delG_heat = np.trapz(y=(-h_sl/T_int),x=T_int)
            print(f" => ∆G_sl_heat = -∫(Hs-Hl)dT/T = {delG_heat} eV\n")

            delG = delG_comp + delG_heat
            print("*** ∆G_SL: " + str(delG) + " eV ***\n\n")

            # make correction for temperature, same approximation based on latent heat as NNP cycle 
            delS = delH/pred_T
            delT = -delG/delS
            print(f"∆T = {delT} K")
            corrected_T = pred_T + 0.75*delT # with mixing fraction factor 
            print(f"Updated prediction for coexistence point: ({corrected_T} K, {pred_P} bars)\n")
            
            pred_T = corrected_T # now go back and calculate ∆G_sl at this point again
            heat_counter += 1

            # delete generated files to not mix up with next iteration
            os.system("rm *heatup.data *heatup.log *heatup.csv")

        print(f"Converged prediction for coexistence point: ({corrected_T} K, {pred_P} bars)\n")

        curr_P = pred_P
        curr_T = corrected_T
        point_counter += 1

        # delete generated files to not mix up with next iteration
        os.system("rm *csv *data *log")
        


==> anc/Scripts/ClausiusClapeyron/parseLammpsLog.py <==
import numpy as np
import pandas as pd
import argparse
import glob

parser = argparse.ArgumentParser(description="write lammps thermo output to a csv file")
parser.add_argument('-i', action="store", dest="input_file")
parser.add_argument('-o', action="store", dest="output_format")
args = parser.parse_args()

def is_num(s):
    try:
        float(s)
    except ValueError:
        return False
    else:
        return True

data = []
write_data = False
header_written = False
with open(args.input_file, 'r') as in_f:
	while True:
		line = in_f.readline()
		if 'ERROR' in line:
			break
		tokens = line.split()
		if len(tokens) > 0:
			if 'Total wall time:' in line:
				break
			if (tokens[0] == 'Step') and (header_written == False):
				write_data = True
				data.append(tokens)
				header_written = True
			if header_written == True:
				s = [is_num(s) for s in tokens]
				if (sum(s) == len(s)):
					data.append(tokens)

out_file = args.input_file[:-3] + args.output_format
df = pd.DataFrame(data[1:], columns=data[0])
if args.output_format == 'csv':
	df.to_csv(out_file)
elif args.output_format == 'dat':
	df.to_csv(out_file, sep=" ")


==> anc/Scripts/ClausiusClapeyron/solid_compress.in <==
# solid configuration compression for Clausius-Clapeyron cycle


log solid_compress.log
units metal
atom_style charge
boundary p p p
read_data create_solid.data

group Na type 1
group Cl type 2

mass 1 22.989800
mass 2 35.452700

set group Na charge +1
set group Cl charge -1

# ==== Fumi-Tosi ====
#pair_style born/coul/dsf 0.25 9.0
#pair_coeff 1 1 0.263705848 0.317 2.340 1.048583006 -0.49932529
#pair_coeff 1 2 0.210964679 0.317 2.755 6.99055303  -8.675775756
#pair_coeff 2 2 0.158223509 0.317 3.170 72.40215779 -145.4284714

# ==== NNP ====
pair_style nn
pair_coeff * * ${pot} Na Cl

timestep 0.001
velocity all create ${T} ${seed}
thermo 100
thermo_style custom step pe vol press temp etotal enthalpy
thermo_modify norm no

fix 0 all npt temp ${T} ${T} $(100.0*dt) iso ${P1} ${P2} $(1000.0*dt)
run 50000

write_data solid_compress.data nocoeff


==> anc/Scripts/ClausiusClapeyron/solid_heatup.in <==
# heat up solid configuration at constant P to get correction factor for Clausius Clapeyron integration


log solid_heatup.log
units metal
atom_style charge
boundary p p p
read_data solid_compress.data

group Na type 1
group Cl type 2

mass 1 22.989800
mass 2 35.452700
set group Na charge +1
set group Cl charge -1

# ==== Fumi-Tosi ====
#pair_style born/coul/dsf 0.25 9.0
#pair_coeff 1 1 0.263705848 0.317 2.340 1.048583006 -0.49932529
#pair_coeff 1 2 0.210964679 0.317 2.755 6.99055303  -8.675775756
#pair_coeff 2 2 0.158223509 0.317 3.170 72.40215779 -145.4284714

# ==== NNP ====
pair_style nn
pair_coeff * * ${pot} Na Cl

timestep 0.001
velocity all create ${T1} ${seed}
thermo 100
thermo_style custom step pe vol press temp etotal enthalpy
thermo_modify norm no

# ramp up temperature *slowly*
fix 0 all npt temp ${T1} ${T2} $(40.0*dt) iso ${P} ${P} $(200.0*dt)
run 100000
unfix 0

write_data solid_heatup.data nocoeff


==> anc/Scripts/EikePathway/addWellAtoms.py <==
# write a LAMMPS data file with liquid configuration atoms and tether atoms at lattice sites 

import numpy as np

def purge(tokens): return [t for t in tokens if len(t) >= 1] # purge empty strings from token lists

class Atom:
	def __init__(self,atom_id,atom_type,charge,x,y,z):
		self.atom_id = atom_id
		self.atom_type = atom_type
		self.charge = charge
		self.position = np.array([x,y,z])

# tether atom types: {NaSite: 3, ClSite: 4}

atoms = []
boundsLat = [[0,0],[0,0],[0,0]] # box dims, xlo xhi ylo yhi zlo zhiLat
boundsLiq = [[0,0],[0,0],[0,0]]

print("Reading in lattice sites...")
with open('rocksalt_lattice.data','r') as f: lines = f.readlines()
lines = [l.strip('\n') for l in lines]
atomstart = lines.index('Atoms # charge')
atomend = lines.index('Velocities') if 'Velocities' in lines else len(lines)

# read in lattice box bounds 
for line in lines[:atomstart]:
	tokens = purge(line.split(' '))
	if len(tokens) > 0:
		if tokens[-1] == 'xhi':	
			boundsLat[0][0] = float(tokens[0])
			boundsLat[0][1] = float(tokens[1])
		elif tokens[-1] == 'yhi':
			boundsLat[1][0] = float(tokens[0])
			boundsLat[1][1] = float(tokens[1])			
		elif tokens[-1] == 'zhi':
			boundsLat[2][0] = float(tokens[0])
			boundsLat[2][1] = float(tokens[1])
# read in lattice site atoms
for line in lines[atomstart:atomend]:
	tokens = purge(line.split(' '))
	if len(tokens) > 3:
		if int(tokens[1]) == 1:
			thisType = 3 # NaSite
		elif int(tokens[1]) == 2:
			thisType = 4 # ClSite
		atoms.append(Atom(atom_id=int(tokens[0]),
						  atom_type=thisType,
						  charge=float(tokens[2]),
						  x=float(tokens[3]),
						  y=float(tokens[4]), 
						  z=float(tokens[5]))) 

nSites = len(atoms)
print("Reading in scaled-down liquid configuration...")
with open('1.0.ft2short.data','r') as f: lines = f.readlines()
lines = [l.strip('\n') for l in lines]
atomstart = lines.index('Atoms # charge')
atomend = lines.index('Velocities') if 'Velocities' in lines else len(lines)

# read in box bounds 
for line in lines[:atomstart]:
	tokens = purge(line.split(' '))
	if len(tokens) > 0:
		if tokens[-1] == 'xhi':	
			boundsLiq[0][0] = float(tokens[0])
			boundsLiq[0][1] = float(tokens[1])
		elif tokens[-1] == 'yhi':
			boundsLiq[1][0] = float(tokens[0])
			boundsLiq[1][1] = float(tokens[1])			
		elif tokens[-1] == 'zhi':
			boundsLiq[2][0] = float(tokens[0])
			boundsLiq[2][1] = float(tokens[1])
# read in atoms, need to shift positions of liquid atoms to match lattice sites
for line in lines[atomstart:atomend]:
	tokens = purge(line.split(' '))
	if len(tokens) > 3:
		atoms.append(Atom(atom_id=int(tokens[0]) + nSites,
						  atom_type=int(tokens[1]),
						  charge=float(tokens[2]),
						  x=float(tokens[3]) - boundsLiq[0][0], 
						  y=float(tokens[4]) - boundsLiq[1][0],  
						  z=float(tokens[5]) - boundsLiq[2][0])) # shift positions by difference between boundsLat and boundsLiq origins

with open("sq-wells.data",'w') as f:
	f.write("LAMMPS data file with scaled down liquid configuration and tethering sites\n\n")
	f.write(str(len(atoms)) + " atoms\n")
	f.write('4 atom types\n')
	f.write(f"{boundsLat[0][0]} {boundsLat[0][1]} xlo xhi\n")
	f.write(f"{boundsLat[1][0]} {boundsLat[1][1]} ylo yhi\n")
	f.write(f"{boundsLat[2][0]} {boundsLat[2][1]} zlo zhi\n\n")
	f.write('Masses\n\n')
	f.write('1 22.9898\n')
	f.write('2 35.4527\n')
	f.write('3 1\n')
	f.write('4 1\n')
	f.write('\n')
	f.write('Atoms # charge\n\n')
	for a in atoms: f.write(f'{a.atom_id} {a.atom_type} {a.charge} {a.position[0]} {a.position[1]} {a.position[2]}\n')
	f.write('\n')
print('written to sq-wells.data')





==> anc/Scripts/EikePathway/create_liquid.in <==
# create a Fumi-Tosi liquid configuration of NaCl atoms at some temperature at ambient pressure
# init lattice at 3000K to melt, NVT cool down to given temperature
# NPT equilibrate at given temperature

units metal
atom_style charge
boundary p p p

# cation lattice
lattice fcc 5.627
region box block 0 ${s} 0 ${s} 0 ${s}
create_box 2 box
create_atoms 1 box

# anion lattice
lattice fcc 5.627 origin 0.5 0.0 0.0
create_atoms 2 box

group Na type 1
group Cl type 2

mass 1 22.9898
mass 2 35.4527
set group Na charge +1
set group Cl charge -1

pair_style born/coul/dsf 0.25 9.0
pair_coeff 1 1 0.2637 0.317 2.340 1.048553 -0.49935 # Na-Na
pair_coeff 1 2 0.21096 0.317 2.755 6.99055303 -8.6757 # Cl Na
pair_coeff 2 2 0.158221 0.327 3.170 75.0544 -150.7325 #	Cl-Cl  
pair_modify tail yes

thermo 100
thermo_style custom step pe vol lx ly lz density press temp etotal enthalpy atoms
thermo_modify norm yes

velocity all create 3000. ${seed}
timestep 0.001

# melt lattice
fix 1 all nvt temp 3000. 3000. $(40.0*dt)
run 5000
unfix 1

# ramp temp down
fix 1 all nvt temp 3000. ${T}. $(40.0*dt)
run 5000
unfix 1

# equilibrate liquid
log fumi_liquid.log
reset_timestep 0
fix 1 all npt temp ${T}. ${T}. $(40.0*dt) iso 1. 1. $(100.0*dt)
run 50000
write_data fumi_liquid.data nocoeff


==> anc/Scripts/EikePathway/create_solid.in <==
# create a solid configuration of Fumi-Tosi NaCl at some temperature at ambient pressure

units metal
atom_style charge
boundary p p p

# cation lattice
lattice fcc 5.627
region box block 0 ${s} 0 ${s} 0 ${s}
create_box 2 box
create_atoms 1 box

# anion lattice
lattice fcc 5.627 origin 0.5 0.0 0.0
create_atoms 2 box

group Na type 1
group Cl type 2

mass 1 22.9898
mass 2 35.4527
set group Na charge +1
set group Cl charge -1

pair_style born/coul/dsf 0.25 9.0
pair_coeff 1 1 0.2637 0.317 2.340 1.048553 -0.49935 # Na-Na
pair_coeff 1 2 0.21096 0.317 2.755 6.99055303 -8.6757 # Cl Na
pair_coeff 2 2 0.158221 0.327 3.170 75.0544 -150.7325 #	Cl-Cl  
pair_modify tail yes

thermo 100
thermo_style custom step pe vol lx ly lz density press temp etotal enthalpy atoms
thermo_modify norm yes

velocity all create ${T}. ${seed}
timestep 0.001

log fumi_solid.log
# equilibrate solid, should remain in metastable lattice even if T is above the melting temp
fix 1 all npt temp ${T} ${T} $(40*dt) iso 1. 1. $(100*dt)
run 50000

write_data fumi_solid.data nocoeff


==> anc/Scripts/EikePathway/deform_liquid.in <==
# read in equilibrated Fumi-Tosi liquid configuration, deform to corresponding equilibrium solid volume at that temperature

units metal
atom_style charge
boundary p p p
log deform_liquid.log
read_data fumi_liquid.data

# Fumi-Tosi NaCl params
pair_style born/coul/dsf 0.25 9.0
pair_coeff 1 1 0.2637 0.317 2.340 1.048553 -0.49935 # Na-Na
pair_coeff 1 2 0.21096 0.317 2.755 6.99055303 -8.6757 # Cl Na
pair_coeff 2 2 0.158221 0.327 3.170 75.0544 -150.7325 #	Cl-Cl  
pair_modify tail yes

timestep 0.001
thermo 100
thermo_style custom step pe vol lx ly lz press atoms pxx pyy pzz temp etotal enthalpy atoms
thermo_modify norm no

velocity all create ${T} ${seed}

# equilibrate NVT to get pressure estimate at liquid volume
fix 0 all nvt temp ${T} ${T} $(40*dt)
run 50000

# deform to solid volume
fix 1 all deform 1 x delta 0. ${delX} y delta 0. ${delY} z delta 0. ${delZ} # three delL values are the same for a cubic lattice
run 50000
unfix 1

# obtain a pressure estimate at this new volume
run 50000

write_data deformed_liquid.data nocoeff


==> anc/Scripts/EikePathway/ft2short.in <==
# TI script to scale down Fumi-Tosi interactions (run at a single lambda point), step 2 along pathway


units metal
atom_style charge
boundary p p p

log ${lambda}.ft2short.log
read_data ${startfile}

variable lam equal ${lambda}
variable opp equal 1-${lam}
variable et equal ${eta}
variable scale equal 1-v_lam*(1-v_et) # scale factor to pass into hybrid/scaled

group Na type 1
group Cl type 2

mass 1 22.9898
mass 2 35.4527
set group Na charge +1.
set group Cl charge -1.

pair_style hybrid/scaled v_scale born/coul/dsf 0.25 9.0 
pair_coeff 1 1 born/coul/dsf 0.2637 0.317 2.340 1.048553 -0.49935 # Na-Na
pair_coeff 1 2 born/coul/dsf 0.21096 0.317 2.755 6.99055303 -8.6757 # Cl Na
pair_coeff 2 2 born/coul/dsf 0.158221 0.327 3.170 75.0544 -150.7325 #	Cl-Cl  	
pair_modify tail yes	

compute	fumi all pair born/coul/dsf epair 
variable dUdl equal c_fumi*(v_et-1) 					
variable nAll equal count(all)
variable tdf equal v_dUdl/v_nAll # thermodynamic driving force, per atom dU/dlam value needed for free energy computation

velocity all create ${T} ${seed}
timestep 0.001

thermo 100
thermo_style custom step temp etotal pe atoms vol lx ly lz press enthalpy c_fumi v_et v_lam v_opp v_scale v_dUdl v_tdf fmax
thermo_modify norm no

fix 1 all nvt temp ${T} ${T} $(40*dt)
run 10000
write_data ${lambda}.ft2short.data nocoeff





==> anc/Scripts/EikePathway/fumiOnTetherOff.in <==
# TI script to switch on gaussian tethers for short ranged liquid


units metal
atom_style charge
boundary p p p

log ${lambda}.fumiOnTetherOff.log
read_data ${startfile}

variable lam equal ${lambda}
variable opp equal 1-${lambda}
variable et equal ${eta}
variable scale equal v_et+v_lam*(1-v_et) # amount to scale original potential back up by 




group Na type 1
group Cl type 2
group NaSite type 3
group ClSite type 4
group sites union NaSite ClSite
group realatoms subtract all sites

mass 1 22.9898
mass 2 35.4527
mass 3 1.
mass 4 1.
set group Na charge 1.
set group Cl charge -1.
set group sites charge 0


pair_style hybrid/scaled v_scale born/coul/dsf 0.25 9.0 v_opp gauss 5.0 
pair_coeff * * gauss 0.0 5. 5.0
pair_coeff 1 1 gauss 0.0 5. 5.0
pair_coeff 2 2 gauss 0.0 5. 5.0
pair_coeff 3 3 gauss 0.0 5. 5.0
pair_coeff 4 4 gauss 0.0 5. 5.0
pair_coeff 1 2 gauss 0.0 5. 5.0
pair_coeff 1 4 gauss 0.0 5. 5.0
pair_coeff 2 3 gauss 0.0 5. 5.0
pair_coeff 3 4 gauss 0.0 5. 5.0
pair_coeff 1 3 gauss ${wellDepth} ${invWidth} 5.0 # Na-NaSite
pair_coeff 2 4 gauss ${wellDepth} ${invWidth} 5.0 # Cl-ClSite
pair_coeff 1 1 born/coul/dsf 0.2637 0.317 2.340 1.048553 -0.49935 # Na-Na
pair_coeff 1 2 born/coul/dsf 0.21096 0.317 2.755 6.99055303 -8.6757 # Cl Na
pair_coeff 2 2 born/coul/dsf 0.158221 0.327 3.170 75.0544 -150.7325 #	Cl-Cl  
pair_modify tail yes


compute fumi all pair born/coul/dsf epair
compute gauss all pair gauss epair
variable dUdl equal -c_gauss+(1-v_et)*c_fumi
variable nReal equal count(realatoms) 
variable nSites equal count(sites) 
variable nAll equal count(all)
variable tdf equal v_dUdl/v_nReal
compute realTemp realatoms temp

timestep 0.001
velocity realatoms create ${T} 653531
velocity sites create 0. 24346

thermo 100
thermo_style custom step temp c_realTemp etotal atoms pe vol lx ly lz press v_nReal enthalpy c_fumi c_gauss v_et v_lam v_opp v_tdf fmax
thermo_modify norm no

fix 1 realatoms nvt temp ${T} ${T} $(40*dt)
fix 2 sites setforce 0. 0. 0.

run 10000

write_data ${lambda}.fumiOnTetherOff.data nocoeff





==> anc/Scripts/EikePathway/masterScript.py <==

# PATHWAY
# 1. Deform liquid to solid volume
# 2. original interactions -> scaled down interactions (TI)
# 3. scaled down -> scaled down + tethers (TI)
# 4. scaled down + tethers -> original potential (TI)

import os
import time
import numpy as np
import pandas as pd
import glob
import matplotlib.pyplot as plt

curr_path = os.getcwd()
lmp = '/home/tanooj/lammps-23Jun2022/build/lmp' # location of lammps executable

plt.rcParams['figure.figsize'] = (7,18)

# short ranged scaling parameter
eta = 0.1
print(f"Short ranged liquid scaling parameter η = {eta} (0 = no interactions between particles)")

# tethering potential parameters (A and B in LAMMPS pair_style gauss)
wellDepth = 2.
invWidth = 1.1
print(f"Tether well depth: {wellDepth} eV")
def gaussWidth(B): return np.sqrt(1/(2*float(B))) if B > 0 else 'Inf'
print(f"Tether well width (estimated from Gaussian inflection point): {gaussWidth(invWidth)} A")

# system size - make sure there are at least ~500 atoms in the system for satisfactorily accurate bulk properties
boxsize = 2 

# temperatures to run pathway at - this window should be estimated from an initial coarse scan using direct interface sims
temps = np.arange(1130,1141,10) # Truns
print("Temperatures ∆G_sl will be evaluated at:")
print(temps)


# how frequently to sample along alchemical pathway
dlambda = 0.02 
# use at least 50 points (dlambda = 0.02) for production calculations and smooth curves
# densely sample points near 0 and 1 (in case of pathological behavior near endpoints)
points0 = [0.,0.005,0.01,0.02]
points1 = [0.98,0.99,0.995,1.]
pointsMid = np.arange(np.max(points0),np.min(points1),dlambda)
lambdas = sorted(list(set(points0) | set(pointsMid) | set(points1)))
lambdas = [round(l,4) for l in lambdas]
print("Sampled λ points:")
print(lambdas)

# choose which steps to run along pathway (all True by default - switch individual ones on/off for debuggins)
initConfigs = True 
step1 = True 
step2 = True      
step3 = True 
step4 = True 



with open("delA-T.csv","w") as f:
	f.write("Trun,dA_deform,dA_2,dA_3,dA_4,dA_TI,dApath,PdV,dGpath,dH,dT,Tmelt\n")
	
	for T in temps:
		print(f" ----- T = {T}K ----- ")
		os.system("rm fumi*id.data deform*data *.ft2short.* *.tetherOn.* *.fumiOnTetherOff.*") # delete files from runs at previous temperatures

		if initConfigs:
			print(f"Creating ambient pressure crystalline configurations at {T} K...")
			seed = np.random.randint(0,1000)
			os.system(f"sbatch create_solid.job {seed} {T} {boxsize}")
			while not os.path.exists(curr_path+'/fumi_solid.data'):
				time.sleep(1)

			print(f"Creating ambient pressure molten configurations at {T} K...")
			seed = np.random.randint(0,1000)
			os.system(f"sbatch create_liquid.job {seed} {T} {boxsize}")
			while not os.path.exists(curr_path+'/fumi_liquid.data'):
				time.sleep(1)

			os.system('python parseLammpsLog.py -i fumi_solid.log -o csv')
			os.system('python parseLammpsLog.py -i fumi_liquid.log -o csv')

		# get equilibrium box dimensions for deformation step
		dfl = pd.read_csv('fumi_liquid.csv')
		dfs = pd.read_csv('fumi_solid.csv')
		nUse = int(0.5*dfl.shape[0]) # same for both
		VSol = np.mean(dfs['Volume'][nUse:])
		VLiq = np.mean(dfl['Volume'][nUse:])

		delX = np.mean(dfs['Lx'][nUse:]) - np.mean(dfl['Lx'][nUse:])
		delY = np.mean(dfs['Ly'][nUse:]) - np.mean(dfl['Ly'][nUse:])
		delZ = np.mean(dfs['Lz'][nUse:]) - np.mean(dfl['Lz'][nUse:])

		print("SOLID MINUS LIQUID DIMENSIONS")
		print(f"delX: {delX}")
		print(f"delY: {delY}")
		print(f"delZ: {delZ}")

		# also log enthalpy delH for debugging
		HLiq = np.mean(dfl['Enthalpy'][nUse:])
		HSol = np.mean(dfs['Enthalpy'][nUse:])
		delH = HSol - HLiq
		print("∆H_sl: " + str(delH))
		print("\n")

		print("Starting tethering potential pathway...")

		# ======= deform liquid to solid volume (dA = -∫PdV) ======== 
		if step1:
			print("1.")
			print("---- LIQUID DEFORMATION TO SOLID VOLUME ----")
			seed = np.random.randint(0,1000)
			os.system(f"sbatch deform_liquid.job {seed} {T} {delX} {delY} {delZ}")
			while not os.path.exists(curr_path+'/deformed_liquid.data'):
				time.sleep(1)

			os.system("python parseLammpsLog.py -i deform_liquid.log -o csv")
			df = pd.read_csv('deform_liquid.csv')

			nC = int(df.shape[0]/3)
			volumes = np.array(df['Volume'][nC:-nC])
			pressures = np.array(df['Press'][nC:-nC])
			nAtoms = df['Atoms'][0]
			P0 = np.mean(df['Press'][:nC])
			P1 = np.mean(df['Press'][-nC:])
			print(f"Pressure at solid volume: {P0} bars")
			print(f"Pressure at liquid volume: {P1} bars")
			
			# P(V) curve for -∫PdV
			coeffs = np.polyfit(x=volumes,y=pressures,deg=2) # quadratic fit, this may be need to be tuned for different materials
			Pfit = np.polyval(coeffs,volumes)
			PdV = np.trapz(x=volumes,y=Pfit)
			PdV *= 6.241509e-7 # conversion factor for [bars][cA] --> [eV]
			PdV /= df['Atoms'][0] # per atom energies
			dA_deformation = -PdV
			print(f"dA = {dA_deformation} eV/atom\n")

			plt.subplot(411)
			datalabel = str(round(dA_deformation,4)) + " eV/atom"
			plt.scatter(x=volumes,y=pressures,label=datalabel)
			plt.plot(volumes,Pfit,lw=5)
			plt.xlabel('Volume (cA)')
			plt.ylabel('Pressure (bars)')
			plt.title("Step 1: Liquid Deformation")
			plt.grid()
			plt.legend()


		# ====== scale down interaction potential ========
		if step2:
			plt.rcParams['figure.figsize'] = (15,24)
			print("2.")
			print("---- SCALING DOWN IONIC INTERACTIONS ----")
			print("NVT")

			# submit jobs
			for l in lambdas:
				if l == 0.:
					startfile = 'deformed_liquid.data'
				else:
					prev_l = lambdas[lambdas.index(l)-1]
					startfile = str(prev_l)+'.ft2short.data'
				seed = np.random.randint(0,1000)
				os.system(f"sbatch ft2short.job {seed} {startfile} {l} {T} {eta}") 
				while not os.path.exists(curr_path+'/'+str(l)+'.ft2short.data'):
					time.sleep(1)

			# pull relevant data from logs
			tdfs = []
			ljs = []
			fumis = []
			gausses = []
			pes = []
			Ps = []
			for l in lambdas:
				os.system(f"python parseLammpsLog.py -i {l}.ft2short.log -o csv")
				df = pd.read_csv(f"{l}.ft2short.csv")
				nAtoms = int(df['Atoms'][0])
				nUse = int(df.shape[0]/2)
				tdf = np.mean(df['v_tdf'][nUse:])
				P = np.mean(df['Press'][nUse:])
				pe = np.mean(df['PotEng'][nUse:])/df['Atoms'][0]
				print(f"STEP 2: Lambda = {l} | TDF = {tdf} | PE = {pe} | Press = {P}")
				tdfs.append(tdf)
				Ps.append(P)
				pes.append(np.mean(df['PotEng'][nUse:])/df['Atoms'][0])
			tdfs = np.array(tdfs)
			dA = np.trapz(x=lambdas,y=tdfs)
			print(f"dA = {dA} eV/atom")
			dA_fumi2short = dA
			print(f"dA stage 2 = {dA_fumi2short} eV/atom\n")
			
			plt.subplot(412)
			datalabel = str(round(dA_fumi2short,4)) + " eV/atom"
			plt.scatter(x=lambdas,y=tdfs,s=10,label=datalabel)
			plt.xlabel('λ')
			plt.ylabel('dU/dλ (eV/atom)')
			plt.title("Step 2: Original potential -> Scaled down potential")
			plt.grid()
			plt.legend()

	
		# ====== switch on tethering potential ======
		if step3:
			# first generate lattice positions for tether sites
			df = pd.read_csv('fumi_solid.csv')
			latConst = np.mean(df['Lx'][nUse:])/boxsize # equilibrium lattice constant at this temperature
			print(f"Rocksalt lattice constant: {latConst} A")
			print("Generating crystal potential sites...")
			os.system(f"{lmp} -i rocksalt_lattice.in -v lc {latConst} -v s {boxsize} -sc none") 
			os.system("python addWellAtoms.py") # write datafile

			print("3.")
			print("---- SWITCHING ON TETHERING POTENTIAL ----")
			print("NVT")

			# submit jobs
			for l in lambdas:
				if l == 0.:
					startfile = 'sq-wells.data'
				else:
					prev_l = lambdas[lambdas.index(l)-1]
					startfile = str(prev_l)+'.tetherOn.data'
				seed = np.random.randint(0,1000)
				os.system(f"sbatch tetherOn.job {seed} {startfile} {l} {T} {eta} {wellDepth} {invWidth}") 	
				while not os.path.exists(curr_path+'/'+str(l)+'.tetherOn.data'):
					time.sleep(2)

			# pull relevant data from logs
			tdfs = []
			ljs = []
			fumis = []
			gausses = []
			pes = []
			Ps = []
			for l in lambdas:
				os.system(f"python parseLammpsLog.py -i {l}.tetherOn.log -o csv")
				df = pd.read_csv(f"{l}.tetherOn.csv")
				nUse = int(df.shape[0]/2)
				fumi = np.mean(df['c_fumi'][nUse:])
				tether = np.mean(df['c_gauss'][nUse:])
				tdf = np.mean(df['v_tdf'][nUse:])
				P = np.mean(df['Press'][nUse:])
				pe = np.mean(df['PotEng'][nUse:])/df['v_nReal'][0]
				print(f"STEP 3: Lambda = {l} | TDF = {tdf} | PE = {pe} | Fumi = {fumi} | Tether = {tether} | Press = {P}")
				tdfs.append(tdf)
				Ps.append(P)
				pes.append(np.mean(df['PotEng'][nUse:])/df['v_nReal'][0])
			tdfs = np.array(tdfs)
			dA = np.trapz(x=lambdas,y=tdfs)
			print(f"dA = {dA} eV/atom")
			dA_short2tethers = dA 
			print(f"dA stage 3 = {dA_short2tethers} eV/atom\n")

			plt.subplot(413)
			datalabel = str(round(dA_short2tethers,4)) + " eV/atom"
			plt.scatter(x=lambdas,y=tdfs,s=10,label=datalabel)
			plt.xlabel('λ')
			plt.ylabel('dU/dλ (eV/atom)')
			plt.title("Step 3: Tethering potential switched on")
			plt.grid()
			plt.legend()


		# ====== restore original potential, scale down tethering potential ======
		if step4:
			print("4.")
			print("---- RESTORING ORIGINAL INTERACTIONS, SWITCHING TETHERS OFF ----")
			print("NVT")

			# submit jobs
			for l in lambdas:
				if l == 0.:
					startfile = '1.0.tetherOn.data'
				else:
					prev_l = lambdas[lambdas.index(l)-1]
					startfile = str(prev_l)+'.fumiOnTetherOff.data'
				seed = np.random.randint(0,1000)
				os.system(f"sbatch fumiOnTetherOff.job {seed} {startfile} {l} {T} {eta} {wellDepth} {invWidth}")
				while not os.path.exists(curr_path+'/'+str(l)+'.fumiOnTetherOff.data'):
					time.sleep(2)

			# pull relevant data from logs
			tdfs = []
			ljs = []
			fumis = []
			gausses = []
			pes = []
			Ps = []
			for l in lambdas:
				os.system(f"python parseLammpsLog.py -i {l}.fumiOnTetherOff.log -o csv")
				time.sleep(2)
				df = pd.read_csv(f"{l}.fumiOnTetherOff.csv")
				nUse = int(df.shape[0]/2)
				fumi = np.mean(df['c_fumi'][nUse:])
				tether = np.mean(df['c_gauss'][nUse:])
				tdf = np.mean(df['v_tdf'][nUse:])
				P = np.mean(df['Press'][nUse:])
				pe = np.mean(df['PotEng'][nUse:])/df['v_nReal'][0]
				print(f"STEP 4: Lambda = {l} | TDF = {tdf} | PE = {pe} | Fumi = {fumi} | Tether = {tether} | Press = {P}")
				tdfs.append(tdf)
				Ps.append(P)
				pes.append(np.mean(df['PotEng'][nUse:])/df['v_nReal'][0])
			tdfs = np.array(tdfs)
			dA = np.trapz(x=lambdas,y=tdfs)
			print(f"dA = {dA} eV/atom")
			dA_fumiOn = dA 
			print(f"dA stage 4 = {dA_fumiOn} eV/atom\n")
			

			plt.subplot(414)
			datalabel = str(round(dA_fumiOn,4)) + " eV/atom"
			plt.scatter(x=lambdas,y=tdfs,s=10,label=datalabel)
			plt.xlabel('λ')
			plt.ylabel('dU/dλ (eV/atom)')
			plt.title("Step 4: Tethers switched off, ionic interactions scaled back up")
			plt.grid()
			plt.legend()
			

			# ===== total Helmholtz free energy difference along pathway ==== 
			dA_pathway = dA_fumiOn + dA_short2tethers + dA_fumi2short + dA_deformation
			dA_TI = dA_fumiOn + dA_short2tethers + dA_fumi2short


		print(f"------ ∆A along pathway: {dA_pathway} eV/atom !!!!")
		print(f"TI ∆A: {dA_TI} eV/atom")
		print(f"Deformation ∆A: {dA_deformation} eV/atom")	

		df = pd.read_csv('fumi_solid.csv')
		pdv = (1e5*((VSol-VLiq)*1e-30))*6.241509e18/np.mean(df['Atoms'][0])
		print(f"P∆V between phases at ambient pressure: {pdv} eV/atom ")

		# net Gibbs free energy difference along pathway
		# ∆G = ∆A + ∆(PV) = ∆A + V∆P + P∆V = ∆A + P∆V (ambient pressure, ∆P = 0)
		dG_pathway = dA_pathway + pdv
		print(f"=> ∆G = ∆A + P∆V = {dG_pathway} eV/atom ")
		f.write(f"{T},{dA_deformation},{dA_fumi2short},{dA_short2tethers},{dA_fumiOn},{dA_TI},{dA_pathway},{pdv},{dG_pathway},{delH}\n")

		figname = "T-"+str(T)+"K_curves.png"
		plt.savefig(figname)
		plt.clf()
		time.sleep(10)


exit()




==> anc/Scripts/EikePathway/parseLammpsLog.py <==
import numpy as np
import pandas as pd
import argparse
import glob

parser = argparse.ArgumentParser(description="write lammps thermo output to a csv file")
parser.add_argument('-i', action="store", dest="input_file")
parser.add_argument('-o', action="store", dest="output_format")
args = parser.parse_args()

def is_num(s):
    try:
        float(s)
    except ValueError:
        return False
    else:
        return True

data = []
write_data = False
header_written = False
with open(args.input_file, 'r') as in_f:
	while True:
		line = in_f.readline()
		if 'ERROR' in line:
			break
		tokens = line.split()
		if len(tokens) > 0:
			if 'Total wall time:' in line:
				break
			if (tokens[0] == 'Step') and (header_written == False):
				write_data = True
				data.append(tokens)
				header_written = True
			if header_written == True:
				s = [is_num(s) for s in tokens]
				if (sum(s) == len(s)):
					data.append(tokens)

out_file = args.input_file[:-3] + args.output_format
df = pd.DataFrame(data[1:], columns=data[0])
if args.output_format == 'csv':
	df.to_csv(out_file)
elif args.output_format == 'dat':
	df.to_csv(out_file, sep=" ")


==> anc/Scripts/EikePathway/rocksalt_lattice.in <==
# generate tethering sites at rocksalt lattice positions with the appropriate "lattice constant" at each temperature
# run a single step sim to generate sites 

log rocksalt_lattice.log
units metal
atom_style charge
boundary p p p

# cation lattice
lattice fcc ${lc}
region box block 0 ${s} 0 ${s} 0 ${s}
create_box 2 box
create_atoms 1 box

# anion lattice
lattice fcc ${lc} origin 0.5 0.0 0.0
create_atoms 2 box

group Na type 1
group Cl type 2

mass 1 22.9898
mass 2 35.4527

set group Na charge 0
set group Cl charge 0 # moot, we only need the lattice sites

pair_style born/coul/dsf 0.25 9.0
pair_coeff 1 1 0.263705848 0.317 2.340 1.048583006 -0.49932529
pair_coeff 1 2 0.210964679 0.317 2.755 6.99055303  -8.675775756
pair_coeff 2 2 0.158223509 0.317 3.170 72.40215779 -145.4284714 # moot

thermo 1
thermo_style custom step pe vol lx ly lz density press temp etotal enthalpy atoms
thermo_modify norm yes

velocity all create 1. 1344
timestep 0.002

fix 0 all nve
run 0
write_data rocksalt_lattice.data nocoeff


==> anc/Scripts/EikePathway/tetherOn.in <==
# TI script to switch on Gaussian tethering potential at lattice sites, third step along pathway

units metal
atom_style charge
boundary p p p

log ${lambda}.tetherOn.log
read_data ${startfile}

variable lam equal ${lambda}
variable opp equal 1-${lam}
variable et equal ${eta}

group Na type 1
group Cl type 2
group NaSite type 3
group ClSite type 4
group sites union NaSite ClSite
group realatoms subtract all sites

mass 1 22.9898
mass 2 35.4527
mass 3 1.
mass 4 1. 
# types 3, 4 excluded from time-integration so masses are moot

set group Na charge 1.
set group Cl charge -1.
set group sites charge 0

pair_style hybrid/scaled v_et born/coul/dsf 0.25 9.0 v_lam gauss 5.0 
pair_coeff 1 1 born/coul/dsf 0.2637 0.317 2.340 1.048553 -0.49935 # Na-Na
pair_coeff 1 2 born/coul/dsf 0.21096 0.317 2.755 6.99055303 -8.6757 # Cl Na
pair_coeff 2 2 born/coul/dsf 0.158221 0.327 3.170 75.0544 -150.7325 #	Cl-Cl 
pair_coeff * * gauss 0.0 5. 5.0
pair_coeff 1 1 gauss 0.0 5. 5.0
pair_coeff 2 2 gauss 0.0 5. 5.0
pair_coeff 3 3 gauss 0.0 5. 5.0
pair_coeff 4 4 gauss 0.0 5. 5.0
pair_coeff 1 2 gauss 0.0 5. 5.0
pair_coeff 1 4 gauss 0.0 5. 5.0
pair_coeff 2 3 gauss 0.0 5. 5.0
pair_coeff 3 4 gauss 0.0 5. 5.0
pair_coeff 1 3 gauss ${wellDepth} ${invWidth} 5.0 # Na - NaSite interaction
pair_coeff 2 4 gauss ${wellDepth} ${invWidth} 5.0 # Cl - ClSite interaction
pair_modify tail yes

compute fumi all pair born/coul/dsf epair
compute gauss all pair gauss epair 
variable dUdl equal c_gauss
variable nReal equal count(realatoms) 
variable nSites equal count(sites) 
variable nAll equal count(all)
variable tdf equal v_dUdl/v_nReal # don't include tether atoms in normalization

timestep 0.001
velocity realatoms create ${T} 653531
velocity sites create 0. 24346
compute realTemp realatoms temp

thermo 100
thermo_style custom step temp c_realTemp etotal atoms pe vol lx ly lz press v_nReal enthalpy c_fumi c_gauss v_et v_lam v_opp v_tdf fmax
thermo_modify norm no

fix 1 realatoms nvt temp ${T} ${T} $(40*dt)
fix 2 sites setforce 0. 0. 0. # make sure tethers are motionless
run 25000

write_data ${lambda}.tetherOn.data nocoeff





==> anc/Scripts/NNPMeltingPoint/PBE <==
ELEM_LIST Na Cl

POT Na 6.0
SYM 70
2 6.0 0.003214 0.0 0.0 Na
2 6.0 0.035711 0.0 0.0 Na
2 6.0 0.071421 0.0 0.0 Na
2 6.0 0.124987 0.0 0.0 Na
2 6.0 0.214264 0.0 0.0 Na
2 6.0 0.357106 0.0 0.0 Na
2 6.0 0.714213 0.0 0.0 Na
2 6.0 1.428426 0.0 0.0 Na
2 6.0 0.003214 0.0 0.0 Cl
2 6.0 0.035711 0.0 0.0 Cl
2 6.0 0.071421 0.0 0.0 Cl
2 6.0 0.124987 0.0 0.0 Cl
2 6.0 0.214264 0.0 0.0 Cl
2 6.0 0.357106 0.0 0.0 Cl
2 6.0 0.714213 0.0 0.0 Cl
2 6.0 1.428426 0.0 0.0 Cl
4 6.0 0.000357 1.0 -1.0 Na Na
4 6.0 0.028569 1.0 -1.0 Na Na
4 6.0 0.089277 1.0 -1.0 Na Na
4 6.0 0.000357 2.0 -1.0 Na Na
4 6.0 0.028569 2.0 -1.0 Na Na
4 6.0 0.089277 2.0 -1.0 Na Na
4 6.0 0.000357 4.0 -1.0 Na Na
4 6.0 0.028569 4.0 -1.0 Na Na
4 6.0 0.089277 4.0 -1.0 Na Na
4 6.0 0.000357 1.0 1.0 Na Na
4 6.0 0.028569 1.0 1.0 Na Na
4 6.0 0.089277 1.0 1.0 Na Na
4 6.0 0.000357 2.0 1.0 Na Na
4 6.0 0.028569 2.0 1.0 Na Na
4 6.0 0.089277 2.0 1.0 Na Na
4 6.0 0.000357 4.0 1.0 Na Na
4 6.0 0.028569 4.0 1.0 Na Na
4 6.0 0.089277 4.0 1.0 Na Na
4 6.0 0.000357 1.0 -1.0 Na Cl
4 6.0 0.028569 1.0 -1.0 Na Cl
4 6.0 0.089277 1.0 -1.0 Na Cl
4 6.0 0.000357 2.0 -1.0 Na Cl
4 6.0 0.028569 2.0 -1.0 Na Cl
4 6.0 0.089277 2.0 -1.0 Na Cl
4 6.0 0.000357 4.0 -1.0 Na Cl
4 6.0 0.028569 4.0 -1.0 Na Cl
4 6.0 0.089277 4.0 -1.0 Na Cl
4 6.0 0.000357 1.0 1.0 Na Cl
4 6.0 0.028569 1.0 1.0 Na Cl
4 6.0 0.089277 1.0 1.0 Na Cl
4 6.0 0.000357 2.0 1.0 Na Cl
4 6.0 0.028569 2.0 1.0 Na Cl
4 6.0 0.089277 2.0 1.0 Na Cl
4 6.0 0.000357 4.0 1.0 Na Cl
4 6.0 0.028569 4.0 1.0 Na Cl
4 6.0 0.089277 4.0 1.0 Na Cl
4 6.0 0.000357 1.0 -1.0 Cl Cl
4 6.0 0.028569 1.0 -1.0 Cl Cl
4 6.0 0.089277 1.0 -1.0 Cl Cl
4 6.0 0.000357 2.0 -1.0 Cl Cl
4 6.0 0.028569 2.0 -1.0 Cl Cl
4 6.0 0.089277 2.0 -1.0 Cl Cl
4 6.0 0.000357 4.0 -1.0 Cl Cl
4 6.0 0.028569 4.0 -1.0 Cl Cl
4 6.0 0.089277 4.0 -1.0 Cl Cl
4 6.0 0.000357 1.0 1.0 Cl Cl
4 6.0 0.028569 1.0 1.0 Cl Cl
4 6.0 0.089277 1.0 1.0 Cl Cl
4 6.0 0.000357 2.0 1.0 Cl Cl
4 6.0 0.028569 2.0 1.0 Cl Cl
4 6.0 0.089277 2.0 1.0 Cl Cl
4 6.0 0.000357 4.0 1.0 Cl Cl
4 6.0 0.028569 4.0 1.0 Cl Cl
4 6.0 0.089277 4.0 1.0 Cl Cl
scale1 5.60043884402084 3.9125948851733643 2.7803285968319216 1.779568369798863 0.951936571871396 0.4259169160698634 0.09199890356534583 0.007111010939790253 6.541586282516441 4.669215862378471 3.3849831028908186 2.260731517489676 1.3330022867279863 0.6808868642074688 0.15129689675999855 0.00847738479519206 4.064723929061146 1.8480465451819692 0.4079570876852405 1.8297634892741692 0.8235928357974536 0.17537842049998495 0.7037570849204563 0.3104812769532069 0.0631412079663274 9.506166839609435 4.332085349669396 0.9787905693406257 7.262476197327803 3.302468710227253 0.7462118446382783 4.892568149212417 2.1510317921162345 0.48098866348665986 8.778719324306255 4.101098913719904 1.045064647157884 3.9762505083579884 1.802316773217598 0.4089339500833749 1.6554368969932152 0.7459827647293301 0.15977666476124686 24.9433106427579 11.996631174952771 3.251326979871041 20.188652417292644 9.750673205343821 2.621247450782007 14.633465192190103 7.064650885268597 1.8498199860557238 5.737868835432016 2.9040943457076227 0.8582204718543207 2.803089939812258 1.4498517485748752 0.4213638403693302 1.2280989370414448 0.6293782639863517 0.1664637276253211 11.760718729601574 5.546331418319826 1.4383743195068543 8.827073457259559 4.083489756635307 1.0065658576881065 5.721523464380207 2.5485673851752906 0.5733173536024992
scale2 5.187064036213166 3.733383869343445 2.7083299065317608 1.761014007672479 0.9499437280702457 0.4258571691461776 0.09199889194511922 0.007111010939789609 5.308090384056058 3.8529199830085843 2.863677443834904 1.985178132683388 1.2351558665410094 0.6618026487518791 0.15095698089554385 0.008477254418747806 4.063858487523198 1.847905162567826 0.4079547270214311 1.8296255749709867 0.8235707083172414 0.1753780583473392 0.7037541557029906 0.3104808119126183 0.06314120100565125 9.502790828510882 4.3316026573655515 0.978783306615887 7.260094537284861 3.3021310443216363 0.746206695458883 4.8913251326647735 2.1508560934975405 0.48098605803333633 8.752809686843271 4.0940822217819814 1.0446839211307706 3.973313167832998 1.8014087067633826 0.40888207610879884 1.6552447154481271 0.7459359503204418 0.1597748698973706 24.73673782998963 11.942068526359083 3.248000301044156 20.00567888857539 9.702057838406025 2.618252536342754 14.488878560486109 7.0253967342780586 1.8473652929420457 5.728114952032172 2.902193037106533 0.8581615025641773 2.7993536005805604 1.4490935796842228 0.4213384672673644 1.2270266894955462 0.6291493248118754 0.1664554260641404 11.740848292783948 5.542435158184673 1.4382522775597444 8.816743019773995 4.081268079783465 1.00649196743468 5.717491041329938 2.5477245223497937 0.5732860302109796
NET 3 70 30 30 1
LAYER 0 linear PCA
w0 0.0727856841406458 0.07163258797339715 0.06968153286708396 0.06645639604825054 0.06047303275212122 0.04962625468377719 0.027044608284722396 0.009485864332610368 0.07141047684232035 0.06981005806048514 0.0684854617164618 0.06735107644200539 0.06562940750925557 0.06217463151447594 0.05374959582826186 0.03876758152882223 0.05502943379136896 0.049868117890397204 0.03959956061656327 0.048279402057343025 0.04376932628323175 0.03542794355377597 0.03777742377086831 0.03358088730465872 0.026360467540909534 0.06444811635574949 0.0583985110064083 0.0454899069585618 0.06572068225029346 0.05961445059925946 0.04634535949785971 0.06527457667930758 0.0610891262645875 0.04778701856213127 0.06694672841212752 0.0642247727240544 0.058355838872079784 0.06462271018219579 0.06092367196097186 0.053165555269858424 0.06235463863660135 0.05819367781403087 0.04719133632550564 0.07071366640391204 0.06950679305888992 0.06521800529390537 0.07098083134792715 0.06976476845853127 0.06592302861344987 0.07111874982964347 0.06959918239004778 0.0656563130336632 0.06534467310477346 0.0633856483985515 0.056382184915970676 0.06349620519597189 0.06070923917733148 0.05363506408862559 0.06033698464606318 0.05653504689278744 0.04909194450669565 0.06736304698363312 0.06482745836010963 0.059129031613163505 0.06741104344687905 0.06451866443662305 0.05887375306939829 0.06691244547250047 0.06386474160425308 0.0576389223349927
b0 3.493493579262282
w1 -1.0318836648321636 -0.9126004509765872 -0.769560227793842 -0.5629125028669258 -0.26865463772216597 0.048832777126333674 0.27744881296794005 0.1962790879272887 -0.9443445568742749 -0.9715843470171831 -0.9724621307122606 -0.9151788080915322 -0.7140833123466573 -0.3711333089959095 0.11101405847140153 0.3694162566497849 0.22101937136897642 0.3041936277545563 0.3957238058729353 0.26343429673537505 0.31913409336650905 0.3840056807159711 0.3392619288607887 0.34476040820013176 0.3427957809704024 0.22544287825496373 0.32734847002891315 0.43334791003239165 0.237756021682134 0.33876669454399333 0.44232043987645486 0.2642269289340469 0.3665878356463845 0.4636745895688103 0.07641047387772867 0.13158874166463913 0.25468441582967893 0.22709946862533092 0.2885891308390106 0.37432044255119035 0.3443574112020168 0.4201395758527839 0.49147184383822157 -0.07278318935191444 0.0029853358986239005 0.19333949644619397 -0.07832214587628648 0.001729832092315213 0.19667886921278954 -0.05306695463864477 0.031204915947522366 0.21858285738920066 -0.1914058242217037 -0.09665942865468742 0.10943202747882239 -0.1678262135968174 -0.06278231741410763 0.13586251453126616 -0.018398690523445598 0.07954993990101063 0.23229348947865114 0.004839618840967842 0.05595466747460944 0.18289454143107162 0.07751284997195589 0.12243057163551183 0.2249220546144091 0.19925832396306917 0.24270540032702492 0.31500069181368057
b1 5.448935318805346
w2 1.478274502564692 1.5651828871654594 1.6165398744060768 1.6396067756574484 1.5939887034165718 1.4566649742493127 1.255446927349592 1.024388402229633 0.34961143602724154 0.059125749789459975 -0.2872558396002413 -0.7784748372764215 -1.3513730677454714 -1.6903339739154888 -1.5704443521248805 -1.0856809499744062 0.5910139325122695 0.6537609578443856 0.8542594499683209 0.7910887770887587 0.8445296531647665 1.0082688411837633 0.9642166849034534 1.0078325944202828 1.1005689703021704 0.21096731641665645 0.2919876952011266 0.5534819217223322 0.1446782196726391 0.2277972321270082 0.49593218432535063 0.07015722108235006 0.15640966237033155 0.4283806272686941 0.23735905291621137 0.3031810389885397 0.3922010451214609 0.1182350798189348 0.2285353192277178 0.4576352186203632 0.05767711337728597 0.1734789139850618 0.442738299423739 0.20792607163513915 0.1801463897045571 0.12152710763330644 0.17673177319648734 0.13623480346109348 0.06573575023413995 0.08876914950583678 0.03981331843470659 -0.029826316327724135 -0.8600221402849934 -1.0503124739192107 -1.2071192148087815 -1.132576977686937 -1.2502367006683983 -1.2809787009046023 -1.4173381693129172 -1.4224949605433665 -1.3145291630405662 -0.4064367787753791 -0.5910665864073577 -0.9150717517304972 -0.3420866767946508 -0.4997095551905599 -0.8146377923250295 -0.29523966104133914 -0.4018913125493498 -0.6431326883771544
b2 3.2117595791183824
w3 -1.5088278701370992 -1.8743406292886486 -2.026388390275475 -1.8964011651627837 -1.1169190706458643 0.537694318678263 3.029925794705134 3.314432181914088 1.14365031431949 2.1482264482596625 2.98140405168074 3.664205740791569 3.7119901887713596 2.8799812772425084 1.355475938919093 0.6387400767559336 -0.15009075835174526 0.5044982664503083 1.8924404441421692 0.6441606999428119 1.206386642210862 2.3726796585603824 1.9369546281705585 2.2960751491313314 2.9626304456965795 -0.9632426974883028 -0.27444857646617943 1.2861494514735035 -1.014445933212761 -0.34145296405482584 1.2100501713729446 -0.9510211671245113 -0.34140746040663483 1.166989920257826 -0.6498092985798413 -0.3215120528271838 0.3919749765662395 -0.40922460668939126 0.16406757891207352 1.3106331894444738 -0.2298435191130696 0.5047906239534888 1.9596211329346824 -1.2340601566358114 -1.1824907592542695 -0.7871920227868032 -1.3228715258145562 -1.2893693629163017 -0.9282509724494137 -1.4182165539978646 -1.3709776916232193 -1.027785807875011 0.09048212479764864 -0.27759437958797695 -0.8877561275974943 0.3587217133301149 -0.06139691520806871 -0.6349234595098376 0.11587718133418184 -0.17908005972391844 -0.42881734294249557 -0.6318628408436328 -0.6991966508543515 -1.050422916025684 -0.7863117744015028 -0.7739235547614387 -1.0098964811988929 -0.886168482550289 -0.757673875474395 -0.7536975483384202
b3 10.96809493707879
w4 0.7604358776832504 -0.9913178086418991 -2.4194054271594045 -3.6881035775841573 -4.159421026639559 -2.9701749785455243 -0.041587118135623685 0.8237278656062527 4.5066387831385715 3.8137328826297012 2.5579379410098335 0.31298760023894356 -2.8361904134993767 -5.05496901911485 -4.384019354705315 -1.1366355767856406 -0.5711426340210004 -0.32580755548399 0.4664330676978831 -0.6081400642210596 -0.3230482337192444 0.4561522880599619 -0.10612057177547134 0.06462776127827646 0.501646406147619 0.13527548057342934 0.1923828320222196 0.7346815531001079 0.3435036292567991 0.35411507654955615 0.8158725609702853 0.6591163845151403 0.6383981290212776 0.9917466366093667 -0.41084790791665565 -0.7307592252985675 -0.9379121020121929 -0.6823208449880983 -0.5908058870204057 -0.3187356852267653 -0.8875643135921355 -0.35074645405943616 0.6096282303213033 0.43912670192687964 -0.19618938882561268 -0.755868645558944 0.5872113271085178 -0.042815828209476506 -0.6132201467729225 0.797034899604137 0.25332464280581124 -0.25652180173386246 0.9909990368994143 0.34740102851797694 -0.24392149475169264 -0.15490300950919483 -0.6257309844053734 -0.7735705038938699 -1.7550506553821825 -1.7116515448956098 -1.1374298753773162 2.198177150352552 1.8809900033411877 1.2048503747337018 2.2341900745718974 2.085209146320966 1.6058427427979243 2.0526048094906817 2.1811561231437095 2.1653789253734677
b4 -2.2617633230028775
w5 6.3935116227674875 4.611031047301284 2.7145953809599246 0.2923260639921754 -2.320100907308377 -3.3191578382573184 -0.668622649853938 0.7096390786715142 1.2590621459552171 0.6320624818385191 -0.35719573367522006 -1.8720886877803842 -3.1693320220966794 -2.0780842004127957 4.644968716999113 12.966401493717626 -1.780174452715555 -1.3705138207538032 0.10431291733378338 -1.5144643795671575 -1.3317600795772786 -0.3475377854571604 0.23759445875120996 0.15345414023458265 0.35459464185391043 -1.0520005981051104 -0.29882264311028867 1.7604483426276172 -0.7621756588901409 0.042820837762046766 2.1704334871935416 -0.33779323520655047 0.512093822299508 2.718235906381196 -0.2493048417104817 -0.200508942111217 -0.16065867192282798 -0.6320541277348117 0.4319681952976148 2.0535306135273976 -1.6447268830988409 0.12468567582066166 3.4499822912204965 -0.676482055891618 -1.3713675587387184 -1.743455200902567 -0.8529173397879242 -1.5231731498780279 -1.7780002351992628 -1.119156553582658 -1.5294843698159766 -1.3777976049661982 -1.4985246465109823 -1.32632472801053 0.7142688817501365 -1.3732808642410816 -0.6808004761478562 2.0969264882398386 -1.2260835846537728 0.5256095615244276 4.485621652183261 -1.2589545643388662 -1.1688311962197657 -0.1764611003371855 -1.1389434650802917 -0.8858678855912667 0.016654038791621046 -0.8398868711521057 -0.1856989253099096 0.9878942901519839
b5 6.843907632544169
w6 -3.6928393133494226 -1.2278240980550923 1.2100513666937691 3.934126777408235 6.17092979288548 6.569684933183009 5.621175846683236 4.5393449333642835 0.06210915293500607 0.1766832369654059 -0.0729416580661887 -0.807052424851359 -1.9138863446047623 -2.364669785054331 -0.802606108106986 2.0834725792115134 -3.6260986127799955 -3.0680692058429564 -1.4636563284944566 -2.5039130092615993 -2.1165852070021227 -0.6931955339422274 -1.0047773125419095 -0.8602696648027968 0.009790153908123449 -4.460044302292061 -3.9246289699584516 -2.459836048810339 -4.439079901806816 -3.959137221849268 -2.589245368876059 -4.008674502030209 -3.785495244701511 -2.617323990521927 0.5609392209145934 1.200440932240052 1.6867893138343286 0.5426962403902663 1.3707606267929036 2.6067041989307285 0.17809204083755914 0.9154612968984343 2.6221527735681343 -1.0924177628702805 -0.7508204719034222 -0.469628273621607 -1.4883945751236385 -1.1762198770120844 -0.8485353468014687 -2.1291695815236222 -1.815442543654022 -1.3450434814517012 0.9688336171389894 1.1173331060076324 1.2969932948566685 0.03126532218520013 0.07070525420431135 0.5235281545908578 -0.1562382914538509 -0.20760456033129593 0.38893786581699735 2.4985891480573077 3.112496277560103 3.406770719941517 2.7077446222104182 3.4573938031412417 3.9815008089834305 2.58529886964217 3.5245654266828867 4.61470046965842
b6 7.244287136115028
w7 9.089034406572418 5.522669410984078 1.8499572166496734 -2.250364612425422 -4.985921512041442 -2.513652711856794 9.240800486922268 17.432194960641297 -7.715624019595238 -7.163819323625138 -5.192909000678955 -1.3062183245897097 3.8323159333066674 6.302674347496551 1.8665722407883283 -6.250343227788293 -2.0599971284867893 -2.6557935411589826 -0.8543583623721773 -4.111810252780996 -3.7700996759567156 -0.6773841580051017 -5.103589181561453 -3.777979296211505 0.10169469729404923 3.1349053757496597 1.1177709217979561 0.07317081319295576 4.220167314975495 2.012170425967653 0.40385537470054506 5.476220075246137 3.336501417536866 1.0974509047294367 -1.0257426796131335 -2.3280832427278235 -3.5263110347469957 -1.3339842079827078 -2.1884911642298532 -2.0809480174908384 -1.8427579663869496 -1.8873340970070116 -0.17589093398871103 1.0798082782694753 -0.689116996952 -3.7746736545289976 1.5190050734357061 -0.27215723378446116 -3.600540032773781 2.3481033634671555 0.5641722825259065 -2.9671311000425513 0.19134885507939278 0.19973940874830604 -1.364166125474791 0.9900027891972563 0.09101338528037005 -2.6203103813697486 2.61403317339405 0.33359530126848613 -3.818262777730424 0.6674662749032185 1.5052069668108037 1.9243165131059083 1.0788473575270405 1.9343783475712177 2.816008464605881 1.8051530198878403 2.5201080670591653 3.9364547140433808
b7 8.98307133821003
w8 -8.03652669655993 -4.336274484023914 -0.5907166658624527 3.4465988671553607 5.937454110279431 3.9935154188799746 -2.379974716445348 -5.210142521199552 1.7142578604152674 1.2574039660882625 1.0911981455278217 1.607355442280363 3.789163536076587 7.4487266673809 10.631346756890833 8.500042741892845 -1.0124804328031969 -1.0269017719625626 -0.5229664128682432 -1.7566049541662883 -2.203873999232223 -2.462513033668255 -1.309196822588086 -1.9681086048261334 -2.919588519279778 2.5164891049906952 2.4264183215703516 2.742167125962775 3.417905553509267 3.207883310106704 3.3039951095994478 4.696161403978689 4.235008190434162 3.7263465055359464 -0.5315842265054549 -1.1315861380094756 -3.047121981075239 -1.7330432742635369 -2.0888044512757924 -3.0945038672492196 -4.19806856206681 -4.579479769369392 -4.604167040371948 1.0722753771678153 0.2208345893801506 -2.1478341245470602 1.214231565293204 0.3614942337562257 -1.9318891662762532 1.5502071785331408 0.7695248172527958 -1.243103999027675 -4.045961359150094 -4.98970705299985 -6.50899390910858 -7.291382500686436 -7.6674313865630666 -7.207880269449128 -7.360014663043513 -8.004221851874307 -7.0979459260837965 4.332845409166905 2.779226127220798 -2.3721196640720836 6.083409078046873 4.600028154124539 -0.8573299829206951 7.6306658038466315 6.59079353348603 1.9453649386114482
b8 -11.622930593617074
w9 -1.2907242041459563 -4.4102534478716455 -6.055038293106548 -5.635214645383531 -0.9442293289843764 6.489690508987412 10.240489399128712 11.83084821030837 18.806558902797562 5.851610068314971 -4.294411934205603 -11.346824158300473 -9.544897852355659 1.1559821146542362 12.193026098995931 5.24506015318099 4.69595324221041 2.482577520996319 -2.8726230633554777 2.17296139679734 1.3181977339007427 -1.9845002898524975 -3.3101543653631915 -2.201576107438765 -1.5768205015427694 4.267608826337538 0.5138697010311534 -7.105660740671475 3.504942007097458 -0.3864351221860752 -8.216275467284873 1.4251257508400597 -2.448559664528436 -10.465010315997686 -1.4761304407642655 -2.3031426533634782 -0.0833258049859806 0.9076406793715565 -1.429607492124706 -2.294906884159735 5.879990485265379 2.2541043707240975 -4.038404993667827 2.3823812742152404 1.0304987915142785 0.2660367538844673 3.771877520157786 1.9748630147866706 0.0048850498340134935 6.395792516571982 3.5232189041481123 -0.834759276826578 0.00782233633114276 0.06564567720337547 0.4459100420173324 -0.3223461458315066 1.2780806568723977 1.9488339920140643 1.7373891700303181 3.2540889322975075 1.904950543303986 2.240012693689747 -2.3351221562867157 -6.458046022975265 2.8754928059031153 -2.76402355107272 -8.792761186359394 3.426030806572439 -3.3994660381765405 -12.703495296198843
b9 7.2970090539512995
w10 -10.151951691018589 -5.742719341103643 -1.2487250021336596 4.0375310739688395 8.737810435138696 9.285601086548231 5.54415458523859 7.36997811604535 1.9429120677294263 5.7335281320235225 7.321028467692875 5.850610357133979 -0.8920384650375633 -9.513944315334578 -10.882891029695296 2.9617014146112184 -1.474517846120734 -2.832044594603254 -5.068020110546696 -4.910547935050082 -6.839119301751027 -9.442311413262795 -8.717444044413297 -10.303739530914774 -11.895179490799286 6.4702723878879365 6.628703613519667 5.14820788969473 8.056839009473551 8.574390690908292 7.30431459990832 10.009692913628887 11.25514095553887 10.300920824481093 1.6856399698644466 1.5240347846715518 -0.29040967516452715 2.3499250385743538 2.1457416665580586 0.9834071197962703 1.4799565284385618 0.7496180634256939 -0.039459983943901766 -2.0195911140489353 -1.7625351835914345 -2.726570163853644 -2.7679737327584952 -2.4141766962620346 -3.1129223544691578 -3.6735155578991012 -3.1264382435773794 -3.2976722280038455 1.1125261280672134 1.910408429234034 3.609939675859578 2.4795383317486746 2.914004148060383 4.3038489783774665 0.5915493505635586 1.6421865474888004 4.1952696902948885 -5.260609522046325 -3.6408143382885525 -0.07601583051877694 -6.940838717950919 -5.268138801928288 -1.3848735121342464 -8.927942093932973 -7.524869629093338 -3.6605060709386086
b10 -1.975523614727772
w11 -12.663454090683334 -3.326435183958825 3.028901399487337 5.9181366171995595 0.7073904529837765 -10.37429004315882 -4.1694499410745305 24.719794052300113 -15.163153490333508 -2.695876247149762 5.67527807316197 9.167861716842461 2.759604563037795 -8.60692719216844 -6.433995188416401 22.058200341358898 4.449452819666614 1.5196083451266769 -2.248123757292692 5.711104672264681 3.073235179195139 -0.039526000663572654 4.445118901610297 4.57085734453864 6.255014829890046 0.9929383825583273 -1.7949608008797504 -5.083598886793387 0.24833317382695236 -2.438462465470516 -5.448277310026283 -0.5684587704331804 -3.4550151718083666 -6.442446016372984 -1.6144927601722021 0.23756337900794786 0.7564098200302869 -9.274299574077075 -8.851077214107429 -5.353850620945419 -11.389527558308677 -12.91972487628905 -8.864968406790634 7.209103043343652 10.162195500589528 7.565858247381742 7.77835853957958 10.764790853811858 8.24771744954659 6.392605600060173 9.520402096683323 8.309599098307212 6.673573865848912 8.37623307159831 6.942305655658147 0.5439185790075665 2.235325460998974 4.526662123882223 -14.008119163527677 -10.82210426254123 -1.7641626391186827 1.3226295361014062 4.2739236362877735 2.8431321995466683 -2.401746884703213 0.6413925893740744 0.03852866297052035 -9.291827224992442 -6.8288891020936715 -6.149467472490262
b11 21.964002549597815
w12 -12.400943163448666 -0.3473818851018047 8.641126369666974 13.868157505017964 8.269836369846074 -8.749654173456754 -12.891720671864876 13.517756312748629 13.585409964926392 1.1861772366567909 -7.722197082278255 -12.712750308314641 -8.806400258660018 1.140091438803662 3.256412129088401 -14.711861164975813 -1.6513735986368705 -3.4012838926131144 -6.742731530760815 3.7414223244947467 0.44415258827978116 -6.388232493272045 15.305233809228918 15.647563053302171 14.597812758530301 -4.316224624861662 -0.17599923616363528 8.098313459430177 -3.7822963669894927 1.7832976002919803 12.807265700054927 -2.6745751563373137 4.372870460627 18.93070347545171 0.41522945448254256 1.6057137617271633 1.2570037816252209 -6.032852589232865 -5.8149322342167045 -3.1227818284604196 -16.203418988715523 -19.59893274188857 -19.101459361137184 -0.5120174235509874 -0.8484722304324437 -5.094984766935224 -2.012952323133446 -2.8016228816997772 -7.3096589988505665 -5.20153889182206 -6.598679556806772 -10.859588200298594 2.2033917309812177 2.5032018608051008 3.3406589613751274 5.6549535577169845 6.286981306908282 5.70671435710749 16.516662428518472 15.227722453622292 9.93136755731161 4.442644861014323 0.6930785610338802 -2.033325633209145 6.280023438496257 1.3934375565191777 -3.364956667371773 9.005800363382711 2.755370143279521 -5.600687170685035
b12 26.546779157462762
w13 18.767151940249594 -0.3916059837141493 -10.888770826060773 -11.580269740408822 4.83660609130077 26.74601228901085 12.97193329010959 -26.3791525464189 -13.416131637875809 -7.715784875849776 -1.4647487445509737 3.7903212428847306 1.7148529826421937 -8.631253850460682 -11.04353688916077 16.38782471309803 2.2040502254829013 -2.7557483952883444 -6.127009114872192 4.655073698273265 2.2143324732977128 -1.8240722486386618 15.3169163131329 16.88835459757489 14.308138796850947 10.008893717394745 -0.7938360176066672 -8.962279705710541 13.040121807089315 1.0530892928907996 -8.834669701608318 17.48526223384793 4.2921609910634295 -9.333262898113063 -2.994535363512295 -2.097854462583006 2.145871480199511 -6.39144109011468 -5.510434899499404 1.1664289603945333 -9.431005975761849 -11.53933551635346 -10.682368843721356 0.08162076981053853 -4.932878801897563 -10.916702419964412 0.1416814041970763 -6.209665458070118 -14.216458407661897 -0.08374116911095643 -8.457249796717136 -19.41388158465748 12.735357084710442 10.871908235631192 2.3948280757933738 12.136692711517638 8.255074489922823 2.065940541432726 4.878840960711095 -0.5788153474953053 -3.8846239140349414 5.951289036277231 6.929103403168139 -1.556155920090396 3.5045239219141764 4.609867573086936 -3.4007562362819206 0.06039698910601746 0.8485260743310196 -5.31881431049893
b13 10.555552927388558
w14 -3.7886505359167493 -3.6174224392443652 -2.451140036023144 -0.11827363475599059 2.715805618534695 3.425398127281957 2.6399581846918196 3.36246470248058 -6.198846132711974 0.390050879405078 5.8226889630746514 8.39820905675554 1.632581176372849 -13.93891726155358 -19.90618121929911 22.785834267731833 -0.9689349110926724 -0.7392951115925854 1.558554973886258 -0.32547476417704435 -0.45054326796007965 2.1604085092124636 -1.0143813688638625 -2.5312236617095407 -2.2280444895132807 -1.5914273495765872 -2.047557128667424 -2.0846001298407937 -1.6226901387495778 -2.384554331401337 -3.0786422064756005 -0.7615205455005226 -2.1232790645658066 -3.862465740759695 -4.0427954767462895 -4.403599925698735 -4.291135965909131 -4.668936866350314 -4.806290061378172 -3.418403596089853 -6.876348227637557 -5.592416575787075 0.46111627506432384 3.921977760915679 4.904462176812447 5.892327392567419 5.690964418697129 7.002641288669037 8.48788939342583 9.128422887813217 10.960049166531178 13.49395291912103 -6.922483794920829 -21.377500973985985 -32.36799224089118 12.897755350731838 -6.1993059098006125 -24.003644487664324 46.946109842425386 27.237195822975664 5.009674954420838 -7.955007803903631 -12.368641684441137 -16.564350095290123 -2.000781801467629 -3.7964020355671666 -6.120672962133891 10.899012396319815 12.82481812537059 14.623473630733026
b14 -0.8466604091047499
w15 11.921270905605283 -6.079526907387064 -13.1834355144147 -10.715785959515163 1.3470256224486283 8.609799015001384 0.6490253916156897 7.229451704780927 16.45654446106847 9.05469930873782 4.240332961157882 1.8048407640734037 3.968944416582489 8.767018253591736 5.501314068891022 -12.693335082964332 7.947419030370731 -2.640327064021884 -26.70553133705305 15.79938694272483 4.639852404516232 -19.814463543730547 23.08054111642402 14.273618268037001 -4.241249216610335 8.0470760868427 -0.5662439798689669 -20.00610328721728 10.06590983049434 1.8919832471742328 -16.298452424641184 16.40087406408679 8.986905615378287 -7.65750642161717 -8.00460374274514 4.132601951629228 20.06681000746863 -14.594822599271499 -3.762546975710183 12.843659339073206 -16.937324247390546 -12.786053897688973 -2.750182269058682 -2.507539555731459 3.2361264864273642 13.974113165894137 -2.4970597850601406 1.5408016988093924 11.3342741733032 -4.345015960308645 -2.805434024545637 5.596997168385126 -34.28978361050885 -21.626808674751153 12.142528737059907 -31.85595983780464 -22.99890684434613 3.283848538705449 4.756960605476086 5.154393035328339 13.240630305076042 -21.01890903702945 -7.145579957264301 29.05445670541125 -15.826716922704273 -2.4909680224927357 32.53975252023698 -13.503948086007162 -2.2851706670005787 28.781418063267775
b15 4.035893346499563
w16 -12.937465718884896 1.27992959790524 11.452990530771023 16.29203697769754 5.422806027667558 -24.340703932691742 -36.56872006919635 21.906305322680847 2.3345174543434557 4.253012089740848 4.738720281944584 3.5854683585560867 -0.4302720785674583 -5.685140972506654 -4.277024704938823 19.124508163458096 24.429411797151293 17.883591557100107 6.14216112219573 19.772521039090556 17.308568363759314 12.727524795067636 -6.107800895417909 -1.7998483487342531 7.416723074326144 18.288381830978356 5.996517757019452 -15.197869733442607 15.246262188597115 2.1750139223805354 -20.30136738414136 11.34322919471274 -2.403213927763683 -27.020546866601098 15.237249465744025 5.784849958069852 -11.326955379101255 23.02875300844446 9.129451272552181 -12.768577772752923 29.075897448490146 13.069848583748158 -10.257485213327417 -8.872017147033183 -12.274307194085255 -20.22262322201391 -13.062943817215643 -15.854203154212577 -22.56117006355789 -19.252142814951384 -22.26710069199763 -27.84620123760349 -3.777239474059578 -2.3434074168842316 -2.5152654081579997 -1.9769566490060313 -7.345650014214132 -13.678215042608896 19.124135985441725 2.580363519806667 -16.811583750993286 -2.469396140957721 5.5350876978049 14.029845455318842 -1.4620528512264503 6.575003295434794 16.466900379913515 -4.332003643252872 1.8003284253879865 12.154309978928145
b16 11.732891460974539
w17 -4.999143285929264 0.13392087631483515 4.550167844240553 9.665967289097757 15.8327847330153 19.729767147364534 5.374581508465406 -15.826951900959575 18.489429447266108 10.243134959144887 -0.806951387298775 -13.914590383886614 -18.624080146562363 -2.4907571718975703 23.527783277300625 -1.7287022934399783 -10.385662326605884 3.203717485980991 34.669476051876494 -17.594858419883085 1.3007400154089779 42.38877169337815 -25.65216736881943 -5.780436905158697 35.58188510179588 4.040500663747045 4.234549647136706 8.59449651814475 6.667942330909169 4.086292039064164 2.2817184135228237 10.91092845425922 5.417866985024189 -5.058980221672165 -25.57883059602211 -26.612140174083823 -24.531588573420656 -20.129787772014303 -23.53300773799109 -31.543344238226986 -7.311104216030328 -6.7311950484522125 -11.481869464888673 -13.483841387232246 -6.781748871302072 6.892093561305317 -9.479386577911837 -1.487146856390952 13.411911012182973 -2.941331491392767 6.2595363704423574 21.759475405275804 6.808188025437016 10.17187758225293 7.811979479480208 8.741913390467563 8.255124243115812 1.436039941436861 8.404453690938434 3.9285641609011037 -6.55032231925578 -13.197986172206065 2.4118659540126703 21.038708484331043 -19.222736779012934 -1.0268117680702862 24.004254376546815 -30.327404396495847 -8.99832594672473 26.097753167989826
b17 33.95833000076921
w18 -22.547423609280166 -4.264045461525848 5.299315386756894 4.769922649579368 -11.614646030904611 -26.782229711400756 -3.05457533694909 -12.964597317542632 14.490657840225898 6.626215864959248 -3.989363387662135 -16.780128750676134 -20.329744507502156 1.0282925987981217 34.57507561867896 -7.7036446154568745 -18.89618987462543 -22.37082134687802 -4.781881952798971 -16.269945037482717 -16.224134486721464 6.267939224436651 -0.43739930498246665 -0.8711480324483784 7.537711520309189 3.3905563502964498 -8.52589209056512 -13.899494158741382 10.91491046598382 -2.711383161060461 -14.144261314576958 25.210235328212864 11.141883281415335 -7.764493062141791 27.054321310025546 36.5727849079301 36.80744715087119 -1.6387626585796329 15.176568397470994 38.56897698860855 -31.3079053718885 -10.53360603207684 34.70213334127489 20.31953070703022 18.59073511065578 7.45118472347264 12.962632384981143 10.267826502731879 0.5803356903100271 -6.129946822039724 -8.589748489264192 -12.910181813760156 28.90412603870362 10.550025632717793 -25.45116307939462 31.23726581215234 6.249263314559216 -34.83008997661818 13.734806505186768 -10.60704128026223 -47.5864458955568 -6.266869191255314 -1.4414442818496245 -3.990398601892241 -17.205941481928214 -7.240777737281383 1.417549064778396 -33.28625295694505 -17.58224176758519 8.897978417650187
b18 -39.519477781771116
w19 -29.062051061715195 1.7050832875262059 19.443526724708462 22.515589417327455 1.342460531993018 -22.199469206342016 -4.317346818885818 -8.916665229360024 -11.245085390644611 3.6526573182483983 10.995104738862375 12.065048474798747 6.026120566309593 -2.7712998827171225 -13.734752587555118 -23.94690453272973 -20.14342835918222 -6.394495882963377 17.514484816845744 -32.706473027601234 -12.311198438720387 26.002909891252827 -14.09379899292042 4.011062319473563 35.051386800739905 18.481625937320143 6.90594230112467 -18.69054210767042 27.22367694042892 9.566875794716031 -27.979871740520757 34.864008668887465 9.528884615428264 -44.944770010463635 -5.768218263431722 -5.583925359254696 -0.0672967994244352 -9.464838550350388 3.2948801452208327 19.584385330833815 -28.920522650845786 2.643399814626636 43.96703550499714 0.2336189880003553 -6.608602077020773 -7.409092327819934 0.9327511858345545 -5.16631671132483 -6.105876294066304 4.66517803984777 0.8322877268837995 -1.0678697871908303 -24.34231359354758 -12.099511107991264 11.2861184404055 -26.708846029436536 -4.609048353118187 31.68646929806616 -10.192943785005552 14.13121423695789 48.905531242213364 4.334038151330197 -2.9725733245666457 -19.852067530752702 13.106126642587395 2.9306772735501534 -24.72634268068684 25.774583892503884 16.02023893836336 -20.89214407235924
b19 -6.1613053143702885
w20 -13.627445767097678 0.9725011043011323 6.804871647417101 6.404294407095353 0.22940571170556262 -8.324773079710923 -16.528493915976487 -0.4759795422271336 -1.1789049676882093 3.3629783133942754 4.632845741788321 4.177939287538543 2.0375211774641317 -1.5130864510664868 -2.1343586515422346 6.660680596213966 -45.57895512648936 -51.11449321680355 -52.68986010516652 -27.840574994000463 -28.799487587345208 -36.06533695753737 32.765109107771565 51.87344473926237 67.44849900576394 -12.60941271286074 -20.84691897590465 -16.58839102472627 1.9922583731300432 -5.924734017346088 -1.4291368576077317 27.548279665921765 20.19777082244204 20.498806272183643 -12.600854797437501 -27.757715508546482 -26.84927189187835 29.55021814889979 1.2660679603042089 -18.86250430068573 82.1188910431796 48.860299382751734 4.650905031960063 -3.093872298977197 -2.037999324078382 -4.544806535501095 7.556496718736397 9.439765188835194 2.1292559245374787 32.34848197297631 32.17691692448799 14.475058230791692 -6.555395278656174 -3.7490937256252503 4.15038954986885 -5.235818133040926 -8.067071765781352 -5.521655488835181 8.451718860703238 -8.854696203357792 -25.9290175364306 -7.743997906932045 -3.697271983287062 4.112240902637571 -7.715769086488394 -5.219269601948666 0.026080139887614043 -8.241322005855062 -9.165912345022159 -9.508903323184844
b20 -17.106409980477807
w21 2.984871392503376 -8.391971644502679 -6.132108083650013 6.620587275052054 17.31970576557379 -3.653544085050938 -32.701944148835956 -1.5108090323614356 75.32118691837397 -34.01010351140653 -66.4437756797668 -27.796142550283243 57.32630254010145 54.14019185020972 -99.03063287230444 47.58106701271517 -3.7896146016533674 -7.625390293043351 15.71140080320833 -3.640484527467007 -4.983624021093053 20.39058648854308 -19.118088469798103 -18.242725975825365 0.754230928627526 -0.2667944206851551 -8.161439824227733 9.297663741876658 0.8545952481462356 -7.681549510309992 8.398369165461204 4.743639820649444 -3.7107696969157566 11.93538835102884 -32.76311948662321 -9.171849575759166 27.92505637285569 -30.77679487120166 -18.694878750840918 27.58405974057092 2.45122870804525 -0.80647182868021 41.886407022703324 -1.8850069323858436 3.4736249574257316 5.1860699754022646 5.891056417058121 4.674828471154854 -0.4009823037453843 16.20736294027895 1.9123376886767363 -13.252477880679855 -9.512598537416038 8.845177043341518 29.40126485602006 -11.944306765685406 -9.593465757504585 1.2078023718316349 32.14932456807385 -14.87639400899874 -39.69324140819857 5.722776328110791 6.7183193659318245 23.912677480555868 10.008590275098177 -0.5724670273968938 9.607948335233386 5.8628302787053475 -26.010679672161938 -33.54868142341785
b21 -6.723130004239336
w22 66.39991643007191 -25.20727872356643 -53.38653449957714 -24.401745291710554 46.76632186176315 36.649885299474356 -110.45643485211117 66.1074770886029 12.540729336946612 -7.800184963667753 -12.528720735091007 -5.746817445798335 6.993348991641896 9.71852896903935 -5.497690826153634 -2.9283407130267327 -34.18198437865777 -17.744460102854596 13.24823681516441 -24.728100197292253 -10.827690583618578 13.46323639643164 8.394480685488967 3.489566060252062 2.9028875503571427 -1.565042051892281 -9.6534515832128 -3.408064180840584 10.853207920993524 -5.433523280002691 -8.548946212989522 36.6689650116466 7.492897803561775 -14.263138181496604 14.056395449624883 14.019367121705727 8.663735675544409 20.54433596632577 21.24705566762486 -0.9773267240459992 -4.871103187260759 -3.6889844428264102 -11.707703696506563 -17.862517305469467 -14.243658423548585 33.20682544066136 -24.15635499774024 -19.503136214247544 37.58434334539399 -29.07499984310388 -23.72982716488327 43.40925851989723 19.048758813079896 0.922798049587661 -26.00248714367728 34.794491172224845 25.683439124148105 8.82088273699202 -43.650549350963146 -21.412130744106328 14.184904387925542 -1.7048980250020707 -13.99124503139537 -37.088372381032514 -3.5986469183205414 -10.537411133800477 -27.135363501848776 19.802380527557588 25.431889181730124 24.43646480125209
b22 -5.605119700268211
w23 -39.30425649744947 1.1425123535668382 21.852868609195006 25.755890147108804 9.01261913670305 -7.012935465439987 9.484933996519146 -5.749172080260143 40.74712024850255 -9.947021499781295 -31.001072824975065 -22.911455648210577 14.195772363101554 31.937352259502866 -20.627015683396444 -6.635221589710193 38.248990253510506 9.21004599830435 -17.81486983537853 38.51865034777355 6.614268642493098 -29.735345495421605 55.86838942984745 20.75379082099222 -40.863409043480615 16.701769188563677 0.3548374729995159 -10.63426055788088 10.15822077728548 -3.0389341189606105 -11.197840437195321 -0.8637586416201555 -8.43204072407596 -11.37878677246057 -19.20302980176049 -37.86607774031642 -70.64596516278279 -6.0668253807614905 -6.806990071119115 -5.339994752181855 -18.20325507008419 3.0247221639668433 75.66617243127924 3.6400085004460356 -17.782189351221547 -46.08849990461863 11.697528755265802 -7.172855535988712 -29.819959963184438 30.740758196629965 18.900415935862203 9.69732881501725 37.563006781978224 1.7172934060066003 -31.548013332710696 62.203274985778016 42.357977247852425 9.648566484406482 -64.74772251690459 -21.245382518165105 32.19433067485536 -14.459547462240883 -34.3471212757688 -16.86417282481262 -23.90946539503838 -32.825566468456266 6.839267462292815 1.1670068129107114 13.025429878504506 86.99953935396135
b23 15.922066035362272
w24 -12.662485374088282 -8.843050137021251 -12.565517327252394 -18.955704640979235 -14.539503607207354 11.085080326091107 21.425237267076533 -20.265545374770216 27.753081496818186 -7.8304064985367985 -18.07257708699996 -3.0628823633359645 27.987982650957285 22.84555756937692 -39.53629360946338 14.310496682975892 -0.40309991157218944 -9.143780073681553 0.6400568341626763 -15.071933682445646 -6.13867921607818 28.79874829756478 -65.50646403530168 -19.76846191881289 88.73091808203736 -4.280329220850864 -12.998348996751155 -1.91478044863171 -9.175214902980645 -13.464783936652884 3.9069593277303114 -19.057388734307594 -13.785269207024164 15.448356534221144 66.1838438671684 49.34876604398787 11.710918241831102 44.26593425976983 26.263959137429964 -8.73316723183634 7.763654735249818 -21.267881418801473 -83.51179312552303 52.71193174038256 29.264705595577077 -19.36034615999782 45.01267218960093 20.073611372612024 -30.05342403049025 31.743797805228844 5.52009146991391 -44.98860385931766 -24.353813556921054 -28.5493996281556 -6.270002182931183 3.645985435153223 10.439040295802814 21.27497427630324 -52.60370272989014 -6.728706268313253 46.339202525835304 -34.50838624090302 -45.05785778665782 -0.21543887791740007 -28.973270637527367 -37.18139487478592 13.944258418712272 8.707638546175769 5.729563616392236 58.277152850181984
b24 1.0465558042115526
w25 33.370185520792454 -38.65793838134313 -54.1494721156465 -16.84091742004347 57.336410974025114 49.60582468234886 -97.14444101174779 27.15007232496285 -34.10020747366763 8.313735175333331 24.583830752456667 12.458463331139288 -23.17325082324022 -23.300861852106866 44.57952315737838 -36.39706595112985 11.477914134883608 -2.2812991866602026 41.431145829878396 -0.09154707704029064 -18.584937861970968 -0.26434960710728955 4.592678084009632 -7.472024998690392 -4.777550114797762 2.9094044153186345 -15.699232644208754 40.92368255548581 -2.639725138127214 -23.952175935263213 30.965983772517063 -20.47409715235548 -50.793890991205586 -7.537455620300249 -7.907809781032569 1.5875088914207394 -39.4959279194178 -13.329532286531464 15.283700823263999 21.429244423878863 -19.700252465007967 6.50772381548145 57.71861401523428 50.56608226510671 17.73432299618348 -69.02265178894214 63.33666930459624 23.996692678195924 -66.51871680627919 86.42620507381619 41.443714292041506 -49.33986257883793 -6.451792311460728 -5.334996900250002 17.286337719215123 -26.3204832787799 -28.745937391833625 4.211504225500537 33.579895881146044 12.30132994130672 11.710656979721959 -3.4398555686677605 10.710256151142051 18.34329315949986 -8.745922823960385 8.131918104082086 13.23635238029701 -44.78644593001892 -23.084250465174836 -11.275945386419389
b25 6.389957080090813
w26 -2.9773856880485368 3.888422114813222 -0.34134346033194907 -13.551822969674657 -21.06877519225766 9.128838765043001 32.67052145720672 -2.438354199556179 32.84517909442364 -8.526458864227585 -23.019116404706853 -12.706427424921937 15.972221090592727 16.51368707444698 -31.31912902060284 23.522763499644174 -8.694205206852432 15.517849876288755 36.26673672762421 -66.64606504779933 -55.560475829053495 -41.184464664718035 60.11093024905419 42.029038104985936 -0.3488233361862279 18.885144640303807 43.42706502987486 31.328381460113096 12.789951059960089 34.42482852069175 11.586144590244315 -48.36793103888471 -34.027275129574456 -69.95785439354835 68.08689011036391 18.79749520972443 -87.33918495926831 112.27019047860695 91.9994859181776 -1.4695878649211573 -86.30803384668707 -53.85697048968734 -21.582809687578848 -15.082434359861281 -23.96441014679261 -22.14739166268804 -26.140437054492054 -20.347687826259136 7.144543556069283 -0.13398120578218337 29.46123439646582 89.36470449501388 -11.338876974359074 7.8445863188576155 27.117620275688374 -28.798315894496493 -20.518731591843622 1.5586308287034165 40.630464937519726 -6.126770710019669 -37.12800575465734 0.3212413696494065 15.511694292624565 23.427935140300253 -1.3490959576501467 8.20149354302808 11.009222920024062 -28.407807702075882 -26.278753440200763 -25.402759823217085
b26 9.537156196732687
w27 14.78043790527729 -28.695796156464205 -20.747326156617113 8.599548685928687 10.525186038906707 -18.935830585923974 57.54196402993529 -11.295345738955952 26.06927476020148 -10.195675160256641 -23.784046577229386 -18.807054282468656 11.302357277332723 35.736601611334216 -37.805587399192575 4.197299267160097 -76.04583616220378 -66.34181299566266 29.819139998149684 72.06729176721166 44.68240304216865 118.76153796561637 87.57394733371791 -26.67135194027995 -96.74321580856213 -76.06909972356524 -79.0553495215146 -37.722522207544294 -38.838759588229706 -55.432041478053904 -37.870024988206886 117.07974305997217 74.94501412913537 52.067416685803884 105.29957523398012 66.37774007500582 -126.67472891241906 1.462145775302183 9.081116754782121 -133.00106279782665 -10.175773418666793 22.13248489124912 15.480256043114785 72.70668332723046 30.20381457255243 -23.36180930787092 44.12090136024649 10.853254264478188 0.792184150787774 -43.52521034958632 -46.910914586184184 29.409427400771662 4.986590971620219 22.132738821369387 -18.763484899650177 -76.28747523959751 -41.89665335088196 -14.966979021712499 10.776126897165472 34.212709575355106 98.48139708929159 33.21454000165232 55.79084769715045 -13.13150890606848 16.76894632712516 45.150551323476904 -9.031851710576948 -84.25157286842638 -41.456921164846925 -34.84640287458163
b27 17.68171872203539
w28 -37.21448124867057 16.19385405728224 28.10833510774139 5.982841043055001 -30.54633318841242 -11.60228178713518 28.26825014143172 8.614269312968107 8.179469675024611 7.003972534961906 11.06628764084216 12.426827061370519 -5.881442930505018 -30.24207055829673 15.929782452735262 6.7434881337869665 -81.13519329463547 -46.38695712573536 157.9663235818943 -19.619604053819845 -42.85290301600597 35.25945960592678 142.68689845563583 40.18739080245259 -160.7135717335906 -31.024209789227257 -21.871100386884535 77.15852187826518 -0.1365218706524353 -13.418793531344644 23.133135137076415 59.01579603759832 -5.928657485451608 -102.50362315260844 -0.3067996608076074 20.467318643023923 42.560598730506236 -32.7981127994826 -36.43338415406044 -41.27230618095401 60.667775506116186 16.149508791459414 -79.43520053490707 34.40473568663344 31.84163183578595 7.794674686184472 36.16118785052545 23.79172051978435 -13.75756279323928 15.324628437300673 -16.472957164600295 -77.03228273281977 -91.83285689352896 -22.202110428489156 95.06641728095579 39.14083269901351 50.97188116451966 128.98841692672156 46.314760146023616 -59.35863286561202 -123.35934669036202 -106.8457239778716 -49.38714747834058 -2.5003195660873554 -70.19159376239418 -33.18263438331308 -30.63178735861902 84.32183543792834 92.0176077050057 35.53312793205351
b28 15.568072673496909
w29 -25.527245450267188 15.749456208955044 25.55598853370662 9.589593279501248 -24.570444831692505 -34.03334079194748 15.684313170985952 7.300244219456218 25.74082291033529 1.825526135715989 -24.57758281331189 -33.413959268886586 13.229295839748337 64.51762412390302 -58.19119950611522 -1.6310729996460018 -37.249153374356325 -3.670647805289735 108.44361799477262 -93.3364433390598 -81.34234975511872 -68.19537461047351 77.59376486827684 62.037285056568216 -54.19742008499407 47.71019676802487 18.908156311808476 103.3903622477197 59.77670983875975 6.569833922459311 60.30058687911105 10.994958001227623 -94.84093228156279 -123.44940644862275 -63.40447596846587 -9.025165657441558 121.14251946709093 -37.02502036700384 -45.22700750247007 53.68242228324576 149.56166937349963 15.77641739786498 -128.97793964856257 -20.463337633522276 21.52257037404285 27.44825349714827 -4.9156496129036915 21.90271991576557 -5.9023818910982095 1.955309692136478 2.2121673310595473 -68.5009395712891 70.74338431475516 40.395692796633206 -146.92739135560083 -64.6697495932868 -42.17039548968892 -96.95207056051497 -64.38305107932382 54.951235960093236 192.83019753186235 53.99244486910713 97.84072970489665 -57.768063460315076 5.40532600690728 89.17104816048389 2.138859874512202 -184.3459534062926 -29.08909017589239 73.16657407960034
b29 2.350292502727893
w30 74.234749644423 -84.52783476444488 -61.4443165282524 51.609339450719396 68.78143382162412 -120.08472156355752 110.50793518958946 -47.16830581763295 28.19930677048716 1.2303356094537505 -4.717438629295305 -8.774572583373505 -10.388680951287608 14.55262884822416 1.3361646384892623 -23.67082853464675 160.14742608282478 -64.11922905953938 -26.037775327872204 115.34152463555255 -80.74088132210659 -163.03092993707924 -106.95397306424019 -34.44178614287255 143.37452121759213 112.64804372331753 -111.65998438221744 98.30372369373274 86.87023565495373 -130.72656708620687 104.86133371492298 55.706953385331836 -184.04902172347008 5.7469442218751565 74.2874255603122 48.29650085945395 -61.082968799344236 -19.642881351399435 -75.16470546072892 -55.812100661619965 48.7470839052696 -45.8742111804422 109.39174005061409 1.044736197396008 55.524973365021474 26.78651155861594 -35.111412898232885 34.008335339123654 48.88543927625968 -147.75132444836095 -52.624423270757745 72.44180416714387 -31.37975021560215 -5.6377750161061755 29.3026075320058 3.659743393737686 -53.13500374878921 152.56631323357695 119.9269527831665 -144.80053469713718 -15.831467545467964 -69.66338567903834 100.96321941409256 -121.8944422517363 -71.21853377865888 122.25279148987883 -135.3009032667757 -86.86262272199039 169.3493145315129 35.53640550752093
b30 -4.320101452199722
w31 -73.41303612268344 98.07974342964226 56.464177533185996 -96.2067758996265 -109.63847157531863 205.49953460401758 -97.82236605147487 34.72105818992609 -26.721466254176473 25.23867577021409 4.622373283362701 -37.191402391027985 -11.07132159519636 70.51186227199452 -42.479860725648294 11.988049229089563 1.5042765256741717 68.17967615668442 -17.64711547288567 -127.49295219231331 -38.167806203348974 -142.8647377516104 -14.852062333807403 113.27820251478119 65.72629129086675 24.324327236338704 114.04040381337956 36.092937700123855 -1.133392832931399 101.92032022529948 23.4131493006134 -129.06434162476742 3.2841590102589815 -86.5188148740613 150.61471619435332 71.30752281538764 -52.69759490438563 -189.10648000417368 -148.96970014069979 -241.51875428360609 -7.728280957395378 155.93528183965822 161.8072057463056 179.2298167731973 60.60872217123109 73.99067257061536 118.16043774326366 16.852026639291584 75.09641047329752 -177.6570650185534 -215.27225472291045 -52.09877286233542 102.1949689120036 -118.57622796061304 40.7770557125152 45.245769984770064 -126.13386350514692 24.12696793440012 44.71788894066269 -43.493768730398095 25.048498165332944 81.11454020208981 -76.1000135397008 34.18889530723716 55.987555655793614 -63.810574096585135 24.18755203167118 10.103940601556383 -34.99006886094199 2.9493311823506634
b31 13.132663351495736
w32 -132.0948572498543 162.89142191459902 115.79701252011083 -118.70674035050006 -181.64803322184468 233.2953852061957 -144.66397199363226 56.61730710734248 -59.20117175113752 129.36474454239456 46.61369521906167 -134.4068126531154 -90.04223965690616 197.67143576036432 -122.08633823123408 29.759330089599818 -6.158335928523193 20.678818003966626 -44.72444834017512 67.82330270637918 130.96058857869664 -0.22029600474849093 -123.68914544683237 39.73502840135861 -26.65057431525347 -85.31853175117391 -6.3897943185898765 -51.79941448615302 -91.13466810750265 12.70838726219915 -43.54488824747447 -4.744623267297754 150.34270077436943 35.63537954830559 -43.906702256909604 -35.76860791243873 26.7544940704117 45.41090997001905 92.34535337914286 59.48948317549768 -114.12008881416155 47.79546704695045 -32.14252245703035 -45.259632276048414 -10.161414103026669 -29.088128633940293 -27.73396921974871 19.73220990888342 -37.46928746718837 54.34354903092098 118.57698200072389 -37.86931565970577 -5.226067223877279 45.78896476769598 3.4974886934200327 -76.69537081894117 -6.810961688875047 152.92444344449353 89.84288766462424 -61.90769505405706 -64.95213260342419 -59.64159231391745 146.34830977017293 -158.57516514224199 -100.37775105350708 163.7647585911747 -165.5647112601104 -227.2668158968411 224.8792091838531 86.45528596546764
b32 -0.8518205711050721
w33 -149.30375447066623 139.2876835489215 124.04816526949043 -57.846685911418156 -137.3080105181328 113.00840873568407 -36.2675243875659 12.747693512786086 -75.33780829051098 36.993670005654415 41.58332084314134 -6.0919012682856275 -37.43796069039267 18.33555068224304 28.284716561834035 -37.99854992167264 69.95442743616127 -128.7574593098431 56.80419901752888 70.23828215936824 -39.04714362585421 140.8015799124592 26.272950080822955 -70.71040761571656 -74.74713197785312 99.30938949601543 -195.62710805924198 10.360075321207324 108.5304351542075 -194.300408574441 15.626012261838772 141.89255175666992 -129.08847639295618 115.79368752876695 21.07428985707629 -144.55281332549964 68.82713883798839 141.80011742311564 -26.145877728847076 151.03235329739402 63.81882803327479 -164.49730833924335 -105.84928967056067 11.834102018406865 -190.7185076949398 43.16586321192611 33.575171738824345 -178.60765475139124 49.67227255439166 134.65749700373 -87.2125902598917 126.53117297041274 214.29676022951344 -193.55415357979732 93.34439017447278 95.50961845648622 -300.8799666675769 104.7111528927833 172.70106768504778 -265.56644829273847 130.06518142940266 177.58310849557975 -118.38675992181973 35.67998004040294 127.57829637981355 -129.96515818521158 15.232200146678359 18.05270299996479 -158.1128112979119 39.25465339434112
b33 5.806739191369186
w34 -193.27908959152455 217.5259916265756 149.12909106806987 -162.7629069692934 -223.5586643316424 297.01261135332874 -153.28948086998665 38.36456078402953 122.13828287419476 -132.42636319880015 -77.62863964978305 133.2971236383297 132.58485234894536 -225.33860894949646 97.93313462145163 -11.648660983168408 227.58618211201312 -210.60150553458683 20.818742942823686 47.96045936741523 -225.66151879387183 94.71645962032706 75.24118435560987 -43.505895336373385 0.7563153657289885 196.60693533189837 -168.48489947367207 1.1596820994701909 142.03482087253343 -159.43832596913788 12.400266204783675 -33.741913186883146 -136.7610206211006 155.7451952760047 70.79534065835222 -46.95351839586735 32.254431608761884 114.23726272105918 -82.30952323023408 -132.03724218892674 -43.023729514492594 -52.1835507075128 147.48908231989475 -3.3029766786936787 -11.576533812787 100.0486321474401 -12.369617287608595 -9.7184832890313 90.6232826069518 -25.762736926499688 -59.306119661537956 -42.306762050679225 -210.89165116690734 203.47926259500775 -89.75266106048782 -203.68329001725112 257.7024748485582 -109.83979117790446 -146.54559182256077 289.6818722092136 -80.37750885498235 -68.0939301026471 81.69624185037193 -20.41162747789662 -18.3344840166712 57.75043961534072 1.3765430335711033 39.63992705317167 -5.915284885322732 -27.094565998145708
b34 -11.814638393661927
w35 67.01365541645174 -76.47203571745355 -58.897788739192734 43.53083839944727 76.65744570915079 -74.46649424912069 45.24493826366792 -20.171119261508565 -361.8187615163883 440.34558582003046 278.5748146277985 -324.0766445450261 -356.61262157010776 530.2849870343409 -283.4407597266719 103.19583999452782 73.36737043164304 -34.8433586417912 -11.769844703156451 -91.8531861812746 -100.38588045066615 87.05710026057861 112.3864300761178 -20.460997792571433 -39.53586770155273 160.4134669830729 -85.3956768254201 -5.340947813946416 145.7507292454856 -117.55674859856214 19.889714901461602 6.491797549544376 -223.85213076763313 136.5226135805852 53.486429229921356 -43.13945810953896 24.015644302296455 55.153549640973736 -53.392535300925424 -69.31165112275572 -18.502634585842465 -30.784532431469493 53.704535250584115 27.1530155555806 -34.562609455305804 58.65234237222481 21.12714187851088 -34.25194382094685 52.353153300281164 6.213149401426514 -56.780650502028315 -15.552954187227764 -111.16751777423518 56.3570668282076 7.786728468651804 -67.89092496929545 207.9284444615306 -94.99033552083368 -140.36886728417306 235.7822373069749 -142.30450175212093 -22.921955693522133 -90.70527939355286 90.0449002931393 20.144220004364875 -89.42795117746223 82.26784975148752 138.2363078646517 -30.144426328013868 -76.72497170996344
b35 7.805663334833887
w36 60.60909249635782 -6.867256177643704 -62.988651036793826 -51.685886364487764 60.622727758092275 23.38164143063169 -42.387873726660764 -6.287432735035763 -41.446841360320924 45.823887644283175 36.286473829416394 -34.77269650921572 -60.29128929091509 73.0614087532029 -10.882285640276066 -23.31194531670716 147.24927982893536 -192.83398426132533 32.020989285360066 75.95571262258623 -396.6821921711253 272.72135896220414 266.1677481211148 -242.96996421875366 55.00880248850668 -35.51137733732885 221.16561002068588 -160.0674223634949 -109.76260818802977 299.09310438596293 -163.36638792239305 -363.02141297493506 311.1953655221936 -11.402345065430035 98.3269754869599 -77.54748899292089 43.58774927962465 196.56981964098378 -316.598852224022 28.336062646464807 314.38515236930823 -446.2507147802151 196.27558836065276 -67.1213074981943 143.84142472188512 -33.44482277642336 -86.97360618561736 150.9912682895856 -54.455445062828275 -112.29358310009842 119.28359638412068 -94.44717152544841 26.504647786721236 -64.44653331536874 13.247561948848645 85.75510904880352 -102.5628647256115 31.72618642526303 37.357811486911146 -129.9035255605449 120.70402849924142 -35.995931926302966 46.995596335246795 -18.441046463771315 -37.926201450480946 73.23290973089172 -24.365780132632054 -37.47912045231964 78.35138843143383 -39.09983200052455
b36 -9.707700745067935
w37 -100.40408349404157 172.3615181175999 110.38834477052876 -126.82424082357953 -180.78508832963485 207.07838596538082 -97.86555879142486 5.637777895400395 -70.99130401409323 84.6221664815077 61.09437121495274 -60.65775541673075 -86.78971600903365 113.82351681397266 -51.745439078961326 8.693554603432862 -16.03976700493628 -204.46072485999053 175.47009464062904 529.7411362533694 -121.94397533612197 -288.227681170461 -6.438853719439776 -349.45845487493807 296.71914146642075 -207.70030625084348 -67.75858493786579 250.4869692910666 -129.38141317732047 -4.878281174098295 164.8870201385797 301.197962358104 121.92932901678655 -406.0063283679612 -42.483350878185725 195.11247892504053 -236.33316095434245 -307.8486747188698 82.96223763826121 350.9357626492548 147.3482284005878 -50.58526420285795 -102.90694512746158 -59.29946270137415 156.19881357890586 -231.13922264187747 -115.87738577024837 125.33210188471575 -137.63205161832786 -306.269324381553 124.91890593011533 322.81638681028795 -40.74455883701313 23.2522547997199 -18.85178722354049 45.3019304589516 84.22286881844407 -156.52653798453525 -116.58189173125244 124.4590573394677 -2.2108986943813336 29.698347589728627 -87.69660180015754 113.79377206773337 80.40264197768884 -105.72411175784522 113.15676824273504 230.48355810501002 -156.32339363835789 -112.7177713197528
b37 -13.82366957526276
w38 7.112123637260226 -4.115302047394799 15.720038573031127 22.858277356142633 -23.637892348616635 -13.86162876791723 1.1404653103729359 12.628131653828591 -9.678203882583125 -3.547754705115964 6.712910807236816 13.63041065028853 4.395571591786876 -24.761555828821777 1.698760487142904 11.360842389188642 176.9771497489415 -10.5553859279928 -161.3496641223588 -177.7101536149636 -315.52480132024897 312.439544213085 424.711755876037 -367.7484161698624 102.8826177640445 230.50561893483703 105.59494473967042 -233.13427825741772 157.8620693652703 65.72837611828373 -144.15515381446346 -252.25679461159675 -141.5129110115036 286.5946724820662 -344.43650196992917 398.61085948056154 -156.52006176828692 -522.5697775296698 416.8465241705756 58.50667215869518 -1.6076295113673347 401.03903042736107 -309.2412728114785 -68.84470348329235 128.98656804127896 -122.15281701445836 -38.216129156772816 67.95792916583147 -79.9449488117634 -105.55156793834983 -12.422273436349318 136.7052436233763 39.30417718388929 103.61678083743575 -28.79921766091766 -218.1674393592271 32.63784842753238 244.85459092421297 207.2911098575985 -157.4171692001956 -117.46707831057172 169.7377122336671 -42.967952067301155 -202.78429248778426 131.227378908601 -120.44484259943393 -162.7175753795362 -14.616517783387021 -124.10205286687464 325.12808449892407
b38 -11.281344606071832
w39 121.08203542992 -134.93000400895554 -97.22796957772329 95.99545785780411 146.30973614093602 -183.88759393381946 82.26610355382694 -23.569858613788032 -75.93380330091003 29.086263665861914 20.63352197127479 3.6772978975228976 27.31174687680833 -28.695650314367587 -14.655237272538068 28.544997388328767 174.83472678025467 -308.0962190212843 193.85081485875116 419.18227650105877 -231.91860561351504 -207.7241327745527 -118.26506513450511 -27.71659011438378 140.2916881327279 -168.02087920424623 7.9615670729656225 158.35811421889167 -212.14933726681173 125.01550148960783 52.915187666494994 -75.22127133936537 396.34694225336 -324.6518690933444 20.720712582906522 -204.27046644143562 223.44718267289502 213.45555793892737 -15.288230794170078 -216.85638485528602 -209.31722589955697 130.2121320207778 44.542214543400625 18.531584356222375 -195.32941217009045 214.33378094337203 56.242643668984755 -157.06745081307216 142.86468246213042 220.578363558013 -89.83877422312253 -196.4038160889934 140.94703064692973 93.7600375886833 -27.352754098864814 -496.112592256642 93.35432791015565 311.7604829610621 57.59100334480808 252.9064115258115 -338.0517747492987 416.69439701014886 -186.21016577304445 -233.26007059018121 305.80343881895374 -286.40322512004735 -179.49180821418665 -140.7532053788023 -317.03597110828275 548.581306189125
b39 9.549061214798561
w40 20.861457485313494 -25.907333501933163 11.542268583133398 48.76177557671443 -26.446313483805817 -35.67709252520911 38.605807207922766 0.38685959965918154 20.31380131540862 -2.5405245048660294 -25.790712076443338 -38.21565515554504 14.561694374392872 52.98852585675205 -31.948547046275397 8.963791483077713 208.7320994146943 -365.7938199630308 104.02347520365683 277.39932487608064 -313.6775663764666 37.029594475374246 144.29776676808964 -184.23542621335318 89.9651599440239 79.98228435050267 -124.6405190041113 84.15318741266255 57.75876628930673 -37.02959357795754 62.21472585346495 -19.79383671893774 53.928508025600195 -84.7390162946617 -241.39903704592405 40.930922678661496 215.17825149032134 168.32625199432476 348.5669405588166 -514.1811678122334 -594.722267988439 639.139877798513 -88.13425056530582 -336.87012807870235 87.93424347077213 198.0940578469722 -277.4879737181767 155.68385029770275 79.5862254421558 66.56375141531504 308.7583325964857 -425.5249177426386 213.56827299799815 -436.7862055406196 82.95502496497788 482.61098907768286 -290.69457473254374 -151.38836137789238 -181.76752234937834 -0.5327082092673808 202.80439000887478 -45.2675301710252 -54.118554127652175 217.15422734062105 -45.80194878160727 133.8911472465697 176.20410174967583 -63.097774775340774 245.56511748834728 -406.18434484646764
b40 8.48746419532069
w41 -39.97878283084023 -31.950459123045604 -2.9010159227661663 72.36682982669838 93.5571111469058 -129.99748702563758 32.84413932473509 -6.2546644517494245 24.70223635933543 -13.177680954932736 -27.859440515796805 -9.500237214656945 33.97001428220838 2.7316230902216883 -19.657649310216932 13.65083388253236 135.59923055838198 -90.62415302204913 -47.47625644590055 204.81928445170237 -290.468252907312 -21.979538234696037 270.278713331555 -480.6057555414865 264.6851677125469 -90.96749318416538 176.75970713435976 -9.212947243050474 -143.3533044926843 210.1359707585516 8.705303199084794 -224.12669883689927 175.40210226095292 -111.46651890340947 107.7616066330717 -210.76575354057698 64.56186865139222 -323.80452083991725 47.03375474013713 280.43973696982863 -1.6076146602830435 307.13908328096534 -279.8648959476089 543.1487394376175 -673.7266801558554 76.26555492133299 560.1376704938017 -731.6046720035088 112.64405439404803 502.22732848933157 -671.1222228285623 430.58494030344843 -77.56461779945474 -24.395729826273033 24.25863889230196 226.15367697780192 -7.2648990402224785 -161.31231024691314 -168.83847853095654 162.4158156622629 -47.115382562438654 -329.84521466535926 265.25937340235953 65.50543655456939 -317.04218466155936 374.9953313395568 5.393417871172823 -197.5088413045753 434.7564290370615 -321.09978844545145
b41 -23.93457951621952
w42 66.06597065749418 -71.76494131838439 -59.075386384266736 41.799322602821505 83.8591309424081 -73.6716760229066 12.505806590954203 0.5142962984885525 104.02639213461256 -74.68890674765441 -137.6164478160761 8.494980126285842 247.3775890603458 -159.37966984475253 -5.454154340636423 39.63222903045446 163.74361204867068 -145.07280415763506 87.82281684679828 -187.77394679704346 -24.15347136065765 233.96412180872636 -136.96381557149135 358.1639834729353 -265.01608878836794 207.2651372848968 -170.7068566241302 -104.6980664855599 132.31375400870783 -148.7662285221326 -130.3556778172846 -87.4957392399901 34.307639541591875 215.07194791364074 262.8354216598827 -171.1931889915754 -182.18271337328963 -215.3900547064821 -223.60398981284365 587.164039975159 188.78454192486416 8.159478786582275 -272.9894665866109 97.3830808280527 120.8227080862143 -305.80493321358506 -37.36043300394826 179.4413005907551 -214.9717432810776 -517.2296093821269 272.89624782374256 349.4611593094183 767.4790030310645 -764.6229865193815 592.9641311834628 -69.07749353300605 -541.1068135739773 236.09612958005465 -691.0349641169346 1409.133017621114 -766.7599855541336 357.59979790462273 -349.79945238321824 85.98054341974337 -44.35371488871105 -123.43508814924525 -283.8779694854937 -534.0474750058637 763.7669340931454 -22.94643177522859
b42 1.6641166615288039
w43 28.37965977703053 -18.161099659296326 -23.71381100668181 36.07026428073031 44.355734986845206 -109.28089714831658 72.83945356826942 -4.028005450101437 -86.96292883596783 52.64480989719859 83.46335102952747 -3.769944606578608 -134.19379264972542 119.0705286954818 -44.64464085865866 9.549304307780469 849.072272962677 -750.3714179452725 564.1571102673947 9.716706647798135 -505.3056394547148 46.34756016991048 -1060.7741223458056 1603.2366442959817 -510.5565425005022 240.97250214504564 -319.4801584910272 -40.70671827459862 -157.41122086444133 -125.19212723089873 -350.9286002289973 -481.7703072002063 888.2167712503896 67.01776670306052 -868.8938883190509 878.0827615436443 -461.28519268727047 -413.3163753833352 828.1477254843759 -37.90778028945515 471.8181813461085 -544.9660799279577 -1.79240934077678 -89.22137149696503 82.32632395443459 -12.053236219178508 187.74577914039398 -115.43570617522967 163.18078227828698 362.1740118963829 -671.2682198438104 214.5936165268675 -133.18655024132968 4.45058497004614 -48.29405287689205 266.4196800180509 -59.744654525217484 -163.08804116745156 -83.72526952372517 -62.5673265712389 178.2362868377821 -148.29417855389588 111.80753111040302 84.72868588704263 -26.357657494722506 127.4588998326629 93.97994241265089 220.63977823212073 -142.4807137034373 -191.14064007242357
b43 -11.67958253514611
w44 -148.24072869916088 165.84270602777062 143.29907748589298 -67.78591741252924 -214.52127381235113 113.8068812665379 50.52150039610185 -30.82386311370097 -24.76535874670756 27.204540918148094 -24.71586965566999 -12.53109512243287 86.17715643443971 -69.5135353587662 6.72454272012701 18.30544290906537 -476.54715765601554 810.2637434118564 -108.97604786728255 -48.94021990064217 231.23149179969522 -400.2049497438751 490.66596757330376 -910.6553715793771 463.22275582119335 -331.03260998947513 253.2153746232943 59.95644538903428 -178.87586864154503 -63.60337569333428 44.16268964630554 586.3644861095457 -422.89971252560986 20.000887143797762 -1214.4405330489121 1067.6338458266905 -193.15474240354695 317.1194184082153 762.3761223713261 -817.6529743150905 655.6826246785885 -1455.4041384157867 748.8655801997133 -435.3151416737733 194.413192665404 372.74524956520867 56.05933674843744 -69.66914699160753 411.77796100218137 913.0342711467608 -873.8417691092974 -425.37589982404876 384.8386357097621 -492.8279142445788 255.59320468369643 0.9423313982646742 -233.107218759705 203.8752544224546 -398.24505247583795 742.531612524092 -405.6528732309328 212.3083208725607 -187.90326553183908 -15.765378909295562 32.996057781741236 12.507363131516303 -155.10740128916999 -433.56439003485184 481.6189322204752 -9.087358782867996
b44 45.32719076484081
w45 -212.10244518141062 475.18960754658343 -93.38956963248104 -461.5860520192846 439.8298059890191 -182.3879870363021 28.44465909706401 -4.773378219983206 -136.57578368369494 272.67534425733515 -93.97614711718926 -236.16002820111763 341.4794818107722 -204.12168937468624 44.08301606493504 2.3409611428490575 -256.5274134017983 -121.89783845801094 -215.45321296367436 59.476453710530166 220.19996015799128 194.55995564673654 -83.87103605163927 143.05855687243104 -134.10308891580536 43.915359148250936 29.63152442514753 -43.019300923654086 216.06181725864985 162.00382871363257 107.08846598931221 -132.25129277140252 -176.66170711746832 -12.23209441981682 336.50850635921216 353.63492877645916 131.75348713928764 -262.67206629884714 -335.4005281869685 -15.97924446684159 131.0494590574284 -28.754835044500773 26.13140645419665 -64.89072573913785 -42.33821308872769 -174.31360839404763 -279.6335078344222 -263.6151825953602 -271.3050093153535 217.4065832944119 184.88802263953585 382.0396114355872 -1911.9597264438853 -2034.220143766246 -957.9004813322476 1675.035745461269 1191.3999115401155 1611.466209116477 -447.897714063295 163.20961937258343 -715.0524329063427 278.0786512894794 -103.23821097281517 -469.5591536512442 2144.3090331363587 1729.3542770770314 820.3359028148267 -1477.785326160642 -1336.2221595042374 -149.21313336828246
b45 14.136437254619928
w46 1210.0360921516772 -2817.657877563475 681.7948986820631 2790.273297343727 -2929.630697406437 1357.5141733378548 -365.13928400616305 75.95462518154474 19.652327386407972 -66.31618732576571 12.913932957468123 22.38520483890459 35.548786386815216 -56.61389808496236 27.40950847204855 -6.446757030644945 642.9553130287413 895.9465942691146 713.3249324659927 -377.19579652209575 -817.8105109917349 -504.1035797842771 160.34664276849915 -69.9211418029976 179.86598607258637 -243.31756406044116 113.97710040969066 -177.39389780287803 -773.4337851064065 -555.8366954861044 -741.1393845196399 671.5278118351235 280.02681229755734 603.5122423114449 -190.85176185059706 -750.8575670119718 -300.82007108701293 373.05024119578974 6.085447622543299 620.4180332995575 -14.89224488928628 20.586901706534604 -204.70050982586355 223.6436571363367 87.08692382844318 64.43606459724813 434.1241878246921 425.1709354176285 296.8499223681829 -486.043455530939 -289.89894862193836 -293.0237851420169 -459.6821426751458 -501.0720904750339 -352.0625620247696 288.18853180128275 574.3814486986676 293.53463649948657 9.107277394737 -207.4267122848178 -49.09980257631885 126.96153773251086 -178.31091474454368 -21.072938663045353 559.2189656905915 318.1030241783062 392.94478428505806 -455.46415959138443 -104.02998280339715 -242.95107146332836
b46 6.654442364783691
w47 -47.97509887070189 191.10688906708862 -98.49521317465212 -223.3738198855215 318.2662370622262 -178.6467589966325 65.02590989696337 -21.80770702664408 -1219.6948579428588 3044.9636948122934 -1099.2022198728187 -2752.2857454363398 3493.6424721618905 -1888.8767585116934 513.0205934360278 -102.60528822000695 234.65660306291244 85.20907164748694 190.3340324108229 -75.44809980811341 -201.94390448245784 -102.58829226700854 -16.31002324608071 78.60948362153331 -1.9045183831275723 -34.75116688735166 -45.920667267848174 14.481257358173547 -195.84952560498726 -158.28670794718735 -109.17268804577685 148.3212075626525 167.53857962887622 33.92374800989228 -92.95991213751076 -144.83211555190366 -165.27930426270203 -63.4366152138189 212.07617147329339 115.85995616752567 76.43013801212388 -103.6915272681368 -13.983088808056015 109.25131565925544 19.492126313398394 17.88257233936673 163.16007330378577 124.48562763539242 106.22363104969347 -259.174745558956 -37.42607845225876 -85.89002074128467 203.9208106259967 54.430030089797896 -177.39027779062076 -766.1442759522469 1106.2547163100091 -544.012405994759 563.2891195284902 -976.2457706401375 506.46685359724506 371.91445183090497 -707.2316821015646 373.1255508928413 119.52265963198123 -606.3521285352839 456.6999462223623 -564.3864248500563 1230.7520468873822 -651.7662460811725
b47 -21.251938668810702
w48 -611.2450349377731 1507.9251508081427 -449.77600853273225 -1494.417101241917 1687.6647321874477 -824.4379240164606 229.16570401114808 -55.767030888835635 133.8326198522483 -329.38338111981966 113.29865239868474 292.91375125187363 -372.09318155139596 210.2797825381312 -62.90694555441557 9.727277794146294 1483.4611672713982 1785.6214741159752 1422.6568891385796 -1494.817003445327 -762.9532486667755 -1305.7792537390874 728.8874956820399 -633.9902121447731 510.26609729957994 -155.41411728681038 -360.1506699068515 -102.43452986042828 -1410.504983195298 -1661.9675636680065 -1219.0266401902688 1074.205523241768 1290.6584286764726 844.7291933101266 -722.8964395297713 -1450.570713224233 -662.2159053597005 937.5796489849743 316.56196465049214 922.9897592527609 -466.9277163148682 453.00781980319135 -450.2296739442485 379.51335116489116 391.19844827549343 181.00069160396257 971.7538156402884 1152.408294275084 632.8994455071256 -1238.414149255456 -655.7999835479861 -741.0351297329911 -230.3329354703158 -168.1784361128086 -271.7253684393039 273.88166018806777 -21.939006226502645 336.8025338198322 -15.675992104318818 -56.57438641359103 -28.70863330077769 -77.15982877336528 118.77193291157941 -89.57792934018948 133.85252316485284 273.09657886055646 244.66807576397096 84.70947976947339 -383.58429581011296 -102.11207175939823
b48 -11.76596803131877
w49 159.8908783473885 -334.3861926650532 81.4731211297237 301.6779103413001 -355.41735081067833 212.5960629823251 -86.67292952945458 24.968664450383162 -744.1011093522154 1744.6075821363718 -513.8206639563823 -1558.0523458889115 1715.328630968283 -785.4245801814119 168.30764179253381 -39.26168340801069 -333.43770486096935 166.74743204616044 23.080439487069295 212.25794477692264 -46.812305622143235 -39.327907320727995 31.91641521370573 -118.10457264470041 71.62510035816376 -92.04198756149641 208.85725626001133 -118.13342800222522 119.65966166422022 168.98177404621163 -176.81435251193201 -10.895181037330637 -291.4537920799813 224.9197329510413 -319.1484219638947 -24.50238890824148 -210.4884855084422 694.3145148047635 -505.7538611327424 210.65913113760334 -462.1308253262066 487.20771868680487 -101.42244597207292 -205.37288543892242 427.4780639759366 -28.343866685267862 23.589260916700777 442.6089589374653 81.7216020190977 110.06752693239869 -578.7917468014308 -57.383851328947244 -371.44471150139384 866.7148613686609 500.8312292147453 1845.722064908191 -3257.662618404746 664.9208502164555 -1034.6010021447887 1709.5702484321964 -520.6220314289995 -1394.362848117331 2215.42180109539 -805.8127593472744 -1029.461324959176 1235.5963296429932 -1300.1587961622524 2243.6017155724076 -3165.914945188352 1629.204261429847
b49 9.806421497704552
w50 217.85253648974893 -459.80774085741 53.15466283284747 486.34208513986266 -431.33128562410286 155.9972057886626 -15.119035126393227 -1.8262424754995494 -126.18162257833806 257.0994588655656 -65.57279101258094 -179.7424437331423 175.0851888076647 -83.845937300833 29.459492593035773 -14.720221234411149 1312.772686564768 -64.24570943602997 1060.490353425439 -2764.1837810397956 2571.221439903427 -1656.345246686082 1415.3076786161164 -1704.9158677597566 673.0013363403373 1244.233314387737 -2093.3616717811988 613.4068380915238 197.1524140553278 -2068.75749265716 -164.466887547912 -1377.7337279092737 3295.566819778206 -517.407399897467 1314.6836335795042 1666.2454592695467 910.5286882780254 -944.9394366073623 -1183.996478827918 -839.2562503922122 344.97546434869463 -102.8159004553912 356.03416746020196 -664.8159513563016 -233.03582843782507 -328.9555061103671 -1584.9046673139514 -1209.7987360471848 -902.4412536588165 1561.8384528356598 1059.2944031817663 804.116748782898 -43.48484940468748 205.94989876772627 226.8363058038351 99.49589166766648 -272.5562510321011 -229.08159351517492 -48.86098535560347 78.90442338207303 88.20849231975424 -80.19195582692252 127.50662333550387 39.319774452733505 -46.946042104566 -70.06858604049035 -233.1179233892126 196.08867242555337 -170.01102285203484 150.82697298529834
b50 11.036362457598663
w51 163.44632547259272 -348.9521737957195 38.739150975603614 320.35385063776147 -239.7589008774204 81.16241307552255 -11.333265647125042 1.5877709764938395 5.998441679192224 -26.32791274342025 -29.016606843978284 141.85851281136823 -137.840000597851 49.683902182541445 1.3971068515659077 -7.07775311836998 -815.7736121775615 -2081.7484083048257 -981.3637136031996 -350.70012365473156 2955.0139280125836 432.50051158539316 501.36913174298667 -1079.436518638225 23.747930417111945 1046.1400446917398 -1174.876011514712 580.2623627757727 1737.551564873878 360.8095727007821 1399.2827809563041 -2216.734213127335 1082.3422889867195 -1476.40532885116 -2293.8248133133607 -773.8942814165473 -1522.490426122325 2458.7487375142764 -562.8184101021806 1624.1955822051934 -736.8079761489399 521.028106979813 -506.9848110851086 10.57236709088025 1453.6462913034825 -117.7804311058874 1504.9884996024396 2011.3325217873805 715.0092774606699 -739.3953076928193 -2982.4588412256626 -120.92731595974392 -342.8452435891135 -216.0358992955129 128.00550688435018 -1.8125650715396786 571.0613000937452 -191.96165117902984 106.89017631966722 -250.50813239426876 66.7202752867422 167.16043341595068 -260.3369028877866 93.15278857418512 444.7660815299239 2.841945812630843 -56.38695341238401 -487.69274991111007 289.0746230247788 -57.63460895421865
b51 -106.91712734430902
w52 -119.39810569987732 250.64822677872917 -11.207274402195395 -250.46214011958594 149.6668641735722 -6.34044850259652 -15.98685762855438 3.5266435810453283 -10.653213695179142 25.62963255976277 -114.19302706375959 238.20031481713315 -233.30483868984382 108.67372067302189 -12.877221658157795 -6.103834682805396 74.18495932022269 911.4259302037351 707.1927332472615 526.4524164474923 -1557.4456583548729 -292.3611294816546 -400.13946625223775 716.1906503478835 -68.54059218246508 -584.3332411827579 750.4404163535512 -375.23934329846054 -673.6913564208537 85.91857564760197 -947.5315018981357 898.006305486469 -644.6063919972752 889.9383845917281 -302.12456862177214 2523.3481173815 37.598076917649394 1986.6834464012124 -4394.636473841579 768.5071611208581 -1375.1872047214786 2248.8681027721555 -553.8101917949313 -1611.5304843964848 1812.6441403978044 -1072.1229484740124 -1465.8764099996833 350.3781900065743 -1224.979224790707 2799.2398175440408 -2543.875997038136 2018.4372559776257 -43.38370574519669 27.00467076230142 632.8935885533841 -313.4132801874986 539.6709979803461 -833.8788842908981 190.57444056207248 -318.5591545366554 265.2537394976273 292.5482402466984 -427.3952117101416 296.9545788991969 318.24867300376184 -407.9980056224551 -464.3599547730217 -518.3405329808246 673.6978303748376 86.44285861798593
b52 8.6304167969101
w53 26.074312489123717 -72.4665742627273 41.25954717338668 47.1199771577628 -73.30795579449537 41.143153661034546 -14.09226951683601 -0.16666809710460465 23.314996619428044 -33.46711820403402 33.85182716599061 -72.9484818495043 82.5998084153832 -29.744531232984965 -6.947068584212101 3.663452747708562 -118.06049755910311 -127.18124840260275 -55.47926153885926 40.1707750622418 173.19592890899813 46.832184744185206 -40.814930236984964 28.022057045902223 -44.931014507148454 70.44489511762133 -79.87216333260763 19.31493458230003 168.41402400580395 9.594865856843237 66.67254590858005 -182.19666933802856 83.34880035268675 -67.32192663407287 -197.6241806522803 525.2192792785111 74.41848967226738 438.2985748027753 -790.0985636769685 119.85185202551223 -167.14094855943523 244.6441613346936 -47.46249519769963 -280.7951714323586 342.79923133006275 -266.7935673384832 -173.68529293872263 53.61239588148036 -341.9395570599205 443.3561889308927 -485.83581511660975 519.9887352628373 3015.486562991763 -490.16549265922635 -4404.004881953106 -2111.472436137911 -266.03373465994906 4218.608077509264 213.15451274539535 380.2456623644783 -931.7421992353114 -231.2274383035677 233.39371000592 -933.9777503541044 -2937.435950206757 571.0520753406602 4186.336123751108 1945.4262099655434 -231.13543350299423 -2211.713328285934
b53 11.249963958511225
w54 -59.41802571965719 167.91272088247518 -131.89441280240635 -47.660023249305794 148.08223427545738 -110.60099199030411 46.133006312429124 -13.845526576678784 30.24457182097136 -59.33766361591901 0.05421449330082942 73.18234097370669 -78.72471419970441 43.09166361667054 -10.170337253647814 -0.40409084249288735 -3355.877728035613 -574.3246649098704 3927.939043447513 2367.792009550235 800.0591348162462 -3016.3175502814147 -208.42238306420896 -466.21995960769834 616.5743109891928 450.66708580162606 72.88477053731853 -630.3993112045645 3065.0537593457766 616.5444738687208 -3683.2174712301075 -2327.410641023598 -534.4035104435889 2810.599424277126 1055.3178255198477 -257.38542146660564 -1451.7666287288587 -818.3522348875451 138.60016899385894 1021.2913583137366 131.6999901072969 29.397948157429255 -210.02319513557242 -136.24160827364724 -150.7898762392289 611.4258409287761 -792.7118509939108 -51.25823965202707 1497.2338405689984 660.200395084945 156.94831616121056 -1440.7203901249386 48.60539131878242 -16.49529507284305 -99.85058005381875 -106.4894785788274 170.15873510349982 -21.970818740701002 86.23104497490607 -160.09019352499303 74.72857842046545 39.81441721097221 -91.87714357912442 39.84304977039391 -12.370094202905142 -52.624489629847226 132.87252568806073 -91.82370603841957 194.0752159851384 -137.50258026071086
b54 -83.61874093711843
w55 52.90452759955969 -177.523954348165 190.78423102008904 -67.00395516799306 -2.839145989694939 6.286104772100604 -1.809871461367097 -1.4425451603014738 -8.73987206178709 23.18388720938809 -18.371827848396304 0.6884295105221448 11.547457628873511 -11.596173316370933 5.043565527728664 -1.3211677061258498 -1036.1110199858947 -150.20054822985912 1652.214072077885 687.2684476444524 306.1628511721452 -1315.1244146450845 -73.50411289011441 -121.60882390913063 252.86016756537217 143.1916707152374 -13.18167724080078 -213.39789050105912 940.5900916828152 143.1213147429083 -1492.2712523858625 -670.3152318854259 -165.6423066905362 1113.1936252383762 -2765.8814159718368 -164.07320460009524 4133.525470227057 1844.5402524272827 601.0847985087189 -2942.4183699148302 -227.43374354517243 -324.02521999079687 612.9170153576165 1021.7414110731936 -281.39493020202866 -1440.2528258910017 2839.829603190533 -165.5225094189143 -3895.4498081100164 -2755.344557131262 368.2392797324524 3614.9967485916463 53.4676708884032 -201.82709291008442 206.9422280885315 -93.90536336535591 270.22130111260526 -236.04127195754413 38.20419120068594 -90.35421418296728 62.842158767122356 -2.0140810960054245 -33.64196958474743 60.794783712160104 -67.23461275691949 193.77769011686436 -188.38191574251604 75.63260086719951 -133.9134773117474 87.48752979058769
b55 64.33921874800113
w56 250.44443756010264 -1010.2338081048921 1430.219330947995 -948.7357755430833 360.48063855204333 -92.55505073570052 14.732108934863607 -2.554184552679937 -1032.097838860048 4446.4803802172955 -6712.265218662851 4890.349427834999 -2142.8973950115706 622.3226152081199 -92.79697972286048 11.672800452307795 -48.953550984557864 118.53537441614748 -59.6910295626778 31.161033646047564 -80.41178629668711 40.59389446602092 1.69422637102593 2.691148125889115 -2.4700715827002626 -0.3171577311151105 -5.66248024607827 5.443722416191376 34.83969014950379 -93.81654829218822 49.314407013806125 -20.331449989828673 60.84759357190647 -33.498927673784074 145.1932874245407 -205.0916717547287 25.404765066246977 -179.7097235927966 245.3709235931312 -46.126833985985684 52.84765530971948 -71.48919373669845 15.877078738039803 26.072627499340584 -33.07193723927391 27.628219929806587 -66.97800561009339 91.39588315710253 16.93346260388694 -11.827385684287032 23.181989273497372 -56.86224605470266 174.12670251550878 -244.87298809340325 32.835510587897886 -117.2910999327494 162.08606772542794 -3.731961529152098 7.869141702690852 -6.525502980197774 -9.641687546524318 -9.834580662999807 1.1602975405619214 -1.1357350825205184 -163.46437085241595 233.25530604910188 -31.18163346796685 98.63639624428264 -126.57969038012253 8.612929609584995
b56 2.929124769246684
w57 -1087.9337885334485 4630.009668846793 -6829.008073223574 4709.840688744521 -1838.6943595855196 470.7961929474148 -71.7897238230207 11.806169823513105 -219.6126753760362 943.0292677206485 -1411.7361910683148 1014.354040377133 -433.74887597318485 121.09893165354003 -16.575849899493566 1.674252058301974 -50.81101636996114 75.31626638450572 -63.83231269628422 47.114603297816565 -66.99577817210012 49.425379547431554 -15.002945843974679 20.463350032519365 -11.156828152187492 -4.555596485988258 4.89442246290142 5.229646590094817 34.352167385888556 -52.436557579861265 53.373296997908184 -13.674594291301583 21.436508411500036 -34.26470267304075 -172.26634181808527 138.61843917142735 49.88298099784235 128.65210824404508 -99.18456507171 -33.636263572969696 -14.838284852943065 3.2531587036441265 12.976475618629532 75.59142810598695 -73.26499963515657 -12.848274232361012 194.38855247035914 -167.09062136616114 -41.09474181537754 -206.2928175358336 192.85151278517256 28.295896107780685 78.0244476799302 -100.09287999208726 25.35348552148287 -68.93409078569174 88.14383487832178 -19.149461976720666 12.41463616069399 -14.518348681901704 1.6949724895133744 -2.736196080178525 -2.0920014337852053 1.2595922895224916 -76.22192938345081 99.63147096083675 -27.833484636292372 56.72802450230729 -71.09073027531024 20.00479165762376
b57 -1.5350034991924448
w58 10.75926470312675 -42.18778213466451 62.96610440901746 -46.11157522811562 19.094949550127765 -4.499735249041311 0.25549357297039765 0.5707554256500651 48.71817493961403 -219.89159769856224 348.71568028421444 -278.7791228549397 146.88148102078085 -55.610541297916605 12.234547063844417 -2.8758607528553877 32.82474686454796 91.19569099684408 -93.13551893027916 -46.20845724112997 -35.160590702546024 57.253524188571596 26.573520687138135 -21.45910619918627 -0.24560497459101585 2.5630029491686916 -22.61885936015432 18.84449446778619 -26.664063304772572 -89.47377560967998 89.0916204819523 17.08737117691067 71.34420851530432 -69.49294492288317 307.62392413900966 -268.1607992159027 -133.2064213647587 -271.19003112242933 248.30547410911558 71.22761859513744 61.5024851361657 -61.86649285805787 -7.941197994306316 -71.00825791708968 56.532849354688686 64.51084420703809 -276.25202202370303 228.84744674784156 144.29988679426233 225.589984252475 -170.167844087789 -156.6544502219997 2779.0160885164905 -4543.272279018071 2082.052722518714 -2315.9660525455956 3914.861191226693 -1813.467089524931 446.5022310130257 -758.8026113045535 330.7399821180111 -53.88354856976927 -230.56314676425148 378.3321205695044 -2612.5713354771883 4307.624923658237 -1993.7406035659808 1801.834622373843 -2712.0926031568474 1040.1317426927415
b58 41.08724719913663
w59 29.392766198300166 -99.86217318274106 108.74788153690032 -37.891757906468726 -5.315615090582177 6.6310281899874255 -1.6190564915636743 0.5332811213808971 24.086615924320828 -102.06466771695311 151.05185442937355 -107.11057875419993 45.279867908746574 -12.681724946667115 1.9150209176784987 -0.292477469768664 -3076.331132842165 4614.359499871956 -1653.7219190921242 2366.2526850559734 -3503.088679462577 1205.4231977709742 -420.67452732647916 605.2311562126112 -197.5347915625867 411.3168898692309 -630.8998018388958 265.21444703941404 2856.6830743390083 -4283.520864289206 1535.2796140788537 -2206.8477110280896 3207.265857655666 -1158.1386772556493 -221.150097098209 246.40960123675922 -15.542395986791666 161.43499205459054 -167.54721819297765 3.68891013671196 -30.234945382155654 30.25075483142285 -0.5240172648023643 72.98983918572297 -97.26664406703202 14.576819794862459 219.07014663719139 -254.81265472599222 24.86037333028325 -211.45700162666765 257.9176024381722 -32.12064576979401 -44.86109256595503 47.61215252814812 29.38460301326989 30.032475727018173 -26.91170228332051 -34.432735250468326 -2.8405345205636703 -0.45529306464303765 9.70442309642821 9.558569224787465 -12.413613870211302 12.801205003448333 51.40976939247763 -60.2702095665605 -21.175736531887893 -44.94535698182576 55.24878152670946 2.763909639580546
b59 -62.261468772424685
w60 -53.3200763644054 217.32175897015168 -311.93307206679026 212.618342451177 -85.22688223747093 24.101562604771804 -4.938257294505009 0.18404875596572937 17.49342536408443 -79.15948773866 122.62778911447182 -90.27571780173201 38.054736937316214 -9.388705801761429 0.6739406058131329 0.08573714904133546 -213.4782880101064 261.6396125048165 -52.39675169581496 158.96217320354413 -191.54932541010132 37.05110325416619 -27.887636287242035 32.26270350095506 -4.950063439729759 36.45686082469586 -46.59968309814677 11.003243494246115 207.2739859247614 -255.31721913261293 51.786246830965396 -170.6342279783702 205.14454404333372 -42.93535509680122 2652.328298446123 -4230.909858628463 1849.4707204099088 -2042.5481287281393 3145.598355760822 -1215.6487625635182 392.4371793982574 -597.5014669123193 216.22020237629945 -810.7572775656467 1429.4384854045718 -729.7889810902253 -2568.5955824983757 4128.882152041675 -1833.102070093646 2399.1927464605724 -3935.4968402703853 1756.0645377114406 -149.22311663117296 245.1897340183359 -126.4850882189427 129.79451337977463 -221.8683858547816 117.54546024048153 -28.197727378565595 49.584839127800905 -26.118473404524053 3.3452452264445944 13.501298189552967 -24.902716537048548 142.6131982966748 -234.7961231336608 121.46611457419388 -103.13698888463804 153.28287755502646 -63.95858550956833
b60 -2.899299650223083
w61 0.0 -2.4195923042924505e-10 7.032241435940782e-10 -8.535352035388355e-10 5.456121630046107e-10 -2.2737340788197988e-10 6.301254175803638e-11 -2.0540462714811906e-11 5.883054116339407e-10 -2.5866562890012212e-09 4.202793363737845e-09 -3.512614594773987e-09 1.905192728323319e-09 -6.827666567954561e-10 1.1298820939308517e-10 -7.332053939045893e-12 -2212.272799105701 -512.8143017076234 1281.6725340683104 996.0068502589869 228.55006103552682 -550.9857481079634 2.4771851236948805e-11 -1.0661610483353456e-10 1.4634127243340345e-10 5173.104755013746 1202.0680698360927 -3075.0463171556044 -3952.231533919509 -916.3782102773043 2344.3597118963708 2.864375403532904e-10 -7.036905780299918e-10 4.640385298237959e-10 126.93152169983811 1048.5207495104028 902.098752409766 -57.62020478465208 -461.35233858520564 -353.0752252243756 8.396755513118137e-10 -1.3130468934363648e-09 4.000966224992908e-10 -358.7272986499982 -3058.4404425044713 -2804.6923668716368 290.1184139387717 2484.7593198021577 2260.896620252708 2.944311461305915e-09 -5.235881173071277e-09 2.6353919047039653e-09 328.23130254286866 135.18386616687445 -226.5964709967439 -160.40800268344648 -67.49863638789813 111.25389509148549 -4.676814491233472e-11 1.1084883011491797e-11 8.53635738484737e-11 -672.7717513297499 -258.1660844352333 379.76871430932437 505.21525314989043 190.1050656652394 -265.7629446513512 2.9858060468512804e-10 -5.694056337546272e-10 2.4195923042924505e-10
b61 23.963782198976585
w62 0.0 -1.512505398704178e-10 5.16845588838516e-10 -7.099165322824187e-10 5.021584805969305e-10 -1.9436311732631406e-10 2.8959708164385053e-11 -1.0855257841800123e-11 2.5257731057386273e-10 -1.2612932121118206e-09 2.1905812922174134e-09 -1.916405907836704e-09 1.0733138489404045e-09 -4.087877105556425e-10 8.610436252896864e-11 -1.1994599069108854e-11 368.89026949417473 252.68410568408277 1170.7413687587912 -166.0813420302297 -112.61575112798253 -503.2968966411498 6.254849069242674e-10 -8.991678929204383e-10 2.352458505772148e-10 -862.6006738214212 -592.3069894728314 -2808.895282256894 659.023496661207 451.5361755071744 2141.4509752000486 1.6903665966960801e-09 -2.4974998198007414e-09 5.385644187561045e-10 -2251.5698069800924 332.767451063834 -396.8884795028906 1022.0937370338733 -146.418696841544 155.339411472156 -1.4373918721943824e-10 1.772193503057906e-10 -1.8058471384918562e-11 6363.270082851254 -970.6526368232192 1233.955912245393 -5146.254079002572 788.5843229486326 -994.7068650009517 1.2638327884229028e-10 -4.702141453982733e-10 5.673066183486952e-10 5.475222396513653 -934.1661159039132 287.6032818169777 -2.675763956320572 466.43834631393787 -141.20690054186971 -3.4292013673109523e-10 6.156251723676842e-10 -2.497199495798963e-10 -11.222497468185031 1784.0147289269003 -482.01425241376654 8.42748954479482 -1313.6901306448422 337.3145871653431 -9.344565052304965e-10 1.4663530806258152e-09 -4.558332877824256e-10
b62 -7.341946024085006
w63 -0.0 4.0994985184283905e-10 -1.1413338301487289e-09 1.237385873475788e-09 -7.167958761836842e-10 2.5040884234276887e-10 -4.425877096778171e-11 1.3756210281823659e-11 4.1918138989295805e-10 -1.6878682070788582e-09 2.375161964634433e-09 -1.5574328983609836e-09 5.629068482629828e-10 -1.1626676795521051e-10 7.15301347956299e-12 -1.6441190359161457e-12 648.7150214420116 316.10253669374157 -707.5970525863977 -292.06371179993073 -140.87995169900697 304.19306103130293 -3.152859917587847e-10 3.438568874081227e-10 4.539771336631304e-11 -1516.933518973726 -740.9636683054346 1697.6986342074017 1158.9311975062808 564.8623212612653 -1294.294742416193 -8.882825031086838e-10 7.242145251551424e-10 4.971153697019837e-10 489.45593925756583 1943.5026408134374 -408.7056289624301 -222.18713739967947 -855.1471096874944 159.9645622058534 -1.037711583329326e-10 6.730727086790012e-11 1.48318857196017e-10 -1383.2750490366968 -5669.021885846091 1270.6963121181086 1118.714869997987 4605.665936536769 -1024.3237480787138 -1.3437428253437744e-09 1.7838161503469507e-09 3.808064974464287e-10 832.098599350299 -939.2901558497108 1610.4088283484273 -406.6500462437568 468.9968299500981 -790.675397793227 3.623924077489349e-10 -6.563066062836853e-10 3.298327323070227e-10 -1705.5424867337163 1793.8003147745505 -2698.995653208614 1280.77030209618 -1320.8959161870562 1888.7628321386783 1.3390157038717376e-09 -2.0120884125507388e-09 7.790296185916645e-10
b63 35.526741148316525
w64 -0.0 -2.0046464488387983e-10 6.574153504750566e-10 -7.92581956610249e-10 4.656314240315582e-10 -1.5503426726223755e-10 2.880528558166956e-11 -7.76918409028995e-12 1.5352796930475908e-10 -6.008470353041378e-10 8.443054408956987e-10 -5.997745086754135e-10 2.8597574226703713e-10 -1.032998995584659e-10 2.5067392276742128e-11 -6.063543691004667e-12 1253.1974594960682 939.8746394687956 427.07714366379787 -564.2130820804391 -418.88146547493136 -183.5987065707492 1.390380865995411e-10 -3.4056091280376677e-10 2.616656891163416e-10 -2930.435043681513 -2203.1236063370575 -1024.6626676087542 2238.8407612481847 1679.5175897786517 781.1842907270274 1.1413439637841805e-09 -2.266756660845859e-09 1.5518402535219522e-09 -174.1102362967271 196.63570473388165 1628.1250045516056 79.0368486551491 -86.52031184873806 -637.2368891311381 3.1183389204159084e-10 -5.870304242705515e-10 4.1945613649119196e-10 492.0613406356353 -573.5686128165332 -5061.962185832746 -397.9514696708793 465.9825761025086 4080.5092683187663 2.123058673308975e-09 -4.148521803859495e-09 3.3754596340251908e-09 -478.7145636077255 1517.4574299746841 1352.4024787628869 233.9497982337285 -757.6814467913588 -663.9999415346606 -1.523954573645625e-10 3.574397722250211e-10 -3.2063761368217314e-10 981.2154808207356 -2897.949689561002 -2266.5849486945535 -736.8398369243864 2133.955423429071 1586.1609120775452 -7.769306031857326e-10 1.557694945253374e-09 -1.07032438467769e-09
b64 9.063187644698678
w65 -0.0 -4.701586342470421e-09 1.4569509888423563e-08 -1.7165666017989192e-08 1.1164211138140156e-08 -4.382519921573568e-09 9.986985837581615e-10 -1.5789940683208365e-10 -6.884738477981293e-10 1.0328298783148318e-09 -5.493356257517487e-10 7.933627931260205e-10 -1.4185860606965216e-09 8.235423820083541e-10 -7.606702493317516e-11 -5.019486785579917e-11 403.9950233494883 -778.3313336804199 -610.7360584964522 -181.8861629034154 346.8851653046029 262.55291827102855 5.4539706084710815e-11 6.192962809237201e-12 -5.123852730992695e-10 -944.6884566590987 1824.4562229615126 1465.305386132579 721.7382374712645 -1390.8463008735785 -1117.122332014162 9.8879238130678e-12 8.503159114325864e-10 -4.417061334749395e-10 15.167877773104799 2.7413885259797954 1166.3344343927656 -6.8854151573500415 -1.206219341221904 -456.4952473436906 -2.4135207721265317e-10 1.7008963681952594e-10 9.725813904237768e-10 -42.86667131606726 -7.996383034970305 -3626.2208285236416 34.668146918596584 6.496476762394834 2923.140702474027 -1.5221331139958494e-10 1.1610157280017575e-09 -2.0264866174013463e-09 -1327.00718444287 -2683.974727089238 -611.33205422344 648.5139301285152 1340.1350273153423 300.15062426999157 4.058342203960841e-10 -2.4238640608520434e-10 -7.718798473652089e-10 2719.9506585405597 5125.694845554309 1024.5737156759621 -2042.536057428493 -3774.394135938741 -716.9988401645263 -4.2610012740418313e-10 6.292275728236874e-10 6.049154233078724e-10
b65 12.274529360168787
w66 0.0 3.077746391078051e-10 -8.441452241381971e-10 9.096020727364185e-10 -5.257322673406731e-10 1.8790656413231445e-10 -5.1946393058590984e-11 1.4288663570434918e-11 -1.4830008812851835e-10 3.584182419427913e-10 -1.9971784075126526e-10 -1.2576214986580897e-10 1.8073767770829432e-10 -9.000215895569645e-11 3.223626652131814e-11 -1.6368040289860323e-11 907.0660269620099 -433.43804683081464 650.9041825818839 -408.37819678300264 193.17380917090995 -279.82102951700296 -1.387605308433848e-10 9.403935963270271e-11 8.89913143176102e-11 -2121.0528733563947 1016.0052764012147 -1561.678553815383 1620.4759903745394 -774.5360850899419 1190.5954925201352 -4.4814846278384834e-10 3.229816587790868e-10 5.206685776970588e-10 277.07409536902674 1102.829808420177 -522.1495888135995 -125.77700086976438 -485.2484907109239 204.36574507856136 -5.280498260873401e-11 3.164135620181696e-11 -2.3314683517128287e-11 -783.0524713591616 -3216.855068274761 1623.4020523851393 633.2886899870148 2613.459624795829 -1308.6441339912212 2.922488639978127e-10 -8.066811107987348e-10 4.0120684552391594e-10 -1881.4584865294448 1047.3151069839544 -2192.770972977682 919.4765874483127 -522.9347524543576 1076.6024321315947 2.49964979270878e-10 -4.537299355678037e-10 2.5525697007477977e-10 3856.402820912994 -2000.0999232112197 3675.0166916496073 -2895.9502588613564 1472.80820433942 -2571.784406704654 1.0872899802727432e-09 -1.7356081849495553e-09 8.039055532371719e-10
b66 -4.3939309873003545
w67 0.0 2.2939983246317297e-10 -6.220546138462203e-10 5.847064252641035e-10 -2.222523203883689e-10 8.766062332972284e-12 2.5604875502280496e-11 -1.2843962571825549e-11 -4.520590862579885e-10 1.7709452244257027e-09 -2.3984078118835603e-09 1.470904096142361e-09 -4.675625858433265e-10 6.752656995552204e-11 9.881818134552375e-12 -6.5828635938068084e-12 64.70978209702082 -812.693362005158 -1770.4171374300345 -29.133561771915936 362.19956594734106 761.0950418300644 3.7796155094582673e-10 -6.838117311974701e-10 2.2143528330409445e-10 -151.31519114092958 1905.002917778311 4247.664324216352 115.60420642924797 -1452.2498418931914 -3238.3424782264847 1.2351513041519713e-09 -2.391625309253187e-09 7.251184787164522e-10 -1056.2679550736018 471.79144207590593 559.6634769009852 479.4898466674327 -207.58967834344026 -219.04842194748556 1.3046421581952572e-10 -2.530180925885972e-10 1.0016943871593575e-10 2985.1698389076982 -1376.1730776773343 -1740.0355310258758 -2414.237060499617 1118.0400418734187 1402.6637993147613 -7.775518510305668e-10 1.1748588213400524e-09 -7.603184574989097e-10 1276.9512457050405 1129.3987119616359 -1653.445023833298 -624.051384680748 -563.9199052183603 811.8052254399516 -3.115227260180875e-10 4.778447602882263e-10 -8.106264547417738e-11 -2617.351603220092 -2156.858296030471 2771.122992864335 1965.4897076044108 1588.2399459717117 -1939.2376960616073 -1.5532638109744257e-09 2.1849937224122096e-09 -4.923969218473268e-10
b67 -7.1288309081485375
w68 0.0 -3.0378477511305846e-10 9.447019780101248e-10 -1.1599788590394912e-09 7.560397038131066e-10 -2.9175090468794306e-10 6.985902459543145e-11 -1.553069549158622e-11 4.639572103133492e-11 -4.589173187833301e-10 1.059388826463075e-09 -1.1166690593685533e-09 7.009058882975343e-10 -2.830549495211868e-10 6.730474676443685e-11 -1.624795688699878e-11 -1355.3537217605383 292.56079893764945 -1394.4967567827866 610.2057539850739 -130.3879167014183 599.488417163431 -2.240568841571644e-10 4.0151909574959177e-10 -1.5216994331268552e-10 3169.313832176899 -685.7803959721464 3345.739260415094 -2421.3432090788165 522.7941974919703 -2550.73111740303 -1.299862995018941e-09 2.4126187159190238e-09 -1.1235890690075578e-09 -621.7129425388605 184.03120084584805 -302.8622449335513 282.2248294644911 -80.97429156579598 118.53819224981116 -8.854028621385623e-11 3.101685575046531e-11 8.583411759133242e-11 1757.0529481731908 -536.8024119740252 941.6213294964928 -1421.005361051141 436.11272513156774 -759.0524032385563 -1.4158292593879906e-09 1.9330370637504757e-09 -4.0266401324373646e-10 -2199.9622880477104 690.8129975857242 1505.501023323777 1075.1307199240587 -344.92973650016586 -739.1679675003066 1.5078216453190407e-10 -3.7360739502112494e-10 3.7243320406832314e-10 4509.23623043894 -1319.2734585902506 -2523.1733994022215 -3386.192894058459 971.4698505959034 1765.7220492984736 5.461082974722586e-10 -1.1438246183548273e-09 9.367506770274758e-10
b68 5.692586437162212
w69 0.0 -1.2243678293444304e-10 3.942305330417258e-10 -4.719060896544521e-10 2.784493058332472e-10 -8.914111045513908e-11 1.538903279013979e-11 -1.4446253900719303e-12 -8.269373953552131e-11 5.241810349040746e-10 -1.0526705502759758e-09 1.0274200215047177e-09 -6.190142107376398e-10 2.4131657435317526e-10 -4.987363370906034e-11 1.1089204195348717e-11 539.4059812546669 -2695.363738789546 385.97871300498804 -242.85072465652212 1201.2643659930468 -165.93066035615797 1.1166415014862707e-10 -7.277164981722706e-12 -1.1581013925621164e-10 -1261.3289137024537 6318.0973623593045 -926.0574666157315 963.6502919346677 -4816.504903980537 706.0094683865153 1.5086890070570291e-10 4.602774324874437e-10 -7.659975084783888e-10 -36.47697034240494 -172.21272268970984 -143.4951364904753 16.558617378042204 75.77412500803662 56.16300598987649 -1.7987347722403513e-10 2.689862221849637e-10 -1.16157083951407e-10 103.0893261088462 502.3289773084797 446.13709188980926 -83.37283473397756 -408.10557911387576 -359.6365345221622 -4.970763384237742e-10 8.549064234308901e-10 -6.044297007345989e-10 -69.33645504885703 646.7624239786743 1921.6187265228111 33.88501395600182 -322.93485105395257 -943.4726289702369 8.9156113047828e-11 -7.244205235679146e-11 -7.773377211015009e-11 142.1180976138841 -1235.1483005523387 -3220.5738683977 -106.72301641933163 909.5228340925983 2253.764363629059 3.483151267413831e-10 -3.4985903063500245e-10 -8.2798351508373e-11
b69 12.49338225967257
LAYER 1 sigmoid
w0 0.6240598199163055 0.2919804684642043 0.36531573164092584 0.17419562528597757 -0.046226342504875916 0.35751217717728934 0.22122464513044918 -0.360462032115587 0.09902602952184633 -0.2029810905962449 -0.10479322056311897 -0.0008288919712637027 0.2574977396833164 0.03633088641358867 0.09901298557631952 0.05940225584287317 -0.21846409145907322 0.011200875777292812 0.059048662591083864 0.04781792728428573 -0.31733008274798324 -0.11979770185669386 0.18720015592208972 -0.4213427272352776 -0.05830185930660529 0.3333758246565097 -0.23109707610361388 0.2949027344134629 -0.01356979514210011 -0.20908200723396872 0.3111531818490318 -0.12714971507017908 -0.15556397283161777 -0.7369630759777529 0.010292252307344648 -0.1553036855865559 -0.11350966264901145 0.006452023244859945 0.06376819931417063 -0.03930780633187886 -0.019391065316843554 -0.13498555000132062 0.028031679726591825 0.12621075547742866 -0.48617354602387064 -0.10473459524201105 0.2657829577566937 -0.007265953499452345 0.1798206096859267 -0.023970634763162735 -0.05529216665374435 -0.32884284578568274 -0.4454828623013701 -0.15399883907523232 -0.1827924466171134 -0.5076458243126227 -0.6587764084670231 0.6241165450608686 0.040836599134288214 0.9273950224625834 -0.4058765993835667 -0.054982248470457865 0.20135698030382018 0.16944133527880742 -0.2877576085416662 0.3561691643605257 0.15687087384663248 -0.05941635170377604 -0.23133015715271904 0.19682311601518293
b0 1.1857892659804192
w1 -0.8405407064348311 0.6590380817016148 0.2453175407303559 0.031203308914964416 0.3562867523352752 0.4724646178046461 -0.29566217215061275 -0.09226284587027661 -0.3513524454074589 -0.5455104159464598 -0.01052732328090808 0.19974815411253982 -0.1529856233945346 -0.24546425357924243 -0.05636412221119237 0.0636119209941471 -0.16062355961731256 -0.17191644522758762 -0.3204194316618656 -0.013641325453682211 0.10906329884258419 0.17562235818809666 0.06454499594549216 -0.06005512054094914 0.0860352168694959 -0.2466969343040931 -0.34773047293068493 0.13996517909467823 0.24207860694075412 0.10758523018867996 0.07710835806135166 -0.09620219499259511 -0.1568514259293771 -0.42952029989302026 0.14141967265654196 0.16179630636264777 0.11307061058707261 -0.31400947110286775 -0.19648168270217053 -0.14566158842660482 -0.06699320810435923 -0.015151387447657576 -0.048703127917140036 -0.07030325195369458 0.013210881550989609 -0.09285135414583676 0.2440012525674852 0.14260527603236894 0.13135636300460196 0.1931087258091637 0.3972691454374804 0.14632669348131996 0.07564261423060435 0.0018143012848754996 -0.5003117744118345 0.18083712126443416 0.1850872520883759 -0.15485356339958203 0.08052375731751928 0.4383967375918268 0.08322383475885482 0.3965889540116854 0.07692612508781557 0.3198298688457113 -0.1649326685877834 -0.04975074091997207 -0.17667338071219166 0.14317996637767577 -0.35160214318499816 -0.10016259997548302
b1 0.7244969731383496
w2 0.7417640828043768 0.09496468962188215 -0.04340381133079995 -0.3524231440597635 -0.13249163600032868 -0.25556387586028073 -0.4473606579110837 -0.07491581372671766 0.1311567264611125 0.6553321982570739 -0.15522690470908973 -0.4015431035178917 -0.08095266649530083 -0.3184246472781145 -0.27335453285856465 0.13942985797218743 0.021187284388920726 0.15710120414941145 -0.07889072745877886 0.33308988630785985 0.015486632999040923 -0.09147732099247176 -0.3548346395551546 -0.1568147256241292 -0.11424851599998621 -0.03761079064671144 0.24766715305368647 -0.028735641427034598 0.036406532107427655 0.06352042428080161 -0.14261790863443846 0.14996073333848942 0.37637616586189343 -0.09121680669856828 0.15698450881314654 0.1340040417544925 0.06299277238358876 -0.1192043633879869 -0.06417121915189113 0.18658473477242085 -0.1378278724297468 -0.1007174976135278 0.12854661447974045 -0.021102264324006643 -0.22321226433266414 0.06979446033217315 -0.16621157485825772 0.05045222965119771 0.10115712807369154 -0.18110760604833231 -0.2818428188181748 -0.27237435013950667 -0.07951312266283143 0.022026470848463566 0.2090904362052023 -0.19034028268374073 -0.2948485409819181 -0.4225227468190351 0.7846013543393249 -0.7036641655229569 -0.17682576052565774 -0.11604615528352515 0.20974753499676468 0.2727025802860263 -0.24963923680992114 -0.17408100114031141 -0.25853402316619556 -0.41553428149861543 -0.2750707438383583 -0.5415228492009292
b2 -1.7423424250538673
w3 1.2200867485162978 -0.12712004422523066 -0.1472003109662947 -0.4907309148016273 0.12010948030947438 -0.18621966653040303 0.17544510706389205 0.40161828685829415 -0.04085856584630278 -0.10129883803698676 -0.16307491371549426 -0.021345418763725536 -0.21674519473174308 -0.10276039499790983 0.019433758042235228 -0.07476975297722757 0.040329748240026296 0.19424663018677835 0.054783487123549454 -0.11746133994153818 -0.03221408204685235 0.16130934333386074 -0.1411333448163113 0.18035752395377513 0.0009076752815159469 -0.15930995976112408 0.00424008148571454 0.14132926623394287 -0.00010494815267877511 0.07859518167311373 -0.10824820418679168 -0.07027925879770452 0.08384557562091774 0.022654197440306716 0.17282489547768898 -0.06753733200948517 -0.009355092250939733 0.06292034100933964 0.06479429321205267 -0.06789644443813775 -0.06408085093305516 0.07880993874033251 -0.050769512814297625 0.07401251298903047 0.18278249820059345 0.1328550106852581 0.06547617345387764 0.15162234276345737 -0.006308100444810349 0.0802351769249825 -0.09023937841089956 -0.11755311544699697 0.0033256637443417367 -0.06535898238281139 -0.11696583166700633 0.0715432386212659 -0.03170601118433281 -0.39586365048192634 -0.13736936188198826 0.2820867794991096 -0.4603398874559329 -0.11316617821519136 0.3727592079401329 -0.41293075294731874 -0.37813465165548493 -0.11580628939281054 -0.5080475968568673 0.09373645296480457 0.00516014573503249 -0.18632573481517317
b3 -2.542314045360701
w4 0.3470647756680777 -0.6428620763976497 -0.03337239143662386 -0.15067735187828873 -0.04166727858058255 -0.2772595987386534 -0.6221618489061082 0.16958718863439173 -0.006809876144463911 0.47360095529735086 -0.15277702515528196 -0.23289220542489286 -0.02887154119518146 0.09707190822869408 0.22533709441751856 0.17412605905812237 0.24572676697969628 -0.05789295562310376 -0.11636374305697454 0.10675747642909707 -0.02178052314961293 0.36236178945594955 0.07702075001893505 -0.018595442499609323 0.41356017540539025 0.25424223197015533 -0.45837908089152607 0.05754214777023571 -0.1407868125572361 0.1107891434079529 0.16629464913907535 0.09854659278868737 -0.009786676073134158 -0.08051687664290504 -0.06293512807098135 -0.31355327273385614 -0.23437359767158203 -0.12279735461284134 -0.3182869486290408 -0.06463426761208221 -0.04192073661865659 0.26887541817449223 0.10141470360665898 -0.013757065617019407 -0.03321959475474997 0.47889730467112235 0.03435996721508582 -0.08045906947307027 0.22768194382726553 -0.07941674965156398 0.058415523238202635 0.13478924722019509 0.28723295281232936 -0.14530176172997442 0.04120097285860678 -0.1486580733067953 -0.13857679595375744 0.3155626815118372 0.23619088095649754 0.24510146453038462 -0.26448557222737334 -0.36355734281571167 -0.23201727643567183 -0.0570067032581026 -0.11102277009040659 -0.08381630867033898 -0.08967871807156046 0.16254955817059177 -0.4325406132122925 0.0915504152886048
b4 0.23498208121343042
w5 0.026171224334034883 0.4490048861069778 0.353428950223261 0.350745064869065 0.2846748380608683 0.7908936913226561 0.20678740584240368 0.0006476324642125503 0.09965383372735813 -0.42332055130613017 -0.4046185672948697 0.010855575690801143 -0.2700509880430264 -0.14867568069252998 -0.16644387436022529 -0.1847754419048468 -0.23334894075287027 0.21470005363318892 -0.029600239304914948 -0.21686019698414408 0.11796693912117352 -0.03359053512632102 0.37715282997136546 0.3927534711491942 0.06708455575777297 0.014155622193847075 -0.24394159974407761 0.20349963696075268 -0.03778682453926417 0.06077518595354193 -0.13949984495243725 0.004758471311656124 0.0231337084113841 0.2521327416388727 -0.37977759715612835 0.08640150751309993 -0.003819546015391589 0.1917976135707765 0.10630632442904445 -0.12730318602353072 -0.13628872228399416 0.19461523923144208 -0.05245736773758541 -0.002367349991404507 0.04645151784393197 0.08108327001637224 -0.14838879056270662 0.017709310417409835 0.1225339963084353 0.027927529249053357 0.03659796109975722 -0.15919108612690291 -0.3040506048952336 -0.09297892088104046 0.06049459891944678 -0.045234141286172834 0.2085213451142061 0.5606091173542496 0.41619906441922133 0.5750279229123995 0.1770083970515381 0.14483482049467333 0.11427454735252114 -0.28637869848794717 -0.13398088496007543 -0.08809240621735472 0.3748436286107854 -0.08366816956876615 0.21312027204267756 -0.04227555658579199
b5 -1.2032119052403354
w6 -0.3401433176245986 -0.170009793759233 0.20770409002569049 -0.15994777710528962 -0.4148903061247773 0.48644295637240714 0.22239252796870806 0.440104078753891 0.3195505606494278 0.09334616931721926 -0.11898552541983513 -0.3889885445212721 0.24591268797001825 0.16162326276158304 -0.29578127751699956 -0.32797395495787196 -0.14501296145735898 0.24113544129275608 0.2540527845872013 -0.01744620224318616 -0.2700929001348108 0.10464843924142543 0.3667567694248455 0.20135436109535698 -0.013246898186915226 -0.17936310986924367 0.5846144073293429 -0.0980477152209459 -0.19414641903925153 -0.24655150523784683 -0.22809041390146612 0.29243718013720954 -0.11432401290341736 0.07255096826297729 0.024126733815898898 -0.05654076532786457 -0.4500489076547864 0.16824226008698265 0.1732213296868273 -0.36109569772700906 -0.22272012002226826 0.10290369129000194 -0.21251081308067105 -0.3893922849365593 -0.2712807845941143 -0.09136491979012068 -0.41815449233298874 0.1394137177795892 0.13296200091943547 -0.06811511466601675 0.0695014164319005 -0.4438851014749618 -0.4113605419089557 -0.010492512492709083 -0.38639618164078027 -0.5417442663131601 -0.22037043134651946 -0.6181034265486813 -0.22819646572278962 -0.6547555010959277 -1.3070238741801277 -0.05014088384782331 -0.15266402704765472 0.058606793477398694 0.07098669738677157 -0.31309824543095655 0.004280062905900731 0.5485847214107246 0.24546904920398863 -0.12339759409061814
b6 -0.6249649474232386
w7 0.3536179798126173 0.6897286286418283 0.29231929274090224 0.3275624165846547 -0.10382401869976825 0.4423839605387957 -0.06920250507731704 0.13565725779481547 0.1828642394984137 -0.09867337247608175 -0.37659696672921905 0.04571395498825774 0.8613676608503336 -0.08888661220949472 -0.02836485001684124 0.09839899508207756 0.16193280489743572 -0.11339780030646576 0.21650027173064545 0.09012804596380339 -0.3039512110252758 0.4450472542363775 0.052604213283828076 0.1789024596532103 -0.01339219103763295 -0.17246307127206423 0.14847854174589253 0.17163226524169856 0.35836087033934366 -0.21555054820555988 0.23317082452683469 0.10122019507596179 0.14408514317621404 0.182174699282304 0.1639374668920274 -0.5539744142606847 -0.004079835284323618 0.15218226251575007 -0.1935294000185287 -0.34671711935300664 0.14950874203236597 -0.133865357687232 -0.14469410362661636 -0.148450358563173 -0.009684191751879768 -0.1718058913647776 0.22571957815649787 -0.4356161888395393 0.1036041837497566 -0.3348160343648814 -0.20284669640188766 -0.06131010957613694 0.556220275092345 0.2826982759848576 -0.06864348836553417 0.19995959186571324 0.03790771300006987 0.7386762996345054 -0.03632314138238364 -0.7070837178802653 0.3974571178366871 0.11118868891109847 -0.033329487225099756 -0.17143780802049147 0.4557872222671927 0.33111376992993924 0.22497683331659452 -0.3338348970852997 -0.004852055499695077 0.3854645063630908
b7 0.43424252237145244
w8 -1.4756006348874766 -1.8299089720053783 0.07507592031031426 0.07106512854894009 -0.44626457292344834 -0.382696399590265 -0.12398626120640804 0.14329065058492332 -0.15316867581097005 0.24373274766916544 -0.08803436878504728 -0.000913854954258794 -0.026998451123339696 0.1275185497665712 -0.14573063080158602 -0.019960058839458613 0.01849766288202486 0.03204156559039256 -0.02743389349935622 -0.1940021412536039 0.08670147980976636 0.11324470321210565 0.02599982903595589 -0.05601460153918665 -0.008307168931952038 0.002935707694717563 -0.009754410461448563 -0.09306829025557471 -0.02817294032065281 0.09504334296940731 0.051681280241296555 -0.12096880284064485 0.012417043487403225 -0.03521782505021999 0.06152034525550868 0.040644653203588184 0.13598382445876406 -0.029250354482419347 -0.006064463542367802 -0.014542146000150146 0.04873242995371018 -0.06624038540279267 -0.05753375380791496 0.026631092353251364 0.06656263632458344 0.040050124250365714 -0.04314529052091785 0.047248335355440416 -0.01472879804155168 0.02494575664777684 0.02616859958488955 0.020539579709976056 0.10944449755029284 0.012790129761471742 0.05664561777581771 -0.20990696278807702 0.33613688873350134 0.28115013690444257 -0.37464554665741545 0.02798055140934511 1.1134615578924734 -0.05688937791601083 -0.3186731815259077 0.10277094708432846 -0.2664948316214488 -0.1334695592809082 -0.23486552849957118 0.2747435555072802 0.09477045024544112 0.22109555082624974
b8 3.246944641212877
w9 0.1691657492516089 0.870646747379698 -0.1737090695607006 -0.18870529879137668 0.1775385370857631 0.34689039286089746 -0.0014225749212473046 -0.17280611826777337 0.004032659359832023 0.05864142997217394 0.40282172482994416 0.21541253700451038 0.2785400363624706 0.13067952840907546 -0.5124933257961003 0.12671660666753423 0.0034277923316222586 -0.06460220295624142 0.3376402981553668 0.23506977222954942 -0.4601981060084672 -0.20419796382185074 -0.21996123016050903 0.11882265999249657 -0.021056176651602938 -0.13365503484594302 0.27100196522529557 0.24148681372445555 -0.1225513003931547 0.09365935093305293 0.036392365811934814 0.2904851643878655 -0.04092547301533348 -0.1395123571135276 0.016515276948180294 -0.14080307655810076 -0.10019684420758024 -0.17594716704557303 -0.07034016725668762 0.13027638629671218 -0.06526436392117649 0.19591387335493207 0.05119790351429891 -0.258714735822539 -0.08260540185515243 0.0027947655304605768 -0.02705467946858968 -0.0577986446823161 0.2011402220223113 0.21708976009269557 0.21849047868794175 0.11184779285327187 0.0667141820758796 -0.005526359797636973 0.021204602128764072 -0.4057603707686755 0.3833633394330733 0.026436636521047698 0.9444891136542538 0.03524309537617749 0.004095003535642057 0.1240365777703846 -0.26392196882684804 0.21831982352104315 -0.20317627895821455 0.2510745115148628 -0.219092845811412 -0.5009959316520625 -0.4880404762179164 0.40836771604556704
b9 1.5084447096207845
w10 0.37539934574290784 -0.1094877333974138 0.10161434522208675 0.37004174639657045 -0.061230419776240295 0.059884134337830935 0.12371718705417085 -0.012331066259104078 0.01751451693713617 0.10989172443343506 -0.10723858466567318 -0.18391127132981344 -0.11019865313779578 0.11659672316160677 -0.13212845793440373 0.2900637698859897 0.030672785010812515 0.5051383763521076 -0.11606186832278417 -0.12185647019138174 0.5320351327894322 -0.17705334462007602 -0.14650622264718208 -0.3817412593247625 -0.013973195093745247 -0.038401495950353706 -0.05528655323963036 0.0037281090722218017 0.03570405702684236 0.12447665629727467 -0.034055027865843836 0.030343360649590867 0.017528710606847075 -0.0933879460326443 0.1495814568948526 0.07208502520296253 0.04373999763858726 -0.09096435109096734 -0.5214438510926234 -0.25613833725717805 0.0847444079303466 0.06431154980283137 0.28820198725567137 -0.36980545313396695 -0.12238116736875648 -0.1533748945092545 0.045300207250693926 -0.11011888409170915 -0.10603414095878601 0.4001295848172332 0.44176438990025696 0.2125619509410584 -0.017299922672789805 0.1282392678052719 -0.0423199677206745 0.11307434955034797 -0.3432012673660647 0.18962655891560526 0.043605880544975 -0.173226094451256 0.005157365936706812 -0.3766798336506195 0.00482973298003831 0.043014676613944196 -0.05086266302985932 -0.3617601335757435 0.32042503837051955 -0.44358500140745116 0.22807189819151627 -0.15125514227261042
b10 -0.1297231513579745
w11 -0.8213762670684424 -0.8477000051121588 -0.25245325859504697 -0.2513046719116638 0.10173709283337574 -0.22408591146078247 -0.2236246284058817 -0.15276418487746285 -0.3042174918838279 0.3200315244745124 0.0035741943451878164 0.2113666410505115 -0.36831013318501804 -0.12455961642746605 0.10760720006713045 -0.0006040017295249397 0.26973736340360444 -0.3249621532507864 0.1118498456596046 -0.2834857998857283 0.2730368986288521 -0.07916953828009875 -0.12965796671929217 -0.28367641933865656 0.21644558966463145 0.21258806067594183 -0.2856433380949883 0.014352954037017161 0.2616009572576967 0.0033742547785433202 0.4268882137182444 0.2022553783605929 0.08494246640612228 -0.20559785088245644 -0.14398051502457462 0.05102334333105834 0.4829306093754546 -0.22808678698083168 -0.32753163500387455 0.2828606096880884 0.13702430325447518 0.06124529991231349 0.23286650419278268 0.3935392817230043 -0.19357316360444116 -0.059017189541698205 0.0016228793412004173 0.1090832672563946 -0.2218909960055468 0.15389544233347516 -0.4836173448159511 0.4880606459585822 0.409136306094887 -0.05995449008482196 0.1707743183922259 -0.3756694646726483 0.5621036493989989 -0.22946832113490648 -0.3436499867298742 -0.7471325262969172 -0.014335184848984396 -0.09701270035133847 0.07880287099999508 0.06294256691787292 -0.29203118183361626 0.11608594789214029 -0.38099197489785525 -0.24435957015860504 0.3268021606252094 -0.39019625038616784
b11 0.8699356370810597
w12 1.1487234935939685 -0.0005874147944170435 -0.05626315858961569 -0.5174744403313906 -0.336158537931523 -0.3781811983244882 -0.02324042400860056 0.36901817081581195 -0.137459147013084 0.3785091799544832 -0.16408013075528163 -0.08509262343913222 0.24916169057402773 0.10740221163465036 -0.06970535325706627 0.019762811684654377 -0.05091725051130502 -0.07502877392321548 -0.17368381109480815 -0.018772913850932733 0.19921952813316132 -0.010506348241223507 -0.07785162760150084 -0.2636674511474348 0.07147298289467302 -0.03382087253428284 -0.10579841653304896 -0.1896816200909696 -0.1154111280805761 0.08078018266500048 -0.09509715511966786 -0.03105995191709559 -0.18094835511305785 -0.04095553086272729 0.067710174871057 0.30423610331988526 0.09607675295002883 -0.00751949512825362 -0.13794180171730996 0.04003435553734382 0.053754691436363994 -0.24887999971932648 0.06873604258994172 -0.06823358767264077 -0.017075267008406836 0.12140547081985774 0.06513102460852987 0.083125996388539 -0.13626023164246603 0.20069639499120576 0.04991307456650854 0.21590320136591293 0.15405285525181206 0.1941805639261402 0.05147785955624209 -0.007640085198986647 -0.03992748346448971 -0.7975126658355629 0.09587527565659637 0.8501421895282045 -0.349928554943735 -0.0276938077799047 0.07106741160363121 0.31294063962281604 -0.027162524047607557 -0.09541856315239337 0.06435683238074812 0.11173876567142507 0.09929842607656221 -0.0650858006429096
b12 -1.6219680151194236
w13 -0.0885716945208987 -0.30100039918274535 -0.41447219581233496 -0.10787240679417068 -0.32151776702909807 0.38410803003130584 0.002638455093193174 0.4031760017862764 -0.08697048986713313 -0.0684911728333498 0.28107859013203995 -0.19661033697680705 0.18473438435087328 -0.33960680541538224 0.18099727749433273 -0.5075214500896574 -0.05551676046306131 0.020875174829730562 -0.1464340059159793 0.0061214735256923175 0.20071544935925933 0.07147459620532684 -0.2836104041568238 0.21436843002372688 0.15766754484968173 0.12841572025625292 -0.1960261244869573 -0.07370686630748956 0.18023268130423584 -0.029604359133311782 -0.1404602048043703 -0.05205587767048095 -0.27437433835063757 -0.06693758596298077 -0.3591843152444313 -0.06869429631677511 0.08628657227600717 -0.31659275781464974 0.09059925114579792 -0.046318165005263846 -0.14558270951720523 0.24843157545250003 -0.14753859416767728 -0.27859629674229036 0.08795740735776954 0.15403235221408426 0.12172315632968764 -0.0800294507793357 -0.08962937420610376 -0.25955388702554233 0.03192256341230849 -0.1993978850158065 0.0548626409983969 0.031353138397551716 -0.2610422180018463 0.32441212911287604 0.2365139071702021 0.34306338353365995 0.5058351826713646 0.1688377974004233 0.9017331099771582 -0.004536832434662834 -0.3311294763283427 0.3751308201409708 -0.03092242455089327 -0.01265493742950545 0.47793902238527874 0.36000488425326704 0.3997059760241767 0.15578087280987812
b13 0.9428075811759333
w14 0.43344275675863575 -0.230959644530231 -0.1858786447862545 -0.06276366650613201 0.14602783885164333 -0.40492385717812807 -0.366138939414889 0.1458682480139126 -0.3995757677580203 0.01046634342337929 -0.006353744320202527 0.16333166557025106 -0.09082185074944053 0.4116486924789497 -0.1367546502977965 -0.1899599571529005 0.025258178726020212 -0.18503417638748576 0.1721838792859984 -0.17849614445260337 -0.06968732196518852 -0.013304367905666505 0.22028189143002022 -0.10809893471178601 0.01345070032459464 0.17322766113683824 -0.03560013646843471 0.026176880094083175 -0.10017432916816818 0.17170423776780921 -0.052361580313579396 -0.03073544894612666 -0.20257222840514721 -0.06768450254310782 -0.19333508828583024 -0.2466601619129074 0.07653399805851595 -0.14897155153176292 -0.22598786435598012 0.12260063829789376 0.19723797796176956 -0.048156174729933374 0.032076493116615985 -0.16513275251268578 0.05573104505816884 -0.07940326662647842 -0.10291387341388142 -0.13770093245254333 0.038785340230557026 0.01205434211180815 -0.03496205330127122 -0.18798130196630797 0.13973578102625234 0.3824194558818329 0.23390702199675692 -0.7609614902356389 0.7015988357259753 0.25891831939593424 0.8132771640521741 0.20886991434506225 0.986597998038596 -0.03976004618695362 -0.3931513469468594 0.48138317848722134 -0.1177095281628471 -0.34047730261006787 0.16656726811318393 -0.14473820963884815 -0.4366001067461006 0.04588195507313036
b14 1.102825190751539
w15 0.17125243622635294 -0.6344546256284327 0.15070775111207182 -0.13661720086513957 -0.21674744518368522 -0.031094195186489395 0.2731689740278552 0.01024495476939866 0.08652200154937466 0.271660910726391 0.016178214579466107 0.03631326447000724 0.22068721844242953 0.0019093826878125138 -0.10233503788277477 -0.14941896262521337 -0.0806934157332454 0.0011815379997336887 0.1119761150940634 0.02627865391582599 0.527607183752939 -0.17107972693105283 -0.46773726997793835 -0.14016768509180796 -0.12744557464489156 -0.13933914979855555 0.135450015807555 -0.7592503208698727 -0.1607742826018242 0.21694221666321992 -0.5610435787616624 0.03469535337773852 0.03154214595434672 0.2928745933276057 0.2734400232267317 0.11628990623776854 0.12927086780244812 0.1085474128196998 -0.10897856307762391 -0.09779512410929965 -0.06643933302077866 0.07320258601363668 -0.28368667910514833 0.08463864178065612 0.18470638343417126 -0.3281208969610477 -0.2844219612993359 -0.10437482889974954 -0.03722215565281478 0.4282822444406874 0.2852854123108228 -0.002257727792474388 0.051011141000867156 0.3369293119253483 0.06635133125442036 -0.20046579374902557 0.6695979208145473 -0.3329936443091439 0.4714868452019034 -0.1768418864576516 0.09848488734369394 -0.1195856858661103 -0.1705435153864561 -0.08075784567768035 -0.2890514304760951 0.07001171030708617 -0.07745847505222242 -0.13142821948083705 0.014727816052079732 0.5188256313368809
b15 0.910100164265659
w16 0.7866297263115895 0.06836363673318407 0.04304338422356576 -0.24457822037614724 -0.05833728820874328 -0.00245746494935614 0.23374540551792555 -0.1590507163446503 0.3077895894439562 0.05932093984717474 0.1159463432409994 0.09965413878696419 -0.14980758851243076 -0.09550322771250802 -0.15601864316637912 0.2338633562676861 -0.01017223038603467 0.12558947683231642 -0.07784442178336064 -0.07191350457828873 0.030125298276002008 -0.10401888081137986 0.10475570600736767 0.011887067449573826 -0.030411106813032836 -0.032295417586979236 0.07220373693722229 -0.012381279628101092 0.019951492888095976 -0.131045247864836 -0.052903488100702 -0.15367262590597003 -0.09089485229798146 0.005092590144731899 0.1977825243176805 0.05571866903561865 -0.0990093688778919 0.0813243133862401 0.18987536847628234 -0.01582353449864788 -0.1755423958464313 0.04386025419635195 -0.05605288064460394 0.02526655991188079 0.010096451267120124 -0.16515043704137816 0.03824056050614079 -0.08025200011692764 -0.04267332910538507 -0.09937903171563205 0.04658767407547732 -0.03910794244988604 -0.0724949292731645 0.114837558720512 0.06137088217466563 -0.11278301301870557 -0.18232263357739495 -0.3873381229092727 -0.656730753934931 -0.20265318079182099 -0.8193579492864014 -0.1260240017177744 -0.10358355570737095 0.06026507709504191 -0.29083745576002973 -0.477863347285752 -0.3777233520350411 0.1168954113532846 0.2046055879583556 0.28869918531555155
b16 -1.6685129700729295
w17 -1.2057942993785327 -0.5279869306875702 -0.12656611052927574 0.15759697717295867 0.27314819491595743 -0.2163581413318797 -0.33053853680652245 0.0013185737637407813 -0.3366648239415347 0.11353252222703698 0.08029607165478292 -0.1436572127775273 -0.06372435825424289 0.23538584954859293 0.09384132027482847 -0.19141005298710592 -0.059365494511272605 0.05025388316860761 -0.08367215727231626 -0.37815858658018975 0.3219037452406508 -0.12413757211582149 -0.15210905649688047 -0.021927342666184936 -0.14513501202648865 0.036574958275657654 -0.2691850877782555 0.02146633460657284 0.08815412917380094 0.16112701394318327 -0.156866105480124 -0.036601461765431505 -0.025671133925932243 0.009099952026599802 0.2434134711897069 -0.16958159731006578 0.18672520484409005 -0.058617229899518446 0.1388973455855574 -0.08081171901901706 -0.1917887795797062 -0.09016546586723587 -0.13979857207682267 -0.25214270539942163 0.15465857015975976 -0.02572811169235705 0.0263879832111532 0.029816620224952385 0.028599862649491322 -0.09712220159616267 -0.003177711285144408 0.21024119315374362 -0.1717530929961529 -0.05324251696960278 0.027527610471533036 -0.04331328777371403 0.35992166131635045 -0.4650378254082249 0.060265517113545566 -0.07797915502694798 -0.9850220806105874 0.29180135399494345 0.24017415878833862 0.170206353957616 -0.5238193389060968 -0.11497823532906314 -0.47107256354115457 -0.190593614232435 0.02508778990206433 0.1639657503514164
b17 1.1244962275767545
w18 -0.590747571331078 0.10606858673522923 0.018078615196850313 0.45136244729614944 0.496227395333972 0.40612133459854505 0.31015338914539414 -0.20944181864145367 -0.4604183913710632 -0.4146182379861871 -0.24233465749857322 -0.05733559713731155 -0.17716012925359628 -0.541124748482838 -0.09190563806409591 -0.14095061015365762 -0.5077651479533748 0.25582592080340016 -0.051829667527399724 -0.01511712105110466 0.16408232613912505 -0.31737293863266963 0.19188345317494113 -0.03673224392496053 0.1695865266791305 -0.12317918495020265 -0.16331599783646905 0.19750444567709702 -0.03240574567510907 0.07565461762511058 -0.3318550492688161 -0.027693684575833145 -0.16747495730560116 -0.29271823975370337 -0.24702249735080628 0.18995885151038291 -0.12331572269786463 -0.10728609776767929 -0.053365351888156595 -0.06925415349864884 -0.05976763479037748 -0.049621613249154574 0.29183682835809593 -0.28175557091022885 0.22391271008722408 -0.05211333447873495 0.09927598855176321 0.02887226759454714 -0.1117149515864387 0.007332900142262359 0.42928051316581706 0.28849693601086757 -0.08738958625551191 0.5437223822438911 0.1070133009274336 0.6066465421351653 -0.3139084484300386 -0.40302371582065477 -0.11277805222866663 0.09493760322909525 0.07553536709796606 0.33550113785396485 0.08214194884404775 0.28933188590551034 0.110148100055084 0.16130139368773336 0.07534333766920498 0.3154381775768628 0.1542570100519189 0.04977660855965934
b18 1.155802673679119
w19 -0.34075427133890707 0.2060106296189752 0.26649483958987935 0.11089573233789451 0.252366004585291 -0.11423632122013691 -0.2942453434873889 -0.1812528865890788 0.05050134025187677 -0.12023634084887187 -0.03277691501690683 0.17280571253888377 0.049414096184828 0.06546172118745247 -0.2694162999017767 -0.17736141857252458 0.2286488522503694 -0.15579944491261036 0.18736728229294838 0.11369019283445485 0.006380027360582873 -0.20880986865344456 0.1361687756374055 -0.13354235176981408 -0.15630564830362173 -0.016456707275749705 -0.16684860382292446 0.07222181023988981 -0.010211416763552415 0.19727936743235447 0.12750231925635797 -0.16388795211638565 0.25839565850119683 -0.08152109079570306 -0.17562480739733427 0.19554392697283904 0.07097826460437782 0.025334245583556538 -0.13220796543394026 0.048775387357101865 0.040184616107608664 -0.07596055635801467 -0.17760189184301978 -0.14711915142610904 -0.06487790767171259 0.21816673608593587 -0.08184866954054552 0.2260621757046978 0.0701909568263157 0.043754608762093805 -0.03115570751995028 -0.11766796423666502 -0.07203864089356472 -0.25203786330360745 0.19359278377840827 -0.36819223899500414 0.04059619632716966 0.20304021710623116 0.5958852830253828 0.028084211090077554 0.12044220867276066 0.1734241577953251 0.01666839763240232 -0.3957647248457106 0.011159698053840459 -0.010383421958835931 0.001859391931949291 0.3576579782079792 0.3543200873396488 -0.00103147486655078
b19 1.2444276276158786
w20 -0.2012645820491948 0.1871655599881066 -0.15418143823620495 -0.18076206994658633 0.5072498756158409 -0.0815305976836621 -0.0357467969706244 -0.16737817557928641 -0.06760096411654086 -0.004152481285193978 -0.005142531908228758 0.49086505922923557 -0.03878312524872568 -0.014057734390540146 -0.036431005410832586 0.10214610474449913 0.0391618424433998 0.3188282283782721 -0.07917622029202673 -0.06232688589942673 -0.10449669774303114 0.1289899884257958 -0.2831310064387372 0.0344340215497308 -0.3332071147219746 -0.19133215055811437 -0.032910028315072545 -0.15772755223406243 0.12198542510658313 -0.08929646092249231 0.1343583943719846 0.0075152243902381136 0.04231515110446858 0.032928526279125576 0.15167754407876166 -0.2039578508170719 -0.25023361931229726 0.10863562529622334 0.23079304486036953 0.05403249125691649 -0.02571257649906629 0.07555986526014773 -0.07639592800007895 0.03440122331159367 0.046339451686359404 -0.2530344850436558 -0.07465948101774643 -0.11924931825869194 -0.04354938270836627 -0.07961555943314147 -0.20526656792461484 -0.007858122409103503 0.1756987208122343 0.047331333031399095 0.040925554663882105 0.2657288552464195 -0.6365951499649021 0.6129966823691076 -0.7414277149703017 -0.5109535371393722 0.2526599381094255 0.43286216393787386 -0.3991563537935469 -0.040778041638368324 0.20294190121472847 0.3200924206386795 0.024271974926199 0.42444580737258764 -0.18057786338824608 -0.25199047161685967
b20 -0.8296520957995045
w21 -0.3897862316963886 0.032233363627109116 0.015056621520145877 0.1545374056991691 0.5026176783920753 -0.10692296854677254 -0.40212681516948007 -0.22941136117635913 -0.3390151354823262 -0.2773724622357062 0.40355163152726564 0.17217778336583683 0.24710528749181412 -0.10551903423827336 0.41311590187056824 0.05587010147312509 -0.00962256382622592 -0.040553802068879145 -0.09883357607906361 0.2707665252420707 0.2646641230711755 -0.10059459647975708 -0.20091510413599203 -0.2477387035200805 -0.005389314644690818 -0.1262719805807238 0.049541316496347125 -0.22240994657397245 -0.019895581233946035 -0.1429769206763356 0.15598365664295571 0.07035206708259732 -0.17483380587163755 -0.19526743881894698 -0.09313723860368893 0.008552437493872078 -0.21799644513287428 -0.03230759131629286 -0.13480864369243786 0.06999108824834877 0.16457141856543278 0.11911780829093932 -0.3042383104101673 -0.28810760584879114 -0.20415030459886405 -0.0917336667063916 0.0678738689837909 0.01091795397552911 -0.25417354365151906 0.23743074441427145 0.015261411967772781 0.09925372277433782 0.24188205629167256 0.10221090161969601 -0.050886130034582 -0.10276347041162559 -0.015011333379578506 -0.32698225708861894 0.1863170203756715 -0.06587749387919986 -0.28101044874126835 0.38895481901616624 0.04075708737565265 0.3937000726361988 0.05419083264759242 -0.2759943186014065 -0.05631762602724341 0.346560108989402 0.45838065910606096 0.26333656835159885
b21 0.6264394246343322
w22 0.655038774483872 0.08951510803623772 -0.5884369858954975 0.15416831323216437 0.40076573513651903 -0.4418518286716169 -0.41333047656191296 0.07234942726191523 -0.49105288570051053 0.03768774787315078 -0.16727954456363014 -0.11989544816992102 -0.04404689751466091 0.09577673223387712 0.5116720717493046 0.6085327119119079 -0.4183772793696942 0.06344882424695902 0.061646608977352045 -0.3301265454521294 -0.2626581086852503 0.17646800870490853 0.23391387475623884 -0.44501415752819834 0.2664872399097735 0.12092780680112265 -0.04411454869842154 -0.17822714143886711 -0.1886655566666222 0.006679671382501509 0.32698010504033903 0.011404182712279052 -0.2751343652133521 -0.3918873259582574 0.2965360521333978 -0.1273575392728527 0.156362998121414 -0.06484311935511324 0.14802888434907815 -0.2735528066415796 0.1499468909352125 -0.3169959904089058 0.12142801429266502 0.22018226944685695 0.13988836613123745 0.2660901154090562 0.23257585026089267 -0.12806397009958073 0.16320098053498666 -0.1408275292435261 0.428649535020254 0.15346505028988305 -0.17622875487762377 -0.1071554071277204 -0.3817808679386098 -0.42541957166051503 0.15657077823289425 0.08213629309101912 0.3232119392816018 0.6328295903900494 0.13751506964295324 -0.22896133383601416 -0.11782871308764878 0.07080228484736287 0.5713956789057247 0.024422531530426284 -0.15509981718904142 -0.508776619754712 -0.007263825943600838 -0.08771990166340916
b22 -0.025798706726816844
w23 -2.7635626433352045 -1.4007993047764191 0.0948139220185881 0.19457797352152995 0.07478081094219546 -0.06529265405713294 -0.02719682445694132 -0.16057197655767694 -0.12499152669594911 0.11935280441398184 0.10565084173653322 0.049663391988186645 0.05947417045138076 -0.048546806072079625 -0.012626547339536637 0.08488620886695289 0.13308337634764383 0.06849365806290539 0.09417976656030058 -0.07377828166176285 0.023409876044895674 0.14430069264093948 -0.07474421294325251 -0.007400554831000959 -0.01740635007941117 0.01692736956458946 0.015592235777596998 0.0008071070625332652 -0.041114463305766194 0.068126856095535 0.06754972133962639 0.0066237828239987554 0.055652504098127796 0.08208559106545085 0.06682602704579292 -0.0006889465199034874 0.08933659559067492 -0.07495330503472343 0.014717626096435517 -0.029326376198180616 0.03636371707653987 -0.0034132733069713404 -0.013580317757220715 0.011949335051875542 0.08385928352489377 0.004269622793142616 0.033956576998592246 0.020376033582226696 -0.0173254715142039 0.01018723356193961 -0.004976105168145922 0.051433131567672145 0.11114000313406253 0.031770522994374654 0.0726250681443347 -0.08660835124169983 0.1179696408012915 0.049326810569239085 -0.3833510549450058 0.39145586745685274 0.6444044062310321 0.16519755294690933 -0.12377180509341773 -0.23384722256943247 -0.2720246355335798 0.1084378754656706 -0.25342647850743427 -0.1954765141114292 0.07506436576410341 0.02074047192254663
b23 2.8644406592335128
w24 0.7270135542052448 -1.3743139863303377 -0.239785264773634 -0.7236972978411197 -1.219775664199276 -1.122240924014866 -0.17408953080725556 -0.1196639145555041 -0.408239688991298 0.9775614772231076 0.004053158275044118 -0.17421545273190153 0.26615288314270236 -0.14545250127853893 -0.3350091004249927 -0.028452723361259712 -0.12410909609913068 -0.20887998138694178 -0.20075439949714827 -0.04296285534060212 -0.018498354191875552 -0.07247472273506898 -0.5706605356975493 -0.5300890292911431 0.05596101472035732 -0.2197793594347159 0.04156183590932675 -0.05567394848392446 -0.02327697359578378 -0.07671871474658662 -0.21158762373811596 0.03102657366416527 0.2073982377899639 -0.6755776725067242 -0.03849017076246776 -0.06084380249310677 -0.041743229315707155 -0.10497044053494567 0.0203859151045841 -0.0528917892147459 0.09839769343366664 -0.07274976230790951 0.07858930531546625 -0.05361473615885461 -0.11292201168391222 0.12497394665777647 0.08865161800710543 0.15959571648171647 0.03230400122292339 -0.18919987342426248 0.1519819607467521 0.25444889212745825 -0.06736519916701025 0.18861738326560504 0.16464350067890277 -0.32078842086198534 -1.026951323935344 0.7612860038487733 -0.032831736559198 -1.1499834369091577 -0.6088960366553091 0.15380766278700903 -0.05443771915264755 0.1967782422033571 -0.08985857938684118 -0.14898316848223586 -0.30210206788785915 -0.21361230064248457 -0.5784927731727296 0.23753363936882532
b24 -1.290917364055045
w25 -0.3552563494836071 0.48492537541364794 -0.13081191374204293 0.15764182329274629 0.6569064622622314 0.5451785776654328 -0.3408645407152073 -0.2016906778340481 0.0071965036245418765 0.09232137974450462 0.19432917337398298 0.07047268193733984 0.034694666181384705 -0.28130601993823917 -0.16155583083404607 0.1013363153244957 -0.12814753492333986 -0.1081091221177039 0.2374368037469409 -0.10171599318142333 -0.3604072546705463 0.3304730782332912 -0.08565451663455312 -0.04061908160275992 0.18080304789809754 -0.036138584085957194 0.21232653457543518 0.035915297077216156 0.21162156402950455 -0.23673702170360392 0.06758293720859541 0.09867922186112854 0.12465514729530017 0.01702851460566841 0.05013701995987586 0.09153496837802991 0.19966330365621 0.10034562126258538 -0.20417263358353296 -0.15919736942719753 0.02447471760754532 -0.12301730699405729 -0.08927273336021303 0.04334195646082541 -0.27058513134852574 -0.026563103471218315 -0.062362660536775756 -0.1842532925730096 0.1764620061222994 0.3681164734543474 -0.298701343195406 -0.10880883823634215 -0.023440546289747396 -0.37044025377465273 0.013489313522387551 -0.01818333522665506 0.1626035221517081 -0.2792666879744379 0.7029556099277025 -0.2607929047975324 0.5555032936504677 -0.14867743570221686 -0.20346667793361684 0.3491724506613932 0.2252559085601888 -0.17477693626595583 -0.17181086054523345 -0.09384421298672652 -0.09231807027590493 -0.17422054138816334
b25 -0.4808463103333452
w26 0.8166633823702222 0.10200857936556285 -0.166329072194181 0.24471356956883905 -0.11604600974357969 0.0729772483056337 0.04666329284154201 -0.10055882889123459 0.17642937770268022 -0.019313439852089245 0.14178598504902754 0.272873047754728 0.17035807608566705 0.15082683509316247 0.029430891372363904 -0.05788610356800036 0.12852602945493397 -0.05980947022775686 -0.12431515643161056 0.004057148969562062 0.32445416749316086 0.12029774873064317 0.06560366701985548 0.03322043448910563 -0.06929672202835563 -0.05807065644281088 -0.06493864151348358 -0.13090364386662848 0.10608024455961643 0.07812155998426511 -0.0084598352843498 -0.17549127168184644 -0.1584936638433886 0.2144483825743662 -0.2936764044298385 0.031921654378186955 0.033907434030734235 -0.051285893235558405 -0.07260784711516632 -0.1592232344370784 -0.08569834700797656 -0.004370777564525856 -0.11778203122979694 -0.10987665715849715 0.15661328111006312 -0.17076444408978353 0.01679739358271432 -0.047707302826987534 -0.08408137321097077 0.0992504178863063 0.08055608683888325 0.1436192507868232 0.3113650925787981 -0.1026628227827404 -0.008201328736005126 0.06544443548679742 0.4918498964666637 0.007617803726736888 -0.45510052622628594 -0.8598440578820132 0.829299141396966 -0.12391491474799256 0.09095327148633818 0.039761978669716015 0.043428235850382434 0.3752247572993152 -0.1379252737385895 0.19074188539196962 0.1438478745990916 -0.242617378944415
b26 -1.6504198727007657
w27 -0.5603674741207822 -0.5737513906188809 -0.019313941948639887 -0.01135438599749689 -0.2257962016031008 -0.22325215449284536 -0.2333290895482653 0.20000095892505446 -0.28511688913653943 -0.30619547552871196 -0.07560214863645236 0.2222023360200001 -0.01728118604297922 0.034817491672683255 0.020064475300710285 -0.20929146230449364 0.036455916555833204 -0.2020409028696279 0.04529938059759031 0.053275026115376885 0.08182601168002845 0.007258118400708928 -0.2198760272862046 -0.014543785439448438 0.0900115050968156 -0.09390136738844936 -0.04801469030825156 -0.033415819200820936 0.0972808271491625 0.12253268675618127 -0.09679978258891025 0.07884279563300169 0.07717783181379276 0.07173601702979589 0.11289890473428528 -0.27384085755873233 0.07290435349373972 -0.012630985034695879 -0.14428936614022161 -0.041617762101715874 0.10447621826604167 -0.025330631387231534 -0.013418097807360058 -0.06177617615443824 0.09268707731077441 0.0699128646369146 -0.03816676113632375 -0.0810579968611511 0.0736375139461161 0.02260069108633568 -0.02179540595354104 -0.048287401058584714 0.08958812531122753 0.044117407067744766 0.005023610045814878 -0.3568508299286866 0.5936400765255154 -0.5136651541592427 -0.04444263338210352 -0.36824985575005936 0.6799849847670899 0.2040932809860402 0.057787966529321784 -0.29125794119729853 -0.22818279747944833 -0.21107329437670708 -0.002630100724078691 -0.16965484000610417 -0.31664715629785156 0.11216995393180924
b27 2.4599313864832877
w28 1.0896725864551093 0.03296306135318896 0.328861037615653 -0.032761912928204455 0.3433836376888703 0.003399912157593206 -0.08417949357822452 -0.17471675303111578 0.08096107287675296 0.29698107966446713 0.1471794909712495 0.00816608006682715 0.16798889391759528 -0.022822826757537742 0.08280832638503782 -0.04328829063733565 0.03112748348906195 0.13740907414182935 0.09097489698353455 0.07287885412635202 0.07886289431675694 -0.32601048226193263 -0.09851640134305041 -0.11151576454064914 -0.015997664871231363 0.07314375407772337 -0.06378176051410864 -0.15988492350131608 0.16881193971336536 -0.243821010043063 0.0511082504125102 -0.014597049591113388 -0.07897977246988187 -0.158993555971123 -0.05703244958055759 0.011501526638120404 -0.2605499958916228 -0.07465786645885888 -0.1325296881655534 0.14183053210195024 0.17594933784210878 -0.07763227707757649 -0.016579297215415515 -0.11815547418165738 -0.10522835755761974 -0.2821711327627789 0.18458537942747497 -0.004209674748722917 -0.09258959996479099 0.0910308835231179 0.09633700662962467 0.06712544274136671 0.051372296951366365 0.2991029663609459 0.05281303816309181 -0.09890783615098638 -0.11453946094346798 -0.32364678066156694 0.7961866291474481 -0.2679583983220082 -0.3781501734278989 0.569604383342397 0.12679533255865952 0.08894495294915886 0.23667659894915907 0.04447941863304408 0.042785920713313615 0.03265150334750446 0.13138228880731445 -0.09773031232638386
b28 -0.346399167695544
w29 0.2890497332076005 0.1613130878720285 -0.2298887771718785 -0.0628047844082818 -0.7008278391595376 -0.6188870907922542 -0.07566705559907871 0.26117514162236394 -0.30293760325204927 0.1223137025889087 -0.06444060916757596 -0.13384732244790798 0.13618282369236073 0.31770513649840776 -0.028099449250673533 -0.2869190391164533 0.13583896662250475 -0.19981383570365233 0.00436279946948694 -0.02730388958667931 -0.003769745738021832 -0.2071822031958803 -0.14043520339402693 -0.20068730432851736 -0.2772059540955454 -0.23907718927868774 0.0979988262860133 -0.3512861067163613 -0.05897882429464149 -0.12451614846727316 0.029314323148989307 -0.42597053554397807 0.09554125861961997 -0.1151867977433544 0.08560925714529073 -0.05848408339934861 0.04132051521941724 0.1122733844045631 -0.0397100232723731 0.03792831413101597 0.48787727194528996 -0.3040082926619442 -0.1462888603995341 -0.08852053962266106 -0.074431632386011 0.0311111112482667 0.017295833112842728 -0.023580500782004857 -0.08011461174767268 0.1993489322781036 0.38687472062599887 -0.19887267085821753 0.0836494403619121 0.1891340236302596 -0.11573338970066209 -0.7951941508707207 0.5969122133432476 -0.2647344711138983 0.07229303123869622 -0.6334961149115004 -0.33783937564088373 -0.40083425771189163 -0.08188938338189522 -0.22631742397912913 -0.253227897059517 0.2514575527023831 0.19274217624179105 0.43620274335294734 0.08537602541015836 -0.2295951054121203
b29 0.04947032616498031
LAYER 2 sigmoid
w0 -0.377543275722518 0.21358468937632516 -0.07539545848097078 0.08090863836902004 0.13423097616110322 0.34473981250231794 0.0693473715478957 0.2079341893339326 -2.331596506773111 0.17274964768673573 0.11401831299287161 -0.20222884526173068 0.0075180685242688195 0.10392543213663387 0.06668363767611371 -0.1666886694686386 0.1028654951420045 -0.06390483436906862 -0.2763745880701952 0.05975363387236841 0.13712360107823693 0.01796067069412794 0.2859954398907858 -2.154949328142552 -2.9927115485883755 -0.03555773164092225 0.1648780082459882 -0.1918370074346629 -0.1112447039195284 0.02855236923398598
b0 0.9413702796144213
w1 -0.15163531469497593 0.4131153660791675 -0.5575631457620901 -0.8379573805726124 -0.10730771058651634 -0.18927325716904483 0.2672367551096533 0.08457123150346627 1.8540693088871096 -0.030059211200775777 -0.08617695756032608 -0.08178019030586388 -0.6253621602220382 0.014810112232286402 -0.33524069843805665 0.1922454319386237 -0.31490528526606 0.22916094135668724 -0.3831680874422901 0.14312363925111588 -0.3006104935938183 -0.06767218863811036 -0.21368612291700168 3.3406298601091957 -0.06197203740630239 -0.16143984305907635 -0.4008548489529368 0.4689495813709166 -0.5611472196415249 -0.08034443467146152
b1 -0.4530274321466541
w2 -0.49281362414377183 -0.08064162584425871 -0.2959855372923915 0.235162847074702 -0.2673497488238228 0.11883001227796947 -0.20714837481171952 0.23761636986436566 2.2651509272284804 -0.23516144968284425 -0.07595546753022672 -0.002476181167479989 0.31445206628415695 -0.10329943594425353 0.6009817250083644 0.1884983943863566 0.36785473954274106 -0.006027439345340667 -0.03560336405164401 0.054743541172346526 0.1250559556197506 0.06851166951038438 0.011234930020656486 2.211091206488904 2.3041312562643235 -0.03257400503717648 0.17934932021391228 0.14178342691353574 -0.47250154121686705 -0.2480799148440579
b2 -0.45128175941923426
w3 0.10848298875245006 -0.07446923916930014 -0.1885635730667624 0.020445201161406718 0.0670050234691635 -0.2860849995018694 -0.06770526903432558 -0.14039870109901512 1.509489824739915 -0.08707557783946518 0.13976615347476343 0.07198460554986505 0.14563571858260996 -0.20364524880722304 -0.005017788237309873 0.26859140251696734 -0.09441254793788653 -0.19897869049332365 -0.24508873560148614 0.25183413461189835 0.20050805602221813 -0.12024725041424934 0.14601692729764493 0.9692942364313182 1.736633652776746 -0.10519458429131025 0.03645205300003133 0.13737577835214776 -0.26399223092325 0.062051914359923716
b3 -0.2975984720056141
w4 -0.09399906205294146 -0.15236064950297384 -0.03486242905543649 0.3956664965206934 -0.21493371063014158 -0.022437800746808036 -0.2321673156750409 0.08945709235194627 -1.1686423345417474 0.04770088358339236 0.3713328563236411 0.11102418417929487 0.17594578875973543 0.18277256829962807 0.03751378988270681 0.2696004617719261 0.14692041249657822 0.2379623685409892 -0.01106008122696044 -0.29432058102487674 0.22472128342536438 0.009670662629832627 -0.018927226548716116 -2.019311811082938 -0.8926656475340885 0.19685196174348277 -0.07055097815854192 -0.4983052774070881 -0.49138991165011936 0.1406591104118174
b4 0.1316985863833695
w5 -0.08145603195530199 0.17289127747880836 -0.2401925655420945 -0.41415137798832263 -0.0034361265075545664 0.08326793372256895 -0.038867743932776075 0.07090223868690176 -1.0969867533133675 -0.0566381377336168 -0.3337975185341037 -0.43730263851197965 0.028488032124285557 0.3862001435962557 0.27288668222084184 -0.4077677294076432 -0.032403156418731545 0.03343234246015511 -0.39064856502459805 -0.23266904150602533 -0.032437286252353086 0.056518450125517476 0.201107649144143 -1.4072060406174383 -1.1460060301357016 0.16067706010851343 0.3187929932480189 -0.14787821132696166 0.20972982833858195 -0.14227438835140313
b5 1.127553402813591
w6 -0.2881340544231993 -0.466122175168184 -0.42849218892169166 0.28563073738837286 0.2896114524999626 0.18462567234292235 -0.36829051804595575 0.616128277672831 1.902370702740399 0.21100602747280836 0.430451359933557 0.0048418163312681775 -0.08246809340735932 0.27681370659682025 0.0340532166391263 0.4027019566348785 -0.19776676570988153 0.3657825951137528 -0.2352934881752599 -0.2759962441263558 -0.02259386697614417 0.06564362534676968 0.02393373651495029 2.027274359755113 1.6671643938908438 -0.012967165347717746 -0.20297455412635132 -0.16534765766823753 -0.131008882267318 0.13637266116257057
b6 -0.18443574767259166
w7 -0.020525143234370883 -0.22676711053896706 -0.3106094176530439 -0.7008439824871671 0.31959148493947676 -0.48195461123760425 -0.37817078194130765 -0.07847657197021897 2.403203326187934 -0.2860906071585446 -0.07031633686826125 0.009218168447720674 -0.4848057625336522 0.1289373010429545 -0.41559066257585114 0.2999081954496091 -0.4080379395840678 0.08915468595797874 -0.20731031425320326 -0.043854948652260535 -0.07807935827927602 -0.04918232123277049 -0.05878530385986458 3.3107833044397705 -0.4335627260382076 -0.044169463026455955 -0.28277387467484455 0.27564472241939464 -0.6748709323316375 -0.2840596355839048
b7 -1.0500699135445055
w8 -0.21978291742527517 -0.02908113988406555 -0.2598698721268781 -0.6389667441664483 -0.19835482259667306 -0.6012711201316336 -0.15981941995258578 0.03940866892116 1.3896956130521567 -0.2693765097081473 0.36946875750919683 0.2556079574302672 -0.25855592868545846 -0.10957686935541404 0.14328774279581455 0.19933874088163508 -0.29145265815921156 0.5272572442080337 0.08302463090914558 -0.09535912896575095 -0.048402557259409805 -0.33278159227639015 -0.13747151117129452 2.702563975223663 -0.0725550452449364 -0.17687825093678605 -0.03390890786712766 0.1574392525777773 -0.3417032732682614 -0.21823184776674115
b8 -1.2185360777386696
w9 -0.008587255481252026 0.2271888632907152 0.1848871200193582 -0.3308441741487945 -0.16475046496400983 0.15827573957682312 0.36812355370165606 -0.16991324999372376 1.5887436338292427 0.22467526912238087 0.16757481430300109 0.07643960541394404 -0.20843700586961164 -0.09045408769869119 -0.32929268245394283 -0.17150670990413788 0.0038991320714861725 0.19919527017155303 0.08113610863718305 -0.0011838260406941937 -0.24670473398797652 0.2033455838125089 -0.5601089120681596 1.8763859068393711 1.9985600169801467 0.3793286974568332 0.029873275118689497 0.1898104694960749 0.24995237701931694 0.12843249849937521
b9 -0.5565742684967041
w10 -0.35559547158781474 0.04280443449033363 0.12985632027613744 -0.7046685136434616 -0.12354525426444117 -0.1345167243399967 -0.061943818071478515 0.13158433125013602 2.827344695948917 -0.21677717781250658 0.3189741694226487 0.1494722678347245 0.216976920470666 0.06237165196958985 -0.02605161518926128 0.25591847842914006 -0.46064970097166 0.20058997450695065 -0.17741847980368516 -0.6273167186574731 -0.2424286170128703 -0.1330567718502069 0.05089637751599393 2.066893834203116 0.8783522334495846 -0.337703637167802 -0.4087544904316575 0.10845390106810592 -0.1552184287416243 -0.18311270496502957
b10 -0.6084678537209267
w11 0.4721393938466668 0.3691756070062785 -0.17429331083811997 -0.2970247048843277 -0.35039297504673567 0.18997007726530338 -0.4807504291229291 0.22421485818309508 1.0434727657876723 -0.038872416097466576 0.058901480688127186 0.039606727031345663 -0.004449191233320512 0.1472232969890922 0.40175845812378874 -0.3438722093289334 -0.14646302814358425 0.1069141682204618 0.3015005620893133 -0.032745003855115445 -0.1202484075571353 -0.23934902650331244 0.1828075665792807 1.9483118366177163 0.9431441373731486 0.06879033191160477 0.030658546474466142 -0.09736186602796414 0.04021015032924897 0.22487776193134762
b11 -0.5148063685637111
w12 0.4263351403246404 -0.3787291017664924 0.00715640558315062 0.2780657036685831 -0.22926375624878556 0.2520689832864206 0.0359055618228907 -0.3098158590410848 3.2035987009100855 0.1851891588305126 -0.4013650700786985 -0.15743945309304813 0.1675490387468527 0.10108899194918865 0.4648830583772996 0.09330118179683165 0.10500070114035363 -0.015579949412082291 0.02726944563446564 -0.007849263512006134 -0.32918935465666077 -0.44742522512589555 0.0026893562276430806 1.7609404477990438 1.2040576151976117 -0.03637593869528139 -0.04599073956682388 0.7101055422169442 0.22525671197534525 0.2191623598826365
b12 0.055476095546723156
w13 -0.19857360650365846 0.03615974515695839 0.22715671989929215 0.23623157914010182 -0.11134450652218893 -0.2601729199822829 0.11064089351042022 -0.3679309422839734 -1.3058859564743626 -0.3529424990885415 0.039966976791636244 0.2519182542853012 -0.5131182736121984 0.1661033137437963 0.34326595612371635 -0.15449383425561664 0.15105018001147477 0.019320651878449214 -0.12289002368945014 -0.3416465717097184 -0.029693087658881834 -0.13449561367418908 -0.4541440930812927 -1.3563887505535872 -1.2011998191609092 0.021131115713998002 0.3184355780032774 -0.2858893045793286 -0.12035902756621701 -0.30527141104033756
b13 0.2877576153381452
w14 -0.1171300304411887 -0.08803485027456995 -0.14949586787686914 -0.4083263985165789 0.09698406535736372 -0.010453773872505689 -0.25139364085859195 0.005025849758189479 2.3354399710492926 0.20370925795116548 -0.3105455010621524 -0.21565999977379957 -0.2196217289047628 0.24853633298061711 0.2227306504454384 -0.014982621508756564 -0.17713750963148325 -0.016944583640982804 -0.3323899724591282 -0.2062952635897127 -0.012999433616168631 0.024491953086047666 -0.003688767894619528 1.9608237983493446 1.3564859958734927 0.2094914895891766 0.26156572548273915 -0.2113107117252716 -0.12702313374889165 0.16824041750717345
b14 -1.1206038759384678
w15 -0.5617202337770918 0.42446950618345003 -0.4241108669796957 -1.659348814228017 -0.14495530443532648 -0.10832065334040389 -0.4181078512655386 -0.36556345527009604 2.038881689721112 -0.5655275657606271 -0.11566393132720888 -0.2965323213279793 -0.9585400117971488 -0.26057543771183883 -0.1267382306304739 -0.07301937190111571 -0.4601858305695942 -0.022514218205816675 0.3706602480660547 0.09793393672062148 -0.38645714479569354 0.4173995259692917 -0.09233080071316918 1.419834008421734 -1.228287110034452 0.11692033707911369 -0.8037616958097109 -0.13383192485375975 -0.024180320001454977 -0.09356566304833677
b15 -0.23744593633242791
w16 0.0988510645343255 -0.25314649259413224 0.7650174804679836 2.0106914851441036 0.5498632476556155 0.2474467077293433 -0.3871915206928616 0.17993001332898242 -1.9357434026289224 -0.3052808073927132 -0.3035005420882904 -0.06217739344163621 1.7390979581847494 -0.070376789500976 0.6987100562349567 0.09002260545058208 0.7039048153237434 -0.22090545789421454 -0.6321311623986333 -0.1026628705664801 -0.14546021651995716 -0.3761704935591622 0.07407979664349695 -2.2926383085001807 0.803920852109173 -0.34027724580894275 1.6927413676753884 -0.8703929033928596 0.9599766251625675 0.21222473753076096
b16 0.9296192927874146
w17 -0.005999349217536906 -0.10865316382961576 0.0909433895812668 -0.5705183377381794 -0.18770868604584354 0.053720577994517106 -0.1653119511945675 -0.27062121339505935 3.749925498928585 -0.42967043085050344 -0.07137306278898985 -0.09046493353663027 -0.24236651987795377 0.09628259592649321 0.33641920237118855 -0.19183417648432838 -0.590371923559497 -0.39975837975762196 -0.2159960484674222 0.16502915306387567 0.15893397534329226 -0.021048143531292425 -0.3779039564662365 2.5849975621692676 0.17903464525121507 -0.08612910168647835 -0.6126904454662684 0.17711518031255047 -0.04296392921604702 -0.3665621915243471
b17 -0.32908715555122836
w18 -0.007073623909804358 -0.034788737039084756 0.7489210240963919 -0.4396383536426301 0.09866262259387393 -0.24908504145299037 -0.27875887432600777 -0.6903778351221778 1.7644073571315537 -0.06436638599923221 -0.0471067323120901 0.11378607232627663 -0.08249275978212228 0.10255972094196997 -0.04079284610267703 -0.15533780748268736 -0.2338619831078647 0.14515398316560962 0.10404114726240982 0.10959825477261678 0.14718074642286216 0.15041277373497838 0.10136780566874137 1.1160598829789627 1.5842059067492622 -0.13548662982234846 -0.2496297412502129 0.48302672547246167 0.30327943100115007 0.2881103453157386
b18 0.04563393555061681
w19 0.041352995596890894 0.03613003662317147 -0.12112764364517871 0.2789489435955926 0.15047971424182827 0.4078469210264608 0.18232779499568397 -0.15262332629046982 1.3068950361754497 0.10250589514488216 0.1867615301665631 0.053323836802680026 -0.006832007572698321 -0.16775689870202115 0.0781564759778582 -0.1526694655184376 0.4067702364172001 0.562959001471276 0.14262261344009788 -0.11775464099801924 -0.2558130993576847 0.26749194577629926 -0.024216148861146952 1.2895003455061043 1.3050926481969152 -0.1593013230474654 -0.5633599365389234 0.5094974941477308 0.5317418643571452 0.27460030492169324
b19 -0.06873745601744087
w20 -0.3866315543672947 -0.22964959675414798 -0.10581559292965625 -0.729060161121953 0.19111447611836788 -0.3671004575116005 0.17761857609600043 -0.1931432417318486 3.8780790421736206 0.11667968560972004 -0.026716356620964995 0.09377134589839654 -0.46425518759845547 -0.05830002542461136 0.10097333224869685 0.02917970485590772 0.008278389850364692 0.346941263152104 0.030097101679957605 0.0747738409711911 0.07690179323984597 -0.025416610221963645 -0.1377398077997587 2.0422768140756777 0.695490728175489 -0.40573984612004754 -0.34366130960886165 0.30485281665640374 -0.5686090776505629 -0.07263911878252266
b20 -0.6722645610180908
w21 0.0012457189491465784 0.16018074715461575 0.06238500761166035 -0.28885203520868047 0.04337493968619173 -0.7277859263558469 0.1847517104190301 -0.17209553527379126 0.15210741035168387 -0.4337583180423012 0.13400622951894117 0.07398512972262736 0.27478779901136513 0.09782335147132157 -0.035773213425110105 0.23850264748595348 -0.443395782043195 0.132822840831554 0.007123713483367296 -0.10642188002582684 -0.07434419558884206 0.039638980854062776 -0.3920223392898077 -2.061812740772379 -0.5598999326040426 -0.5033230737332497 -0.6503797567018158 -0.14818226110994617 -0.2612050523372396 -0.19011201537575848
b21 0.4574848078523435
w22 -0.20669264804039436 -0.3724402387535175 -0.09026586769467088 -0.5180143267169556 -0.3559201054408015 0.09739869213584491 -0.4835664890543018 -0.03105489362788968 -0.617941697005715 -0.4455366087897923 -0.09774743110772363 -0.06706179549630596 0.01579235125768963 0.17083577854828558 0.0712123580358531 0.3160031073644134 0.20632628565774538 0.3067501188265922 -0.5159487207973565 0.4609171367754792 0.15843630562152078 -0.16523869281668319 -0.14642045533926393 -1.6436142035344325 -0.9507314121782081 -0.31105355487356057 -0.1914282777952956 0.010286473086365933 0.18219454214969766 -0.19910929188348958
b22 1.0305175386791325
w23 -0.006100913185100117 0.5309352118633432 -0.32882861966138 -1.2696899021079693 -0.4842477905254204 -0.3204002653464227 0.5531253703623789 -0.0988890573182026 2.1432806693658253 0.10159754246974342 -0.21668835763321365 -0.047303564681709515 -1.2531379241393221 0.22561804281605505 -0.5333726528115555 -0.5421146979083372 -0.8506914149312351 0.24591101906404875 0.5649569546495231 0.14748806830066047 -0.1738969343340588 0.1229750010306487 -0.034945753597429435 2.050563040639882 -1.2143889506272256 -0.3332371113344756 -1.0966289537330005 0.3435842008746585 -0.7024351055715021 -0.04636475769538189
b23 -0.41139604708219074
w24 0.17398440165149362 -0.03068736527835593 -0.07152963077846068 0.49099962082388415 0.03134314583309669 0.16320698383307303 -0.18261997473141353 0.16849803141356026 -2.7976636716823973 0.2474613525823106 -0.39669918884896543 -0.013550380618196248 -0.5365948248034396 -0.11010030202100146 -0.1679715911203908 -0.0623513942468353 0.19132428735745574 0.2195176614035328 0.12873014114958078 -0.19009131270069032 -0.43218476616045043 0.28505836147584696 -0.06876745762519355 -1.5522648973682192 -2.3954277744005448 -0.03686854647013876 0.2940539782091182 -0.6066145376206867 0.11291955775603739 -0.04220207991426407
b24 0.7434685338835236
w25 -0.08827058207197179 -0.14443863388251704 -0.043566633869209705 -0.18877559592436438 -0.3362791635835499 -0.14786045742873952 0.3869565092058024 -0.40788386458836945 -0.4411554526532568 -0.293626282950251 0.0497590423584481 0.026273378385302755 -0.7591508554093077 -0.19115251357718022 -0.4005145437397639 0.10350823672591071 -0.3286870705679217 -0.05845275413559815 -0.2527803580185967 -0.01250321285691328 -0.33783620507224604 -0.2768705144874517 0.09056912128938198 -1.3977827158273561 -0.1904026970433412 0.3025427041002537 -0.3756772439135993 0.07011314501376535 -0.12712398485464266 -0.18152686424349793
b25 0.28242310867716275
w26 0.03235285068362358 -0.035493750849373805 0.7171027368496223 -0.16213716004887854 -0.032997391221315606 -0.3543466100500186 0.07749479404529154 0.2755674680243462 2.223634194121089 -0.020191791837130504 0.08760303912003327 0.2227502583936638 -0.6239815885277886 0.013844902092425643 -0.03796497142190028 -0.016914865408360326 0.10408383486583832 -0.08381912497758864 -0.2053401318403761 -0.23952182102613845 -0.03599772230041135 0.4694460030246337 0.265877910861556 1.3972541828653169 2.065570217945649 -0.2057786714924915 0.45196125090781314 0.5823606150544429 0.007969561829439576 -0.28586395181461566
b26 -0.36305237391492107
w27 -0.020274047462211012 0.19729138811038668 -0.07115276891345473 0.2834997906902719 0.06067228844141319 0.3981660029545614 -0.32192129102690076 0.25492901760727654 -1.7843034131019784 0.20255134868456864 -0.22618089903834845 -0.30034246821953126 0.43115419240459996 0.12913762847083687 -0.042301735911577716 0.05433720772427411 -0.08200893425193316 -0.06944004607530879 -0.2612501672533284 -0.19092287423376986 -0.07562094326353938 -0.24192761247336203 -0.11693984659336873 -3.0032214005023232 -0.4595297155845443 0.26488474939132073 0.4180879836568707 -0.002064218014782903 0.5043820152305257 0.08830864939449465
b27 1.3603552988575152
w28 0.16157905045805082 0.0730363220486651 0.11400206485928051 -0.4311007920618575 0.4269390757518513 -0.4682885279040062 0.10738797547585913 -0.042055272682175925 1.2045954874700808 0.037305638231417575 -0.14525044441684493 -0.2822536516302373 -0.04448396502526391 0.3370045426364429 0.021345150925609846 0.4108067882405944 -0.1893631581288204 0.03931628120614549 -0.5541502159331898 0.052365865067170676 -0.2353851635508768 -0.14265488642963986 0.13290676497456919 2.0122442982340476 1.4860821306631917 -0.05957234781507436 0.5497809921449511 -0.1111926224668221 -0.03495492888090722 0.18916993418973113
b28 0.029742107400486738
w29 0.04118311005069494 0.09434279026934776 -0.09161789320196544 0.7052669252306356 -0.10224872584261119 -0.16077663228710984 -0.09041525138278485 0.5333375500412153 0.9289943717241187 -0.3491844220899198 0.3598754869294327 -0.2271024026370921 -0.08095744790951334 -0.04066624886983406 -0.05452686215928316 0.37924742476352485 0.048594620309664535 0.16819627482722696 -0.4743006648301848 0.544415119092346 -0.12023216697457426 0.11328780395662018 -0.2735270460952138 2.544908662905328 0.2793806092047046 -0.11363125544874692 0.34313905110892295 0.06933793075689411 0.2816614638043257 -0.4516711095116411
b29 -0.5755584909874575
LAYER 3 linear
w0 0.952396588568788 -0.5495317833990281 -0.5166937051681744 -0.008624995539120526 0.5239470360111019 0.07861468139516663 -0.24296854275729646 -0.765804968233632 -0.29950304734724215 -0.3067607180368521 -0.436250653103433 -0.3702092926227303 -0.25452567085592137 0.3740257055380774 -0.6053301604945156 -0.5751904257671182 1.3088530739583848 -0.37937745136574896 -0.295263040916576 -0.41518541302598705 -0.7538220985514962 0.712793856987368 0.29177330278036817 -0.8918776209515552 0.8794799548797146 0.510338503763237 -0.2267715422791574 0.6644883657703767 -0.27939014450775307 -0.21282117832321856
b0 -0.07959395515245536

POT Cl 6.0
SYM 70
2 6.0 0.003214 0.0 0.0 Na
2 6.0 0.035711 0.0 0.0 Na
2 6.0 0.071421 0.0 0.0 Na
2 6.0 0.124987 0.0 0.0 Na
2 6.0 0.214264 0.0 0.0 Na
2 6.0 0.357106 0.0 0.0 Na
2 6.0 0.714213 0.0 0.0 Na
2 6.0 1.428426 0.0 0.0 Na
2 6.0 0.003214 0.0 0.0 Cl
2 6.0 0.035711 0.0 0.0 Cl
2 6.0 0.071421 0.0 0.0 Cl
2 6.0 0.124987 0.0 0.0 Cl
2 6.0 0.214264 0.0 0.0 Cl
2 6.0 0.357106 0.0 0.0 Cl
2 6.0 0.714213 0.0 0.0 Cl
2 6.0 1.428426 0.0 0.0 Cl
4 6.0 0.000357 1.0 -1.0 Na Na
4 6.0 0.028569 1.0 -1.0 Na Na
4 6.0 0.089277 1.0 -1.0 Na Na
4 6.0 0.000357 2.0 -1.0 Na Na
4 6.0 0.028569 2.0 -1.0 Na Na
4 6.0 0.089277 2.0 -1.0 Na Na
4 6.0 0.000357 4.0 -1.0 Na Na
4 6.0 0.028569 4.0 -1.0 Na Na
4 6.0 0.089277 4.0 -1.0 Na Na
4 6.0 0.000357 1.0 1.0 Na Na
4 6.0 0.028569 1.0 1.0 Na Na
4 6.0 0.089277 1.0 1.0 Na Na
4 6.0 0.000357 2.0 1.0 Na Na
4 6.0 0.028569 2.0 1.0 Na Na
4 6.0 0.089277 2.0 1.0 Na Na
4 6.0 0.000357 4.0 1.0 Na Na
4 6.0 0.028569 4.0 1.0 Na Na
4 6.0 0.089277 4.0 1.0 Na Na
4 6.0 0.000357 1.0 -1.0 Na Cl
4 6.0 0.028569 1.0 -1.0 Na Cl
4 6.0 0.089277 1.0 -1.0 Na Cl
4 6.0 0.000357 2.0 -1.0 Na Cl
4 6.0 0.028569 2.0 -1.0 Na Cl
4 6.0 0.089277 2.0 -1.0 Na Cl
4 6.0 0.000357 4.0 -1.0 Na Cl
4 6.0 0.028569 4.0 -1.0 Na Cl
4 6.0 0.089277 4.0 -1.0 Na Cl
4 6.0 0.000357 1.0 1.0 Na Cl
4 6.0 0.028569 1.0 1.0 Na Cl
4 6.0 0.089277 1.0 1.0 Na Cl
4 6.0 0.000357 2.0 1.0 Na Cl
4 6.0 0.028569 2.0 1.0 Na Cl
4 6.0 0.089277 2.0 1.0 Na Cl
4 6.0 0.000357 4.0 1.0 Na Cl
4 6.0 0.028569 4.0 1.0 Na Cl
4 6.0 0.089277 4.0 1.0 Na Cl
4 6.0 0.000357 1.0 -1.0 Cl Cl
4 6.0 0.028569 1.0 -1.0 Cl Cl
4 6.0 0.089277 1.0 -1.0 Cl Cl
4 6.0 0.000357 2.0 -1.0 Cl Cl
4 6.0 0.028569 2.0 -1.0 Cl Cl
4 6.0 0.089277 2.0 -1.0 Cl Cl
4 6.0 0.000357 4.0 -1.0 Cl Cl
4 6.0 0.028569 4.0 -1.0 Cl Cl
4 6.0 0.089277 4.0 -1.0 Cl Cl
4 6.0 0.000357 1.0 1.0 Cl Cl
4 6.0 0.028569 1.0 1.0 Cl Cl
4 6.0 0.089277 1.0 1.0 Cl Cl
4 6.0 0.000357 2.0 1.0 Cl Cl
4 6.0 0.028569 2.0 1.0 Cl Cl
4 6.0 0.089277 2.0 1.0 Cl Cl
4 6.0 0.000357 4.0 1.0 Cl Cl
4 6.0 0.028569 4.0 1.0 Cl Cl
4 6.0 0.089277 4.0 1.0 Cl Cl
scale1 6.693225486424119 4.755127155531514 3.447265911374279 2.297040987151948 1.3746877060723524 0.7136149686000196 0.16390958621864876 0.009572847132386321 5.542299999272174 3.8741702384211227 2.722116514107772 1.700767032391217 0.865378152646535 0.3448686394173479 0.05111253726693792 0.0017714113046349586 5.9993231855927505 3.060569765535197 0.9297211954530409 2.970514672759202 1.5613137190907702 0.4601440789484742 1.3372742660192076 0.69022304829989 0.18525172302103046 12.185339483597785 5.880291889695977 1.5853557966462049 9.166430297213521 4.33221952457338 1.1351347362880448 6.012462597970764 2.7043621390784973 0.661968438360194 8.539652836323636 3.9049793066738774 0.9424636070960244 3.8385968590500497 1.6864795090436377 0.35752226104198215 1.5743893319291906 0.6873281887593988 0.1328593314203455 24.7253147378493 11.854778988119016 3.1559859334188936 20.07934035655898 9.678742277569343 2.568724288942645 14.631483027434795 7.033522245752118 1.8229437392825982 3.7433167532658147 1.649442504605648 0.33801309411443076 1.5961383190642964 0.6875038712414546 0.13478752801665805 0.5678955151436127 0.23315684375002435 0.04066664865960217 9.305670661070737 4.125828451386499 0.8462288600551456 7.158491592721348 3.163889553251897 0.6430032939573741 4.701180346673309 2.0573738816951708 0.40819223431791957
scale2 5.340086604296252 3.8696375092820388 2.920716146852664 2.0461289412303425 1.2959552101428335 0.6998891931355914 0.1636907567976717 0.009572795676884236 5.149217838458579 3.6808426878764284 2.6312283386325186 1.6721737924501279 0.8615785785197472 0.34472694760351663 0.05111249472197422 0.0017714113046306973 5.9852792166581334 3.057313379875512 0.929573661833293 2.9646737196375508 1.5599146578078043 0.460077222351451 1.3365187890900108 0.6899527325780129 0.1852388833172974 12.159081575646828 5.873969754113505 1.5850329996427899 9.152744659235983 4.329176194044693 1.1349937017360727 6.009692996102194 2.7035904526227266 0.6619311200755962 8.51474953220394 3.8972840728296436 0.9419942414418148 3.835606980603896 1.685624344397524 0.35747928912553073 1.5742708492780257 0.687302918497713 0.13285799436014067 24.53466627585239 11.804733774785017 3.15286627186247 19.914944998120575 9.635706116276621 2.566067094441243 14.50783151431166 7.001376853205627 1.8209954814135374 3.742982636332943 1.6494041800842396 0.3380127205057913 1.5960442126280403 0.6874929388372052 0.1347874187093004 0.5678923061273664 0.2331562481326437 0.04066663974973545 9.304758928527724 4.125724112794914 0.846227860166027 7.157821138970685 3.1638131363182795 0.6430025583695372 4.7008174927265935 2.057332035299693 0.40819183435659995
NET 3 70 30 30 1
LAYER 0 linear PCA
w0 0.06982167144002514 0.06839867202095834 0.06610024953034058 0.06435276693286283 0.06163171038739847 0.05796136642858527 0.04892188689006135 0.0339328783460143 0.07215805557259161 0.07159872600668722 0.07062514648718757 0.06853098261971205 0.06401788412749632 0.05591639692964439 0.03643585183638302 0.015030931704389574 0.06139492629760148 0.059032647363374414 0.05128250913994171 0.05903882280156559 0.05539902137858977 0.04812340377642381 0.05483817211731616 0.05098647635903532 0.04351479506685709 0.06438524677912238 0.0609724148242247 0.05479493531664897 0.06450857746594613 0.06100157432242964 0.05402795868093693 0.06373963705228591 0.06108807620259057 0.052937059840027334 0.06722822676794096 0.06543425375664373 0.06120046137720983 0.06503442651981113 0.06265907005327168 0.05670537534379889 0.06281575636278373 0.05967566880273447 0.0515301954781714 0.07011896282385643 0.06897725251155172 0.06507020534802148 0.0701664172579851 0.06899980896965606 0.06538339203404929 0.06996770372862526 0.06876389552673197 0.06516261961431934 0.05782310815259613 0.05353361523837587 0.044319311333630325 0.05254548314055036 0.048971345169242925 0.04110706865504349 0.04306836937180276 0.03998885746446408 0.03392546736561934 0.06408372530557928 0.05918162675286408 0.049278204102394946 0.06478474813486902 0.05990744131282601 0.05017213924015169 0.06549414816053478 0.06084146194488795 0.051672343016628125
b0 3.5025823410362498
w1 -0.9044988770727178 -0.9346652356276128 -0.923891050742722 -0.8644606656840296 -0.6695715903173505 -0.3564477705118236 0.0783537100694333 0.3005194442699562 -1.004980804282064 -0.8987887021134844 -0.7668246620543953 -0.5637491669224881 -0.2634831199634939 0.0665088348924156 0.33736478015963456 0.2569342233116074 -0.18870825861371615 -0.10543727636235693 0.07277178098940763 -0.1697937234255112 -0.07387003939608133 0.09748882097108487 -0.046208429642826405 0.04427973859048247 0.17961576569877835 -0.009879782911832505 0.0314461499303124 0.14003204988153473 0.05527954303938686 0.09051088580004533 0.17547328658781464 0.16287110516488015 0.19931633245680724 0.2546159691005133 0.05815097092318194 0.11368606040755311 0.23796819459049098 0.2058251084454231 0.27066468391651977 0.36355779991953974 0.3210932526764764 0.39772834724793543 0.49069835641437076 -0.08477177004218182 -0.011873236752411904 0.17065697786378692 -0.08965748173019236 -0.01317892944487645 0.1729722287647723 -0.06450384633199144 0.015107605737403032 0.19440452293877875 0.21279153418949326 0.3026008125928667 0.4094960416476638 0.26469009144107225 0.3284313937648865 0.405657165127931 0.36440024530671866 0.37934521208252436 0.3933006171021247 0.20747464779169814 0.3105514353602404 0.4366922503666345 0.2174521578868848 0.3185816357093716 0.4444830832374969 0.2474035595126626 0.34098555476989184 0.46233384603080585
b1 4.844345096855689
w2 0.51932184981282 0.177710543318932 -0.2070463889643562 -0.7154761582558345 -1.2619493206119572 -1.5752963884373912 -1.4667197118596136 -1.0056132016894057 1.3768159816229264 1.36412076221471 1.3323420713557357 1.2648275273542595 1.1467087786091656 1.0203844434084968 0.916408083746521 0.7463481270832442 -0.8787595009454613 -1.1143601154642295 -1.3019338740208193 -1.1875301442159696 -1.3268440509442014 -1.3937952958119821 -1.450827606712617 -1.4835155162409617 -1.4143604718691742 -0.23626428678132094 -0.4823049013787488 -0.8898605821785922 -0.12387269731454238 -0.3455298949721061 -0.7413859795280556 -0.009267880044277076 -0.1779763508990695 -0.5124237206853411 0.10266424383336666 0.0633168164657806 -0.013774195183007189 -0.0539266788962227 -0.037755246176709306 0.014770386080239 -0.19207241047957 -0.13505914821895196 0.017867925488319704 0.2601298656894793 0.1388741361021505 -0.06843209688315212 0.2661919264855922 0.1379211244524903 -0.076966783504843 0.24678869886942983 0.12058614024861647 -0.08717067100616893 0.5847199867171549 0.6207819934555823 0.7628769931417834 0.6898587380979901 0.7239741067915206 0.8455223281990627 0.8208016766013121 0.8337240517870567 0.8808463831355103 0.35828869670583124 0.38723038371436663 0.5374700325713127 0.3138159217904419 0.3386459176086065 0.48355291240286596 0.24747388020244693 0.26558949805949095 0.39808886637554314
b2 -0.5592665613063721
w3 1.3978809049263303 2.561334379689337 3.418746292048852 4.035547987976418 3.852211897301941 2.7915021045564603 1.0784586221957715 0.4747875143963779 -1.503415389005111 -1.8768879391762743 -2.0879311777964125 -2.071767866381456 -1.4649235067555453 0.04529315920990932 2.756833080407061 3.259275543595233 -0.007131841494987345 -0.45489864900901333 -1.118601546707822 0.11917739218436514 -0.35827149216827187 -0.9359694498900838 -0.25902598107526015 -0.5892729634559138 -0.8033926092960113 -0.47884298626848965 -0.5955866452334239 -1.0717141285724068 -0.5928585346504663 -0.6159516375722144 -0.9599154137242085 -0.644491744237579 -0.5324648169870051 -0.622756523198105 -0.8047090883322829 -0.6054858023737258 -0.1148965727401379 -0.6859708514089281 -0.2142049227969897 0.7211911075328125 -0.6533895353122124 0.0735890001593219 1.532922458222619 -1.1222440836183005 -1.1374490774119335 -0.8733393755920241 -1.1706335280635838 -1.1860679707279915 -0.9304041472798255 -1.2167990978347771 -1.1936575158314604 -0.9199073301803703 -0.08218541299177935 0.6003613263704168 2.0342023965825287 0.7054485708895136 1.311922542210883 2.580347833237076 2.1665908273092427 2.530904299914892 3.2539769617928274 -0.8687743041357592 -0.20769446434418337 1.2524262266940152 -0.9290801839700576 -0.2987505949683504 1.119824632335556 -0.9264576490873325 -0.3498011785271812 0.99026792649027
b3 7.883658592093239
w4 4.104017186439554 3.608767311408469 2.445341065106758 0.3162047612412252 -2.716366752483042 -4.958447675746197 -4.676624308191936 -2.151245646782059 -0.6308692193720924 -1.7295905108765803 -2.578954415724012 -3.2703059403061507 -3.413321593464812 -2.5813531941397794 -0.4679143939133829 0.4813651680160205 1.310817680289015 0.6422237710647223 -0.10846417232957115 0.09779020449946207 -0.504325073499125 -0.9423861104004132 -1.350031146375086 -1.566564305538401 -1.4847929229104515 2.8245315320453144 2.659038049149242 2.092650938592461 2.926774048563639 2.9726038156730183 2.6292444122222443 2.7813243888182284 3.1867706088674757 3.348011926476201 -0.17206952029939973 -0.4460288081293947 -0.8698421514708007 -0.45265251970017506 -0.3983800172738051 -0.3894374591454825 -0.78994530712808 -0.43495539066123895 0.1940896973324546 0.4705128053678103 0.017812519071494205 -0.47706931446921835 0.5660475769530974 0.13253351073542094 -0.32110044243223956 0.6983513500550618 0.3662050063598378 0.049940228359203614 -0.9743783467711487 -0.7176354630900182 0.06686364238717502 -0.9609116041006177 -0.7454221425335745 -0.10065640250590067 -0.361023109070297 -0.3032379118691741 -0.07054794966435012 -0.4485415629621219 -0.316288089411048 0.3617182675424847 -0.2878176534699707 -0.20030226078959293 0.4197931931613897 -0.023013139770926568 -0.014022559714647446 0.48328804851569795
b4 -3.113330186684352
w5 2.195345249348917 1.4034081245531262 0.23370232838405922 -1.5181592754459716 -3.2318243119664887 -2.872916383486324 2.6020052598572354 9.589757642405429 6.30611137231207 4.164680319117767 1.953582929048916 -0.8008408946921092 -3.6246722319915468 -4.6406129453780895 -1.3891084901044146 1.4356021651984336 -1.3589272205265501 -1.0598834527394594 0.9768546874201833 -1.1171503347475822 -0.3938825134895156 2.0843520909969975 -0.9484748665958737 0.6668792408747983 4.081258092589529 -1.4946645038657838 -1.2252915881507447 0.3587014890471553 -1.4588165098210208 -1.0559406152452542 0.545781203699516 -1.2592376189038617 -0.568322665633385 1.2946136759527922 -0.271020346651483 -0.24458332315778808 -0.1913056229164618 -0.4539021011574633 0.5639859373754608 2.2066253240233507 -1.0916811393734307 0.5824296782605034 3.954429444998988 -0.7106202465679945 -1.4156034698547413 -1.7446460593702904 -0.8470096351179229 -1.5366744064064708 -1.7659725575383411 -1.040307383518028 -1.5061831082551909 -1.391011256433777 -1.3240109054190174 -0.9886525467486649 0.4736810368299699 -1.3304748830658937 -1.2160680317367567 -0.2361260362336341 0.18237051574588262 0.0635703985810978 0.2345438484675891 -0.4580405581485931 0.19561237915108468 2.2155086756620883 -0.19974009592701744 0.506253719390711 2.61723395817773 0.11798807278125674 0.8935800682960475 3.132293376156209
b5 6.812337087470722
w6 -0.09355658444393582 -0.13666070499249622 -0.6287731681574487 -1.7673246783350303 -3.3728146096033376 -4.149628742629495 -2.426158589843247 0.5747079869808119 0.023531706263681198 1.019681629079388 1.876563970076413 2.6906607139752046 3.243992199299382 3.6382193885833924 4.941185847560483 4.544026878110313 1.6521733456445764 1.949359960915287 2.2950930477201488 1.6256296011891591 1.874497350264655 2.446788093227383 1.3687579567576391 1.685518265047904 2.452170143419259 0.4901695002207205 1.0889997550065311 1.4899791496686734 0.09732091746777174 0.7763609228399396 1.1928872732341305 -0.6006066085029779 0.1950899448033739 0.7443798048503314 0.4302539647009522 1.4492820798695878 3.2954839157530103 0.32289764259817627 1.3548572436131687 3.3381209502816094 0.8297463360953213 1.9293177564193442 3.988168041342921 -0.8280449491949657 0.012261662816896111 1.6271785209411043 -1.141896338892529 -0.33414654928785825 1.2545496245465482 -1.8620757836917639 -1.113746276334783 0.42581585591548954 -2.2815325470211234 -1.7016390798000893 -0.5126864022562184 -0.5110459517196579 0.33230208716630993 1.983593304751816 1.2290595806938354 2.22573424488484 4.109987803749718 -4.795440387039934 -4.509189837835995 -3.8140971279320857 -5.154687616117034 -4.9208112561104445 -4.334255389578391 -5.354670080765994 -5.145896243377965 -4.621456431311701
b6 10.959373726653647
w7 -4.717944680434309 -2.881939479700544 -0.9464651201509722 1.3768816704800386 3.7890856037053258 5.433432072722691 5.730851841742093 4.862731613793173 -3.088766535984917 0.4201731861400603 3.4510804179135124 6.044149084930339 6.352254235077603 3.101971221838126 -0.3958435798684121 1.7497815067727072 -3.062166732900615 -2.8109522612834983 -2.1608366109417183 -4.505063289731485 -4.622700460481731 -3.990784571659146 -3.4998496970914874 -4.1272571658268475 -3.7969160501767134 2.094111674882467 3.4159290099797426 4.606501867800259 3.325161575080143 4.954293028770063 6.585098386248238 4.524713888269735 6.650339992225115 9.416557530379693 0.5192495325770482 0.6753955179297536 -1.1461742583529535 -0.017602718971656658 0.7297326005076048 0.9613723711717316 -2.277592659085121 -1.6864860443128147 0.3390571828684926 -1.1308829305697254 -1.2673032850692667 -2.896002906397632 -1.6186151720730926 -1.6980936169364995 -3.0035651213501557 -2.278469913177003 -2.1118381607966437 -2.63217261297151 -2.595879935425364 -2.1670823882400136 -0.21828032976075135 -2.1529219574360985 -2.5595466789172856 -1.9899217637959068 -0.102416624659043 -1.159952639842829 -2.320102812590205 -2.2148668535722664 -1.2860013240922799 1.4959730500289168 -2.0018140938683238 -1.103403405988119 1.6663995643016478 -1.6755953348023018 -1.0732230013140127 1.3265961671432938
b7 2.2513686064581027
w8 -12.926373376175187 -8.915336694854732 -4.152561178458664 1.4366679499534545 5.421718648955786 3.9089995787108895 -5.517547765646573 -14.058987604078924 13.229593968625215 7.96068124581515 2.6889673367082927 -3.2787750389524564 -7.910764725600781 -6.908498963221128 3.7188326331594963 11.028288737190282 1.8631232893244287 2.155869095074405 1.1699575202854162 3.725054969348866 2.4576173875134697 -0.624667366511353 4.131171454516194 1.752860408237773 -2.6276652042505737 -1.9220430035779372 0.9251168887840547 4.938618522187763 -2.565134183935229 0.6182734220551087 5.6854204540916635 -2.889286355122782 0.3788137041380787 6.536535239891878 -0.47005174237533087 -1.1899757689634276 -2.432071328859068 -0.6289958924151218 -0.825119495666054 -1.0855606426935944 -1.3847342703424244 -0.8056874318344884 0.8364452811588624 -0.0864139868594764 -0.6825473826998896 -1.6723190809472905 -0.026630578765344463 -0.4992325399816854 -1.3131639050678179 0.12473831533473502 -0.0688166004252957 -0.46717182079845637 -1.4482358392446388 -1.390748497002212 1.0210637984385225 -2.0386323177199666 -1.3393720673869574 1.7699691449832413 -0.8603097448588514 0.3420435655211023 3.4906130273464915 0.8031691457874998 -0.06098785749646185 0.8595799666603974 1.3468162141035442 0.35447051485514025 0.9655288733688547 2.087447911399302 1.0625330584736377 1.3493384231641703
b8 6.982898422536049
w9 -4.489569536018105 3.550734045373139 8.403627540705749 9.332818566189463 2.4658882751531097 -9.149496077392365 -15.956315851306956 -6.898764017079868 -8.200337016323319 -2.6708963164397677 2.214304927463086 6.765213128452306 8.360278597794336 4.049445894992929 -4.784697787975257 -5.246793965329231 0.4263375577092498 1.987072863698883 4.800426195122381 1.3832406170099543 1.717938667986361 3.2378279364436056 -0.5836759113576608 0.03571191916168748 2.30861697152671 -6.586954530007841 -2.2045604004296013 5.9123572671389715 -8.581273990249358 -3.775496104614878 5.637548905510632 -11.306022182983616 -6.686450530610425 4.07695102638392 3.0621113514576583 4.256655463168377 2.6274415829197983 3.9378340179484335 5.402061078895669 5.099634700902631 3.527470308501161 4.006137119311191 4.381117638827548 -4.056540036528965 -2.39107930523462 -1.539177111896253 -5.548344903336551 -3.7059665454089163 -2.1452442407300905 -7.880867609137267 -5.628189552382002 -2.725656788202129 -1.028378975570293 -0.8252077817010134 -0.22761396421652483 -0.8136465015429818 -2.203496422312791 -4.1275113394049745 -1.205163882640692 -3.4579213793514167 -6.802913197343249 -0.09945400738613515 2.426390431009972 6.686786682369576 0.2270513979686333 3.1154907123325493 8.054625808766975 1.0164373965116607 4.115338551218624 9.637281383010713
b9 -5.890450711756078
w10 20.645663486961922 6.071004049983056 -4.470060718227996 -10.450578911115175 -6.52996821201861 4.2380409866865 8.703668549024666 -8.434189060725924 -2.014695562711542 -3.595859774038234 -3.5746330677035822 -1.1748898995114274 4.974467083674541 12.073528484957146 16.091720537845102 25.950664583238822 -3.0819481973272502 -0.5296193809689977 4.35358357725631 -1.8109230144368416 0.5981829795218572 2.0951915696138332 4.480211670638115 4.810844481625677 0.8706214469063455 -1.8065049950806047 -2.2585229220950214 4.849179396329272 -0.971065763310399 -2.47487467260207 4.0556019359082836 -0.4196774586954333 -3.725429681969372 0.4401007792264169 -0.2735007904256591 -1.9487825512491272 -3.29958428678031 4.565292901692807 2.1046925630952416 -0.8384682196838651 8.569180794998898 4.830005034792427 -1.7188309883171866 -2.658958824648515 -5.543985280027449 -9.330755462358582 -2.2795547443740145 -5.635558972694939 -10.370021061311814 -0.4766237835650607 -4.898505700368329 -11.698036271354333 2.560557188278531 -0.36003861475615057 -6.127556189022934 -2.549215237355782 -4.20067895616332 -7.466932524411465 -10.178242347945728 -9.184069411481495 -7.127184134795222 8.59251386877047 4.690579153169159 -3.9827867562218437 9.262384115270772 5.391578723432272 -3.5856805036666466 9.332769963872702 5.685499020149513 -3.52340315411794
b10 14.889070543675711
w11 -11.421578838019801 -1.8150030732815845 4.425759307809231 6.2535548865090345 -0.4263335195470157 -10.555587015761835 -7.361059104872431 19.635460509915948 -14.532331827850319 -4.462410554187412 3.4466312131740353 8.982454748929827 7.034227408551154 -2.4936064381369394 2.047186113026172 30.096746021406414 8.09311210042962 8.359323770982417 5.156354771445641 4.300979092078321 4.535198747575397 5.166207955634976 -4.94305124282605 -3.765577721481849 2.2971126162857347 2.74704589387702 3.8146903023228833 -0.6294960803230415 -0.24986831155466208 0.9065988243288094 -3.008059899822721 -5.750475092576108 -4.97565178282858 -7.255495300607428 -1.3276204648958732 -0.36487410063079245 -1.6426454332068159 -10.166547115328191 -9.660356209751612 -5.826655228900991 -17.946647555377016 -18.461890237937922 -10.8888769635739 6.0877322241540295 6.851329834066443 1.56102898417023 6.109479848228508 6.851227125031225 1.7092965389315549 4.410659541149537 5.38441652312915 1.6554778007637598 -1.0078165642167227 -3.870715557141302 -5.743977830449409 -1.6348341906539834 -4.409369910400375 -4.945596085133507 0.7990370561383523 0.47949382254343437 3.28541258978995 4.410197502598459 1.9408332841304266 -1.1278808898647579 5.895480764529747 3.5907008193968526 0.49842602735745 8.25392728835315 6.08798863701849 3.334316876466459
b11 26.004422082495875
w12 -6.216884863150042 -0.2384197013903917 3.4698981926603745 5.400515756101239 5.03142580106485 4.6537023587365525 7.007476639218702 4.714638917353519 3.4857514391584568 0.5272853611906224 -2.848073443934459 -6.486692172942703 -7.572038667483991 -2.5611197781508936 4.765081132973791 1.9757747582740093 1.6217804741336392 9.045974931112703 16.986584395919277 -13.2813071135811 -4.119979717101648 7.852569832159821 -37.694190373495225 -27.38705698476698 -11.409194291681509 1.8686851598594438 6.2529526570884135 11.616244690038394 -2.880016520875118 0.6113074916642461 5.493103806519561 -13.495357218479496 -12.247290912516712 -9.048943742325871 -0.752862111643702 -1.2925401798096032 -1.0824785647484227 3.2849197226378837 2.3547852909423503 -0.6000623726650877 14.18730743911483 14.972432301558433 12.015625701006067 1.5495853225777412 2.762546068028366 4.751863002033672 2.863610825567931 4.319123065808268 6.1522815696784185 4.683930280053079 6.357885570586188 7.67466273354907 2.18215547254758 2.0165083295000334 -0.03236354270927193 -1.1492167708007759 0.5698421959974695 2.256655004597569 -11.227139509734227 -8.95195095019391 -3.700978243666624 2.162013753056395 -0.23758788128551606 -6.188810495376504 1.413145949912575 -1.2372718185041236 -7.654768719509992 0.05360494769748372 -2.537398398311869 -9.086759553884656
b12 -13.605998723728373
w13 13.922709050230411 4.601078987456622 -4.014733320002416 -9.849649182827676 -4.5286325510977985 11.40388255810663 13.73066072659307 -28.77853393003682 -21.544155351448822 0.7204228062632504 13.296674779915023 15.33295832718731 -0.6811720004089552 -22.22655321973104 -8.45766658709827 21.625106286724566 -6.596169746704195 -4.729207400197271 1.4636368529610426 -7.474053192746198 -2.62449079468833 4.940891234546665 -2.056409833846881 2.9879742829829317 7.145731341362051 0.08754672458917317 -3.8437156572635685 -6.698837628356059 2.008826539501181 -2.8211330668558703 -8.550924502240434 4.036449332904938 -0.873765314984237 -10.53083396957491 1.4124836301050925 0.2094618182661021 -4.900872159264003 1.6586260256361995 2.201338773164747 -3.4098879366657036 -0.6431605476119153 4.486072656025871 9.32195128295756 2.2388711048132555 5.767686479491263 10.44739068810011 2.473762725900161 7.366382966479351 14.16052403488131 3.1352889945686 10.466095690379099 20.613170841399906 -13.455319526940388 -5.9738383429889925 5.9660523042794855 -14.019395175102355 -8.332411201523266 4.144372294349233 -15.335924736569405 -11.928902032699764 0.8606540012794648 -14.846862027918283 -2.196232813700724 15.354629781366583 -15.390021216547465 -1.5602219203763907 17.940089082155914 -16.107905860414114 -0.4451398901751045 23.207564738580594
b13 -5.110654568454291
w14 12.164345578008104 -1.1982791995155313 -10.55315862764296 -14.808279568416657 -7.213444239865091 8.665571265347989 12.51782119540212 -20.39424118724771 -0.6470530774166876 4.676102111738406 7.870639755170023 8.545198484959181 4.128243528234568 -4.13791629221216 -11.545746188503331 -14.187190413732655 9.108167198394815 20.331985841138316 26.289104841526743 -2.861094400492242 11.715163117578204 23.14958666428647 -20.29877882036529 -6.213760600459861 7.915801968606286 10.648153758646892 12.48814373217082 11.695230014278255 7.262808856073263 6.806925743170029 4.1852774874518115 -0.9731841614636698 -4.515889280624335 -9.624104064299825 -1.4462984489114281 -1.4134796216141141 -0.7922831808888465 -6.011249497949962 -7.840760132863754 -9.44237645319774 -8.107762446051657 -13.495758842997839 -22.878125950190192 -6.397401522463988 -7.559414561083438 -8.701384133401685 -8.42081325844995 -10.060987722011877 -11.715760841173195 -13.254634010145294 -15.77708816670095 -18.34287375539883 5.304265798403277 5.400617002940634 4.726061110553577 10.639512064443974 10.54310606582292 8.508765383964656 14.654435590338093 16.998061143009497 18.047750374884185 -1.751339096273627 1.2554460668695178 6.024529382804364 -2.677970131838894 1.1126241256062592 7.2278567120408805 -3.387744201512337 1.6076083820778884 9.869690105080092
b14 25.5101340073631
w15 -15.428782040311587 -11.263524481947348 -6.556179575257326 -1.8197656575915662 -0.40037114532789514 -4.4924024201847725 -5.579780566626613 12.79776007295157 3.895569346976309 3.943436973743515 2.915534588748342 1.461503635762622 1.4051503515377952 3.5750559726012163 1.966744340628218 3.407550382816846 36.758123282214264 20.653818670675506 -12.436058519423154 32.017649902097176 18.459240602743932 -9.025248483839325 -4.1208783050767055 -9.76796403153599 -21.39752520572206 24.816052408952444 8.39104062814305 -25.448666960891977 19.30073066690738 3.450624785528752 -29.012544894626533 15.38631550614979 1.0537629693068937 -30.006679652957345 15.81374534262821 5.338864912816252 -14.697742909381665 20.302604716293907 14.31383334883755 -0.07843045142762695 14.699594287637625 14.345603947156313 11.945614287018799 2.4640495606750927 -7.450443264986918 -22.26710149228176 0.1846535491006139 -8.78293977247951 -21.97449999202929 -1.3934574611768378 -8.46408788702895 -18.955072886861963 -5.566589247047714 -1.0476151780522653 12.007743385619285 -10.624436907100751 -7.521570450550583 1.2683340207372098 -10.933861983508194 -12.629901948274671 -13.560240812540282 -4.223315506094849 -0.09468283312995776 15.124814215780269 -4.948203666783786 -1.211740644105867 13.858770098259601 -8.642051305891828 -5.649069053154342 8.259874100934821
b15 -9.014778241950506
w16 16.707553956151227 5.270352085467067 -5.064040731497242 -13.96112808175924 -15.011329588406351 -3.340286720469428 18.441983856754323 20.271158892893286 -9.63879969254885 -1.3141639553096542 3.127994868540639 4.424468145268052 -0.15033703057242423 -12.842848015841785 -24.498881053752562 16.16668983037614 18.294145094716793 7.900036398349918 -8.436356395235697 24.308334344461336 4.705919024136255 -25.691299305927004 20.200552802626753 -2.9932517314782974 -40.239226483220364 -12.561578199850546 -2.961604709750336 20.05576048555954 -20.776996141993447 -7.901833945623119 24.503462216207247 -32.82617461499211 -18.71973683604007 23.981763154961726 3.9463380593764046 -0.7652247843563914 -17.37895243724334 10.405067257657487 -1.018344504596307 -20.948785970333976 22.409067887834585 2.7600443030686734 -23.73726484051248 2.1554591509454912 6.064956584811305 -1.5820388355102804 2.972196981081142 7.5615579217929945 1.5175593516767367 4.179194124078058 9.201396894898929 6.795308057962649 16.251256457112266 11.521721457357774 14.34467861529246 19.267910467083734 10.555025132338763 2.714243199150557 12.728874702660892 5.959540141949043 -6.666244540168339 -5.189106006315659 -3.4810282122515352 10.630061359290229 -10.947341749552681 -8.252457143783465 7.018037502020185 -20.73019752642854 -18.140459842969857 -4.707977444333718
b16 19.185744901928963
w17 -17.073928502816212 0.908462451460347 11.518881202286945 14.689112465589151 3.8393148692431422 -16.9658420715978 -23.919184814749407 23.941763206352817 -6.62627459440018 8.653014676996861 15.955593801933905 16.292854556598954 8.655068352577425 2.5765273378458073 4.811157277051039 -0.9407112797280425 -16.313521825985916 -4.02234930749327 13.027080809812889 -15.741464340035524 -5.304385755146463 11.147453862638923 21.456921424986046 20.355084832239417 20.292740550685455 4.059353255946115 8.498539604976097 6.900909487640766 10.961814036867112 12.460420976670704 3.4865635443117466 14.330998298469996 11.384405985298551 -9.095343376475771 -23.74348812737633 -39.24374828276369 -48.55479598095086 4.917173677071264 -15.854611668366955 -49.2906078423649 29.31704697128977 19.30695329831846 -10.006013625329937 -24.044839239913177 -20.088144997409934 -6.51901532152676 -18.52387271652135 -11.510945502474637 2.947850911526844 -3.1717477423692606 6.121043365896891 17.810946520233752 9.917430460457727 21.509429271064807 24.331283419601487 -1.9728634255148432 14.419236050759547 31.84169801750587 -30.123792332839056 -14.0265939946136 15.996853755046015 5.298226491932884 11.61751047984899 1.5459316061720751 1.2614415501225587 7.069325074233445 -4.081185354155524 -7.422499216192563 -1.215171311868254 -11.14378225801412
b17 37.23363819363273
w18 -6.789401718924296 -3.363142723405604 2.658843792313815 11.68140007308663 16.386580945779993 2.9502454641984053 -25.000305785965377 -3.045791374887661 -31.876786754933224 5.033748076149036 21.328322790069368 16.250977550311045 -19.55208567633528 -61.62293714296276 -48.54495219897047 38.28342698997266 -21.261532586554157 -15.911805739067203 1.3121443437604912 -19.84494000210197 -12.022471076534663 4.9907850361723725 -0.1648999664809726 4.082277322170232 15.391942025374748 3.103686895688359 -5.8987418570640635 -5.180676433973074 11.598752408699895 -1.0985192826262302 -6.286494280182544 23.875300192269172 6.331420259773716 -9.542488753548199 24.01607754186097 20.062073167005963 17.163273661727764 19.952129288103343 12.841962859738137 14.581955112283639 22.162333375910396 12.087875035056152 6.206162871071535 12.164047701046458 5.156252413710391 -14.83296712849566 8.560329555780294 0.44909153223783826 -22.494080494682233 0.04517723863389397 -10.493946943179818 -37.63584894614685 36.6862231438862 19.591717334168923 -13.25527108443029 34.32085801770082 19.702727322957944 -10.057004630068965 6.855658173538779 5.7864390038182405 -1.9965459118716435 11.59510421928345 2.121753094138571 -21.17701158698422 3.5417705487135316 -3.165612576414457 -23.010304486543284 -10.942817156001063 -13.266207114894403 -27.466579537931842
b18 -6.426059940600355
w19 2.519792420376283 -13.748117650755091 -12.488547426281702 3.927991756858457 22.522164257178005 9.368018593576721 -35.67846029486068 7.170361575852976 36.62099100316691 -4.188224567611022 -25.994065873367315 -26.312651366629602 6.97958248986877 40.146107215623374 2.833113549887905 30.40750521378331 -11.721844514362095 -6.297592889610214 12.459715026774102 -8.741738897186172 4.221648222863974 24.534630094781463 -22.90854456105836 0.5003084848914015 34.04468970188445 2.092016543044546 -10.803327363570242 -2.0162165606038864 7.612919531679128 -8.689711516889197 -3.07505516114801 23.55947579715235 3.57465523421251 1.2876868643720976 -21.867753058480844 -17.039788777777673 -4.019312308381791 -6.132971691879836 -10.642746620748934 -6.144137847005536 24.941381903224638 1.8117438580529408 -27.405150448378414 1.6448133794878323 2.6911478696970788 -1.0093457818350613 10.194842037614928 8.327102113216002 -0.620624946412772 26.910642600794915 19.6396451192954 2.2888023733166185 20.345495251347884 7.44636674452516 -15.312578044393502 34.51635683491791 8.449106462183696 -45.122644014978306 29.9842052359788 4.330870865805183 -53.02360333830136 -21.928335431585957 -7.704922667545256 25.086348848218236 -31.448268182513225 -12.09355641144533 31.605859869925677 -46.1325311489813 -22.1565381496469 32.10215243611625
b19 24.21121525514401
w20 48.84242786360548 -21.92411146998804 -41.87469261406815 -17.39059015444322 33.97022766232394 31.50177383474287 -58.69281779441085 27.22387389245227 18.92311949849534 -9.319446311249035 -12.060320902117882 4.5956195639256086 23.550333741729027 -1.332142752970138 -55.67415538173425 13.69215998484345 -10.104579109345698 9.570922101049995 32.604698038816785 -21.43724390324062 -26.56766813362998 -15.714582495917107 63.47604509221685 -4.273514794592365 -58.494248357141906 15.223511025933085 26.424452522207986 28.994446946958274 19.887827413959933 19.521458114364073 7.417455436447077 -0.664818168987947 -25.77537078476926 -65.85975174566988 -30.707283332085048 -12.386307937214843 12.908939202634192 -22.497738349114606 -10.979326761420648 19.124461979869107 0.324888530739884 4.52940358805367 50.78926302737699 -17.735895207458892 -8.778168738337602 13.274196344016584 -13.054112171315573 -7.665032943535688 14.235098801480223 -5.209275098106847 -7.5341408519856365 13.726165567782157 -15.785549227530995 -20.57293345988078 -1.295516896455637 -1.7747973023538217 -11.358937349422801 -0.9457643289199827 26.755271851926775 9.504025294181675 -4.1123190120794595 0.9405346044241859 -10.44244452315101 1.7878446651829392 9.081510727448928 -5.360225528528005 2.8356777117347014 27.750348045625277 6.9790743870545935 6.909639084670277
b20 -9.060144445195416
w21 -20.305875571342256 10.960339927270446 22.16084420874356 13.458570321983775 -12.019368980729233 -16.72637916295082 24.731960068105547 7.2047260310753884 44.79849475253956 -0.9470367327434958 -21.006336090827073 -20.038406879457384 -0.8625752778790586 0.11300747846596242 -31.362594135679817 48.546383262227984 -10.937948513084631 -2.368886407857185 -5.924612837359542 -11.724624523248105 -7.704290347098397 -2.1714122043414856 0.5315075636359223 -10.209738183001939 -19.253911639611502 1.5462375777457615 13.70432315767638 -18.54089716397852 5.409068033459474 17.491358402703774 -21.92046269086685 10.844453252478063 24.510331527858266 -18.29115613848819 38.11714773930216 26.532778101360158 24.281416521574062 50.98345774942508 21.85862834181305 -27.630153872203955 45.44618609729226 5.086805783462661 -79.15818088882573 -32.58228969237573 -11.08796291017094 50.964768795807366 -46.61830919625118 -20.49157428742868 49.856427590951476 -66.47860580655096 -36.78248568245117 40.66148538406901 -20.501185798363647 -16.707030357411163 -36.938823857072485 -1.3470055338693807 0.3927907525087397 -20.833847836870792 10.858006723942855 13.585029360390973 10.584168639596207 -9.322247187581011 -4.924527148628067 -15.035419059341706 -1.6982207903471915 2.373542890282345 -4.736744333506581 20.706883701541724 23.314042555521958 20.636490308682767
b21 -5.706306964237588
w22 -60.653546040929086 20.657057936565657 45.79937019498764 19.52445984351063 -40.84132296524884 -41.05130925613734 64.96111047450549 -26.736468812564873 17.180116094861525 3.8571086705002062 -7.820309147583548 -18.28483425908759 -17.799696833286628 7.606173093170304 37.13102050734641 -2.998704856689423 -20.066485493803725 1.2095549151927183 30.74324084885517 -57.74509889762779 -47.46621335046522 -22.056390250286494 69.00344114425322 38.343350942358384 -14.834672385970642 21.690882931260315 41.21351303511837 33.665335271425235 23.23339767073981 37.962349250924696 12.894272094124076 -28.338679652213486 -27.236822923211903 -80.73348641102334 14.161934190505441 22.582086270577104 8.361670729230958 -6.978285615396388 13.31637547796274 11.843623690902861 -43.11306318175927 -15.620150846054965 -3.103373030610687 13.374212289740804 12.772470478187133 -10.04537786380293 9.077632486832945 8.843484239163654 -13.762122054200955 -0.6767520261514717 2.294637246711921 -19.3383956954598 18.940610132353452 24.007464806407796 15.409324681445717 15.280273015339496 9.688661528326703 -7.182288653080097 9.393945030619133 -15.634421615590608 -56.73035279874221 -8.61823822424453 10.848756309848534 18.335552800726656 -17.7004999341011 3.7365825902498155 14.524710026808474 -38.30230172913559 -14.871766456492596 1.6839807911346505
b22 0.021065896776580748
w23 13.824029278038397 2.1996765086061907 -5.6781116742605855 -9.457306200901053 -4.346355260187916 5.980138782990485 6.026779067769998 -18.193723905379827 4.875939524772918 5.396878835100269 6.990335615888292 7.692424034947963 1.8662249406417015 -12.532838978530767 -9.905918014442209 32.009734066134904 17.725915150945443 14.765039656481132 -11.13364730832964 24.048512865210117 28.752673084168855 6.875117735834969 -33.474339208144215 -1.4126044868736969 5.847028644743281 1.1270480711824322 2.4605989427057455 -17.38022448942899 -2.3047390492674187 3.271718689789806 -12.366235130883704 9.18537469883813 23.999076329808442 15.936005405188418 -13.045598035330533 -11.63207875895861 -14.795543596761968 -2.0481955956624094 16.96812483795397 27.784474793302003 -79.69427869664422 -35.84389528165279 47.61370746671573 -46.44923588850532 -30.76183648480231 23.528151989612702 -52.04094587991094 -30.013357303543327 38.21053947681091 -47.995362314493924 -15.008757370682336 73.13578602612537 44.37021411990079 51.16889723655208 43.99471615431655 11.23497041216298 4.997323742524244 -5.843427154607874 35.425775598321884 -15.777122356531905 -100.99219090904506 31.701997468944327 34.884551639433134 8.07330235322165 20.513786197601995 19.90050137092271 -13.727069461943017 -16.905590916025513 -24.32215313380579 -66.66613564659741
b23 12.903031039574673
w24 54.27450038891872 -23.466346049003008 -44.0168857847844 -12.961560168347505 46.92985658549508 33.99613099537381 -80.92650393971849 51.30984483892062 18.226793798068655 -10.918607308044859 -26.262143563018643 -29.091916817128126 -12.405619618032473 15.039362284210455 29.180267241554557 -9.404200367730999 -31.87702684947383 -10.028447583189305 25.858273805317214 -27.127117368826628 -11.054537674823608 14.047927253067801 1.3703251864995003 -0.5108036983757862 5.979687792480333 -15.600836016928007 -9.645159226484944 22.33613374925471 -8.666469610293355 -9.987905322088462 15.708871450321556 -1.6849415887579677 -16.155416404785445 -6.6459883353964075 87.88236043400643 68.56218616601328 2.6886037651458823 65.83766322865938 58.275210398607705 -1.9974670482062706 -66.89334919204323 -61.378107026562205 -78.56996245731094 27.859101224143053 15.172867915946973 2.5398430388896305 9.427335328787313 1.0518651570556459 1.8554008578812222 -9.628441636124185 -10.951793375146028 7.3768123321082575 -2.772401581340912 26.874400540606732 62.81991630147905 -44.924463632075415 -9.3494697295934 51.95331203253133 -62.85467715059832 -38.93444973900074 23.164842958618895 -0.7412910532116833 17.262720413383047 22.617872696967673 -9.531100655764225 6.469022654052909 7.633867021562323 -42.96803785380815 -27.372617202137576 -26.265287114447116
b24 7.759065598354213
w25 -11.04874172661574 7.758473238426476 13.347877578260526 7.522233512066084 -5.661213120170054 -7.017939086299081 7.482220422016527 -23.149154956367884 -14.020040363575514 -8.266980634692782 -2.2203611786302293 4.568521360158992 8.139685456252758 -0.21643022629097705 -15.679375371875851 -4.67115704895789 -25.998546348832384 -4.421058819184168 26.315807541784753 -31.18979707542303 -5.484820311681219 27.60972906620878 -6.221866239274898 8.928119199219312 20.956017727156162 -9.738113967238828 -5.078102416897145 4.129788779436937 -6.038137931741133 -5.744259001932886 -4.593878025139329 -6.0509843385953355 -9.874889685653141 -18.104280280036292 30.958883059721693 -15.040114442328395 -103.7915859012739 87.62911205611807 64.85873308047476 -5.020292556714027 4.970342391319024 0.9226632661737804 -7.251555166564562 8.786692924968214 -20.046396654359523 -54.078897871215894 14.465632592332728 -7.129660963347318 -29.043319897743753 58.59057452241122 50.63335828998236 45.241936095159204 -59.97782148661732 -43.14447208174701 24.396039304418785 -60.485198948359944 -65.69372444969966 -40.3699269464034 134.1529072833061 93.60447335538043 5.333897898102382 4.525450585885641 -5.600407842301736 13.840293685378354 23.759621273182674 0.9143913097884308 -3.072285990595041 33.514123592218816 -16.869216033065012 -71.81554191717797
b25 -1.3157339766561948
w26 -28.718441839403756 5.977668162851705 24.019181105944543 16.530632955590296 -20.565071767487385 -26.031951298433928 49.89365986713229 -43.38959817404215 84.33957974409127 -60.613522007162416 -88.9142167100275 -19.505265345963153 96.98827298541947 53.5927265699072 -171.69478814913637 60.539946076631374 0.5442724674505676 -11.546572899725563 -10.249522285080376 2.9331764274713157 -5.58936005805064 10.067224687324376 -18.7004355052446 4.111609533079951 57.77026676522607 -5.888415313491219 -2.8597547374339776 -11.137394082038155 -7.228370967302883 2.260119215588706 -3.078211280998254 -8.885469954628997 8.479876289866057 12.773883055202159 -2.847166368549914 19.445911906983657 -5.833910877559764 -29.22915755041373 -0.9099931175133228 -1.0057078555420738 -11.255107069714164 -0.4272397391286485 29.126156183919626 26.5975616376012 11.692686768149992 -15.838469759381997 28.355270192827028 6.300410615319136 -17.458852294562586 21.796106500354476 -8.891801383558509 -22.923501687000773 -2.773651593785843 -1.323165484556023 73.14611410656208 -5.891607311634505 1.1941775564855688 73.58522239601368 -43.56912812128369 -39.3038532867937 29.921705122953824 15.27189593553863 -27.221676362656872 18.816781130745383 19.989291613430265 -34.54872286431826 1.7376751853653702 34.540590397214565 -42.425875071982226 -29.783377770586608
b26 14.526835420430817
w27 -23.975733436082756 13.055774378535602 23.737183854970016 16.056163588829396 -10.477369372205567 -33.57033124102839 16.445148280592065 6.1463162615118945 -27.32172660461879 34.3177487670258 35.29541482804071 -2.8745926919426825 -33.754590136028874 6.29278287962294 -23.82260751641493 18.817264000612163 -62.483767168413465 19.42535549432485 42.97399789333966 2.237239101375635 66.36020995796065 42.032805770855695 5.688719603477762 0.7885289942538579 -104.25455141975085 -44.45403367752406 -25.456713213456585 -0.08958859383523703 -17.470687845567245 -24.34761113511058 -18.283062632426287 79.07239400913052 35.94561887783193 -6.4959173180962 -103.45145993321732 -19.88439371718848 170.07598541386653 -66.61630509445409 -42.26098247939485 87.59088457411488 87.2777615538146 25.101864884368478 -121.83780085162623 -35.881096463172646 20.987849710788655 38.701689878101575 -12.80352128161207 26.361842642589366 -2.6801399893758227 22.919817260552065 24.530803099679265 -83.01422103634484 -61.20480966299756 23.464763108835676 129.63608886125692 -128.35587197119696 -60.01949848413474 -15.379239402794052 -9.445481025559275 34.82137809544264 -18.744802403953994 16.12254606195302 52.35089057390287 88.7936256329512 24.343063936614502 42.99225837608609 45.486700453231514 -21.670931021498813 -39.59967344946566 -119.81222082750413
b27 3.014550714309887
w28 -7.844432627325491 4.226831090891473 17.284749017962294 17.487385591264182 -12.753521879800592 -37.68673543471739 27.802414554631124 3.67072624502615 0.8036029946192859 -12.226873993821718 -6.592468141184819 5.2456540060627885 4.7069613500260905 -0.5853812240039408 32.87555923545623 -5.137227967207708 -90.31357360277539 -48.00472579931696 135.84475771756934 75.43189713035434 53.17509416959769 127.41468514270194 44.39589300900153 -57.16870619769518 -149.31738387917025 -103.25648585336697 -86.79945284640281 32.829293346853156 -53.680194836256106 -64.71052431863357 -13.763601605474069 150.89984878945214 89.97154507988964 -19.129228080524634 68.85363155918711 57.563950275248445 -66.5117163598843 -51.25795813901638 -18.61251681070391 -129.53188528110093 -59.03353370657737 40.9453115693627 66.89950872530513 70.61256959931733 30.451868539327883 -3.08616936049256 47.6817295217613 10.768222045786874 2.5792031153152064 -33.83168522937985 -58.64094763823759 -23.467504154122857 -40.843062748260095 -22.972961447324742 20.991732274535302 55.59667804791494 44.268117482096464 81.29081614407274 66.03961574453432 -26.60425836201635 -106.44418237149304 -52.07383784088977 -31.156689750222533 -27.972558150542483 -33.93838319721597 -19.0334216207032 -30.80804427706842 51.51629671610504 53.498171566452264 21.24186068285347
b28 10.437120656765064
w29 30.56792696205879 -3.1811082480528414 -27.751048740089423 -29.337479630026163 19.78695263426056 60.212554617199224 -66.13579054771212 16.43710477596782 -30.557800538072758 13.295326760882228 30.795966433628127 13.509462422937032 -40.331852769506476 -36.42701741693741 72.24961417786237 12.69231258577118 25.80513324035535 27.690297413730946 -88.34478469798094 -64.49749617596306 -24.519547594606884 -66.239045544162 -52.61924842856599 62.39002819143821 158.6220095962697 33.87581997929613 62.062465384664954 -32.19679962649178 7.236506804672752 55.818177693097034 0.5417818958831688 -100.83098061970048 -20.35338304833486 15.161407735580726 37.141648975665085 71.87366238161124 16.609010827612135 -105.62919467424919 -68.33658478180803 -105.3628211760272 102.28365235055 78.43303731600766 -52.83976188173268 61.8867172856162 61.79106701886777 32.88110754644205 40.018490681105106 34.675736392197074 19.625019199150486 -86.99596346871988 -85.70431027375605 -48.8545310849484 -117.03838933554235 -46.77715914977272 139.36302114879382 -1.9386226738223538 12.570323723081179 101.06150737672895 118.72377593785194 -14.199083886917023 -203.3444582177175 -43.6889927483649 -50.94646351988944 34.83118716105253 3.976487489984968 -39.31793598839311 -6.23564117389752 137.77466112061538 19.657411452485825 -67.91780129420071
b29 15.696699763585753
w30 33.04456472769561 27.417554270297085 -4.370717348201271 -45.50410856317538 -24.571301152036256 67.3629785277524 -48.023124315628074 3.9191102838425005 25.480940439525277 -51.23148824300428 -31.695146008167786 29.83206289268029 29.92806945465157 -69.90099536123243 99.24620380757362 -40.85098435334405 -101.70014645488637 88.09615608210031 7.96878792773195 -69.67360409736285 19.678465956815675 175.98479901605398 129.97399492431327 -122.562534707021 -52.89526319938251 -154.80814934456905 207.1943819891363 -177.8170240664033 -161.7198667368341 226.00436202068929 -183.51364293202744 -204.90109234561254 275.4201012254533 52.21770589334553 6.695937572092054 50.483279743780095 -47.78784659170123 -17.011800713733248 -25.661184890000673 -14.14407442951584 47.34195407897679 -14.40182801910224 49.06446546389858 -15.187416333154978 90.59964187819403 -50.755480984234225 -24.84983032857225 86.08625485323932 -46.78972803929156 -60.56278644449605 58.60797895916255 -25.555982531508327 123.11530050868929 -20.648987961632002 -7.590406359958847 38.37925990784157 -61.88506020105676 -97.11889250450807 -43.80166952026886 -5.05361409157154 47.055336365431124 100.95216805732939 -68.7659507355253 67.01984154788174 75.41011995072182 -92.35575659761146 71.83378289152843 5.476348677886504 -163.66320405258134 24.31586685261063
b30 -5.625165476125807
w31 -15.188085010527237 52.3496728540082 16.026819170165307 -54.67120796279998 -33.94757356050462 72.05234252408202 -59.62360785761217 34.71901356932536 -2.8996690512059655 12.562116793604442 2.41275331801151 -12.904125428509547 -2.395038422898423 22.912499482250485 -104.4431652411734 48.688290028706405 -111.53024452973463 159.66542915939462 -56.32812389284819 -96.1279699595489 186.04731513732833 -43.01964975121336 -92.94078679393209 144.93712887287307 -94.0909640654946 -111.75114388363596 115.49338866161176 -56.002801740654675 -106.66086760286794 110.9854002974736 -49.51349890155755 -99.62767296436805 127.35112839184224 -0.5729110373684541 -124.08162262256486 -63.39336696652518 47.21812956935426 152.20080751241758 162.84679249375924 140.56718255764878 -84.48570649574742 -40.64149498064986 -77.66313544579207 -107.0239443431926 -30.363248280206893 -75.80278919385349 -49.48496418893551 16.929783119380943 -90.88827315487362 193.89058446533784 208.265630081628 -73.85009520032592 -127.8852242023691 3.1568757646405716 -22.429211653504275 77.03613162608433 172.4773710938269 244.17700804213555 3.395471095005504 -65.59912575909854 -146.10876849504757 -177.59103110830816 9.695547938765248 -148.71973641804118 -146.80675393411954 48.47668302882185 -132.74820718905957 39.712482389254895 260.16627116501945 92.51554346899643
b31 -10.678384067216088
w32 -98.76787833643577 149.40090381164833 56.96924808629914 -159.08111413913895 -104.67313880614309 245.38662954653515 -136.78563856226884 23.89827859645305 -18.873224977038987 78.81456179932948 5.538388989143037 -120.67281208438553 -51.80052155928659 248.983692335576 -223.92177086201252 69.85681670660432 93.95508517915901 -51.654549532609416 4.767025413328425 -25.90158222762777 -84.877625122425 91.79029524982928 61.92139425198551 -35.328656393394745 -16.17471669217368 40.73699743058612 28.225649023900257 -67.77692390618819 -15.71252003623792 44.19291198843976 -61.34777496230629 -175.9021470165149 78.04365379064492 92.23035618212539 112.02551388918062 5.155790223724405 -23.72449046631499 -76.96065896789108 -90.321259531201 -210.95698948528442 -96.53648562371609 161.12381501291145 176.8446283996841 107.23650072006245 54.48441343439607 27.196050133653287 69.39269604492559 48.86333152782407 12.735866504882559 -85.19845346982065 -42.627451070330245 -107.77326755281508 -93.65616373046593 174.44719740585495 -78.52926121012976 -208.02514625118835 36.94680691114484 -138.5441033974821 3.4595541172508963 179.48339959405277 52.333536535718046 -85.90385183132706 278.7408061119448 -48.82509148240692 -109.08048039897389 280.5710574574993 -52.01731331486766 -256.2902934470076 189.8096988686851 -115.81624287171071
b32 18.285806740287903
w33 -189.35015949449053 213.07169964238923 129.18497556607522 -160.7725997096684 -170.5468526331809 251.16654128083297 -112.60150397341212 16.669332277975922 -159.11176761614627 162.08113427499032 137.67996921452252 -79.31657368619783 -167.50794933498332 166.15859118421795 -62.62625690208749 36.50543295696198 166.62827668287107 -149.44568332537253 124.01417909815818 32.72155721157085 -246.58953018429415 237.99335455273572 241.3403929170417 -299.59016210094944 18.4151933240981 126.9837109852722 -73.9866863748411 -57.236262990795865 70.32833363173623 -83.69996441178213 -85.02810064216779 -54.71731539935112 -30.486915533153972 134.10361378230286 -34.50503401433074 -97.73677468592007 46.125491603937284 42.78332749085198 54.875100105532795 225.03316934138618 12.431343132911922 -100.69401022493717 -173.98217584639937 16.376794288671054 -165.29910258005296 -9.567819597179128 43.168632121887676 -153.37797784424092 2.6611518626284574 136.71934833484585 -49.89601977280314 119.56795808496958 -12.853522290166115 -42.86755644585324 76.32334576530573 59.647120917440255 117.33242490322066 151.3551133102805 -60.00186761705605 -51.32085214438626 -135.14015270719926 28.142030327024006 -181.19114807174114 8.934923898127549 56.60448242197096 -188.43513271107705 3.364659742337457 197.42490631994283 -83.46287929443272 77.9088077613649
b33 22.434203076754414
w34 -83.22533781934536 121.91801312747826 65.42668283945706 -77.65339101814143 -65.97496912130902 109.98728490742548 -85.84800101123739 55.877578807026694 -193.24138063415725 211.8213560130367 147.01235145707113 -163.05323562681895 -226.07532095916113 331.36737154995706 -154.37304085144018 32.880145815190296 -190.11630195471045 175.60916572248078 -54.837734087577445 -188.84536285338461 317.5060355766632 -156.11961821738694 -230.49155784229686 430.4380545795418 -187.9923377779571 -54.30102568751148 0.28929209192089395 42.70756728951731 -8.982697270152334 -9.218991874369936 41.270305196489886 71.96681859023543 5.205508824212609 -61.960280225550136 68.12375109245895 33.00211953919327 -69.403626917257 -90.24623469325641 64.5619483446806 -102.54801962513484 -183.14762987928802 173.17425838129427 57.75287165666313 102.03212120026096 -68.23236891921253 54.33718374651035 79.1927006429288 -85.6456582375894 77.95466381613006 -17.323347840663562 -143.871617754255 76.29273967861286 155.8430856275712 -123.33926766454762 -38.13524501339224 56.20992940345967 -40.03838606341862 -109.78604573149308 -112.03580050134686 65.9423665640232 112.15401034636753 164.74230010170052 -207.54156473088628 81.25819490084795 145.19543540129416 -215.0408424107356 103.97372097727556 84.3350657560422 -213.56715467237473 90.10042293106844
b34 -2.331949178180616
w35 -168.870590158792 205.2725843739026 118.30779096868397 -174.04485617068437 -160.4850595667976 278.873253960431 -168.88397240898175 65.49250748038735 216.89477475470966 -252.3626541637013 -147.61507045540054 204.68745470553918 209.49275856595779 -338.464273805541 164.97279045601803 -36.38286558020899 18.208821079261686 -17.55000624522836 3.380565779434562 -13.715221589774963 64.73865346329698 -2.4321756682293127 -41.972049419461776 86.4281050816332 -87.12843988448293 88.76225950523978 -105.34744893177304 27.18213036343126 101.56751372429314 -107.21787807164611 34.205564339995036 82.80552289428184 -104.87813993308325 14.383557504997725 -119.3206396689152 160.78406751726297 -113.64938284176516 -252.6213736800419 261.1032934165943 74.38413644583575 -193.36863103449267 342.58937625499095 -185.80151002186295 -59.07454115064329 53.03603175673118 -93.92794281435515 -70.41671951374194 45.61960611296123 -63.32429531462872 -86.29420981594093 100.67145745048849 107.45638467885752 -142.67420793978494 125.03409279291202 -21.631583497454265 107.33750617880962 266.1172568368133 -291.83514441654205 -213.83038423128588 110.13869776587804 86.89257009380162 -110.61149174037756 -19.88051039648313 113.92424021966299 -45.247117883440495 -33.28247178583732 100.12698980177349 206.8153616058902 -34.56604636993694 -168.4661255582116
b35 1.867333102560504
w36 -205.52246670796777 278.042679948848 161.68367398369045 -229.27353932994342 -240.85025723482502 376.22572879364753 -175.8548392872258 36.412245204717834 43.35184315507689 -31.200885528829772 -36.038341826104734 8.784380510542452 40.13853553096721 -43.51277421647309 49.07157928188228 -36.0491769197049 -28.007263893580824 -188.35830310248735 37.88478431325565 396.32939176560194 -24.78159279443601 -292.4859658905728 -216.6595626570798 17.19125854719632 198.49383375709658 -233.3652045913186 -14.608045933638293 268.14420885715697 -163.32673843888557 104.27063954615265 224.8775397305527 150.30697004610877 223.60304914265024 -466.7867311451941 92.08725748764024 -86.18836985681472 39.63484534188931 147.51788428265323 -221.18400577745723 63.31587973212881 201.25586234758444 -298.563246734788 97.81990472346479 -41.900083371493096 73.0997741473618 -11.567838474975364 -62.580331929875996 85.72187437177172 -19.94239678003638 -95.06019356899539 77.7256278766232 -32.7153461464138 59.27244006504213 -96.35672156754416 47.31728500167837 58.85137825370352 -158.31380528181847 15.473526312878967 49.71809333696145 -74.58295420468973 56.93134568602279 20.797936172873648 -1.65590723940889 28.32497638366755 9.163887825071248 13.673291623366616 15.647179724439502 -24.107013343256348 0.9640403524876536 -29.773915569543536
b36 -8.443185846523207
w37 222.47790708555468 -226.6235283039263 -160.90182994024602 139.18843428342498 178.09527601929344 -231.41781875151304 128.33700011614272 -53.82619802929488 -194.45970922009832 226.87913773828987 171.90935188903802 -141.58457387187914 -242.20727054946968 284.60907738490783 -152.07206389508428 56.63199440304193 75.57009025989025 -195.61254347353773 30.647886470578417 377.2872602098002 -205.2848409802677 -131.58251601309033 -19.59510249876396 -209.30451941295897 262.1075721749238 -188.2636500911062 109.31057311436913 118.74319107742653 -177.3115721180463 212.49054623982207 87.38752440455204 -49.43404831118104 272.20346661972565 -334.2614132854266 -81.66108000037856 110.6281585473919 -114.3859351458609 -171.29017221252843 216.16912836952292 104.13476170840211 -192.25830932199352 259.4372643167061 -151.44142781916486 -62.41949969196059 56.52967270641174 -116.15954796904218 -74.97483581808592 62.32530490261003 -86.22479460011525 -81.30071298462218 143.7662698471244 95.58511678603864 -156.33562056766226 72.70337238364155 5.321737204838808 101.69459321058835 291.36620541570363 -230.0079871569733 -228.95983538391587 128.92228913400328 55.02575370026484 -123.31996291476807 -48.583310731067016 101.27877558774253 -55.88180230490044 -37.943572792290546 82.2763815095346 207.2703064682202 49.270038875648815 -166.22567884365054
b37 2.4994192283185686
w38 -14.188386024387023 8.118623275318608 21.579012031763934 12.367057155567101 -26.015034568917464 -12.296736699166898 20.947547723368537 -22.131949506442947 -56.36661536385373 159.5121865196162 55.435864395401175 -172.02165862918838 -136.34487632412467 241.47441707910338 -105.82135609712127 -7.651508949298151 -136.73359564971335 198.02050032583995 -51.17095443998577 -221.19126753727195 147.92624373638213 98.42569327111762 114.35713248110609 -42.51269108098896 -68.17713238894312 94.72481609315714 -23.063384158437522 -105.34033491421809 143.60671311512422 -117.83582080416943 -65.30196233917405 153.10115499246086 -258.7626188829984 183.866667015557 158.85677939616812 132.75082317069248 -305.74870731968383 -165.71522574443398 -201.86483186774922 357.51948143728765 317.3925479249812 -383.21915374583784 103.40424994082446 -17.8755689163371 255.31651853143936 -257.8936631305245 -121.85900000180702 223.78303778422637 -154.82249134317715 -427.4548054503815 156.8940916641702 290.6575034194105 16.23744625126103 -244.24427660245345 191.86346656629766 534.8197181328861 -176.1804004740905 -148.68662614410033 -92.89390349057244 -252.7750560982321 245.8547733586001 -267.81412019460697 50.373352575500036 126.41626041902286 -237.3803922351837 154.7377432774354 34.344470986667424 91.96910015963103 375.3141041066986 -375.55506461420543
b38 -3.9469176164203796
w39 -41.56582284022085 55.22768302460435 24.93556683547555 -55.87638795926372 -31.67774874764464 91.18303329843484 -70.94441835487997 32.256218531199195 -41.18433562919077 81.39087986212203 37.28281611747717 -54.696157944978346 -40.582088625952245 43.654600778251364 -50.51852312182373 10.286395058195088 99.75667864642159 -155.94002592903345 27.213183012373104 132.36429702897343 -97.1894672335183 12.290460686232604 -41.40623226852398 1.1314578164776283 14.36010696989298 32.38444745630103 -32.74509793334518 10.36666763074325 20.6616182182333 30.67709245368819 -2.828726602668902 -29.74177008272355 102.60021619623514 -70.16116222125669 -450.35358330096597 506.58662884204756 -216.2002369092173 -604.9017785119768 562.5942900577547 111.93163305705849 52.4880797399559 399.0938076417978 -383.91121415267855 -79.3463592801749 118.58749235684073 -150.6294368274635 -21.70500429128924 38.80404850723806 -90.11527899688407 -47.0877080826807 -45.065182951161724 178.22958877113066 315.2626513885875 -166.03269101245667 -121.39178793343456 -40.75793995924429 -601.5979975797574 379.16262965591386 575.9564170784457 -558.420941138613 230.3112233542404 194.7350551689638 170.85506084637169 -253.02921980295622 79.19849183878182 178.63301630274637 -189.70695067505275 -384.7447759744063 40.10039216958359 225.77735392392944
b39 -3.5556947494854794
w40 -22.30701880544401 42.30422199242037 21.48087332888396 -36.5256428147488 -33.320177741408834 54.510110396086745 -20.535108193401 0.1238201316523524 -29.533812443160105 92.5719554516294 52.51755133095292 -83.42560473176381 -128.7377259814032 142.21732238396163 -45.83605657350901 7.911198388431187 120.8951538293473 -110.10129108037881 5.007694784772051 -15.46041676869402 -94.01523662695317 81.09171710748059 70.21146744450063 -131.65591249929557 93.69749777455198 213.23904013420199 -168.6740264530812 -8.592062472183775 199.21505614888076 -184.9838604632326 16.770778729061703 74.36090708702852 -197.37686854797272 125.9624018883768 -161.85144543057558 32.531806002654314 260.9140499915562 477.58723348881955 126.70773756428653 -595.0532137654683 -503.7178719737527 259.84272122576255 154.14913424761593 -580.1812040022454 402.9692719530443 159.04054337816584 -553.5837922160847 502.6866608467644 16.731765399487195 -205.9683228868843 636.7522836097031 -590.3816142362288 160.9361802775155 -360.0323032054893 136.35363252232688 199.5099273413194 -243.78049569373314 94.40523123491268 51.02055040943867 -7.598966335612064 -33.330863383544674 117.97129717658737 -203.2458467647241 76.00698623583254 113.68540809744599 -130.31581089067774 48.140717432895556 86.56893229795524 -7.388235334470251 -28.059772541170254
b40 11.96888404237669
w41 13.41183317512973 -23.429131314502264 -43.99108206597942 3.25290766284579 81.36370217278032 -43.128336467792955 -3.0755570817504823 9.339720661256072 21.732763541461885 -76.12234673099627 -38.34453124536074 95.62659176077577 111.91169623300036 -187.88465622908683 115.7491229350861 -30.376676530441006 185.53884663825676 -283.2199732948061 82.69575569650462 87.25851204591355 -161.51711062612443 145.50250189035827 -120.39544184917293 214.86738980825288 -145.57530996826424 36.5404233001368 29.67340441906221 -55.30179243215757 -44.52334383254286 182.07620807701792 -85.97807663696331 -387.43710162417483 316.3714865199659 -27.795871920626425 78.94765795264912 -358.5274092717303 394.30110232962323 189.45562594488274 3.564685049035685 -186.62847823433358 -368.4783641120476 411.6217263602926 -133.74241277615465 190.2390916913788 -515.1151122504587 291.162230617446 237.10386423275835 -485.434572756163 186.9983813264506 522.1940653608566 -299.3369138539178 -99.42131329288388 243.97420152866272 -560.7324478926279 384.65677708744215 836.0061196447875 -547.3057455835087 -300.7632403694858 -11.78282173830191 -396.98259656834847 321.4099462338668 -277.91431500435874 11.615950892935595 335.66314552636777 -302.440384151361 188.54774001462818 176.49933021540517 -15.87009488618299 488.0596081503945 -596.6998766703973
b41 9.220325456350503
w42 -130.47841048268842 126.95478197652541 140.09658049779065 -63.43977087155623 -242.332560728269 189.11495008046487 -15.673359220073724 -20.701159409814466 -56.0993962277434 46.49081254617632 56.48674855605794 -12.175396540860865 -81.38165502567955 44.10532915827213 4.313464460688385 1.8335586627675455 -796.1159963458709 877.5872582958759 -578.0069135807564 139.87915985872863 481.3745772946324 -339.95974504161666 620.0414705685936 -1320.7084185351825 733.2126721775297 -478.41812579352495 461.64581060191665 -51.218805716397625 -69.64604021984478 180.06601853803878 264.0620562837778 624.1606625073159 -783.5362338706956 2.5096650353413943 -227.41207227799435 196.7541893091893 149.10950681078202 57.01510870684505 303.8672989351987 -483.88866378896677 -232.84949780722738 139.22746853718775 126.0081083137941 -1.0871523179915876 -245.11205599899964 263.13374402757455 106.87307777619802 -326.71019433075185 201.15804272775097 567.9771814695048 -354.53792900456733 -148.46933092935478 -170.75552345690858 131.86070873736003 -87.37493603100395 153.08694944348386 6.6321650777106145 -230.22006637231937 270.82100438482564 -461.35794288527364 269.3896231125016 -141.71110747340416 172.33036960609022 98.5366694410886 -60.78933589438572 157.42254749931865 127.35182032106982 1.778601489985257 -93.13212035696677 -192.77832429901008
b42 0.30607648474395355
w43 22.551820669768954 -22.804673533750176 1.7031858643388396 5.0781365669924154 -22.630140425060734 13.746244506747967 10.089136140741271 -12.341786978764912 213.24449087839497 -315.311259839875 -137.579534711601 224.14327811007465 113.02281904714874 -82.45046143289406 -66.8179748341413 56.555957408734535 -263.0782961362052 477.2146285125162 -203.58744233210186 -74.11428215802792 248.4869717470939 -293.5088904042038 398.9137965893774 -745.2220506986383 427.3990472346051 -195.73224506363812 135.30084865864316 73.44139820754316 -111.99394053062137 -63.897400843812704 150.32665703530864 324.86168331059446 -186.81682438021775 -107.48442423020815 995.772318961837 -974.7896628284738 77.19804874232842 -239.24497118733424 -679.9799561980117 833.8312361520032 -641.983977052508 1434.5212874097444 -770.8391450522599 453.0901744627685 -225.91446891162147 -301.5759650629305 86.36803440096126 -1.4548702270842904 -282.717240729491 -699.8444857887894 518.1374451371115 433.8947326085249 773.8338056889171 -858.3244631513583 209.46700771382834 -147.01437970011273 -470.54122427785586 633.6743761050055 -474.3364687272898 1042.5457643925117 -617.3808178277899 424.08672122259696 -267.10231698770974 -234.78212745842765 113.85262944535016 -3.084974077734126 -286.26691232341915 -756.5103467834333 660.1593065229152 242.27374541407238
b43 -9.225562706675166
w44 -79.1823922279673 59.21029461103004 43.44980294671618 -3.759534706436637 -57.038369328862636 36.22598795946424 1.3777995801701213 -4.987799955291215 12.162106866717282 34.67790157329857 -44.566591474135194 -24.562856705594843 107.9916777413411 -141.23828040427293 103.80608997472018 -7.867041959566093 -23.88753651660959 -0.7986155783373272 -6.597113480767866 88.49977469465797 -35.98484923724598 -85.00221231229163 36.733050317556156 -169.17297120290905 167.6597534738197 -18.570155196503585 24.4660019849876 16.796902111629343 19.617121077332012 20.793997735053896 -5.596008726716291 60.93135611094589 -29.818584011215464 -44.82223815369492 -1177.8415183269537 1136.710849189547 -422.17455358530714 -133.24609615315816 885.5318858202307 -440.1650509181767 539.5038780259217 -914.6831192055959 329.2819023682717 -251.93724126699894 208.26923987413005 162.82915469251614 167.55003461047207 -49.69516997619841 293.7236755806259 622.0600643485118 -912.6191368871409 -60.952620736284096 855.6773496975693 -793.8863232266998 594.9137661245347 28.688540496777087 -449.32575438791304 33.97279186405195 -1355.0455578238177 2022.2837368858045 -710.0746741469221 137.65535832193643 -295.31196432904943 4.020187089255502 -262.11151722840754 -68.85506380443424 -300.32123325292906 -454.77304566154845 1062.6359970857682 -76.86616885858894
b44 5.560027113945942
w45 10.63646918604182 -58.980263570720986 10.888813344044342 59.4024140462453 -19.803270070563737 -16.851399884429142 4.885680180779335 1.0578935160516827 -71.6049522918651 133.6220264177944 -5.400754813971417 -109.95806979887949 61.85221856055376 -8.978271438020831 -10.060414172300456 9.953231190232877 -1894.8215545460819 -1860.8194850557932 -969.3514804316834 1703.46011586121 1131.7485845361136 1487.0794683277534 -437.7589437573777 72.80943124938472 -585.1120925872546 148.3388566783617 5.5961699692453815 -436.48737767151135 1987.9177715807023 1729.523334856013 787.1480674905735 -1312.3154964936257 -1374.7154830625168 -146.0122513592667 372.45694051626344 379.68436101982724 200.3676872010144 -121.42812983907783 -541.9315598404061 -0.9943786895111169 61.85719911323323 62.873736597991446 -5.9143406083529015 -154.30836238963104 -3.7247139443043293 -193.96962528798224 -372.73677220720333 -252.93424999261038 -312.01871859553285 326.84590306019055 191.5603895746236 385.89769603389783 -161.6935122364608 -222.8010932812026 -138.8812033456288 -33.77112936386671 180.6959890549509 306.73248346562224 -123.69843123588485 295.017544399592 -283.5619831680586 137.8765698048646 -30.953379814390157 -77.60596445262723 256.25452235363963 115.05457180324613 35.17087688269224 -216.15819558476647 -115.17321700539625 66.722655517969
b45 37.899164196855104
w46 1129.1892913083032 -2828.4155142030513 1113.1336589855625 2502.317215481269 -3333.2258842828664 1851.805017835621 -522.0731453403764 103.02353689112878 -304.09967769682726 664.4022448364492 -138.98289605985212 -634.4568464813312 644.557626313894 -289.51424386076025 62.17894102918538 -4.837459556774914 35.301237110990535 303.3227193566349 430.95408081960323 786.177980999879 -1637.9872171177606 231.8172671881432 -619.987503095138 1095.1651722992433 -365.5800351779873 -608.1520543691016 966.3612437690598 -322.4910133516921 -576.3404527678105 506.77166774937325 -709.350735277858 1035.9300337769891 -1263.4109681903408 740.0032059630439 120.79811491476396 41.132168682492896 176.10595297464334 -16.0231475188203 -142.82405133595057 -46.77286429324013 -127.6399841741465 243.70928275216775 -82.60816912737981 -45.62526590598476 -48.94064677792299 -61.181998201985834 -110.94305618228755 -101.57872583198544 -146.33669682761112 108.35636072733901 126.9638673082912 121.3644093244263 3.6342416427945827 -79.63007374013681 6.758868887507064 41.36665078358779 -32.20090385013821 62.79904471544774 -102.34464964740084 139.014921835396 -76.46236903577307 27.30694415656678 5.478575239356453 -7.832472294885262 42.82094043469717 41.66092204346444 -0.6969160369627948 -74.89873147680689 -3.0865466258373506 -4.620388366841573
b46 18.651186959498457
w47 428.6889689399795 -1048.2149820242053 356.4974938461614 927.890656911812 -1106.2005301897157 548.3033252451772 -129.46029167853217 22.339588073519007 1453.7870611977119 -3538.8583943433246 1037.8948288969627 3436.0260195152414 -3888.15953886733 1881.7382783128896 -485.8149914506629 95.2480613566404 -73.71037757657675 -319.65361747397446 -107.49790835217982 -21.15729450935754 385.4991000961066 111.38136344465742 23.719622059679033 -87.8035630034104 -52.87926426206105 175.06246526928757 -237.01954032134762 28.678315543929084 273.9125372075911 43.052386666024134 173.2408988970951 -386.24323102668836 215.9184642354981 -147.73973221364344 -437.91229631881185 -177.8609759982075 -350.92881413795953 373.996724150078 81.22267998794828 283.9832176841275 42.04716114309125 -186.62577895320695 -6.116228771210447 20.43418463970048 189.18730477964914 108.68986397635469 284.4378363759341 317.9208046781361 301.93117271107076 -61.42585946671452 -549.1156638440854 -225.38216424254634 123.65419868803839 295.10321214461226 189.2726244555758 104.04980541971182 -474.22044789293386 -104.09207378810463 19.345109316388765 -47.33262494590683 126.45502060516125 -185.82584622927826 191.70996273462598 -91.47577948600443 -283.02357538288067 -6.898405244199129 -241.70387466063562 269.4888084493271 -88.69894120128905 209.12568592513816
b47 -3.970258052040288
w48 -597.2136803506412 1426.0247949270931 -472.48059422046265 -1288.0755728749402 1505.59723002341 -722.4938698237643 165.5722625723083 -34.80008002609622 107.27751651849022 -218.19615787825373 60.39166035366726 173.50405585474454 -212.10745892058267 134.182052833693 -57.25337450784197 10.33074783643398 -800.7801808749506 240.67281159490793 474.6567075996665 1901.743318128853 -2175.5397198873097 440.99244382397603 -883.3055359995326 1230.7136253633835 -402.32026072642293 -1066.3330857744463 1639.3796368625226 -569.3629724136034 -276.9321838087491 1270.495274656986 -1005.1129741668383 1308.8935695017342 -2409.2391289123634 1130.1553233538932 -825.0076363623527 -1420.4801483539331 -770.3789255219907 898.8790058936088 506.3258735503598 825.5517031286902 -469.26974776521575 412.1834725848157 -364.7604986887237 411.5451394455722 403.59480989323737 275.2073190088807 1032.8726808555377 1157.550783065638 735.9519263944771 -1236.6704023825416 -779.1881332117009 -812.6940720783591 790.3175223283862 1331.9865799125005 816.0001231575053 -321.1191792902483 -1216.43850906995 -540.9404200131819 51.14125331197307 96.40042546478422 174.01868631113138 -475.63805287001856 173.49902077200326 -267.07607557078194 -1103.1796459842744 -732.4920672751482 -893.8340802870845 1139.7845023486477 170.82772199375424 809.1934459986433
b48 24.606717236439163
w49 -505.8909706689529 1224.422710519987 -413.86377654710606 -1087.2731635175114 1280.8328571826332 -618.9687996810188 146.37992720473068 -33.40852194215047 461.404941540302 -1102.2077954269218 297.9607527148231 1087.4406006469437 -1191.9097020897054 551.4851136535417 -129.08070538753478 27.76127772686916 370.4275039005345 705.7008372586653 618.5736212846036 708.4933164970506 -2206.1179140688264 -2.3907321781829527 -651.9268450104923 1210.2882674048453 -234.18282730158907 -785.8870753207814 1209.0607456962978 -324.5212970088303 -1056.767772142365 347.1981505934323 -960.7865055525463 1414.4126456001231 -1242.5950392423929 898.8100427119381 1304.5887209037378 1744.193419933516 999.3215433767281 -1219.3144117167676 -741.754909083351 -1024.5656524361748 457.7982387829331 -280.65786334671515 411.36084051010306 -591.5814237656135 -514.4989862424885 -389.87758499854635 -1521.435780016321 -1465.5346227204568 -988.6132882873001 1546.0108681052761 1307.766109504413 1001.8379658524916 -859.0816047833029 -1567.0257440022958 -806.8773611786982 555.3910481787617 1019.2873496643474 742.155927441765 -261.3094869189352 224.0864542027045 -322.15391609227953 527.5451602706173 -103.49020579948343 167.49564786734874 1258.8518996760445 903.4792850694823 800.1641217291178 -1335.1397734703282 -279.67254296965956 -682.245646626729
b49 38.89472527406781
w50 -61.15817871526045 120.07001581930278 -56.66741055597826 -17.336752834736266 19.218701207042724 -10.564745036538035 8.274484216346488 -5.948228087036876 83.89954971765745 -92.92081195070286 -119.81458133073143 143.4440221586036 47.223508785009464 -90.16136813990582 40.04434898829698 -9.449908229136277 -232.01592936201695 -27.153387337507596 313.5349521733361 303.0432285398292 -225.87380619374042 -80.83406552431799 -131.74015049935468 184.6987807348635 -64.37605852156442 -79.28982977807959 138.60822409422656 -44.92984533988675 144.5482154675706 125.85606242304712 -352.30066286977944 -41.62920912103198 -153.8360999653849 236.5594295346605 -1758.3412114843727 -259.3101003507817 -1518.3828931447774 2141.638722224345 -987.287094077299 1490.7435485583565 -688.0782987168549 583.8488031870374 -416.9652055126518 -231.403658686138 1401.9118152357628 1.9445631949657414 879.1843463110721 1649.6565509687582 767.4580441145258 -159.2814420195085 -2651.095254570784 -259.79901561294656 -392.7498139838349 -2228.9093780859066 -864.9352799563624 -1073.9312036213475 3522.195720469104 19.993922393314726 951.6273923263848 -1613.847829076087 313.50166343232695 1321.8379017713646 -1491.1867809809075 772.0124517461888 1684.2272021577849 -17.184367204837745 1474.8813810259437 -2464.9908249133946 1795.0666028328162 -1707.15782422236
b50 -0.5950041559761924
w51 -114.21119193043148 252.07468421626444 -137.4792605366428 -42.42367928379979 63.238494050400284 -34.67260023188198 22.921948608183534 -17.932931124303224 -116.94621071739168 226.19410455966033 22.973282553841987 -238.80080026393534 93.80732145197136 36.432108645463 -22.256563570355414 -0.3737477495114883 230.4385172697103 211.4002551694316 433.3791094816455 -322.89090926100056 30.128881972962375 -554.7479351592648 45.389296799348514 4.964630476331014 159.16905384125764 87.0052299975081 -147.665008406983 179.37065201564022 -139.69595128999293 -338.79381928750746 -329.3201466152437 -14.60542869443872 374.5098400413549 83.96602685443098 -725.7007858165762 2584.8504587636453 258.6051622598692 2315.2657421386357 -4326.528509067379 573.9295144176208 -1354.1489258733948 2053.1549780867595 -432.1313540800673 -1504.9226053590035 1756.6917687980615 -1208.4443310025729 -1097.8269850332772 349.7906960973698 -1499.765941355318 2506.8265660088805 -2538.915425297909 2308.8957612303684 36.102011310670434 1276.8852811434413 586.4178113996228 302.499687857605 -1380.6248380213333 -284.96971725273744 -156.94196184393675 348.2022724995215 30.210278364255608 -623.7628487758991 703.3593433353758 -422.22166437501 -762.2835435310565 -48.486790515549906 -923.6708940140719 1045.6540428921046 -693.6349566490929 962.3268667789115
b51 0.7122011251910141
w52 18.736424912872447 -62.518378845790224 35.277017506056325 60.619309566256476 -84.03219490824151 35.314319778803494 -1.5525196787792797 -4.632821459066195 112.65675947237143 -221.28415076646843 0.08474982187532655 256.9251744221484 -209.09236486892738 62.60855984464335 1.3629117990577848 -7.675274518855132 -371.48678248383374 67.5651456048819 452.46033466462444 216.20493286698812 77.69223854153996 -485.04568894537965 -34.98341086096594 -25.87166874696728 118.46165689942508 64.21319045201098 -75.65374252594198 124.71154399811661 398.26333604189983 -122.37024634974924 -393.02576750558313 -234.6494429141972 20.35671200414786 206.40189810876137 1227.770867925075 980.4136955709549 832.682085322091 -1034.545050207914 -513.6429785262127 -762.9452334789379 384.81861354769893 -209.57371379533345 290.23900301860306 -367.2257577269498 -447.33577335710186 -188.11958105055814 -1176.6053612293724 -1034.4275117564225 -643.0988241806714 946.2614955983412 1284.8497895266848 424.06194126479295 2786.2439614527066 1303.6083653609633 1829.2861440026113 -3508.683381299602 1356.6989061010763 -2254.300406993582 1536.38932780661 -1624.0056176977846 873.1964407505556 610.0614361406724 -2016.8809979374319 421.27413360481285 -1446.3063238233424 -3014.890678996823 -879.7467490365275 198.41179402305926 3779.9715064227767 66.00412200350931
b52 5.086301842865843
w53 -30.13290766017813 74.5438624557915 12.551657899120688 -160.11285776785698 158.52827259437817 -55.055285634557634 -6.280497476058737 8.848663888496517 22.66498954909416 -63.08945619550513 46.61285883773186 23.202031397318112 -53.08572823687362 31.972890422519868 -13.78236495306863 2.2125862510675773 2833.861603265845 -411.47919135899184 -4343.128596563121 -1872.3154247643515 -560.1379974308651 4326.772730490256 109.30659840080185 572.1979395418606 -1052.7792839436013 -337.60492767739726 471.07828159246304 -937.3463678192386 -2908.1138105080163 727.9336301710822 4001.9452098022703 2182.5468429803323 -727.5219707252602 -2004.2547092524383 -516.5323207604727 164.61538843568724 428.3908992639541 510.142941328152 -246.17718006224618 -210.45490027714615 -129.70635696475168 72.96252360612048 21.206857507193398 -14.572484824344311 169.85690080580474 -283.67723937570594 301.14670725975714 98.44637260076331 -535.1268606481248 -185.98628779396117 -221.20956217667361 573.9902385165715 546.7887473131984 104.03604126356463 161.57203737138875 -602.5977062765014 230.66906083844853 -187.7707866875435 219.03651645667023 -203.82915887015687 63.59751543123391 92.39570824635183 -346.6251761377424 82.16299095983406 -300.1854245285269 -456.1249087465418 -16.164681455418968 89.16576575885361 601.2130463209201 -76.03298614895299
b53 68.9048289771244
w54 -24.86402493843133 51.24895418820171 -26.763582737183224 -10.07738176590362 24.399757362013023 -19.952347971288145 8.512192479952752 -1.8807926712798912 87.81369739491632 -241.07569959254212 166.273049687071 60.78397196006901 -124.84829178260838 68.30890018373343 -26.708748800930138 7.448008226610973 -401.73074936630184 -15.892902175163288 580.4051602679797 258.1878175451834 162.45237271933505 -591.3489879640351 -27.716750351688024 -75.84674889891753 128.45704904690038 16.53786011707683 -35.2456120853764 117.23116854333506 368.30466248305953 21.937143754507847 -551.3513231958017 -186.00024738009728 -90.11882981068202 313.11622479250804 -2767.004906757022 -411.13771995899225 3822.639057192005 1745.4497991465212 865.809217556924 -2627.1286270363435 -129.0134550963632 -462.215221577136 535.4890147776653 1104.0476254635366 -237.33383385093072 -1569.527557280201 2879.3779354218154 26.991987394763967 -3697.704776183128 -2857.0913825969956 199.508404908975 3578.595225888838 1264.2508473345133 -153.24087068551577 -1705.4077367804175 -907.4716099730553 54.89503156600396 1199.1417712407751 115.18852887574153 69.38005953968462 -216.41613988786668 -188.49566374147895 -54.853234772905246 371.48978716900837 -1108.4854366812701 20.287786642594224 1636.7644679813116 827.6400028230715 78.09241475721855 -1301.5831813916075
b54 -7.66004440328504
w55 -27.206218410279067 126.51314728781263 -205.9729761606764 159.15786648618047 -71.0760183821898 18.52257399856238 -1.3076631239321335 -0.9272746703406707 17.23965259550529 -45.982258572474386 21.524265687660016 7.795969486190924 24.287451100603523 -43.06186482526872 27.832058831212247 -7.604354591833285 48.03855514801178 -185.46731231120367 124.03973294497 -67.83464294675997 217.38207483886822 -136.9493316868236 34.46753072505242 -82.03261283728128 45.956869535150894 10.23431213389829 -35.38305668328899 33.105625595755455 -39.79045919490324 161.29862686871058 -110.87094814348546 14.8171028676857 -74.4732867407219 48.57306775200456 -1031.1536445234283 -447.08379427133144 1560.3646998943316 566.0136254101205 672.6985802127755 -1109.072239242233 -7.0278024022276275 -283.9514299305824 231.24640798630082 532.1333293955138 -180.41199005537797 -573.4713959899173 1205.46325778786 77.48411299656684 -1431.920290697418 -1262.6914718483192 136.98379618509932 1343.46638685312 -3076.3341876422874 -498.26494312534834 4354.212848302416 1879.749336430503 957.6126191744535 -3195.3863000807737 -75.5147714579108 -518.3736391719794 578.3028164081111 783.5431944112178 -266.9869186989678 -685.0983555364371 3046.3892025616287 119.690325948304 -3860.3680261933355 -2487.5780269626184 89.23543469207407 2854.8843875719886
b55 4.551927769160537
w56 -1036.8979912405616 4458.467329577016 -6833.935334524386 5032.524799824607 -2245.2973282501116 656.4615785827086 -99.44293774058941 12.574506017328696 11.211158637235377 -9.28217845128561 -17.116807209719237 18.92240310386591 2.926683853975001 -9.179693308173674 3.918446109854068 -1.1284306194099003 278.38654613726555 -414.7994600195515 126.41256028131063 -216.60452626365964 328.2167428342146 -88.1455547579087 34.11941058790316 -48.504742966217826 8.827134709921841 -6.5801496659290155 -10.644967697200181 11.113395987583582 -260.9481221840419 396.75766285099695 -123.7438137088737 172.88328044171345 -240.6163510379871 66.59897835213197 162.3471760833632 -160.16975000671874 -16.91887586893051 -162.64433589272033 160.22816686050555 2.4808883593824476 33.7195811421885 -29.07828991341252 -2.069601541009883 -3.1987060102297944 -4.9269895803382715 26.422762647806884 -104.67839488077774 86.77617435703286 39.0214999567271 35.663607447279915 4.455589177933987 -69.6179281017531 78.37283741754996 69.57002579034464 -163.52575497709412 -51.28289140352769 -61.625135043303814 118.6120175999864 8.512418391637256 12.867863458717718 -19.91014988020531 -24.959707143491496 4.165984688441273 23.80046419983392 -84.86409172092358 -44.227717325713776 142.1484373532739 69.33739893995953 30.560411695553956 -106.68112478841752
b56 -25.01891848842276
w57 -50.35632894267007 231.4149215400016 -376.04002581830775 300.188840258926 -150.82928000432736 50.97732209337846 -9.784333382248684 2.371314915686387 -851.0140003941987 3659.8067697754323 -5440.284685612812 3812.226878161587 -1530.2080132033886 398.49447329973896 -58.58564387601346 8.66492533952769 -1701.3481769348516 2779.727641009958 -1290.6848333998792 1442.3082944299156 -2460.8471460734722 1138.7850148331354 -293.51031379858966 501.5584270580586 -220.48950990274733 17.216391054173073 150.40619742077257 -205.94662147694035 1602.6179500378441 -2645.7062672554384 1231.093599886663 -1101.7359720107538 1645.3839829834835 -657.9419395956323 -312.35257501902345 308.55507363351904 20.350802294298237 241.26172548527765 -224.5590216717526 -17.70027948330523 -35.52826287250373 24.381682793505362 10.992248137434123 101.48630978479402 -115.3926478673472 -6.636571824806187 305.0433653227339 -305.45020571469314 -18.090737180122236 -281.8985128067327 285.9755788231211 22.546299926088235 105.86121111685691 -250.50809647863107 186.5073662145492 -49.635782799914296 135.33144669555202 -116.96510937540982 -3.2111748044980737 -6.119285756069309 14.727082208637688 -44.36140207591075 87.68164681610479 -47.29604420535523 -124.09219422084028 274.3457854794285 -184.80566858918164 123.32302269097485 -255.16123934424286 153.80342082791427
b57 -70.14183293725799
w58 69.89125205807095 -302.9920657998276 476.2506318820824 -371.4629085111539 186.8204530423185 -65.73489775659431 13.84306445179432 -3.357051731054543 -679.3955899194469 2924.4492991737006 -4341.91793397842 3032.866859368877 -1211.5925944583846 314.2401826735587 -46.40536503136404 6.999319145536111 2171.7602615904343 -3512.877132033643 1621.4280125307357 -1841.8001855359976 3107.5458096154566 -1427.7338170318724 370.9856163690756 -626.4565360794678 272.97668711303356 -26.244168954335723 -183.97838011583892 255.5256795884185 -2051.628648495574 3350.9352415793974 -1549.8658245409738 1419.1314556227112 -2097.8278020727503 834.5857436442253 133.7941180511232 -139.75918068798032 -7.463419551167079 -110.56574560119866 113.47630227425125 3.9686423690180708 32.99750222701545 -39.23365439653771 4.620801493441712 -27.929615025806633 35.41489549726177 4.200070669326673 -112.907865594231 119.76528190708464 8.453195513311682 84.44342633012411 -87.70422922284895 -15.461798062751601 43.95766995503418 96.60214422690537 -136.8800318267026 -32.8763796005739 -67.35243240676532 91.51628437428303 11.5276969467467 -0.5260568002917921 -6.481113737388131 -17.869196069163497 -1.993980830051904 19.82184319325701 -53.546114811599594 -67.59783454909149 117.22539925946252 53.24323269904004 32.919743215030756 -81.73780959961033
b58 85.65527593240402
w59 15.68594145572701 -75.272488426414 123.80156441398563 -96.3978947660976 43.51123015391627 -11.652142963371494 1.3048676975273976 -0.30944492184079364 -45.013639325536964 179.97091045968375 -251.78632326748354 165.55714004233178 -63.43985880140504 17.79801294896278 -4.814486214544768 0.6189853806254835 -176.3133917798337 293.6116651712828 -166.16131174612966 154.79936260963427 -270.64257996408037 153.85372863254727 -32.99459430522609 58.97327724882225 -32.77471883543742 -1.2078302306646849 22.813108571981044 -31.207188992858846 163.83373852867183 -273.9178626696853 154.87253411413707 -113.61124556656594 169.2659418685401 -80.36293517996496 2706.5962735842913 -4132.245039673627 1657.620591871107 -2051.1730875922167 2982.672885629065 -1036.614001128642 378.46349779787477 -537.6669201129486 166.8660818354735 -889.032371177803 1565.7784706454854 -785.2449258212193 -2647.5391073250066 4111.353783910922 -1717.7295713006984 2526.3077711324354 -4032.962890328548 1725.6330091101281 376.3028767197458 -531.4231098042361 113.29258879902282 -271.24533764514905 365.5891466084733 -67.15551220080631 39.31638287432996 -45.5767749898619 4.280679336835627 -57.04257772321731 88.41510927815906 -22.613558500823107 -331.4112036499043 471.7875991860395 -103.39348835100398 240.62269608760445 -343.8867342089604 74.46532322323078
b59 -17.625572353975514
w60 -6.8772307091749605 30.927330208726797 -47.07802653068798 32.52465393714123 -12.049945169707389 2.269895200097544 0.04416929547220724 -0.1252325432991012 34.48497521839764 -166.74056569294498 279.0844061471599 -228.68044732318094 111.53500799578781 -34.759202512349205 5.76361650400657 -1.00806520916309 136.0905217790433 -237.17273356239394 125.97816092816117 -111.49765148943133 203.41137586126248 -109.50901277346614 20.45363024696424 -38.1553183970851 20.640651950725378 -6.577948475480679 -4.491904534265117 17.10614521442454 -133.84790976499818 234.69371574461005 -123.67890491913623 97.38390368893351 -154.8348838908379 69.2816722516269 -204.30351700657374 420.8120012120122 -293.5217180429962 150.76627269969794 -300.8010936184333 184.8460092872495 -23.910855157961524 50.896507627772415 -29.564690957210573 72.07703643975996 -162.21517534655797 136.55342837863301 205.18557698048076 -421.55379856298157 301.2817117798697 -202.34550379584076 419.5246970835333 -302.0642274752734 2951.236424782993 -4636.305495585333 1820.773779648274 -2158.027542374404 3302.8183171809656 -1242.3855006339434 369.7220254260215 -536.0603796156596 182.1157164848597 -546.0804949090285 888.310737346312 -349.65238101475217 -2734.3350781973 4293.152085642305 -1677.735501202519 2137.305173246969 -3339.2093223123093 1274.8144742119814
b60 6.988792223622682
w61 -0.0 -2.3078761124395442e-10 5.493277064548245e-10 -4.556246051439801e-10 1.3995516229844872e-10 2.9946807257691083e-12 -3.0711023256129124e-12 7.255871010876117e-12 -3.516197702755927e-11 4.925057936620863e-10 -9.91228118024704e-10 7.785360604661185e-10 -2.724215015450607e-10 4.396771414742434e-11 -7.763806463650024e-12 1.483968877990076e-11 -1510.3377939585632 -517.8854185263863 -852.9867166624447 748.1119265174199 264.2375690852116 422.17177122845624 3.692879335659427e-10 -7.319145289841344e-10 4.870756575847679e-10 3068.24790937806 995.0053875784834 1454.4432030336736 -2309.622605217595 -733.3292163805924 -1041.482338444821 1.5475836757927741e-09 -2.6329112501333185e-09 1.5891454818728334e-09 -1427.1397293439995 728.3715931020806 -509.8558254245332 642.8782300015432 -315.0298685335856 193.48621255950948 -1.1095291352347658e-10 1.6670692604137116e-10 -7.82880704708333e-11 4112.205163057471 -2206.2114500802636 1706.4936968555826 -3337.9031417228066 1800.8373224612158 -1388.8877436556436 2.2561813528554353e-10 -8.203333845546723e-10 6.25662716080555e-10 -102.59864354915095 1675.0459268310124 264.18674612578627 43.74905982092209 -698.180749650514 -105.34825291142018 -7.281675262760245e-10 8.885253643953206e-10 -4.269897152867075e-10 255.05211681088366 -4189.862893391299 -661.4016908195541 -196.20255046156524 3212.9979850918526 502.5631976078492 -2.959212735964556e-09 4.5891155459054644e-09 -2.1851270792794253e-09
b61 -12.030715236148016
w62 -0.0 -2.4338170367954604e-11 3.9157677902927435e-11 -6.852619553174944e-11 1.1865299081218484e-10 -9.916361105673079e-11 4.1747923721523587e-11 -1.0122816775888526e-11 -6.403852044813406e-10 2.815935769542536e-09 -4.270155761171039e-09 3.064707733262289e-09 -1.2862357855537695e-09 3.8179419913094334e-10 -8.470417572528999e-11 2.512434061544123e-11 651.2743220258111 -20.300194518851587 1392.1588788637232 -322.594117483297 10.357646422014193 -689.026180880593 2.834538159746103e-10 -4.700059785811561e-10 2.521507308506088e-10 -1323.0623539782957 39.00245534841877 -2373.7954874812986 995.9347520489226 -28.74521120328652 1699.8024193220676 1.5419631717306093e-09 -2.272210197773461e-09 1.038457514423996e-09 -214.7770435377013 1687.8519532015505 -1000.5690882067776 96.74980154800821 -730.0171834771859 379.70797552378167 -2.6390348240035166e-10 2.2863655413374318e-10 1.0063998245879446e-10 618.8653074221569 -5112.443072262148 3348.917001922494 -502.33691463048933 4173.071576227237 -2725.629627030082 -1.6811118469517439e-09 1.6482908787862627e-09 9.933265147921144e-10 122.02804595757088 -1182.817579470169 491.5056218246114 -52.03394604063951 493.0136249424629 -195.99491388240602 4.659467256473704e-11 7.605027718682322e-11 -2.457585458921774e-10 -303.35207519318413 2958.6314061624184 -1230.5032485013237 233.35799594965238 -2268.827641505414 934.9925405600907 8.786721350517723e-10 -9.240047962877362e-10 -7.767658044555148e-10
b62 49.85500099764669
w63 -0.0 -1.2891163830852648e-10 3.284216764123261e-10 -3.5106561229275895e-10 2.2740694201364517e-10 -9.16859638553969e-11 2.0140191033397037e-11 3.837117684221864e-13 1.0874648467665448e-09 -4.745661352733635e-09 7.114627886424271e-09 -5.028421686138726e-09 2.0569477786753385e-09 -5.687726375026617e-10 1.1480453683846358e-10 -2.6942855747826258e-11 33.743127373731944 -833.0026844621332 984.2223565679083 -16.713900775909458 425.0179605527905 -487.1246965977338 -3.1391989702145295e-11 1.1572665568893026e-10 -1.3062955665082976e-10 -68.54908910719568 1600.4354037878406 -1678.2154854413197 51.60030429268394 -1179.5373725469458 1201.7188327068664 -1.62243062409341e-10 4.1293086571608795e-10 -3.472059879189304e-10 109.40562541236474 -989.0066093398472 -1571.5011966911495 -49.28353781303767 427.75778883776275 596.3721495727999 -4.655336446196534e-10 6.704760444758984e-10 -2.8713088764259487e-10 -315.2447994062236 2995.665572909127 5259.833766761157 255.88621302802994 -2445.235414368464 -4280.894014299258 -3.487853994336987e-09 6.011759558048613e-09 -3.366372529041775e-09 -365.555812817593 228.48407288689836 -1428.3346754590561 155.8765551769372 -95.2351089209668 569.5689312219961 2.427029931195701e-10 -5.071485766061645e-10 2.602583608151375e-10 908.7428512699561 -571.5168303125884 3575.8908546608823 -699.0636555635609 438.2679030256452 -2717.1251104248904 4.473466952772953e-10 -1.1783271840898335e-09 8.253207145481056e-10
b63 27.65326769720114
w64 -0.0 -5.622238785640832e-11 1.6525136488514347e-10 -2.416397148802558e-10 2.2409861647489603e-10 -1.1920358294404903e-10 3.235133354116189e-11 -1.894331483256465e-12 4.810114352251241e-10 -2.0232465844209455e-09 2.944652385863521e-09 -1.9926403033615168e-09 7.508558342188531e-10 -1.7883804847893585e-10 3.1479781819048516e-11 -1.2316411027678819e-11 743.6540522209995 -1068.5701751282595 -1419.6738594037884 -368.3523433592458 545.2101475909079 702.6442687628559 -5.324213292468016e-10 8.723230471296972e-10 -3.101685575046531e-10 -1510.7315728699923 2053.0276451844966 2420.7117824795114 1137.2026948851963 -1513.1025148786084 -1733.3977446840008 -1.5431579625246883e-09 2.2406989458323423e-09 -7.169612126212144e-10 1696.0076299327366 820.1344687725668 -250.46938741585546 -763.9941351094301 -354.71846557917104 95.05113154782167 1.2266229698632003e-10 -2.864895820575697e-10 2.61110577604029e-10 -4886.929561969187 -2484.1579116321395 838.3241096182802 3966.751874350412 2027.7132919383153 -682.2984949831537 1.0063130884141458e-10 -7.287139641709572e-10 1.4595659750260559e-09 -811.0093181235698 1107.7423290121978 112.568619223442 345.8222637801265 -461.7212921175124 -44.88835091660707 -9.61487833794905e-10 1.4848539064971078e-09 -5.568391884744339e-10 2016.10504965389 -2770.842521629913 -281.81987242342933 -1550.9181327092463 2124.821662547448 214.13960411969182 -4.0309075521882676e-09 6.564701039712961e-09 -2.5667749176117027e-09
b64 9.25486285150189
w65 0.0 -4.2098963204395545e-09 1.3550494833160878e-08 -1.738452845109596e-08 1.269939758995194e-08 -5.600313509485162e-09 1.3241630029880115e-09 -3.339094135132391e-10 -3.927065739813029e-10 -1.2687562944146385e-10 1.536033799846349e-09 -1.5284415819649235e-09 3.3577292589737017e-10 1.6125717120659125e-10 -7.678255112317729e-11 2.4250061095256488e-11 2449.292080398633 -905.8476842889199 -1071.4460524136614 -1213.201857361194 462.1852276461363 530.2946328339494 6.097899962753672e-10 -1.0947492912194434e-09 6.830994103701471e-10 -4975.73147887064 1740.3913953904923 1826.9421995709502 3745.4802351376147 -1282.6863795067445 -1308.2174884795484 6.077039912955051e-10 -9.722084248764418e-10 3.307076834602185e-10 -1284.048598073772 -265.4903617805349 144.24611158325425 578.4205099138608 114.827918279112 -54.74024697856676 8.423817199343375e-11 -1.387084891391055e-10 1.0737938316296436e-10 3699.8978908974673 804.1607904415325 -482.79350345039495 -3003.230700896835 -656.4025241682581 392.93785900863054 1.1911305275447148e-09 -1.8182330641103306e-09 1.8159779235915607e-09 -1149.6029213036602 -232.04705435358593 108.90726515775913 490.20187043862916 96.72020556463441 -43.428333491007486 2.1400936578430674e-09 -1.8301332671555315e-09 7.493452473111839e-10 2857.821979329943 580.429065796269 -272.65353151541024 -2198.421123245765 -445.1022542392516 207.17459984103627 8.861279765515206e-09 -1.4612148296899719e-08 6.1878627222178295e-09
b65 -15.349671106373805
w66 -0.0 6.154798892765712e-11 -1.3147080517472415e-10 2.894839013059063e-11 1.1745600066323573e-10 -1.1662304153711608e-10 4.4254633510618917e-11 -5.67488762919188e-12 4.393045215138316e-12 -1.3203267652916993e-10 4.0910479650340585e-10 -5.22106044289342e-10 3.7374939150744025e-10 -1.7262507243650282e-10 6.187650805034412e-11 -1.3363454284560356e-11 -1794.9670046069152 -55.626808372749075 -543.2355697074262 889.0966174747527 28.38213260065735 268.8655264827509 1.2254086634300165e-10 -1.9137469386976136e-10 4.53109771925142e-11 3646.47152531793 106.87494191511163 926.2808746849737 -2744.880242046205 -78.76793269944596 -663.2814326539491 6.441049950345334e-10 -9.161074676633518e-10 3.1700336800000173e-10 81.6581122749411 -26.57999166907567 29.893368994186943 -36.78422063848632 11.496180468559443 -11.344294718851655 5.864753127582389e-10 -9.788003740851536e-10 3.9496184101039944e-10 -235.29224503118533 80.50984210171187 -100.05347240949119 190.98821502194406 -65.71678723753891 81.43191023131497 2.872806159626151e-09 -5.372213091048295e-09 2.951345765001001e-09 -2219.3754998260865 -1303.2541418277044 133.5948022178104 946.3633060314068 543.2131377139364 -53.272842860268945 8.421041641781812e-10 -1.1901590823981678e-09 3.313554942582786e-10 5517.192037537501 3259.88444974461 -334.4597310955023 -4244.180219761555 -2499.843654827609 254.1377717351447 4.361649930118006e-09 -6.7670782172291055e-09 2.4623011962709995e-09
b66 -13.226516714878015
w67 0.0 -3.2633618030075695e-10 9.653671389399319e-10 -1.1156546061879766e-09 7.106288109300779e-10 -2.793336641600176e-10 6.836282648000916e-11 -1.620689390436916e-11 3.197280613619538e-10 -1.4982008962469874e-09 2.377742205156779e-09 -1.8034834197032814e-09 8.100168055649063e-10 -2.469620780936764e-10 5.06245423730537e-11 -1.9881981779789813e-11 -683.3046326367298 -2839.196422889372 -1191.7389307842357 338.45961291846146 1448.6261518427734 589.8316180353708 5.130271207853809e-10 -1.0133040240223323e-09 5.743842901306806e-10 1388.1318596050244 5454.9049579901875 2032.055779776869 -1044.9158010246147 -4020.3211241165563 -1455.0930561990904 1.4189420038251965e-09 -2.578354196813848e-09 1.3535526866004233e-09 11.675614916830979 -169.94640182878982 23.306048913959483 -5.259470042485136 73.50395475788264 -8.844459373005993 3.125104341972218e-10 -2.7347915598774364e-10 -2.220446049250313e-11 -33.64248289551729 514.761560116315 -78.00563137101243 27.307817797655808 -420.17814275420443 63.48752740606825 2.4099125472965e-09 -2.6172033290583485e-09 -1.6492883447849493e-11 1258.0447979780433 -1111.590822222413 242.8519285093744 -536.4425417176506 463.32539372767474 -96.84068849014605 4.614364446098307e-12 7.24247051220317e-11 -1.0435174859629859e-10 -3127.3999117292506 2780.468919735634 -607.9891534650952 2405.79786861052 -2132.2036696792 461.97791344692513 2.609024107869118e-10 2.0576856191167892e-10 -9.319107985295005e-10
b67 17.554914161591057
w68 0.0 -4.38451358553138e-12 6.237206030134766e-11 -1.8585112430192075e-10 2.3830522114255344e-10 -1.497396319380942e-10 5.269065079854245e-11 -1.7024757036413566e-11 9.477890889960042e-11 -3.727447034295827e-10 5.174439979317402e-10 -3.5721720953150937e-10 1.6137617503922585e-10 -6.168193689641063e-11 2.208151988397884e-11 -1.2117643197440143e-11 143.15140487404932 1343.6053636734514 -1813.9561234167747 -70.9068353534415 -685.5397012615019 897.7878020800827 2.925611142234885e-11 -6.980527267330672e-11 3.905513065727284e-11 -290.8117644175246 -2581.448574960428 3093.009659772589 218.90846007179223 1902.5541813603575 -2214.8097131368754 1.5555699089953023e-10 -3.548745498849204e-10 2.0466701250443364e-10 166.7527955206998 -758.5867633754114 -1106.1372209094486 -75.11650038827311 328.0983094363412 419.7702385105455 4.710684967101919e-10 -7.444609165241367e-10 2.4421870775670484e-10 -480.48673341806165 2297.7321178880097 3702.2548359997672 390.01414409607423 -1875.5417821551882 -3013.2056011024224 2.6869240339622014e-09 -4.4924025437154125e-09 1.8567097729085824e-09 389.76977975373774 -281.4365278831928 1704.1664132700485 -166.20162626320712 117.30637522752076 -679.5607915346163 9.242606680004428e-11 -1.8296995862865373e-10 -1.271843687224855e-11 -968.9368588118432 703.9690352008579 -4266.446230518514 745.3687713574845 -539.8389277230309 3241.8406087840467 -2.155675811466029e-10 4.1325558426674736e-10 -9.347318925823078e-10
b68 -63.44970462465732
w69 -0.0 6.691099497385666e-10 -1.875721510787863e-09 2.0529377292686468e-09 -1.2139711204974022e-09 4.158107432766142e-10 -6.785242109503385e-11 1.2881511644062094e-11 -4.810053646897598e-10 1.9457812757346512e-09 -2.7674740144834418e-09 1.8622800397757039e-09 -7.319283097213503e-10 1.941247902845808e-10 -2.700308612716594e-11 1.1022947476495684e-13 32.02355255415398 1257.072923722206 -2432.4560868439785 -15.862147985796648 -641.3887737355307 1203.9042045567603 2.964382211922967e-10 -5.501155087017651e-10 3.167366542655703e-10 -65.05577663611321 -2415.1951125732876 4147.625224481179 48.970714476168794 1780.0236676436828 -2969.987696162414 1.4326450995579693e-09 -2.221542719747782e-09 1.0393986019097134e-09 -150.76864171937424 603.5930348788143 -140.29197625759872 67.9161791484624 -261.0615738258831 53.239684210566374 1.747300221177639e-11 -2.944909940905127e-11 -1.6329168919804182e-11 434.4294914934425 -1828.2616693891678 469.558964054946 -352.6291872656651 1492.332862901609 -382.1664804873006 1.1288235970963179e-09 -1.9407744725544185e-09 8.660264074877161e-10 526.2472052753951 -670.670334696862 -1922.6100103054528 -224.39692833166444 279.5440468498847 766.6683078847564 4.618484414353752e-11 -7.312401552328485e-11 6.414184098137501e-11 -1308.208949292027 1677.5759422728954 4813.328186348207 1006.3587615063707 -1286.4497620848274 -3657.3864839277317 3.461228699486174e-10 -3.183404603292195e-10 1.679830319983866e-10
b69 -64.72188897784743
LAYER 1 sigmoid
w0 -0.10944663232715068 -0.21369981238910637 0.3180941098057193 -0.4339756310937884 0.14781675243969125 -0.3521871674875756 0.06965251694371516 0.0027714653046810238 0.04316982511487624 0.04582664688767182 -0.1345236985821798 0.37897547253772135 0.2622097558815415 0.08654663432406548 -0.099330942444328 0.02093494829877968 0.041632823346096054 -0.028126855625863607 -0.06880551670593946 -0.0024291109001303456 0.029830290358159643 -0.23101854551951714 0.36691797094110346 -0.13007340501927853 -0.09841986392837264 0.08888576531928985 0.3717038834287187 0.0807504058887957 -0.38512818188624454 -0.18746020009286457 -0.023163725323208213 0.08277860090215731 -0.05460563120686897 -0.3775825078903494 -0.15650013504622465 -0.050942638004331436 -0.0053716900145384505 -0.034900374854869146 0.013696179507726908 0.19261036314739427 0.1959541515871729 0.17822389344597026 -0.05603162691619275 0.04034802643139938 0.03295199337766579 -0.139274946509866 0.2103196579343165 0.12750223494238774 -0.18275238185201556 0.14036679201953298 0.5427879177171032 -0.4699327998008149 0.47355449204860706 0.29719559930216427 -0.38700503458484425 -0.5773730186536538 0.2014182460005064 0.043030159793245114 -0.12005394791018091 0.06929350901393863 0.8367907637118507 0.0832245708729825 -0.2264140187009312 0.2065186704195065 -0.03178960932380483 -0.07597581364429423 -0.23987571466856933 0.2449543351470368 0.09185447820694341 0.35089581675103443
b0 0.13031650904145234
w1 1.0839185900943022 0.0573317898812296 -0.020897925811920254 0.39121824603863464 -0.1687991658381843 -0.02049875415841568 -0.06132801049505847 0.3710002603346829 -0.10442458884204042 -0.13827285007071016 0.002833013650849761 0.1654136005531267 0.012489055555671355 0.02798412946094527 0.006221356561667527 -0.01848336464174498 -0.06423473281503621 -0.10575613668442023 -0.12804988599905984 -0.08563957722736151 0.14624404521107626 -0.04671176518671539 -0.08330419807827887 0.07612965668761947 0.08054859922635614 0.04018318961680713 0.1469583718473152 -0.1654138253150484 0.05016647622146126 0.03804653177536398 0.08839944865456624 0.003499339007412676 -0.05196334269420699 0.014582956228390835 0.03208430595719381 -0.04643957921183668 -0.05417230270453708 -0.04169091502360089 -0.07203338941114835 0.021783364049115336 -0.11076003975740455 -0.024573933105484013 0.0026879285367337183 0.04338041631973505 0.017648694044862676 0.01061638709809868 0.013879167842050079 -0.004558301965498531 0.01730136293477658 -0.037551433950045794 -0.0410791941728406 0.08189428311125908 0.007535734609281387 -0.023035090829519028 0.23403693083793953 0.11407689467562535 -0.0021309232426397224 0.035611640090358346 0.12333757190436084 -0.21109898813303551 0.1363439468623242 0.29873778167267495 0.3640155964866543 -0.0629093171752228 -0.15426189977131596 0.5635705846576992 0.434851638288976 -0.39765915393056295 -0.2111438374814753 0.12558973539753018
b1 -2.3477856683638314
w2 -0.9435077200951498 0.36902219052429197 -0.18097973078756557 -0.05152013767784999 0.2152760208271517 -0.05225516208330228 0.10836405418112027 -0.40654244898575453 0.31449411393531473 0.3844780170620203 0.12807347125244314 0.1214763255543018 -0.11372397418983478 -0.21091600265691945 0.00856728395644124 0.03001839123117226 -0.0749287957369991 -0.0762761459999499 -0.11843390912780455 -0.18478444025648444 -0.04107050370596339 -0.21853759962597552 0.0639858496900814 -0.1345932202994679 -0.04639054269473206 0.37165060109349923 0.07844493141665244 -0.00974004761569953 0.0300627770299175 0.09375246860830197 -0.1335157984938494 0.14013079969891173 0.23661678805931471 0.27321275609975465 0.06926287976054583 0.053271813203071845 0.2330842493603725 0.22449069154991377 0.06017862311135389 0.07962957838580133 0.2849016929974925 0.01179995483034111 0.09531601818235054 -0.05646485157840277 -0.2426265544398544 0.15019875398796734 0.10736944924541873 -0.35080183940962884 -0.06881678437300275 -0.13492317628050757 0.20566790120718623 -0.526317173919219 -0.21787087601807315 -0.286908802521321 -0.274607560661985 -0.6073884092716232 -0.387943465266667 -0.34550515111031077 0.23258804882536155 -0.3265312654129803 0.002382855132036237 0.03658250499755063 -0.1301636181700345 0.08158918198543842 0.4113425668247959 0.11243414810801197 -0.29322758705351715 -0.09381305380527384 -0.39520102222498155 0.028971363209529578
b2 0.7830123764253144
w3 0.7064646683882725 -0.36530862161724464 0.17436433334040605 0.030937076534481127 -0.04638642235266203 0.217163220806228 0.1130123572320062 -0.3528482224032315 0.10839336387111409 0.2047780703900339 -0.2613046484491423 -0.06126583658087296 -0.21336988989774197 -0.4323160512930251 0.2766875225794326 0.20127632775653287 -0.08663168696957446 -0.42294873203116234 0.8070923237580908 -0.05720277713643828 -0.15245555571150782 -0.33996108459207847 0.43478884083215363 -0.515951063861639 0.10533764018215329 -0.17243636988306207 -0.33494791914920036 0.4759469270587153 0.14797472048374255 0.20311518110917645 0.10597904705576393 -0.1530855446871939 0.3611348279642124 -0.13439365441012496 -0.13170708569075396 -0.017740192406913897 0.004149593380237451 0.23930922954475436 0.05807425435490022 -0.10956976724953885 -0.07639819599510218 0.06869741936808757 0.21065400180708724 0.27086360020688505 0.08075156694687156 -0.1483569020236341 -0.03795498708337183 0.10097375662899843 -0.15163862004304998 0.1837937011147335 0.3130125128667345 0.2061746578387893 -0.5207731434595481 0.09818195026657744 -0.36422318481626453 -0.06587992926306252 0.6470769446730227 0.43443680198218343 0.5763617943459773 0.48040489501490063 -0.11984378897253009 -0.4189965848035357 0.3166640714261205 -0.09697065310985432 -0.2419190237947633 0.38684909236049514 -0.1714690069771077 -0.02741822464522676 -0.11164827965285064 0.02363405667929135
b3 0.054160078151014084
w4 -0.3430403400047414 0.06714878177145879 -0.257548877827399 0.09728332851408944 0.3955063553698727 0.3861077802139831 -0.17282494666828632 0.4097448291450863 0.4423060126149789 -0.09932355847872895 0.03851336129160134 -0.21888684477211506 0.056631858335331596 -0.4467411478501631 -0.4880559883084687 0.010844523544993283 -0.424147606917194 -0.14767725978083185 -0.5109493572880982 0.3347975288144427 0.24964111820986892 0.3012302714264376 -0.2716201114502653 0.5306606928018522 0.19706592144739885 0.16174230305017198 0.41701110996493634 -0.4177591225585413 -0.2546240270599761 -0.1901125291332514 0.15849599279739346 -0.21947829147039602 -0.19869503337351183 0.12147955994287146 0.24278134284961111 0.06695008431312026 -0.12582828215625416 -0.23500810705197858 -0.10100081232455936 0.20104977652429626 -0.08407898649907569 -0.01660429914394792 -0.13184761904680084 -0.029827315004183622 0.20179061858323444 -0.12714247706611287 -0.05037858429444456 -0.095898071297514 -0.14720959363971872 -0.14684335588957548 -0.07522265154349222 0.26733155978429574 0.2667752363316459 0.16272412017306628 0.31065893439589 -0.008165631764444833 0.39131789609703505 -0.44126997412301433 0.345944220981677 0.34362739933288144 -0.06574934307973157 0.12741383806245904 -0.08406771112882697 0.5985172497102463 0.0036942136474529333 -0.35211657592934426 0.313707118018686 0.2807076501592599 0.04539648977844598 -0.18097475971050905
b4 -0.6188743108942161
w5 -0.42236731408417816 0.19301763989878634 -0.22241171729974285 -0.12004941331163205 -0.11030169016315289 -0.4140184633644934 0.08780666698663464 -0.5363471838583433 0.21344137357030038 -0.07915594001192726 0.010088738792228253 -0.24488505495297025 -0.010696026494707014 -0.3080957423663604 0.27936658071082576 0.1815634376780538 0.01759749824454017 -0.11848160773182416 -0.03181286715233945 0.08557401445965908 -0.14732817756352007 -0.01776597691189908 0.11109935766960635 0.010557782686390058 -0.08649211802377141 -0.05825207068361962 -0.05346144379780837 0.28112611097217843 -0.04865215087918784 -9.5793504992684e-05 -0.1033342329195708 0.11903736075916077 0.3637373221143005 -0.03691150405115963 -0.01605106723607341 -0.010040068233921687 0.06067200642621243 0.026644828085329576 0.01786089723004523 -0.11434686679215676 0.12682667353953953 0.08714597471084917 -0.021315369218092683 0.10950612141894328 -0.05347458956948302 -0.04263062645428353 -0.016153799882777604 -0.3021720172350687 0.028886208429110476 -0.0824204351726712 0.1066676236589172 -0.20532412852844947 0.015199336002501153 0.043575702933866145 -0.44586893565789826 -0.36753005760045165 0.3544043443932996 -0.251040576351036 0.9941622069018777 -0.09760966219247093 0.9449828082443034 -0.07809973800401038 0.23897698347415777 -0.20378869854928977 0.12084692065675667 -0.35152253135183753 0.4288710806390503 0.4953099930170511 -0.0446306221317953 -0.12534032720750984
b5 1.8857841345908184
w6 0.7547605695447674 0.046830403919157625 0.0134955163401184 0.05303933869950902 -0.49104491630325475 -0.1683163693601286 0.2682844186328703 0.3164087669857385 -0.18864517149514037 0.00860558511032407 -0.2190488817864069 0.48185884334782914 -0.18786611122085442 0.04036010378242554 0.06351742871100595 0.21322988474259572 -0.447468786954402 -0.45735378439637353 0.6436117523959911 0.043144548516736256 0.3695142679584632 -0.0825964239675948 0.4488212037301348 -0.23277723198798841 0.09415609940121099 -0.21757410895486162 0.3927004706042774 -0.2579228852176455 -0.4287736625123749 -0.07079455484977251 -0.044274046851133717 -0.01083383587630649 -0.0696472356264779 0.06021829609841432 -0.15626418760607066 -0.03440176294738915 -0.05308531095273515 -0.14685916496351326 0.05259501910592031 0.031605682811348644 0.3257737636775537 0.11448053720158545 0.10407872582267035 -0.27978040593599385 -0.31237932729478013 -0.15444705011335805 -0.09732709040514236 -0.04257345057273654 -0.03286786496686516 0.0015331206535349248 -0.1618589877011533 -0.22015576893035468 0.14537897260821564 -0.017746109616078573 0.14935731607390554 0.44265622947822286 -0.02174294644657373 0.03190008049551254 -0.5662765652526356 0.03848284346467023 1.0791589475157366 0.0953034049152738 -0.1441266539464911 -0.14569871061585904 -0.02179926335940054 -0.17968606747804247 -0.23198731787123505 -0.0725174989158327 -0.30537263986250923 0.1825460985959826
b6 -0.05315638216403376
w7 0.8854970495760065 -0.07658983443029119 -0.012618674189595886 -0.27834602134734965 -0.02676283188407472 -0.3951626952473165 0.06376075035031359 -0.31007968840456296 0.07485676302019938 -0.06231926679819836 -0.002839400459224335 -0.03528721166717484 -0.13284239430826994 0.1453078104787045 -0.11954310788161206 -0.05957092325750598 0.0640308981906125 0.09820441949094014 0.014892827844888256 -0.17002203430466953 0.07353888847416926 -0.33251957850962804 0.380336099304412 -0.31015191525162633 -0.17537799380756233 -0.17926934087330165 0.10618508958032866 0.1697163788080096 -0.0781978309335917 0.1578720839773566 -0.2148712287559258 -0.03964210749836033 0.2228622483731607 -0.2608860686139591 -0.42850650295604115 0.2060669306037326 -0.10261647292829805 0.31439834395764027 -0.19708209006755312 0.08929210250187557 0.14961258904265914 0.06434165896623135 -0.07703719639162342 -0.149337436180383 -0.07320712253508217 0.11132357830865657 0.19608847692102696 0.016582771057300806 -0.031722090784723836 -0.17558713357946032 0.09863262488185295 -0.2638801866040509 -0.20560384992002784 0.20967314598794712 -0.28267467911710303 -0.018647506625962706 0.7756821086602274 0.6401058007727712 0.4356548748895746 -0.49129971040923415 0.46300628638297586 0.007983610384109269 -0.480970670097725 -0.23034502149610103 -0.2969319015260207 -0.5613780998400112 0.0685928633751511 -0.10504529002157781 0.4938519426286058 0.07558553705290555
b7 -0.5246216776513902
w8 -0.5783018307844258 -0.15494682735877058 -2.2025644903193083e-05 -0.07830882983215143 -0.1419835985918391 -0.1862232309568278 -0.2531632282171424 -0.4105939107046464 -0.4680981033285017 0.3236460785877784 0.35566506830509664 0.30218668865615705 0.28550344078592965 0.034586590234410006 0.0031494365000137104 -0.008735095795968862 -0.3993231656288366 0.357306041266577 0.3366092312604298 -0.1044083755613322 0.1354702280242967 0.014219034198671134 0.12559365131239267 0.17217951999827827 0.0250796529144262 -0.05997665282345137 -0.08328039956010135 0.18190202627953556 0.22103004766631268 -0.15080115324325336 0.2889972878867556 -0.34063067775940487 0.21180596143926989 -0.1623440419250487 0.08956427401775738 -0.35411852465945837 -0.08283742187374225 -0.016092215305069574 -0.15406551239964106 0.021496146044848 -0.034053197531022435 -0.17408055472434988 -0.25346119108629955 0.28963847774769325 -0.39971145584513795 -0.36730553490823636 0.11117119355209433 0.26738995136091437 -0.2558447491598951 -0.1689935698419473 0.3503295161389936 -0.24989954413852553 0.09499408312226736 -0.23963688720616158 0.37157889065787014 -0.8521325497489463 0.037383157847338026 0.5190921544515921 0.6137954987345432 -0.13992445332257022 0.8168069041748273 -0.23343455612600203 0.2546390412217606 0.47762311602038837 -0.08446407942285256 0.3886257889343828 0.07392693699905133 -0.4341223754972438 0.021585780019233797 -0.0891999688522519
b8 1.2760831884500723
w9 0.026738423922143775 -0.36950600765177355 -0.2170037264131099 -0.4130047258525686 0.14936667589779676 -0.20475815337728817 0.36384076131797116 -0.36382010460266406 0.05602077444713028 -0.026671899578215308 -0.5113235353553648 -0.10757558107611127 -0.29329016799200164 0.23573312001815708 -0.5113823144429378 -0.14855084348978345 0.5113228853599862 -0.5265193629029866 0.013538690389162214 -0.29140397172222815 -0.2354832903455705 0.09082548541868182 0.42086313521060614 -0.22707364732282992 -0.3409046657404368 -0.01847870321945781 -0.3356651228681488 0.07897357327705777 -0.23579085444450118 0.3472839456719218 0.2548472502628914 -0.2781037630785509 0.5375228675942798 -0.1620878422471645 0.39564247210268205 -0.19007297414981592 -0.35042979672518976 0.09415655091527592 0.3667647471197204 -0.25982494512409116 -0.13746085090752225 0.17402792499010866 -0.22341261111686617 0.34611919562771964 -0.24724549840434662 -0.187559144846358 -0.3041158877511743 0.07061622848649639 0.3442279686795146 -0.10929993866199306 -0.11115784896351577 -0.134833098700337 -0.3927828096530411 0.1448200802627455 -0.49567138717047743 0.2371026920570124 -0.20989306797243804 -0.05647639501842342 -0.03134327458602597 -0.6532831951912033 0.2245007230576952 0.24759427212579976 0.45332307481248413 -0.13778420959044752 0.259174630861628 0.16759181110111476 0.16969238589109875 0.15825728660945312 -0.573204231542677 -0.10225322599226473
b9 0.004086476600490936
w10 0.7696631283562729 0.052009993200795177 0.26061755842539785 -0.15410982215792693 -0.06554414846801951 -0.10196852867572201 -0.3289572182163326 0.45749374509932794 0.18864554913980666 0.1768190384491027 0.13333656916505926 -0.07177656722418777 -0.03139770103955899 -0.053627034036650464 0.2307942421715229 0.24569391207955807 0.38970803979480706 0.07908180756782016 -0.0644267737951374 0.17242735226335645 -0.0892201763980708 -0.29897351727297466 0.17651729629283175 -0.20233110767350881 -0.2770882681035426 -0.008648682816838824 -0.02868184319868195 0.1322816860040935 -0.006792358241396677 -0.12539754314850782 -0.10295593950937543 -0.1276145244843294 0.03228547385026663 0.0705055357541877 0.060411545327574895 0.080761224977803 -0.13457701640025227 0.17216800421561154 0.3697428391656662 -0.15548226310226235 0.12849138787624678 0.20573436408103743 0.27326489965759604 0.16203252217397127 -0.0972547253310536 -0.01775604926022585 0.33747153047138895 0.10906856938331913 -0.08095968347533138 0.026369308837614836 -0.09471525075965039 -0.43569211917523326 0.06463965494762991 -0.21356357844368146 -0.1627099593736033 0.0006376682230774676 -0.05596368947789897 -0.0009364651690468178 0.15639688921128087 0.09312172538924006 1.4767278387728002 -0.23773489260208666 0.5541675123110916 -0.2909554143040226 0.03397166661085765 -0.49594372499836137 0.23622662020695015 0.01971131201349234 -0.1500453308740732 0.23519229429197888
b10 0.7591159456581881
w11 -0.387353593817222 0.030022137800022036 0.08612345931427705 -0.011465262224999394 0.3490958477926611 -0.06604633058984981 0.011713704817415897 0.5972684802388639 -0.18229178393035486 0.13461679828356926 0.4167482741045985 -0.2167536004728497 -0.27411155697476836 -0.002762432840081522 0.13567635001694187 0.5064371803732827 0.10187678224914977 0.050011397109866136 -0.3888751727962081 0.18120919897562673 -0.34351183652428213 -0.05151523135321128 0.10906100068831262 -0.22537564685380057 -0.057336176620914364 0.010247270369816236 0.1643915006616139 -0.3498239967303082 0.3213676925454037 0.218129291158547 -0.297742876613645 0.29483177617724643 0.26023115263180013 0.023834732532680175 -0.15000612879477582 0.5937070469500145 -0.27727450017102434 0.171359812647714 0.07296376767398241 0.3791958256867689 0.24714778751654592 0.05903215433302413 -0.015778976329534795 -0.5087081019104647 0.09474753475125557 0.19154559958959902 -0.18490475252306293 0.055334030033605465 0.14131486069576482 -0.1763887588674057 -0.10933205013156215 0.3298379189640278 0.03824204400036753 -0.3941941619982619 0.3015223000223547 -0.0663331793483288 -0.06447951273076073 -0.8323024803677536 1.0334075343564249 0.6287468895254724 0.6003915636751663 -0.10131470774106231 0.07192435176829713 -0.058758198229858956 -0.027056544692693356 -0.038765547760920276 0.1636208845087039 0.0737425998623308 -0.45382720293343776 -0.5027652461579094
b11 0.29008286529558636
w12 -0.2363686981108284 0.08305539393072699 -0.029166382562084127 -0.03366165204152418 -0.24262797296438174 0.2027899127232431 0.2565633455641923 0.11884704060057 0.2273190212928832 -0.2317410607550568 -0.16824569577056028 0.23446339331353722 0.39298658080710536 0.16779717098470823 -0.30268506953307694 0.4500513615384123 -0.3344708579979118 -0.2543050249918858 -0.6476600127086517 -0.14072743358277184 0.519400376909005 0.30690717164929293 -0.09950967089667154 -0.08605158984945672 0.06124611336345305 0.0623605151158682 0.10093841470565715 -0.16711277672753272 0.5648446575852845 -0.17010587904393923 0.036977613166568654 0.20028090720442035 0.39842588121315736 0.38455388427323073 -0.2160074790524097 0.05689894729344027 0.45529481380684816 -0.4988704420993377 0.026546045512353338 0.10065296917682043 0.43304344879783546 -0.07733276479735164 0.13564845626356006 0.1507325137071349 0.27400174978499187 -0.5768498135449057 0.09721946327395425 0.17122422644797367 0.07814942743654493 0.2840638171948405 0.06207778806734251 0.8056802087283115 -0.3991608703562397 0.1124608370637555 0.2501455178196839 -0.1425289878688434 -0.09424564479252172 -0.09497427812622249 -0.40997951797914617 0.012433307951577557 -0.006520846261749264 0.07163730652412828 -0.24824816326284094 -0.5015429863015988 -0.17273458765640096 0.036889392550925326 -0.2795079793633365 -0.16069725007539376 0.5488605607059744 0.37774285525224044
b12 0.28357403982672563
w13 -0.9199440093708183 -0.09300620555779418 -0.09925281915530809 0.2304936346258358 -0.16969094206386234 -0.2382888252382012 0.13606974643113787 -0.16921618801083882 0.4545858925774314 0.16584097128941672 -0.15416342230893867 -0.018199150731687017 0.27897621194636096 -0.3364076790416035 -0.01377575669236539 0.39246678816493774 0.2766516671976476 -0.36967749699133556 0.04626882372526854 -0.10941711821093299 -0.05788065401926005 0.14164686919429031 -0.2525358088816828 0.10508261376430061 0.1947747812911496 0.1939160006250315 0.08497731809024735 0.1419132469042246 -0.0894752003697292 -0.0033796338326560708 0.14017506923945688 -0.020706300592370996 -0.10947361053956466 -0.005897725736548818 -0.14120226761959184 -0.20133107860316052 0.11028742319121476 0.31614368489499567 0.12613705446211645 -0.3291961964250556 0.13394162382039781 -0.2509651883649081 -0.0010609335966161155 0.014792911662197832 -0.21343387790636617 0.06733561893685013 0.3128643813002276 -0.41876704878276166 -0.18723966699382052 0.3370206301631628 -0.21270616470588202 0.28234428024973846 0.42912921464476506 -0.3976738417960265 -0.649322282896136 0.1599315504142075 0.9934922191467807 -0.5564450038439378 -0.3698394098060198 -0.23213661332732852 0.16164875697931613 0.5459246173429502 0.08334115875531076 0.26887758325067695 0.24809381842830727 0.13644593740354113 0.5717578176504564 0.14394128079716462 -0.18554809732942817 0.5429155706748787
b13 1.2077543659621175
w14 -0.35782606379449716 0.02806810214084852 -0.10709797681401234 0.0930404905961413 0.3361718783879445 0.10821109153526512 -0.15182135935312593 -0.5076291673185466 0.4357693526579657 0.11538011499276751 -0.31736514866357574 0.05178646033582091 0.045683936322636794 -0.13986337609363242 -0.05639731457579305 -0.023830225382325803 -0.06920241894065667 0.043002304686305774 0.23576035793862143 0.11023649212492206 0.07278909408578065 0.055040496285433685 0.13749518032846972 -0.21282314814343967 -0.02117133741895697 0.009530743102573656 0.16120391682543397 0.13363014370367096 -0.020897187987203875 0.11808872073377985 -0.05901714660656694 0.04466299267953707 -0.049487296141716874 -0.3785222633493299 -0.3797826825301551 0.31465017510456145 -0.0608659010506 -0.012932012746522645 -0.10646136193777793 -0.15492778237625804 0.18917366673100627 0.13556076394571392 -0.007588628648613972 -0.08081221623639846 -0.09930695619307142 0.04138388659731575 -0.0682632094709202 0.19210511771878022 -0.004606549037678323 0.03832073475501929 0.21290640446510609 -0.0926947588654055 -0.15232015955945558 -0.05259984989039046 -0.32941734246606746 -0.2970718052124756 0.043265800866091 0.7483461797852852 -0.22157472416905633 -0.5581790845328246 1.1748150382298794 0.4372183185596092 0.30347409896082717 -0.14813413419023952 0.37322085047860126 -0.46699632454367956 0.4965437497056888 0.11536090602662032 0.21505453730442492 0.18860961850274374
b14 1.1699720468773378
w15 0.5633184993797474 0.10268170327526985 0.23084342372828015 -0.30252667883767276 -0.2990630440758529 -0.2275083638148445 0.2481018630664588 0.035605862751465316 0.004576756451622704 0.07024412250511711 0.2670697476032545 0.2818211010743376 0.06543089283951371 0.22215752187022372 0.06773798457019681 -0.14433618726551223 -0.1826717370962122 0.08822998360595787 -0.4227424678552028 -0.12155570431843311 0.15988392613311736 0.09982946983450112 -0.05717839129772787 0.30135456425817764 0.19237007148240481 -0.04903712045794028 0.07335322738104631 -0.42223943521218715 0.25594029615952 0.04378322272504994 -0.20798774600572842 0.26496646844994853 -0.22730834030464173 -0.011790659010407198 0.1922656041156131 0.021617217429677094 -0.010789097070718092 -0.22521138033841057 -0.028717966110122176 -0.03244177152325045 0.1987606140496962 -0.26417366313328294 -0.09920703352160322 -0.1623500238675772 -0.05743993171583299 0.2006973618132649 -0.24620395662306502 -0.008329910960184969 0.1334411144950647 0.26341251621153317 0.13947723303703694 0.07512012100087273 0.26325076986467816 -0.07468236506438135 -0.4276290815717272 0.3697862294334731 0.36417020321052995 -0.18673161713882638 0.0250235396781362 0.7795776909877172 -0.413462693062806 -0.3678282945248816 0.09961524301593432 0.035813223212415195 -0.37724812786893247 -0.13235288121018637 0.013505712139409601 0.44681239115856125 0.030810053907151372 -0.48303390372549226
b15 -1.0407521434859395
w16 0.9060485949983752 -0.2043048583871277 -0.5458826767665723 -0.18061367599841288 -0.4069923338040177 -0.06056738957243454 -0.345594794025836 0.20107851135245056 -0.4682137621655335 -0.10667857481743585 0.16358921201400511 -0.08116619552860016 0.22211693685855663 -0.051632132403282724 0.11826185036072431 -0.30831936303311724 0.07026804803556652 -0.29581830947925153 0.21561491451443895 -0.16698113020050584 0.06679726834046686 0.1633872652428052 -0.5389187954953577 0.04593926628459913 -0.005019475441400547 0.04945669399452134 0.05023432243857278 0.08141999739115859 0.27469583969657446 0.37567570358048563 0.2523893574199244 0.015478755432931705 -0.2917964480254818 0.12844809472679244 0.057895776441072744 0.06940726274924608 -0.1844344769200985 0.27722031374951234 -0.2986304475209741 -0.24738936934033157 -0.33783894078550863 -0.2167879392533564 -0.1364259849066944 0.21547471720211006 0.12351301822981256 -0.24935294981065265 -0.0382654778012696 -0.262105463817352 0.11252862559782327 -0.09536963869599491 -0.5381975070117488 -0.003087476570727456 0.045291661910852675 0.4925296260524505 -0.09145417162588992 -0.10069569902410391 -0.12480016952941193 -0.3414982050218869 0.26860187046017797 -0.9551625892183467 1.2332755598934027 -0.2554955165703072 -0.41498151931980987 0.2229308343329792 -0.4213414101141113 0.0027812879285531245 0.24039015725551402 -0.23983598233544456 0.547843887526692 0.08121349794164069
b16 0.30745956139165365
w17 0.8610603463367161 0.27633454578697036 0.05578282411532041 -0.14654874491683595 0.1559743973341592 0.06734482349909302 0.21183636003802805 0.12383020528306293 -0.13895818576377553 -0.3494250557029308 0.16184777760592295 -0.2004825380291529 0.11373401973081071 0.15945979088690743 0.1329145291073894 -0.10387519488160564 -0.015902966620320088 -0.10914544921543336 -0.13000464512780566 0.04490565744514564 0.18027073777069896 -0.003977227789706528 -0.15316368050379023 0.10288190936597945 0.03858443396308082 -0.10998130303857642 -0.13758260629030336 -0.03564608330538983 -0.03650087314223066 0.09787936121869144 0.05297343330131726 0.05139858593041472 -0.047277712487994616 0.13626474027913035 0.18578861804485586 0.054759616583179654 -0.18554830074507822 -0.06434182731522566 0.13558121739410312 0.07246680648833755 -0.004681013038600392 -0.08992643237515664 -0.07487076593324334 0.060911840730699225 0.11093386897575386 -0.11919122050148985 -0.031834803701520475 -0.082900543070877 -0.028981036466461614 -0.13312825351731827 -0.09792600823843026 0.1602972785735226 0.22223167374333003 0.17628287703708406 0.5127378164685935 0.12304768347690634 0.4574082641076232 -0.6825369630511198 -0.31040972264261457 0.20174498020769105 0.3611445254907952 0.05380158994605859 0.3370529236420339 0.2993628584079389 0.06090480090833668 -0.14440854887803786 -0.33112459004575595 -0.11254424703603566 0.22306929881646004 0.24890352799817853
b17 -2.5440083406210507
w18 0.0020141756052815007 -0.3581194361454557 -0.07565130702498497 -0.197256464258351 0.11299573042594607 -0.048271259892652775 -0.06587783683395457 -0.21772300622714985 -0.08484103830393723 -0.02927112708308566 -0.013120582449229144 0.12660726885720883 -0.281935031008251 0.04426410050824224 0.03762333436344523 -0.07114377777026874 0.15218351826929133 -0.14011590940362517 0.14971988529652172 -0.000879829741779387 0.20696722798693892 -0.04232025216169295 -0.02496537932856714 -0.1004649887672422 0.05644984619562177 0.10304465549810193 0.13135400011610285 0.3146332230581938 0.028958923029263596 -0.022256945435723777 0.05379434959458449 0.10122946575254826 -0.18210746194736047 -0.3731900381977049 -0.3708537739219833 0.03906231078850501 -0.05293892407009227 0.14374400364239545 0.004390817784253093 -0.13724912987662025 0.1595890106306404 0.026426777904599495 0.06719159308374172 -0.06539081951872544 0.0009702783771971706 0.04457050667307761 0.19931291713801352 0.11842383953566776 -0.22126220170254568 0.1756484901910736 0.08538338026921878 -0.06208749377716827 0.10450364410664291 -0.078183043720746 -0.7537914691127967 -0.3872370695800152 0.18545978482079833 -0.1478205904612915 -0.763736653531651 -0.13556815518469567 0.4366546418841899 0.08206526287749515 -0.27486558214943685 0.3352722995596972 -0.38705081067001984 -0.025639917591478885 -0.07559365295286269 0.08591922694673737 0.17749418698315986 -0.17211383060069588
b18 2.216813027558887
w19 -0.2729151651109459 -0.4804040348496982 -0.2122695271115261 -0.584051936258017 -0.07562161185968469 0.1723141335104991 0.08411030181880752 -0.09296809972694735 0.02143315308193638 0.14505741770148528 -0.23196360261048032 -0.4502161233964228 0.49938494936076605 0.49531010917321877 0.22513954022724372 -0.2419535655861153 -0.4459499292683282 0.38235857300053183 -0.1497418839258253 0.20332302684019515 -0.004936211795990339 0.09364593396069361 -0.09007033197200348 -0.1140916374734157 -0.343345170912903 0.13960434082122494 -0.6087340761621961 0.3760004831542197 -0.3313920453514321 0.00441587533833712 -0.21641383270607795 0.13729619998517345 0.28115743434967055 -0.01893665032981664 -0.06608823102135922 -0.2542646257421276 0.03681270257795147 -0.09186878398440006 -0.3822592304905716 -0.0019243186266355483 0.1713517760598504 0.013648127290427338 -0.1537713317389055 -0.17755725381025267 -0.1947397179917275 -0.1591562933158345 0.02936390450372625 -0.1561152481626712 -0.011745345151237891 -0.030068164660774853 0.40253258765401884 -0.052146017766833676 -0.10001758071652472 0.31959872769423303 0.08553084587630437 -0.43468290729992937 0.7553938521027441 0.08573382811653796 -0.8899447187026311 -1.4204869220045566 -0.34999335771973217 -0.40865178240419625 -0.0638783041161183 -0.0026297420957983987 -0.3324964935199824 -0.276526132808701 -0.06907203922341824 -0.2680085516667363 -0.39774790828842466 -0.03495590730125141
b19 1.067122406752168
w20 -0.6287633011774697 -0.23091090488248842 0.16869853007796906 0.09314900699286224 -0.2433621631285654 -0.07572696790255307 -0.5360488662125533 0.003856565063292487 -0.32610878771761287 -0.35708098342255773 -0.18166312299284237 0.1369210834385667 -0.11916538281031598 -0.039340158125642725 0.26432534874228114 0.037894724092107895 0.05524577977304389 0.09337208858477863 0.18464483863213776 -0.15422738422386678 0.3425890039388991 -0.3805627654547913 0.3500848593051743 0.12737138317677285 0.1570670787779188 0.43159748970830997 -0.18174760155602643 0.10785706984420751 0.10556378982182923 0.5084452784117165 -0.0782209736547171 -0.260531668168925 -0.16003978902209906 -0.06484304704780693 -0.3236389226643048 0.018332673095247908 -0.09942856706214391 0.5302339213311122 -0.28631329552313733 0.45512243575225025 0.03786047906651194 -0.38738490594216035 0.12260653786084454 -0.11324828945641172 -0.15803429939178296 0.13359873282321882 -0.31808323856078186 -0.09653435096969508 -0.10066048563136949 0.06013233385626687 0.11805694943630157 -0.4263558688254444 0.0049497562368987225 -0.4906920074586008 0.3756264078252356 -0.9619707715584079 -0.5508664651132372 -0.42064578767880484 1.2125882848124883 -0.03320658154924336 0.5459439515190513 -0.15968870412276895 0.3948119228241062 0.0899292223871225 0.16544643763780528 0.22861064096857306 0.043836000920264545 -0.37570369691577776 0.010606853582855135 0.15245744292998015
b20 1.0302943158199005
w21 -0.4533194591923237 0.3612535300970621 0.0767654073745903 0.012129510338119827 -0.0669441402419116 -0.11672098210254517 -0.1944760325434802 -0.5268134659744275 -0.43003136028646993 0.04598988861778164 0.22405812057444635 0.06284657460511454 0.30126883086943285 0.22555235608886898 0.3152867615492495 0.17238933169335657 0.4301702881542046 -0.34263134211918556 0.25352664447022866 -0.06789532760434709 -0.4080217695440988 -0.3671565354339696 -0.03672223668717321 -0.1942446349511936 0.028572039021044975 0.42140092473137125 0.17509102923382486 -0.24587923057670663 -0.14271933759029626 0.16371623800519333 0.10195508339783013 0.13709035447286017 -0.03741656947867743 -0.16299535209138297 -0.22942445888897134 0.27491209525266846 -0.026238590243647025 0.17492468617724902 0.027762243506769046 -0.2700910648110276 0.20312834993320344 0.2249103798843179 -0.17501545588943127 0.057629449880138774 -0.2756412634167327 -0.14195382978185467 0.2449807606302717 0.20626197060971882 -0.20893374971124276 0.1271393439921906 0.02045562327131719 -0.19414632733019233 0.05888703880927257 0.1368365787481321 -0.8812394172602964 0.22591873032204987 0.12710658030178754 0.24279097830934715 -0.2649595393888724 -0.5001112608222282 0.4180077819769525 -0.45876313137170444 -0.03618449894334772 0.36152543175503365 0.09446678305972354 0.38891613658365354 0.4010923500300699 -0.3081847417467694 0.0064869449441186085 0.28566287873446955
b21 0.9628940806951257
w22 -0.11060330963368988 0.610110919702143 0.7012389390193672 0.38181887290905275 -0.00785216303419906 0.22993128636738377 -0.16045318237507344 0.47219613024164797 -0.09747221313089843 -0.009602024724608894 0.10484576630611789 -0.004383542389145325 0.16550637296332615 0.23584911133252406 0.33948473663732753 -0.6717005512353367 -0.08193815985674377 0.05163073352013632 0.07885119516781085 0.0643081298192782 -0.14088461718665624 0.011387003921380267 -0.13609368736802863 -0.19442260677587464 -0.35062820977044257 -0.21753510314525112 -0.17988114406757993 -0.5011301769194596 -0.0774025626813017 -0.12810860102005575 -0.16576506761629006 0.3579312863219376 0.03525408660395722 0.13328316846867655 0.02676518016644387 0.056187295493843506 0.007370816974002045 0.15304386754124916 0.162475968589756 0.024484128949178546 0.02124227043001726 0.32633539120557165 0.18529728209879046 0.01767515635669846 0.44050061033239213 0.13324599994142844 -0.15977982052312928 0.04650351796027463 0.26045315794383933 -0.028715995767000395 0.19394146399922293 -0.22511724444453185 0.09198772241230699 0.07927005215899836 -0.6491674450320464 -0.47911901316219213 -0.2478098337234704 0.07932746912899456 -0.04648282194824966 -1.198730284585595 1.0577859800872456 0.027810864148289417 0.24271992327411182 0.49071775504156073 -0.22006433133323874 -0.022768000432600303 -0.26455083562659354 0.10933246547978454 0.27498082728234047 -0.07592278204965806
b22 -0.16133151038131435
w23 0.34067891373324294 -0.5260144063378662 -0.22346368239131942 0.18995200935487785 -0.23259631471434578 -0.049017118959069066 0.4456195400446448 -0.37067014361763184 0.36317609920115196 -0.7172744856021346 0.21449211180481279 -0.04435802694450098 -0.020881029682409034 0.2629565730252885 -0.08603324011992662 0.012515527168169106 -0.02103603778947369 0.059135830116019514 -0.4193649054736387 -0.16234388268218328 -0.2767949008227367 -0.20710827435560122 -0.05993082768759693 0.13811116691061112 0.12861867620405792 0.4223712417607377 0.26992704229175607 -0.10313401818217106 0.11409957857876755 0.112989260561484 0.06177673960032209 -0.0018290121949354678 0.22223474724401784 -0.5586019663557849 -0.23561757316539084 -0.1423189260891106 0.30213466999660155 0.24999691848030675 -0.03230109375981362 -0.26565793493056256 0.14668949409098156 -0.06975525470525906 -0.7223054526483501 0.353198509497344 0.09812447197093294 -0.2191570193499031 0.0033188069259446635 0.051448692883787284 -0.5195736281794348 -0.3768814484958765 0.3596568648304457 -0.3836649559758993 -0.2200585537537969 0.5582556772441581 0.2608649845967673 -0.49644813019040035 0.3021110160443013 0.15153206637973307 0.44220182201020136 0.8778362960697441 0.333783912747881 0.0678733442279106 -0.29008462072050695 -0.2050004767184904 0.47727935032544294 0.2619347796273488 0.015704892942038896 0.4848975740803601 -0.07929768339974076 -0.21907518453819252
b23 0.33363745647109894
w24 -0.8109203402405027 -0.3038662788610634 0.06692866109760554 0.16313372578080074 0.030976922895857194 0.19615683161188535 -0.24915102696158414 -0.08532684106019756 0.13525242566631596 -0.13155798071290067 0.05637040880341833 -0.21405787229640139 -0.09200906931169102 -0.027429603528791868 0.275842555707204 0.1180389125627338 0.05075207680011915 -0.19288164051986123 0.2301574690843281 0.06746803816898964 0.13680226367114331 0.03294052274383808 0.12414958968895065 -0.03635698398505783 0.14721660983696247 -0.07853277386636758 0.13867182822239404 -0.2520246648125135 -0.09369786525797917 0.07344941706707225 0.00781305622500723 -0.11765927570293494 0.08610295813465986 -0.0994286828540102 -0.24925840720890385 -0.0917645209981502 -0.06311792394068087 0.021123102214434173 0.152787188609353 -0.1221752871683984 0.05043609102974264 0.09879055284180675 -0.031506302714046336 0.017705975695140746 -0.10188697340451128 0.03127807568239423 0.20451265219339457 -0.05829229733683859 -0.1153878340526164 -0.0775689414699318 0.030323770491805367 -0.18330802045683345 0.09025400793818944 0.015928272338383072 -0.613226874415269 -0.44953389848449843 0.8936702445094549 0.015245772867018118 0.42803031611745557 0.20656389244609874 0.4691301486400199 -0.15382201898716827 0.5571378904563643 -0.4467229040484578 0.3015438671094532 0.26757953446133487 0.05986706684840496 -0.19665726869549446 0.3729508243489482 0.10565227694753655
b24 2.151951541590255
w25 0.3475456573660359 -0.21528909910922414 -0.06988888698447326 -0.26351261353430355 -0.26046837936713413 -0.2843817732865525 0.1951702370601976 -0.014499560249040576 -0.25131218805723354 -0.15238497081902158 0.09154372107707931 0.09906080452454184 0.10904902116985896 0.18679623089248784 0.28384375728267813 -0.08274613438472189 -0.12109320875965206 0.1572942933200182 -0.0017175804427667796 -0.32263738735412945 -0.2050950777826289 -0.01209369015540713 0.002704231724005479 0.22002625986204813 -0.17412334928500867 0.285109771244556 -0.21773339242541495 0.4843509574616165 -0.19669816457689768 0.07437068356562844 0.05897234683923686 0.5356486659160198 -0.12004431473979861 -0.2549956569096512 -0.1429805042651401 0.2214241457733435 -0.11894210778380332 0.31816240658607275 -0.02319753733999148 -0.11637150582071078 0.3338872008650831 0.0037104776750114497 0.0016184316494962494 -0.2971296529971528 -0.04826645265392726 0.23156208417267016 -0.09273773191877804 -0.05814798701018044 -0.2903191619168461 -0.01593054806802042 0.19924159875928116 -0.05153785653511699 0.22441099294829178 -0.2501867127553595 -0.30947389029518946 -0.3508542829580751 0.5936739432550711 0.2263266145311178 -0.031710991743747974 -0.32268532788147525 1.1004354833643404 -0.08126242825117147 0.4180739876137782 -0.5724120650610351 0.5154470367964165 -0.3316057476449526 -0.02209382641143426 0.09004220457506786 -0.26868702232049063 -0.2239983121203514
b25 0.7490956182332793
w26 -0.33193600437128445 -0.20754573518128233 -0.6419875517010306 -0.4727801508271669 -0.328960894919707 0.3361859492362786 -0.2720012243747914 -0.041389127313715045 0.18293968584633094 0.5549635737560648 -0.14729005842553106 -0.5281082090624238 -0.28311028434666047 -0.04061658228889684 -0.11223404305788041 -0.26860441477994007 -0.011843606346593535 -0.42197692052464564 0.04814174305479638 0.17348769611096282 -0.13183243657142885 0.11619421498233883 0.0704053475786193 0.2679715772743445 0.14312253291293592 0.4231585243832829 0.1763263363654842 -0.3475178121369444 0.13637171042496096 0.23811607738695734 0.37780107450681305 0.01645338409935429 0.03406930725550264 -0.1464745300263607 0.3194296270091698 -0.022088112670459525 -0.3047766232303137 -0.04413459022143308 0.00024521115744986896 -0.2120709304171218 -0.009279373676490489 -0.017045745179792512 -0.1960829921015273 0.3623663966244295 0.048654054978876565 -0.11010481937254989 -0.015642661211376786 0.026186657334535512 -0.10542575479204867 -0.39973310826992137 -0.1398579181113022 -0.4898062562363358 -0.2591015471324457 -0.4359941040896923 -0.4647011878533843 -0.5066869370540854 0.1453027878843474 -0.09240842494650349 0.3146544283470874 -0.554719804424557 0.6679152645253553 0.026356442368732143 0.17112385516505543 -0.04268073547550021 -0.5060225602332649 -0.4792114374034707 0.5522286878409826 0.06773266419489841 0.1364588185881441 -0.19477584869453785
b26 1.0545928097601276
w27 0.8843533386067787 -0.5017919876284731 0.18586178551214855 -0.28072326261180236 0.24650831803990136 -0.2640085574912556 0.2504958095278493 -0.32678119272814593 -0.39208419945088335 0.3811744148499386 0.08803054109044688 -0.23456683138731743 -0.14068554218190157 -0.035793119299700506 0.15206440230426346 0.060446983747146396 0.22558570509911796 0.019129788139534223 0.02767633632500628 -0.09894949918233001 -0.006075700656100878 0.35564471961013056 -0.07806633121740691 0.001094360502247328 -0.20529387644572075 0.14110361444811526 -0.026833610419294714 0.11407035397982625 -0.01033887681301726 0.0614258523110063 -0.08571697418924555 0.0003379163691162217 0.024984700929735617 -0.09057932624398583 -0.2550317797626794 0.054817492661642986 0.11884806197184938 -0.08199087333698274 -0.08689360549843636 -0.190439770272647 0.12155453186047724 0.202883356734299 -0.05203952682800912 0.06871832921084853 -0.15106894216097463 -0.24512649837932685 -0.13374100412744733 0.009431022692037602 -0.034163334677501093 0.17665527427596175 0.26424576819389806 -0.1213349585576154 0.11027277978640991 0.1186168246504572 -1.0030164388515437 -0.7491122447142938 1.200436860312658 -0.320285086330465 -0.14615258333998304 0.09131528202481301 1.44501346238975 0.5118417281098753 0.15473817363266154 0.18535630253224797 -0.08373829577078151 0.19168879252657245 0.010897079012732647 -0.014239405183943826 0.14523781758402177 -0.015565717689243022
b27 0.15885996576619285
w28 -0.47927635181627537 0.10266790952898877 -0.25109215320558853 0.3769906495035811 0.4955615787316735 0.015310082898408477 -0.0285465869567763 0.05443340522855624 -0.0710060792759813 0.0026813424951142462 -0.3716965659955515 0.5666341197048584 -0.04358958843850815 0.03237367374225228 0.21590723669478618 0.020703581730592627 -0.2508764796685469 -0.09046729903464759 0.3641879509528939 -0.3219437570411384 -0.2581191996806963 -0.2263805228624827 0.3224144018735402 0.3931115561564609 -0.09211895043530327 -0.26111363026378215 0.021367007460116338 0.19856451997887806 -0.14420764706777206 -0.10190166361799652 -0.23140098671518056 -0.03110322779947404 0.0812960239672283 -0.0245604950927581 -0.11495326269130007 -0.12417244272986934 0.27799945295723577 0.18632184409247127 -0.09409288177714877 0.2569483684543254 0.13800584510100064 0.029961091131852934 -0.0016646426403581426 -0.2491986171411115 0.05822471442830065 -0.049255927629087065 0.006377057491789842 -0.08175702399563026 0.5142137230872046 -0.02963451334225522 -0.14443420251686506 -0.05176188511635284 -0.27708986960567206 0.09865701559426937 -0.43379744285822214 -0.6101812808968924 0.928638247262365 -0.5754168327324914 0.2575023895061969 -0.5718469761642472 0.31066160688708117 -0.13699325662465775 0.35705938299169415 -0.14050033449264232 -0.007807477949322531 -0.010745925784019542 -0.10202294097040723 0.13102621503777465 -0.24040829426633262 -0.43309227099160835
b28 1.4733123255250253
w29 0.7714787062020486 -0.20735919317539941 -0.0959540725120037 0.20989097468868906 -0.20110654524393784 -0.03713374394389659 -0.07971238125853133 0.32210327413716405 0.1568326163277304 -0.31867330374109415 0.49582790476264826 -0.03957742061318905 -0.2566917131130255 0.12051508711828003 -0.3290830738329846 0.030186179436043972 0.11717872594571498 0.1736126903446509 -0.38078040049523576 -0.327529753031564 0.2043013551877026 0.4600191580515129 0.12305446245311157 0.17073299595998798 0.20571364536039594 0.06394293059467944 0.007419274153709801 0.05433454465069357 -0.1632846492656631 -0.10818243026423767 0.025830914167757436 -0.09654478009031865 0.006417301628819173 -0.04220887456685811 -0.0604895832767796 0.32073146191098933 0.08174679712558663 -0.015028127780946811 0.11222970711518486 0.18123557466108278 0.1303640077830831 -0.31491627584429216 0.08824010030675536 0.06182165108927204 -0.27883577599668263 -0.05483013876045646 -0.19228992353674595 -0.07186639940264392 0.09463874321292033 0.20976762752441303 0.10000343911671822 0.1437145062145347 -0.12708222770388078 -0.0837083875694636 -0.10169447472604146 0.2612943022989484 -0.3484831219947717 -0.5864040783357655 -0.25989660706524415 0.10060197881120851 -0.030025022636416862 -0.1309303609337498 0.40175086724315506 0.1140349154888959 -0.2748983889134895 0.39016430083390835 0.055844272525659176 0.017743212512237375 0.1545467931826537 -0.3694647714739941
b29 -0.17395621126205085
LAYER 2 sigmoid
w0 0.18476732029960174 1.0366911372690548 0.07148821597293531 0.24258878677024334 0.06328008282468013 0.24364683667028447 0.26263738295600647 0.6350258281475977 -0.048631105428425615 0.3566386244220852 0.3418804811550367 -0.054858450794714346 -0.34213096373342694 0.17853934904745572 0.11817870287299573 -0.0024462107784582014 0.1080855110911604 0.3844301082903772 -0.628499434104658 0.2352641585557239 0.3041211119095368 -0.04836784491268683 0.02528510774926565 -0.1810217613729372 -0.07886614479202438 0.08328766025142192 0.199998420782749 -0.24936243339578457 -0.3600735137479846 0.30532406622728636
b0 0.555038169933307
w1 0.23862552335129916 -1.2105064467259854 0.3105831784564815 0.4956553538423709 -0.5475649533984593 0.12693704627910965 -0.0367859553852095 0.23592225157047927 -0.017804996173741056 0.33429161927846035 -0.27965749393977396 -0.2782537591664203 -0.06438081263827476 0.20358074932800277 0.10239409438690839 0.14178920673811737 0.46512718955231913 -0.3384002204333769 -0.2572582867717944 -0.20905337295682921 -0.26121598570001764 0.22518819328231116 -0.06402604234908817 0.31506626843457386 -0.004878735906949287 0.10337278929108384 -0.024370520906396933 0.04260996837981486 -0.38048201351027305 -0.06969263837210633
b1 0.324370579478138
w2 -0.5770131017943297 -0.5952062418445073 -0.5719884115145197 -0.3947383194419364 -0.6926880733338859 0.06138389036503088 -0.049373508867977506 -0.07332999444045314 -0.06338900375190287 -0.09826811115491235 -0.041812841851620465 0.0758378903625643 -0.4830388854139205 -0.05784141231473079 0.32464154053510297 -0.40138025044630277 -0.5668102769858753 -1.2634168406561934 0.14260285230826805 -0.1276363803323116 0.04473320522041165 0.18080944095138654 -0.4749703936079887 -0.3551456657522397 0.3261495159296798 -0.30387781661175933 -0.7576781586062541 -0.44163056535516293 -0.30770053919103413 -0.41965010568040767
b2 -1.2297722746928925
w3 0.1533155172206484 1.2024311318763619 0.08875952044309524 0.08995009272388728 0.1062927977859745 -0.052266432881187756 -0.19391013671696578 0.47808605069591154 0.006552069638696022 -0.3365712959933451 0.7821141525553554 0.48500869442837863 0.15868681117089894 -0.031761309586390264 -0.17787996583459867 0.6695423660587406 0.11565423425822259 0.7162498336172058 0.13544574174231921 0.014857725058207065 -0.05934761457366624 -0.26022179983781196 0.47246852606174755 -0.17429924054752235 -0.27023970989568774 0.17426384576208442 0.023239912954523607 0.7599123058486247 -0.303646079104876 0.45453061056024724
b3 0.3577137875920214
w4 0.33512487229749216 0.7700813103619915 -0.059680594192994395 0.01960667163811246 -0.5356514183288413 -0.2728189267507864 0.1663298076714983 0.24181308863609258 0.07865508023392584 -0.5197280113477413 -0.19452726125657324 0.0039107724648102275 0.11061363116014453 -0.20094147888437375 -0.3975969263677063 0.3292265860251396 0.22358994995292525 0.6147613636211995 0.29246566237037186 0.3405222639086991 -0.1173031689019815 0.31691327550116927 0.2586718613033772 0.3982100158011641 -0.21744350339748422 -0.34152232450432285 -0.3263406783997788 -0.16125379542613935 -0.31420426895062703 0.09648761418891266
b4 -0.017060555433056124
w5 -0.5113075376523194 0.4426814720708885 -0.15957244999903933 -0.03291655178126299 -0.43664153299517966 -0.00731542950970496 0.21958363829762728 -0.44073081277160153 0.024503287013727976 0.5757996956783559 -0.4605264022920805 0.34955028517914166 0.2898402352797636 0.5848124078867939 0.6791548795365476 0.40922445914308153 -0.014905852412729287 0.25836135084751843 -0.18958296684527026 -0.35952009373228405 0.5693047881471368 -0.23556939515996397 0.476214582583258 0.2621338927603509 0.9988016937964269 0.16136214862561715 -0.3610062207853806 0.38265587642097143 -0.18092903005550073 0.3972797324638552
b5 0.22787579063677765
w6 0.21569882790890968 -0.016957423825145593 0.12032820962805471 0.3372986788161486 -0.4028167188345505 0.7870799967261896 -0.07646704399547877 0.10190507561999661 0.04527023071993399 -0.2417557357022131 -0.01237466945633247 -0.12665296885251096 -0.26648145854493466 -0.16127958272799303 0.20347723894258649 -0.10602765900275667 0.2712805322780306 0.2902600891195509 0.3106951485514789 -0.09775916277657126 -0.05770765579498192 -0.2210477891448124 0.2986244675296062 0.10875474507194534 -0.06431768901820169 0.04835941544445003 0.4508999929498243 0.11088713058499655 0.011405589549100944 0.39967043639796834
b6 0.19106038153455365
w7 0.02149376555779638 -0.6483376577307075 0.017059620504316392 -0.4069487454890173 -0.24449963097202912 -0.20929543608255058 -0.39199988802514407 -0.05051058633867151 -0.15424793317449959 -0.7071106311873814 -0.4041833510782473 0.23056283607008313 -0.26143960864153537 0.24602069443424582 0.07685889270185024 -0.3200451510346454 -0.3681388863767044 -0.5783035945925511 0.06734856255316787 -0.47947083668122475 0.03119089304138734 -0.13960125194727174 -0.4352215048475145 0.1278087599025258 -0.02621894112412234 0.2629732238508296 -0.11162313463213783 0.14952217067691395 0.11629279447416499 -0.3593516970868525
b7 -0.39250365665613857
w8 0.13422949308687454 -1.2499747277281992 -0.09147379386247317 -0.08080118059552671 -0.05997244304696229 0.05697678532835497 -0.06654658902052661 0.040519637756917665 0.06005681047467844 0.07686528931996678 0.12090552682650342 -0.3078168901062572 0.24808279407993913 0.25403280104877646 0.23972192927803546 -0.04011400079465705 -0.11464606694491777 -0.3574690599790644 -0.014232211037765317 -0.10426275511084365 -0.15095046283585287 0.07624950359519286 -0.38868687438428323 0.047615364189688356 0.23449772158668106 -0.16957115521950963 -0.3576928618507433 -0.09270869142552224 0.0455800350815387 -0.3882018955008865
b8 -0.5331134326055809
w9 0.3528445564433203 -0.3375063342355664 0.11632751321281552 -0.18586469561461616 -0.6764275706864137 -0.014540137076973242 0.3246637502834236 0.18308922050799697 -0.13215658442821498 0.1180582220015461 -0.42840533768408 0.04577722385234279 0.42267797091261206 0.06352000830371747 0.40701673237741137 0.09244861017208139 -0.15416886886712258 0.06383229007402098 0.5435130973163138 0.207718888815792 0.17093844262316354 0.07596178977929963 0.05568058349948671 0.41685027706156075 0.014112060779822503 -0.03228877453153673 -0.3608458192364124 -0.31235410097429056 0.21264200336135153 0.332508447080859
b9 0.3724798092228086
w10 -0.19858821130113338 -1.5381154764922602 -0.31588467876683163 0.12176796255500473 0.22387840725786237 0.2272462658828821 0.0379924129902829 -0.0023732537626036158 0.2140176153285349 -0.0008416451566947395 -0.13408415914050742 -0.01983736391454254 0.7182121198611352 -0.6441613609257573 0.2879824679393488 -0.47238503491008865 -0.1983641416426987 -0.5943923630535488 0.25992221896491835 0.17162461409587657 -0.025745588894973904 -0.31124656952569607 0.47679494042500675 -0.4049957974376206 -0.1500847380901445 -0.430061145666539 -0.08586217315922838 -0.5248227809564995 0.5074631172020959 -0.8231746218818342
b10 -0.10326782378405695
w11 -0.8843089188461855 0.09990915072150172 -0.3705016908629569 -0.4575432959781917 0.3329309423602381 -1.6254664442145694 -0.08245753271184263 -0.8251967926560807 0.44620766092111924 -0.14655410011574688 -0.6154531004841205 0.015209740898163416 0.07766557666588542 -0.27387707295792924 -1.6940278211325575 -0.4748185086493821 -0.22227559184383142 -0.04400743758039661 -1.8564519085730298 -0.10065926515039596 0.0018472155371688109 -0.9257305762360345 -0.0828581920695322 -0.49007412066142597 -1.811161442272023 -0.6805545102445244 -0.1555892160038915 -0.35036571494239804 -0.10624483390011955 0.3484525537456589
b11 -0.6403420457317353
w12 0.27967302250095366 1.2096734660473911 -0.25153825105407274 0.36073777455893924 -0.3705918743485373 -0.259304103434177 -0.4347953506051085 0.07971510253221734 0.21832553294456777 -0.2957491885753569 0.36181430130809217 0.40414581141107253 0.2273797682451805 -0.13585044704823532 0.023064695101672507 0.39650226442946074 0.25883661652531176 0.7378340807161081 -0.0019760811096684273 0.18531870320374128 0.08656184156080593 -0.15583168433515426 0.4810325707779985 0.2878921417255453 -0.05602925599823759 0.4718495182944233 -0.2865923564954987 0.003884525080102395 -0.04908328321556201 0.6002562489680604
b12 0.21432521132523796
w13 0.2775608573363092 -0.4601370643247277 0.4818102388765326 0.11881787243733175 -0.06434683409826786 0.36388094716271024 0.5315098112958313 0.07174322444464641 -0.29516670051693467 0.7016114197997247 -0.5076540744046828 -0.35715646813893115 -0.12273487453199206 -0.44368941306454107 -0.1529379001055021 0.5091084641517134 0.06646338027139406 0.47423855252955005 0.3190132303690445 0.16860408621552253 -0.1261436838362745 0.24807280228546802 0.49110834404514936 0.5470156242393526 -0.08156115715730164 0.3198720670530733 0.20844605779863054 -0.05886075681157434 -0.05416367543042341 0.29297605905635576
b13 0.3764896618054176
w14 -0.11734676838388855 1.2910050878339345 -0.20929186357091503 0.5441461392586062 0.1347271307271483 -0.263802887285592 0.3499448800609718 0.305028293958384 -0.3110578995008211 0.3721956032443657 0.2297610937475982 0.4633714424529494 -0.24074318137349582 -0.3674763523774433 0.07027977546000297 0.5102483627349207 0.16781127398191073 0.6780927013328623 0.20351926004352136 -0.08583555396681108 -0.19415203460108252 0.03936270706967101 -0.048111640802311596 -0.006209814615456728 0.10220443219980514 0.17372315196830151 -0.03406781645028964 0.43397261090315536 0.09221163166134015 0.33671801470442986
b14 0.7302974131037517
w15 -0.2872173714611983 0.7494682140666263 -0.11848701927890246 -0.042104393999440805 0.15975182425008697 -0.013390731197463025 0.062156929550246466 -0.10836099717477699 0.19712735204406664 0.07731934250624155 -0.18972818764423283 -0.08722254474619638 0.0925519581519347 0.28070104461666484 -0.47813315123817374 -0.06416840511667023 0.4599588124822037 0.1925773398513408 0.06612314597624568 -0.39808244781638785 -0.2273567333473779 -0.06217027842673861 -0.333690629773657 -0.022528318505062594 -0.04598362333173186 -0.1478449157165048 -0.3258783032375644 -0.16969326227529344 0.4477250678329157 -0.1554223758773722
b15 -0.18378935631029295
w16 -0.010494106031443951 0.3100530144788515 0.49871665806535037 0.3116206904717926 0.31529845360102104 -0.04667584789307259 0.10864329648368312 0.24011281730727027 0.18412068033182172 0.2538138117911809 -0.45603706455268816 -0.38866469985272467 0.3775413649178686 -0.28166527967958993 -0.15144331136233083 0.23392885984598102 -0.30051774160948547 0.6532744098195389 -0.5368666921659817 -0.18580170279509337 0.06965308866550297 -0.4418316398389866 0.14224819498902605 -0.1632738128625684 -0.3511049358430494 0.32047945359576396 -0.2227457141849557 -0.3656040546671388 -0.440115828315949 0.21952596449988104
b16 -0.4174189457501745
w17 -0.35087839600611553 -0.19238205091206248 0.5167993125075856 0.10931131733966531 0.5790590015256738 -0.5792010179415868 -0.00539030502643232 0.26524375354992813 -0.17456431592465366 -0.17162526937505065 0.4506314761565211 -0.10219359048049009 0.08131975867914135 -0.17702864843214577 0.3210273257923701 0.5067945016775691 0.31272916773035625 0.40301692592567245 -0.03231180990796946 0.3918062377001427 0.8787163132988532 0.008872733321866944 0.28669370577181824 -0.18134468280385962 0.15383960671467564 0.13726437466339317 0.21333858468417555 0.08575219666398533 0.4688687127840651 0.5308464534114182
b17 0.27093415446462915
w18 -0.08992121014923499 -0.9473145678126992 0.13271680072096861 0.2234311684159979 0.2717107167921334 0.3204498179454311 0.02377999718817827 0.38170098228233684 -0.017704304732319636 0.004756253728095252 -0.08186599850134567 -0.3185386476916067 -0.06185052887875686 0.2365926496486529 0.2728525874347201 0.13718945590989126 0.32645159679623875 -0.1576338132192887 0.18884076588929868 0.025115803980467064 -0.103849685571511 0.27898642440579013 -0.17683834522691355 0.025337948891708022 -0.18419484104381426 0.33983660514967434 -0.3510528337763819 0.2308298521540976 -0.15006253958856958 -0.25308040921908287
b18 -0.14827898236842657
w19 0.09515871088848017 1.4275344990704795 -0.2425505939506025 0.4776554675402775 0.030393658278729824 -0.17484139374670202 0.47835432846312415 0.7467537916428836 -0.3428713242689607 0.12529528167075918 0.5838019538225645 -0.3074624485222268 0.18474354887051705 0.2195312687080587 0.038928656250741725 0.3918574581008614 0.5540436620842303 0.8207567938278849 0.1480631652064665 0.0015821054397302575 0.21201657818453737 0.15941520532096604 0.1955566493285122 -0.17936237291155535 -0.0018273844209861253 0.36707506623305736 -0.31464132476867046 0.5164666066155746 -0.08134067564555064 0.3507302123636013
b19 -0.23271608173968666
w20 0.30012462567720166 0.568621884958133 -0.30265970974008494 0.21736522989830168 0.32778891740400073 0.08482580713487195 0.241715118981488 -0.13264850348465707 0.12193564948433319 0.13314270249060073 0.10081279268161525 -0.1696459455861159 -0.11462528644069415 -0.13564058522422656 0.5970224127414883 0.34336201689098284 0.13255201116832474 0.3750246440188222 -0.1204251713046198 0.03655712108803548 -0.35675957285243093 0.006176844530096577 0.11490106437015507 -0.14664639372708063 -0.10952350341268556 0.20302912268111095 0.05281515018192525 0.21426811077212432 -0.057021979740830515 0.3303835170113949
b20 0.47382905730411984
w21 0.039983411700057224 0.2670744668969227 -0.3073691998569001 -0.17690466066288024 -0.16844566890253657 -0.4840173603500963 -0.3030260095384306 -0.1794162869866813 -0.16622667153804302 -0.021586381066427136 0.06505677036644106 -0.296470226561524 -0.15907219315274118 -0.1202608346688856 -0.3552231503926617 0.1863111555878779 0.35709680423296525 0.1231371462825395 -0.39694271485874905 0.2754422210858456 0.08965353256939049 0.23910304101112603 -0.01549035211552348 0.41321181005355023 -0.5720088277787845 0.18710352179216003 0.22347515178535446 -0.12851378251429843 -0.23807161727561255 -0.06844308020106109
b21 -0.1355518529056472
w22 -0.0493619607502254 0.33626777343220204 -0.11712035956191212 0.3055139666459886 0.5440866428231416 0.5619256243840108 0.20068297683453204 0.18040760801851283 0.18139661941994734 0.07491471893058849 0.41873531288076393 -0.3363334990609125 -0.07389594917116392 -0.008611235797120757 0.19352587386996734 0.1324653828294919 -0.0885400664107789 -0.302606172187758 0.29637229291988415 0.01771802603296778 -0.30539226427447147 0.2408806428817677 -0.243719831001653 -0.4864947341277051 0.3386436435187684 0.4018360337610097 0.1623244606138125 0.15508134513827604 0.257280818700467 -0.18229156194247395
b22 0.4543340478006803
w23 -0.23505211520521607 0.06977886204092947 -0.19354664675394276 0.26607011724595775 0.044512042683782824 -0.10980615294476746 0.2610447299218296 0.8794853769705827 0.026256247279886933 -0.027103628717146697 0.3172891575987532 -0.06728486596141454 0.051379539407232125 0.612254968053894 1.8573190971785765 0.22004820742878825 0.37930055187510825 0.09410097975233689 0.5102220714003791 0.7849607362792131 0.16340821431192157 -0.11460706757631575 -0.02937990869518307 -0.29859085457505885 0.5102904382545074 0.2879987284884738 -0.0308103033352509 0.5651218080531735 0.18347524722583344 -0.030731711895181976
b23 0.621119872995688
w24 -0.2865279157508369 0.17119169392529138 -0.27750998279190925 0.42315410259223524 0.1806183818743154 -0.0907313516526907 0.30013227301515805 -0.04623724978177324 0.5811219156356852 0.23184554107229394 0.10841092989046232 -0.2714979030645082 0.04692184507411607 0.27925146447440435 0.6577843349701518 0.009689121816552413 0.027761598398448138 0.3092400230222548 0.9825828069227193 0.05471522294863701 -0.1785946656162509 -0.21077424125680197 0.06476964473070124 0.5262348491196405 0.3894575251009821 0.49774135189961 -0.24671810386108892 1.0531768994111639 -0.13995111542348457 0.23737638140495376
b24 0.09055364196447775
w25 0.15500585434911618 -0.046597463510542565 0.018642657610812984 0.08407235090525325 0.11966688468672775 0.090866983637446 0.12200211053847632 0.014669172492593165 -0.6302569812543638 0.005092463536295169 -0.6598594515046827 -0.2563992244462604 -0.3206044448538334 0.3509050589846811 -0.0877341915661012 0.14688118791646362 -0.6733153535432927 0.14137921435079778 -0.5009592230255863 0.3889285237611394 0.06948698133870324 0.01803708700089798 0.032057649440164177 -0.15204546198626007 -0.3669830575298652 -0.5394337662686765 0.30808338410527764 0.02463125993273775 -0.09371336787953999 0.24268171736805544
b25 -0.22092665122833302
w26 0.0768734683634552 0.9363182420615611 -0.26355671476097386 0.2726749102443362 0.03717522264420929 -0.12418577276590297 -0.04361101413356519 0.3266522548700842 -0.14578567037924833 -0.022964140952740516 -0.1391964360306683 0.03936437220732768 -0.03119536408438443 -0.12581881268439832 0.1169001943707727 0.16520311503569718 0.03510455669574855 -0.5732722053028471 -0.28407714312240306 -0.15072162274717654 0.2859033122514124 -0.1838245579578267 0.12849176407339316 0.10421992515799285 0.4923405886308273 -0.10303979034104802 0.030384127758458817 -0.1269404722994598 0.05017390262577008 0.1088453736991251
b26 0.08706917099395806
w27 -0.02880945585311699 0.8642411510474661 0.35174787375792593 0.31442982130630626 0.4859916438930447 0.5914645536014335 0.5003221975420384 -0.16572185404457365 -0.1594890510461199 -0.18359906083877672 0.27131446847563695 0.20760070803805955 -0.13565599531119266 0.19946576231234472 0.08225759527511763 -0.10294911873510523 0.5147794371414043 0.5474239481675556 -0.10548464678549085 -0.06796582776794795 -0.507336419549846 0.7218352743205992 -0.054154252693929227 0.16869310472322652 0.17405956245374457 0.5349946989844057 -0.17414996207304123 0.34786130750174504 0.36916974809177727 0.0765253034602963
b27 0.499979520141274
w28 0.30074793668735933 0.92549371337158 -0.37030633328367174 0.3594416084537434 -0.4292242915015669 0.0795425151861023 0.09169773390373838 -0.0562241259396499 -0.20891176209837767 0.02178090618226038 0.4584349004565639 -0.22673107614726498 0.17580290829281353 -0.5251291302364739 -0.05765754410239654 0.34585027690233894 0.5933874814884369 0.6268082195153587 -0.06996149538298471 0.22911878526719026 0.4779710446982122 0.013425496925887286 0.023464088900867888 0.1994076512465871 -0.48995354071878205 -0.08182392148617307 0.24779098904303573 -0.12092228133687156 0.1971151273833725 0.2646736846042299
b28 0.2059172218208358
w29 0.037566038093879185 -1.1151833225981433 -0.644172484330304 -0.012967038640341585 -0.7113040037856083 0.004354873870521491 -0.2823951043377857 0.03684769688090975 0.012636283390777655 0.20001853128350863 -0.3362479721544866 -0.43067230630844616 -0.7500610118829447 -0.3790901544585364 0.04316170849432433 -0.7649496871875551 -0.515767145335419 -0.6296213573263896 0.18794191458654647 0.5131198489928659 -0.28444349024684484 -0.010716699897792113 -0.2821005815652782 -0.3277187557345426 -0.25005060389078926 -0.12807961271818374 -0.5420647575096422 -0.16486187504936578 -0.2559049488509591 -0.4805146658702909
b29 -0.18127174406123903
LAYER 3 linear
w0 0.0027425447436712027 -0.08220901612496231 0.1113278078058549 0.5101941325317219 0.12687582500684488 -0.017521217626758272 -0.27643453715233096 -0.10200645703780048 -0.2946740624733562 -0.19788409119785336 -0.10079675353914669 0.32368313954498296 0.27374998385975036 -0.03879038060193856 0.3848812782820478 0.3100326356511854 0.23062110422097407 -0.22474664991724516 -0.19040825227210262 0.6926969773977302 -0.0013001117594560949 0.17566382302549718 -0.17983427347071354 -0.44455694647646604 -0.12289651437786556 0.21384801513898527 0.0032332104480452583 0.27083806538402566 0.21240171791985848 0.13400959438374097
b0 -0.11242838081732594



==> anc/Scripts/NNPMeltingPoint/PBED2 <==
ELEM_LIST Na Cl

POT Na 6.0
SYM 70
2 6.0 0.003214 0.0 0.0 Na
2 6.0 0.035711 0.0 0.0 Na
2 6.0 0.071421 0.0 0.0 Na
2 6.0 0.124987 0.0 0.0 Na
2 6.0 0.214264 0.0 0.0 Na
2 6.0 0.357106 0.0 0.0 Na
2 6.0 0.714213 0.0 0.0 Na
2 6.0 1.428426 0.0 0.0 Na
2 6.0 0.003214 0.0 0.0 Cl
2 6.0 0.035711 0.0 0.0 Cl
2 6.0 0.071421 0.0 0.0 Cl
2 6.0 0.124987 0.0 0.0 Cl
2 6.0 0.214264 0.0 0.0 Cl
2 6.0 0.357106 0.0 0.0 Cl
2 6.0 0.714213 0.0 0.0 Cl
2 6.0 1.428426 0.0 0.0 Cl
4 6.0 0.000357 1.0 -1.0 Na Na
4 6.0 0.028569 1.0 -1.0 Na Na
4 6.0 0.089277 1.0 -1.0 Na Na
4 6.0 0.000357 2.0 -1.0 Na Na
4 6.0 0.028569 2.0 -1.0 Na Na
4 6.0 0.089277 2.0 -1.0 Na Na
4 6.0 0.000357 4.0 -1.0 Na Na
4 6.0 0.028569 4.0 -1.0 Na Na
4 6.0 0.089277 4.0 -1.0 Na Na
4 6.0 0.000357 1.0 1.0 Na Na
4 6.0 0.028569 1.0 1.0 Na Na
4 6.0 0.089277 1.0 1.0 Na Na
4 6.0 0.000357 2.0 1.0 Na Na
4 6.0 0.028569 2.0 1.0 Na Na
4 6.0 0.089277 2.0 1.0 Na Na
4 6.0 0.000357 4.0 1.0 Na Na
4 6.0 0.028569 4.0 1.0 Na Na
4 6.0 0.089277 4.0 1.0 Na Na
4 6.0 0.000357 1.0 -1.0 Na Cl
4 6.0 0.028569 1.0 -1.0 Na Cl
4 6.0 0.089277 1.0 -1.0 Na Cl
4 6.0 0.000357 2.0 -1.0 Na Cl
4 6.0 0.028569 2.0 -1.0 Na Cl
4 6.0 0.089277 2.0 -1.0 Na Cl
4 6.0 0.000357 4.0 -1.0 Na Cl
4 6.0 0.028569 4.0 -1.0 Na Cl
4 6.0 0.089277 4.0 -1.0 Na Cl
4 6.0 0.000357 1.0 1.0 Na Cl
4 6.0 0.028569 1.0 1.0 Na Cl
4 6.0 0.089277 1.0 1.0 Na Cl
4 6.0 0.000357 2.0 1.0 Na Cl
4 6.0 0.028569 2.0 1.0 Na Cl
4 6.0 0.089277 2.0 1.0 Na Cl
4 6.0 0.000357 4.0 1.0 Na Cl
4 6.0 0.028569 4.0 1.0 Na Cl
4 6.0 0.089277 4.0 1.0 Na Cl
4 6.0 0.000357 1.0 -1.0 Cl Cl
4 6.0 0.028569 1.0 -1.0 Cl Cl
4 6.0 0.089277 1.0 -1.0 Cl Cl
4 6.0 0.000357 2.0 -1.0 Cl Cl
4 6.0 0.028569 2.0 -1.0 Cl Cl
4 6.0 0.089277 2.0 -1.0 Cl Cl
4 6.0 0.000357 4.0 -1.0 Cl Cl
4 6.0 0.028569 4.0 -1.0 Cl Cl
4 6.0 0.089277 4.0 -1.0 Cl Cl
4 6.0 0.000357 1.0 1.0 Cl Cl
4 6.0 0.028569 1.0 1.0 Cl Cl
4 6.0 0.089277 1.0 1.0 Cl Cl
4 6.0 0.000357 2.0 1.0 Cl Cl
4 6.0 0.028569 2.0 1.0 Cl Cl
4 6.0 0.089277 2.0 1.0 Cl Cl
4 6.0 0.000357 4.0 1.0 Cl Cl
4 6.0 0.028569 4.0 1.0 Cl Cl
4 6.0 0.089277 4.0 1.0 Cl Cl
scale1 5.811621876278467 4.053387380695271 2.8565769479266576 1.814935785848822 0.9662768734257041 0.45343682944391583 0.10119436267196563 0.006760747717138151 6.789349125374243 4.841922362499066 3.5196553089676064 2.354113863866689 1.366372716635281 0.6793769518457502 0.15079592601784003 0.008667856863530376 4.138664366706764 1.8833255496136017 0.41861902748990604 1.8484119584417606 0.8286098388248971 0.17939944191144344 0.7013477958410077 0.3043724831797509 0.0592351918526297 9.677993368832167 4.405048483475613 1.005134380025124 7.4312230094606075 3.350247002413239 0.7619284603562387 4.962874170194863 2.1834029571149856 0.484052369352086 8.823029555708912 4.13745713097972 1.0572149538368778 4.008685982546154 1.8329231741914873 0.42076824806834634 1.6625568537335567 0.759310226953551 0.15967803096235164 25.339514526084574 12.161312494176055 3.2471957578055486 20.49708023875259 9.89528043731938 2.6317884364697113 14.85215989134082 7.163947319970588 1.8678819131826832 5.792667686094074 2.9332389585288516 0.8487710281896508 2.8321589850338427 1.4451759887876225 0.4108884452413125 1.2324607571805402 0.6178813171559182 0.16010480517814324 11.838618121950633 5.575674303109863 1.4507584003867764 8.906754645272239 4.096219003802116 1.013556781223507 5.766483737095309 2.5674665429931522 0.5729521374291309
scale2 5.039328744083942 3.6492412550370044 2.675161884949489 1.7594608976495711 0.958198191369533 0.4530283792422576 0.10119407522101193 0.00676074771697547 5.081413289534676 3.6784144177960894 2.7343352780091026 1.9026455124814285 1.1957898463961798 0.6445321710070575 0.15020158350175183 0.008667643058895126 4.134818390388477 1.88263920550774 0.41860440714854624 1.8475303071935483 0.8284711016331917 0.17939667893540248 0.7012996277264516 0.30436520315541254 0.05923506263779104 9.662476078965492 4.402318687341395 1.0050758589683266 7.419386326843275 3.3482363537405258 0.7618839132991423 4.956268566451807 2.1823007797118157 0.48402748431677206 8.738768450338286 4.112243554226251 1.0553952748265967 3.994931195654225 1.8288642131814525 0.4204613397287327 1.6617386639415739 0.7591120059968108 0.15966621135286171 24.829019568145203 12.019195644517364 3.2371904635869653 20.064809363668726 9.774538831156933 2.6232369454735274 14.533180587543056 7.074495675266445 1.861490592896007 5.7169558817321615 2.91040044072103 0.8471152627730609 2.8045253124188045 1.4374359435872945 0.4102865539206303 1.2268904745890303 0.6164810884253887 0.16002520589085323 11.713873090427489 5.539233753132771 1.4486330120611244 8.841016678337207 4.07669286859058 1.0123334655739746 5.745717685086281 2.5619644317444275 0.5725380970674305
NET 3 70 30 30 1
LAYER 0 linear PCA
w0 0.0730429569334271 0.0719160270258707 0.06969575537452403 0.0662735810622652 0.06026320287536575 0.04691848056167367 0.02340982858492504 0.007416609917643033 0.07273840254759456 0.07133192259997266 0.07018436947175569 0.06931530709270342 0.06789236607459487 0.06506080864465683 0.05583080295920591 0.03898932016407779 0.05554179790273375 0.05032968464581106 0.03947774060468692 0.04901026955510725 0.04457706524320186 0.035157229182488085 0.038717362989448 0.03485606708405279 0.02812255854104875 0.06512716322374466 0.05914768355078424 0.045419805620257436 0.06606777786057054 0.06049905205074301 0.04650562045475684 0.06613540770117327 0.06186762615407276 0.0485000939020196 0.068250068596376 0.06515030347771501 0.05890387574418107 0.06573376029238828 0.06131093634630131 0.0525041483010993 0.0637376691791168 0.058528602042640335 0.047760279018867466 0.07150109693929349 0.07037109412643948 0.06713107800386821 0.071841322403787 0.07059355144748342 0.06755972930194379 0.07207341739538185 0.07055306411216442 0.06697513630995605 0.06627777401202337 0.06434050272065861 0.05867977128551684 0.06433010653878327 0.062455048335264704 0.05666199111452138 0.06184304412674364 0.05933166978374443 0.05272722852993656 0.06861396984616235 0.06611165096801445 0.06022243393687759 0.06845860144838689 0.06591774289620154 0.06003884207644449 0.0680439780089625 0.06497428473625964 0.059185320543962916
b0 3.511749254942046
w1 -1.0925810796117161 -0.9790298182978204 -0.8364526968367535 -0.6300800621536086 -0.32914865639517227 0.013948110968717736 0.2530371938556384 0.18096752461379853 -0.9772682706647219 -1.0425727296353575 -1.080698644439288 -1.0562109147476766 -0.8506514702917313 -0.4501119173928661 0.14695942119619007 0.45509200103985065 0.24338172514013665 0.34747291903805416 0.4610069279092841 0.2879759291300086 0.3620783224621058 0.43944547636985215 0.38605489540587845 0.40297390930865895 0.4202337805436047 0.24907072639549793 0.3765348114320921 0.5072447631893261 0.2604453892085187 0.3892889824818795 0.5193376398268179 0.2870379268196761 0.4150733307366298 0.5461315567037746 0.08470562527280524 0.13806688466207617 0.2705902683684285 0.26330614978076794 0.3299870946623022 0.4152104572378947 0.39198547069055434 0.48436253403077856 0.5816585955724465 -0.08643146426117441 -0.009062175589119544 0.21186158505050745 -0.0914208242964395 -0.007487118410276093 0.219132533257182 -0.05658816413798517 0.035609210821217555 0.2538730366532435 -0.23736051903237942 -0.13465700938073424 0.11274971176784214 -0.20760591694486846 -0.08533883894397501 0.16269060419524023 -0.036999253741052625 0.09291207888151827 0.30083970364014817 -0.008782111514775273 0.03606601076331693 0.17781169754488005 0.07599476971800716 0.1150478547796398 0.2260338795607551 0.21974161146037016 0.2613682110862376 0.3401477483917404
b1 6.030620918735079
w2 1.4515623722557431 1.6324765776680976 1.7610550158707154 1.8600050559798267 1.8448805238287178 1.5212783787184299 0.9674936673116871 0.6873591443759223 0.12140440421268638 -0.1261833032589835 -0.4140673078127534 -0.8161328308984208 -1.2724099020080561 -1.531363182762878 -1.3699019374533659 -0.9025912149890124 0.6312810201344903 0.6349697461386951 0.7129518052008322 0.797062625225496 0.7935339490600752 0.8199111719429951 0.8991321358335217 0.9176427118087385 0.9582795764240138 0.2955792864776773 0.32341945756288376 0.4647237897337563 0.23160847738729826 0.2645561528111518 0.4144033364735612 0.15880852699386278 0.19356322660093253 0.34481901050444824 0.27921889416392565 0.3478035334853753 0.4027088711296018 0.14338569103103996 0.22531659576521593 0.38297715189572695 0.07488535925143985 0.12738998175234786 0.2920341800057131 0.2510111198288061 0.248185439921338 0.18393563793128237 0.21755236414095686 0.20101306183272086 0.126349524105127 0.12085259949535708 0.09065499657814033 0.017202724188699274 -0.8853563437905044 -1.0291555533662362 -1.1541015442135456 -1.11694621878916 -1.2159954380633593 -1.231178852356386 -1.3308046425227775 -1.3616114667089987 -1.2729776677647497 -0.46939897744297043 -0.6230647234248967 -0.8996646665068654 -0.40373646680614284 -0.540624960291983 -0.8206416755330561 -0.35574489878742144 -0.4537196701302264 -0.6897762147883957
b2 2.9707640917449476
w3 -1.741236656625174 -1.8386100753891212 -1.7456305954149913 -1.3593328906618376 -0.38693455898611473 1.1392264297003578 2.764089538525048 2.830287099963897 0.3687342776212512 1.5966362386022308 2.74378482438398 3.8826614194624125 4.407888155451511 3.7543659808531102 1.7482642022046861 0.3886136873940408 0.15567055426445908 0.7870880131701555 2.096092652524642 0.9821990356896438 1.5259123727494064 2.5408086844693147 2.295308873275264 2.7060128877080403 3.410645044970297 -0.8164077601270184 -0.13880528787636048 1.3895047439838129 -0.9054047250628838 -0.2475015119903429 1.2796394237330793 -0.9265131062231475 -0.32840826023997327 1.1457104594701941 -0.5687726196588624 -0.16842427534333926 0.5923996190532888 -0.27984060362883284 0.277453026526256 1.3513273692282373 -0.05203236953841438 0.5697281507056823 1.8379468247572182 -1.3057270423938272 -1.1406521486926078 -0.6656153529010038 -1.423761048591679 -1.2798246548360468 -0.8431409596166168 -1.564160476818972 -1.4319094768745244 -1.0327265432270596 0.043754058951627546 -0.27886585073798115 -1.0199961122589194 0.4396613110751293 0.025416692890948604 -0.7105688138930153 0.21167104710123194 -0.1918034932448538 -0.6635991285968105 -1.05115935409602 -1.092186407370842 -1.5109887122739363 -1.2815546483845333 -1.2759680008470444 -1.596658353922168 -1.4625825126640697 -1.3818297156874186 -1.5228754138897311
b3 12.164725568477627
w4 0.6455295913019866 -1.0757959010277982 -2.4777679265612704 -3.7085226139618293 -4.105891400123893 -2.6121327007889605 0.4828698363083755 1.4461276835152435 4.296400267177254 3.891932473327798 2.9276555839340466 1.006995715758976 -1.9134171901944361 -4.242229572689312 -4.143082408124972 -1.585067425033853 -0.22528251215461012 0.07463271470342445 1.0301049023007836 -0.17264770323873918 0.19808969852247596 1.142574355043875 0.4411473593806699 0.7379143908070539 1.4048747923416753 0.2458806061041228 0.2970968336650958 0.9420597969189507 0.40277534464537446 0.39767803648306976 0.94582539388531 0.6417743429324272 0.5826221931670195 0.9948731408588167 -0.5192090214811264 -0.7963082205491064 -0.902929334616996 -0.8267546095557963 -0.6894717730236269 -0.2702948891993755 -0.9741970366948426 -0.3872305054215108 0.7138241550856906 0.4523572993579107 -0.1871720749632978 -0.8074804168467413 0.6212871324513027 -0.024143818629390593 -0.6765187971255299 0.8435493172585091 0.2662780835269693 -0.3538156979347055 0.8932143655124108 0.13206047783824856 -0.7917669422104441 -0.30165363872471995 -0.898216602289588 -1.3569750514525705 -2.0372981614325223 -2.167274561796594 -1.8513015191974014 2.0644541155192346 1.6404945816466323 0.6230834079938129 2.062012977412596 1.8180435699318869 1.004203133006061 1.8246178659127177 1.8482969032346486 1.5511965927816467
b4 0.04035726116682832
w5 -6.137675125962807 -3.4818003528480066 -0.5494694225530629 3.0639353252671095 6.518257524181347 7.074099160849786 4.1525550512347476 2.263387071252274 0.23410839649424414 0.5361233454946231 0.5740749815336301 0.2718691057720326 -0.47971474560739247 -1.3436967858932674 -2.2949249308181305 -2.894193868280552 -2.2539260182838223 -1.7254100180239187 -0.7209216789284348 -1.2247965748066907 -0.8581352356984758 0.029133393602758066 -0.4232037379462154 -0.2863836231246663 0.24835100833394472 -3.350381331686279 -2.97051388763674 -2.270230407594986 -3.412176209555826 -3.1478555823388765 -2.591925510477823 -3.147910756073889 -3.158503910365534 -2.9558531162469386 0.5107773545709304 1.1178126622586197 1.581656586619873 0.7489224474735349 1.1000617746781702 1.4345754092068284 0.875504050466538 0.8152325689093826 0.8495128342063112 -0.9548414619876454 -0.276590959761929 0.4473541488411628 -1.254905953529463 -0.6045559042903517 0.1456525670370624 -1.7201203604731012 -1.161331637784554 -0.41779133496854787 0.9316059392368741 0.9310459216319548 0.46320616030473083 0.1292538959227141 -0.17897827748370118 -0.7021142287170833 0.25468287919454174 -0.5678243282343024 -1.564403198897524 2.4617312933007676 2.9634783004465484 2.7866893921862874 2.7002498230798793 3.2988535541393285 3.315541100298371 2.6567740753127977 3.3006804067428956 3.749868619994234
b5 4.3831071810108
w6 4.640217632692762 3.8118753378302537 2.922747873768286 1.6850239956414526 0.04539692028796277 -0.8613777558071769 0.8790936673803441 1.5643119976958284 1.874401022660448 1.7676907974399068 0.8826299916612435 -1.0918000970195672 -3.522502572558188 -3.2923136654726926 4.384647934073665 14.858451488636513 -3.256955512801392 -2.527554220562129 -0.07750685981324872 -2.24506202344145 -1.931367409023165 -0.2684415113099898 0.8000897951240271 0.6514627219624761 1.0120217406256762 -3.0958340718844006 -1.9566167155912193 1.2571060512592704 -2.7757448305863597 -1.6292935055950801 1.6377483760815759 -2.150411249827961 -1.0820521342229794 2.1842404676605907 -0.09641642235276725 0.33714725810269314 0.5459634890923964 -0.8765130318540603 0.824546542875637 3.2844648474690414 -2.4818709453309533 -0.07911045933972786 4.67610288588392 -1.1300669223294375 -1.809112176756326 -2.3133876875590773 -1.5309142307652162 -2.2121269906852317 -2.5480326391546666 -2.2339448089697718 -2.631348497441451 -2.377886461765842 -1.106903556859645 -1.1191020591972827 0.8055308039454556 -1.7002645179839748 -1.1751418517980963 1.961874920991223 -2.0844932385747903 -0.3098366729040758 4.608188769392769 0.12472592141698013 0.31869323510152525 0.9551305242592563 0.3416697022382305 0.8176137918462132 1.4878368851670591 0.5350701823308134 1.5906078970999211 2.9757793682031983
b6 9.940699225699362
w7 12.252828753251809 7.730792291236975 2.9481095758186258 -2.384394311900456 -5.866119300595192 -2.552785976574876 9.346181984801238 16.087120270134232 -10.711972000915692 -8.727434710166705 -5.636359329773523 -1.040736185856654 3.656320519982586 4.725566905042475 -0.7506227415508181 -7.704211655224024 -2.934107323042636 -2.645457250700435 1.3894711323535793 -4.347217303259848 -2.929341718263343 2.5889931546958334 -4.029497365566819 -1.8359744049713962 3.96720561961979 0.8308703788021764 -0.8669408656407355 -0.588637356719422 1.6347241974686093 -0.3772085551682977 -0.9303348586614543 2.5498268579000567 0.3735912077337864 -1.2094157982116427 -0.8563083281329917 -1.9022869181265174 -2.64441650036246 -0.826994292296131 -1.0706553054093997 -0.3016129954366894 -1.295750663337798 -0.20673437031204067 2.988175970287721 0.1905671638825489 -1.3472988619067394 -3.5737985704244655 0.4441054277818895 -1.0567112010778499 -3.3946527748129975 1.007067898681958 -0.3586612874740158 -2.7296532436491363 1.1695506352259109 1.2557011660596398 -0.11479636663108364 2.625161107415864 1.530615318680663 -1.3808380347142293 3.8177269202430884 1.474441397557835 -2.7632199995403366 -0.030176225547611388 1.8376713128195514 3.6844428171340953 0.0364868574747125 2.140180654304073 4.808802768058697 0.571866934012669 2.7938734009884962 6.571530119608603
b7 15.721842401144919
w8 -4.1464675404518365 -3.1661961392556695 -1.3963850422630557 1.3404402893029133 4.332668180184652 4.80895600424414 1.982649330930458 0.7609645752006354 3.449765855347565 -0.2368110531771303 -2.184111962002176 -1.6883769937247417 3.37330751526228 10.756737611456522 13.374518908448891 4.488560765650312 -1.1826641520278443 -1.501553885517221 -1.2467590701946245 -2.8985697123660374 -3.219050804301395 -3.0698074794085 -3.225754097893629 -3.2095500624507323 -3.145079803515058 4.386412513350181 3.2846530531936113 2.060576726146243 5.649862432073208 4.366502725883899 2.680489064032356 7.317747481388588 5.711331962101065 3.1462062009364087 -1.4515228860419596 -2.3981245125502886 -3.7540605280706716 -1.7060026332472706 -2.6737976818490456 -3.692084370885709 -3.1392062569617614 -4.329296796427994 -5.605230751980738 0.7884682810488824 -0.7093965517919716 -3.5515577579955204 1.2681931425253778 -0.36367104695082186 -3.4642047562563274 2.4287983975315264 0.5596974277436165 -2.9491911950069505 -4.573054812331784 -5.152378438749452 -6.573788397586918 -6.332200289197705 -6.776795988653018 -7.3123533363893 -3.187442994955541 -5.038887890423264 -7.228495982136986 4.05712422220549 2.1413386423611027 -2.7903588260148107 6.323907860109723 4.198415278956568 -1.4556563885068274 8.854643001679646 6.664557249477063 0.9036281105805949
b8 -6.733717250706171
w9 5.069223673605535 0.027042339762006186 -4.089103722575124 -6.8063913789037205 -4.591474194516748 3.5664336676964017 9.316076792180684 8.603421534385218 17.543909679254597 3.7771877815007384 -6.712775437483771 -13.204616772678747 -9.419708328436384 3.0138876340131304 12.259986521416172 0.43579081848541035 3.5530405152496476 2.644897231581417 0.3489403071077503 2.079773460042586 2.893325113997105 2.789426419243845 -1.9516441883910192 0.3995154680184012 3.1260406938846126 0.27232220157622206 -2.5960062872269964 -7.384744740365258 -1.1075614133331046 -4.1845307465229125 -9.276849995715043 -3.9834083047505855 -7.047327340071995 -12.380250530733685 -1.6476539867716735 -2.7318840268137636 -0.09548757790325002 1.8792847163378883 -0.18374066042776432 -0.9419281655420411 7.65434894283697 5.383462437224313 0.18312929628697808 1.7332724074198274 0.07285264800012474 0.3592369790350378 3.236588654255097 1.2045341672592018 0.3307559709041086 6.252505982325363 3.2697251849338294 -0.09208286255691757 0.04246821654662935 -0.29776011104943884 -0.1345632071676021 0.7003897527919408 2.092688235009169 1.9747974077959947 3.772963836714413 5.316267857515099 2.728306875156787 2.3352840654430387 -2.505433742215968 -5.87805152625396 3.288840424182709 -2.4538215233337226 -7.498434434831717 4.7878924263386216 -1.6608060596565608 -9.645051705017297
b9 9.900143034955834
w10 -3.8594028530879365 -4.261369961237716 -3.429294413943407 -0.36389063162412555 6.5577327072353 13.726656969541393 13.63737892021266 12.101844398550524 7.462651115755806 6.2368135193946594 4.073503716203165 0.29828280326130335 -5.194365838239607 -9.772529203848148 -8.36285629103351 0.13231063284981123 -2.674129900941795 -3.7446876210912934 -5.050033327801098 -7.264654237994106 -7.890705690393379 -8.240604308255532 -10.498658186886525 -10.061367260018972 -8.770849648451868 7.3952765502632145 6.23756205766874 3.3585202445917988 9.31236794221161 8.354371420207377 5.264839841897876 11.298173201002248 10.918759534159383 7.813777750094774 0.5641021229033167 -0.38568032823989035 -1.0192282801125652 2.9489225688390173 1.9989032759456637 0.9419052068192417 3.642347786371811 2.425542261087797 0.13135374685724224 -2.3815509546428717 -3.636676298165938 -4.907938298194051 -2.6055762294258313 -3.9355503596784938 -5.495579666833159 -2.145811516919165 -3.653998492619244 -5.863371884125034 2.980109026727881 3.7706661633644116 5.303347112986713 4.579354069217049 5.755297748771255 6.919567017552654 3.1962505480743606 5.040573609500449 6.514202583767047 -3.802891061025319 -3.7749261946227612 -1.2710982375647888 -5.513033451447632 -5.791820960635522 -3.4523168148624497 -7.531865705279095 -8.278441088284337 -6.921192484723408
b10 9.159476894279111
w11 -7.583473068593358 -5.382558681088356 -3.53330043229486 -1.7726278150985657 -0.32431716289120727 1.335870996634781 8.144150903245333 18.58855434178946 -15.143004323327071 -1.755955104017179 7.405980863566613 11.381735880872098 4.802285341265369 -6.510202046040411 -1.748334252555566 29.74568201232725 3.5763739529212897 2.1469900464066782 2.3864374243622986 0.47978686000163046 0.3593388511143163 3.69182223022167 -9.240059017989529 -8.639224034804304 -3.579950116613471 4.253689512029198 -0.5800136221405436 -7.49014797429561 3.666062923872853 -1.8809038322471077 -10.32288429730585 2.900676504210206 -3.635291329000999 -14.455815086524812 -2.6963372491360555 -2.3093929137702007 -2.514469937727523 -5.048196499061833 -6.0390424989954035 -6.054253333219694 -0.05220370672919616 -1.4014032118048665 -0.27629360265471525 6.618607323023639 9.365485395423997 9.18119891930218 8.359361751487954 11.357855404403098 11.371244927287309 9.732511531954463 13.057173301991838 13.96315731700869 4.371587710079825 4.8287613286008835 1.9681764608398689 -1.4970837590284303 -1.3923603729849283 -0.7858740549782879 -17.510849170133486 -15.807663450975745 -7.781667460836889 -1.4888103691353594 2.3419028511235997 1.5593008164196447 -5.274339002512719 -0.7561792671950374 0.2658696663810755 -11.836899501473491 -6.990421262814932 -2.8020637982988315
b11 10.700703180968036
w12 -19.533346970994753 -2.7963736093346436 9.143945159606158 15.102468622958586 5.940235394269789 -14.879700362115216 -7.665247556038721 35.955285936111785 6.959427890750927 0.7417316089941187 -4.2075296392528605 -7.81677588065953 -7.241739892079008 -2.2645685581739414 2.364423773274065 -2.360950469595623 1.955495246489276 -1.683495167313555 -7.439200965363453 7.014309956079547 1.8258707393685412 -6.053805670223855 11.071556952412969 10.92129268550344 12.473241261086963 -3.8250166894680815 -1.1999466600131359 3.390189276367617 -4.324562481284854 -0.17933395214658943 7.134219507378757 -4.235095538067594 1.3578544006313522 12.270887734999558 -2.7307968759866315 0.7427905189249506 2.8935473836697128 -13.264739076020833 -11.950691740821405 -5.543661250947931 -20.507635997931555 -23.74162058646876 -20.089718066747807 4.539688138710897 7.516578586961392 3.4667945755075205 4.16590488159957 6.694177778942192 2.225472951017247 1.1181179636044098 3.0620547859243286 -0.6669171223971047 2.2941579363928417 4.427118764729395 6.976653767380825 3.1350377902516673 4.885906599508953 6.485595153132588 8.436099115192656 8.580250121444939 7.246689652273697 1.7028106865024153 1.1194455108634365 1.9030289801012956 1.7671272408138936 0.08324387650949659 -0.48628916971082115 0.9164441932317738 -2.8936594449270907 -6.804362687982919
b12 37.175669441725645
w13 -20.167206019773396 2.8459454041702226 14.378472625294092 13.753286747521004 -5.450830945543191 -26.342280325741555 -10.49986645662965 21.155081172362294 8.52496955061119 7.370685544136805 3.459686099261948 -1.275854072994526 -1.0539438751099373 6.489871975035317 7.821350155700787 -14.630746304673767 -6.994538286257895 0.7943271774271616 10.886344149453354 -13.098027191782728 -6.773465383675693 5.569361425351273 -23.78036926934564 -21.558315371963825 -10.958682615953398 -9.416490375759182 2.1527201329448253 12.582921148841114 -11.626900914223404 0.7078079337854573 11.929433642255782 -16.345789220277894 -2.9403502439287648 10.852677788690874 7.68666355574355 2.4622610248887464 -7.3317484681054195 13.682329192192835 10.300965379864895 -1.272016383414126 14.25951421624923 17.602056242716635 16.518853711791472 -0.6609785370094627 1.626031199417847 4.950875027803689 -1.441501773353527 2.890902324297687 8.855465551150395 -1.193186478075301 6.368208067894082 15.984668547945263 -7.107245696653367 -8.439854203516438 -6.529857836742948 -6.58808207560767 -4.9467601836867425 -3.384029073890001 -6.437836180786033 -1.3529904644144128 1.128600114356083 -2.926732654319921 -6.625750788610581 -5.269487629840955 -1.37178880851666 -4.721689498668079 -3.4479084667093614 2.167917151668242 0.5614251387232363 1.8109143802961598
b13 -16.92533258585421
w14 -0.8137222628478498 -2.7328826350901916 -3.5602884095733263 -2.6695013231717364 1.6754097058539277 7.594076810586123 7.296575911557344 -3.811078746028571 -6.482117471949976 -1.6784658606802971 3.4507949620789136 6.998274287324243 1.8982516647185277 -13.408008544951473 -21.102451165440407 19.924287460960645 -4.4003161811806155 -2.3811585144663785 3.631566389945448 -4.149530000599681 -2.916989266646679 2.6253954227866343 -2.315226193792246 -4.447690894903388 -4.943280965550217 -4.227263195703757 -2.14389998326815 2.8866572732845652 -4.0862818486128045 -2.2017292444796057 2.430957039806756 -3.4300014458489847 -1.7566649148225844 2.605444963350833 -3.3953415184212767 -3.799379620375872 -3.6813015826843714 -4.92943282235353 -3.6094320267025193 -0.6215896915626821 -10.17617718005882 -6.201836461419431 3.7101097714195985 4.630213400220602 4.445996739544682 5.498788856023139 6.226922729971215 6.390083360125396 8.167199971800308 9.576206054431298 10.580025076409626 13.860256607381512 -0.1662944388223966 -18.27905841719825 -35.851377832461736 19.943353465593653 -1.2658628455559524 -24.597467886697178 44.91209926146301 27.749162326676593 6.107629318441797 -4.799715302969524 -13.246296056613035 -22.57681031083339 0.07454817400631585 -5.395193606738193 -12.275869688209355 13.348521965512605 12.55312478899734 10.969463666388599
b14 -3.1302740574064503
w15 -4.597239625871269 6.717613455427032 7.99869464021296 2.4840983422263565 -2.6787843951594428 5.8644448103632865 10.535805243536009 -16.665375651015044 -23.968143379219182 -15.175020748803044 -7.955498405411531 -1.1366705714267369 1.772738782286938 -3.155573697612396 -8.058506174277928 5.356510424036054 -9.038381876972219 -4.175278360630246 6.523900895259973 -12.34205239810363 -7.605400222598266 -2.1766883844644944 -1.2317139038070484 4.631626714797695 6.444558640781604 -10.728096317999524 -2.435937764994619 17.30893652099244 -12.007761609257171 -2.736988952092555 18.736935717729697 -18.64520059118894 -7.866862316359464 15.789305423996039 5.653013864755584 -4.326144256664529 -12.566806105724625 8.74677294154411 0.8213715119582178 -6.351598263855892 4.4850746629058476 1.4200159788154976 -5.9096355930967785 7.044979714327284 -0.38564843057564535 -12.719447288366316 7.997201127143265 1.4995236209260803 -11.658469223896793 11.632983299397 6.72125433886669 -7.652620105033086 32.99004873000085 24.306562242897904 -1.2793438978517153 26.10654007682587 25.93192762211724 11.179911558335078 -25.91293555674306 -13.380029851720087 -4.245423513556559 25.10129707030114 7.906732151353102 -28.03426634205158 20.20663619647744 2.5341357146975585 -34.514955547367016 21.18704355384 5.111907233887462 -31.984634613418056
b15 -2.7773268086109675
w16 -18.33506284959694 1.7922043072476286 14.9084753540101 20.271991391965127 7.420429668677271 -22.380016445648653 -30.052393510774877 14.286049997844815 -5.9114774195991115 0.46233651666377645 3.928769661394439 3.862824496924808 -3.1684725060374346 -13.849045101582806 -10.309622352747327 29.67771329011307 19.115712437020882 15.620920210114715 11.949474459859001 13.669274821838304 14.103992609657102 15.726102114760502 -8.602248181322953 -0.7048486456169237 13.41505762003467 15.587832920266358 6.074262242447022 -8.25178290052264 13.051141783166232 2.6930690399863537 -13.748236160315432 9.128743317909612 -2.515027697903931 -23.195039302272846 13.26850218933864 -0.07977585594789549 -20.381329435360747 22.901983028194277 4.867934777740661 -19.87504392496265 29.372144646938406 10.702011533133925 -14.815760066493658 -7.524389247351489 -12.055251499984285 -24.70864624676476 -10.52996447188593 -13.879281591600044 -25.477272622507723 -13.808719067031964 -16.71496706492321 -27.45898384067452 9.054577760353931 6.146554760135709 -6.632317712787508 12.117558776919402 3.0894758684471535 -13.302908658527645 24.863578773500095 6.520350584823504 -18.703615441950696 4.936913724145096 8.122505399056491 0.7730013265767446 4.529994797102018 7.737753385061825 1.2645321872813127 1.706191551300485 3.278747127391309 -2.179125847210844
b16 14.149212619560886
w17 -7.544915415362811 2.26798099854281 9.13769580456626 14.090330283350074 16.006957323787077 14.335923541350299 -1.4900797783757809 -34.90155610948731 10.38233427301684 9.027770680978113 0.896502695753111 -12.70955685020199 -20.36577171135828 -4.754399724060685 23.416079648321762 -10.75096248072768 -17.20230270725825 2.8418134336363052 45.484754272459746 -28.180324136811922 -2.8148028754056766 49.24820672482471 -24.952268558288374 -3.5750789516656987 38.81621341484848 4.1091197602086105 6.024043389606887 12.579606674702733 7.920960505547353 5.62614599844693 3.200363040793707 11.229583581404752 3.7923533289205094 -11.387277181251505 -24.843854660250106 -25.252142302513228 -22.304909465421513 -23.047109212973254 -20.811902498015428 -22.13698399637672 -21.265570067239288 -8.927389888055886 3.2756548572880555 -12.279343413588153 -8.296512628320805 4.115859538963876 -8.963503062250926 -3.4719379917701048 10.504796908688766 -3.267424022799693 4.373012123561737 19.49253643854571 12.591916227483187 13.340674831906679 6.4775821813355305 11.133601517763669 12.456890184777668 7.575767044151257 4.879378225933814 6.134868456271408 2.0816911983399784 -3.7597251085936056 4.892535399368813 7.089176040241519 -9.592098751356103 1.5159770942813584 7.794458378304172 -20.45038425255539 -4.55206637880201 11.524053067662729
b17 16.742036015492786
w18 -22.807062545371252 -5.415211535628597 6.246844911381129 9.024657922724195 -7.653679831911253 -30.387710222493016 -14.74361477003999 -6.720491281766922 -4.4212839948098 1.027825823871894 2.087229029051936 -1.0040710383168916 -5.472324356653663 -2.497104866127925 6.962004988275783 -10.847527341017036 -29.835720574793257 -23.454518594133983 2.8557441296342363 -30.883501398165794 -20.110886736237013 15.875324046326854 -5.803236958309333 1.6038446441336593 22.586829876341156 10.667079310814005 -4.534799051134879 -23.917004407962118 22.82904171712199 2.249386351675324 -29.382232681307975 42.32940755714117 14.85771845060486 -34.75358092206157 26.462236296404274 38.28710124886031 44.95012922181252 -1.9677513611586734 19.982677337351582 46.44715556167869 -39.155459421056314 -9.275441579200328 37.011089103053756 17.77981578249145 14.088001567972231 7.199646767999583 10.084671294085958 4.95431713633022 -1.7551951907641876 -7.167468477039626 -12.914095500814074 -17.940413729746524 6.357221614584061 2.76007647590621 -9.132606043422458 5.9261202752962685 2.894119731691663 -3.755453687694247 1.3195446941695304 -3.333817804363569 -10.204997836653263 4.522384283143665 -0.21738226035206282 -21.765994841446002 3.7609514362635403 -1.2453592610598763 -25.026714726813694 3.8556977851904173 -0.5082898990861807 -24.10625650112758
b18 -42.06231560310376
w19 4.344831735549671 -0.5974059080762233 -6.003834840092378 -10.561588761342026 -9.055933043328125 0.1294746196379724 4.588168233705388 -10.459344337347881 20.109220448770284 4.199319454007111 -11.097758090711302 -25.452710283929353 -26.029006377551813 1.0394742152935195 42.531342134290036 10.730073390076216 -6.078970927874999 -14.623754059558818 -12.537022203458397 3.4974345328907734 -6.7064787860101465 -12.541130288222556 5.753105799447571 -0.9553541683529982 -9.601236969480516 -13.304190279525425 -10.964562962338475 9.7706345461571 -13.067706542114278 -7.853200548986459 16.82466883533619 -7.866460226081887 2.1538402524307814 32.3263401851767 17.132283290787306 20.270249631362415 16.682416005954195 8.39661824513222 5.32228901062152 5.249975752661541 13.178195233868584 -1.2096737356894747 -9.11229299593194 9.479485871596905 13.747731011552549 7.956539106522727 5.940509750336996 9.372739808310202 3.9484429150773366 -5.321904119244594 -3.222473655151834 -5.810653297544681 43.28324094054778 22.621296609995145 -21.289185848757654 43.92166820794504 10.190936089388677 -48.48087609689373 22.419771725436654 -17.90685011516163 -79.69908243072975 -6.438303308208881 5.410369901154726 16.805479522681615 -22.586363509750633 -5.204932257663354 22.21433535931828 -49.16862624404636 -28.408345427579462 18.88846498670039
b19 -16.8465772959765
w20 0.10146355270044846 -4.297693862310725 -0.5378879327775686 8.968513496455257 13.365528083878274 -7.848991007743601 -30.62074858243924 0.1642772030026272 9.09921766237659 -4.793489082598767 -6.494578270998037 2.4649859577567512 14.09524949848159 5.019226175267269 -26.549003596383187 15.397982599105678 -52.22505195629576 -52.03787325929579 -36.46889768387428 -30.86313249116051 -29.1369055324281 -21.13789525529913 29.35418968794677 44.06556188157411 61.324660462453316 -14.05887803407744 -22.984841130603495 -11.681499610713875 3.110359657465685 -8.170611808723098 -0.35021105549651765 35.485506159225814 19.677840784226124 17.532672775706633 -30.07501087310624 -32.58552566441298 -16.987230960707574 6.4730683267320375 -11.17698756828983 -13.79342062984516 70.20804843209757 42.55658107481362 17.374292313642776 -7.999602223771059 -1.0001494052979458 4.503382597655073 4.488242921620618 10.387951357874433 10.18091423878026 29.403763308793646 29.855911542085778 18.059812011496167 -17.70033809257464 -2.610135085100641 16.937678823950836 -20.28659433576849 -16.549716096536823 -1.3155573039255617 28.221746728432844 -1.4944102278205076 -23.464266106634803 -2.866993985613932 5.379297815917625 10.521259884259795 1.211872043778996 3.3371583284073143 0.3492156373430735 -3.0373748408647883 -12.915996441312434 -30.479596604188444
b20 -19.587252386794592
w21 24.584789618591223 -6.884543019495717 -14.73989856972582 -2.7870203798562496 18.58805238213512 3.9545713319130082 -37.70474929289076 10.033743675047946 72.38583809371288 -36.00874766661932 -66.95748566053459 -27.85938658880301 53.507112969209565 48.31202730733056 -91.73625213851882 47.180843622671134 4.92562847980463 10.917173513773376 32.29019048989652 -1.6057324168134184 4.748131220308852 29.33370180043299 -33.446853060289655 -35.254057904599335 -19.377155361833935 -0.1300511920132446 1.135469840044915 18.230609249748696 -3.314268050812566 -3.470695627221212 13.215527605445157 -7.407348013946093 -8.927168972215842 9.30198740984813 -19.562922804155203 3.6941182132634025 37.03733437334907 -23.407021441250567 -10.504238053321682 24.826401840262175 -12.671557875304941 -15.713656583439011 16.652650870013712 -12.735322294083037 -3.4397546611698178 20.548595913650594 -11.899398079225362 -7.749217065239131 14.4360703998588 -12.631822356745674 -18.85807803257474 0.12139570510783662 0.69406404104218 13.714032236047053 24.436682146280134 3.754989832804268 3.3339281230938695 5.225513616210994 15.524624796546385 -20.61096788940488 -36.93201265646616 9.065021472598156 5.525219922150575 14.45887567877398 12.75300632567793 -1.1076460272284248 2.359772015062632 18.358072698330414 -14.722172358529036 -27.95410383109098
b21 0.5349083035639787
w22 67.58595233117327 -1.722873207672296 -30.33105971452446 -26.524043636964052 4.305698256131858 12.311441013024682 -21.945920140195543 27.67572686980897 -56.472738440477535 11.782937906948284 37.544457318947984 21.60403374506419 -27.979460063786384 -37.46600697693617 37.96233801367332 -3.660081250577562 -26.885891476278896 3.2694555392944578 19.225387535953793 -15.903021952454836 7.432272404473666 18.569282610951156 -27.90184440996751 -17.88321535621605 -4.558416524976211 -19.45002632392175 1.6854075642009616 15.532915698292463 -14.306904362308282 2.216665181061092 14.30033378640803 0.30843002610304854 6.473942089250202 12.20050030317019 4.653657489068864 20.730004343364484 49.60931237641618 -1.8697236302858584 -1.630736161951996 -11.910636794840535 22.131827107481815 1.990859042816047 -68.62133503403538 -25.010862702050975 1.80289496274017 54.441917066275735 -33.348527754220555 -6.809515580619604 45.31556281189541 -53.04781521291523 -29.24754102783901 17.428302703429736 -15.36447845088409 8.006547499126729 13.795954295675063 -36.264445970215995 -21.931303124254697 -7.832513922692378 41.869980037302454 19.607542994485538 -17.772649432113393 23.14651874143603 37.09303351200671 -5.732524521899627 29.099466856338267 36.951491152495194 -22.92195570753008 10.540322249605547 6.566022422782494 -76.02553618573984
b22 -0.7353182082611502
w23 55.312564757725994 -25.54368186386418 -48.07033372579851 -19.029171044936835 43.82853162636256 25.234260934905027 -90.82907179894657 58.98586634058078 21.208185696581516 -4.473914370218635 -13.248899271400262 -8.911678767006306 4.588938308422098 11.56872692850727 2.574727277815137 -5.48762729921664 -26.445091384211583 -22.6285129172349 -5.494048738385396 -6.9114965122370755 -3.3417592748656806 10.665067558219802 20.20831879355732 12.357735900651843 20.003950660002726 -3.231418047477596 -18.291966467305528 -13.540160648546664 8.808403883106903 -12.15394820299969 -12.332295924424992 40.22288997860775 10.439209423425433 -0.9364482176083767 31.694885394731966 14.082261088170037 -15.413815701389096 39.20390703763131 20.004533729991753 -27.290871240549222 12.555269216985117 -8.572712400383253 -42.6042015231686 -9.556697076807682 -13.86308543933896 22.508109381958935 -17.824279590858634 -19.228247074080816 29.603101295432687 -25.492691718978552 -23.038039516976323 41.64323328864238 27.98083504180287 -4.6981005779053815 -44.73814996251103 53.99191631946314 40.82405878493467 8.350228289140269 -80.39330029216609 -24.856592284976415 42.53762408366145 -13.298484899772207 -34.045775683054856 -39.26831325396251 -18.586128029550363 -28.511391490298486 -15.371435782920518 16.07521177167617 27.97081527892106 72.00687572220929
b23 -1.7372522391848337
w24 7.1858468436098235 -16.670789901126597 -32.26330322453086 -33.73464214791406 -2.9406454526456574 36.289107210193386 -8.29798117857857 -22.123622554453448 9.005964147053405 -1.7220975946261536 -2.5256721853629953 6.589126909617635 17.23411655548076 4.782291759763283 -23.90427482173697 14.551028749686898 -10.425325704146047 -8.162920031462773 31.678173538622197 -39.895650860520604 -22.5964983098692 24.498099261253216 -64.09989225285541 -7.578355749314235 96.10491786570539 -6.133962436636634 -8.703946238338117 28.44471250496247 -12.112977677286565 -12.445434951807378 25.88760322112547 -37.34764058090249 -33.636177596853734 3.245563251058104 71.46856658275503 52.47854262216819 1.1219004601834504 60.87708511056416 43.187434987397964 -6.989966201914196 -7.35096132484975 -30.95072426296855 -95.84317175931197 58.119548407518174 31.11600362932215 -29.585595519263947 52.91373055299363 24.26393153350406 -38.081678761527506 53.281202801596464 22.350711744116623 -44.374286963835054 -46.0788220691463 -27.78236247029377 24.638229040532227 -41.16720592944793 -26.67442712869724 17.78848535982831 11.723342302589911 7.514359137351701 16.933051992458427 -29.695290296438454 -17.208047862315283 25.70144227154012 -22.60721220272439 -12.952749102794332 23.37067283312987 -20.05279298274863 -13.669536579529241 11.790516924251863
b24 -1.5225290372548985
w25 50.06229971989419 -46.7880453177648 -61.27080867535774 -5.983527358103899 79.62898713810725 33.977758973161116 -125.96801924433122 49.31558487677893 -33.61426956350913 1.2314877669809041 17.49216318686535 9.202278420797155 -22.453593487557217 -21.160395890734748 43.91522725028739 -40.19626005276652 17.23264746616572 2.4512607880724935 43.16434049322166 15.481126401746225 -12.708035638154064 -8.745022936365007 24.05130211764154 -14.442375385118348 -53.766687932298936 7.485498859499198 -14.946287687487791 41.53014632966924 3.999850515970009 -24.174339260692456 29.01142270551316 -4.781566855934778 -48.846582069266184 -13.74180784112692 -29.45111161280646 -8.269673065345154 -33.08896028085139 -29.842774634549063 9.64097453453765 34.14996103634533 -27.045374445050523 9.202714965611369 92.41278218436267 28.01425946751755 4.859806093741073 -56.102268170164 41.55101576258505 11.258833301598907 -50.44647493092231 66.10186916111316 28.90733890526148 -28.2650142390175 13.990382468903032 8.813702119393866 6.292078754720806 -7.733456051142675 -17.6878746484098 0.04219385597879949 31.682088315977182 2.7836592230366146 1.9371534762664697 10.584106411568104 21.97297887855991 -0.6308921016241126 2.5234435700325686 17.327004810015858 -6.1508739097730585 -35.25472718657476 -14.48449830666751 -23.63259941149858
b25 -5.214746542724736
w26 6.54089822013275 3.0044497505269367 -0.8012290614881701 -7.363406615280652 -13.18371745407893 1.2174198676473258 29.684752612431947 13.897910922053587 23.48455461992808 -4.152719409762929 -16.437809966340716 -13.538083170225658 4.465761544635207 10.206154358704728 -17.01266608293745 16.569965321024263 -17.102079800982136 4.9953600128461435 32.747925381161274 -47.538805559268674 -49.492201697726436 -31.678627149039222 109.25892008362285 45.24308164018088 -47.3737650488525 13.307124206634336 33.085153741119335 18.3005319119722 15.02339606706761 28.446041753639474 -1.3099680212067808 -20.412070786399614 -19.758895782500552 -66.88146387172198 60.70445433931709 7.096533794737965 -102.73135235251112 106.29982838721104 86.86289213084733 -8.97623671021047 -96.3781483643812 -52.03006210487743 -1.0610745700653703 -28.775702235471396 -36.79796142998834 -13.85259068065957 -40.882229623155425 -31.98147182485454 22.797997333903258 -14.98941737378021 21.741609490865585 118.21405486861158 -3.265591073743357 17.339025022062987 26.767783128188153 -29.036043180507885 -18.30914758229679 0.9551983817378273 46.50094364402369 -4.292636828362968 -38.156698421226416 12.798760718183878 25.488263559754404 15.715142359920026 9.858592508406982 15.79803016754933 0.47610934744181166 -24.082277252613494 -26.247636390441134 -41.118167325008706
b26 18.12073437642976
w27 -5.621618984030223 24.95836566527011 12.5387957242501 -13.55319613419356 -6.1443310616356515 21.19389589409795 -71.94685552473797 22.69081531329768 -22.522366362207677 10.55599819578579 21.439998154988412 16.87715938227061 -7.003288123232311 -29.413268869505146 29.182817337781664 -0.45049708623187196 66.64573647972284 66.54279768230283 -47.835533643717106 -97.71726810739356 -53.20475441691375 -133.44784274485096 -66.72142534696796 51.08076692650096 103.23006092353933 88.29864609614245 83.68166441537235 23.920029673755916 53.51924094724091 59.445825428820186 26.415454404059734 -111.12508550187592 -79.98764701178844 -58.719979365087596 -92.58392596199528 -64.46775338647268 105.58569783988929 27.104797375240206 13.961171226172183 127.07399367418043 5.584745056017381 -22.154030974897676 -22.214135065522875 -84.06444857002731 -39.93782362980889 29.196957588256296 -58.30539057388368 -19.374860476342324 13.918364396671379 33.83834296811442 49.56333421264798 7.680415081017669 14.36061441361899 -17.77700515830504 -9.383349183769766 48.94322458581308 19.33503580636179 -15.624532873583908 -19.918726960392846 -13.823266331590432 -54.92478452785932 -6.101767348972674 -36.361649759574846 9.380224450986814 -1.8450157670225031 -29.897910514877804 14.942453129161676 42.656476167826405 15.677173397656226 31.824747453797475
b27 -22.921661452435803
w28 -33.98626077224617 15.445236436500794 29.944019541007695 12.550243013161799 -29.88501716277166 -31.131951419348173 34.28486997087899 14.662668967455549 21.01548859382354 3.834148799505578 2.9781287157151413 8.105821166414042 0.6559588027583468 -19.50232584990005 3.3901879633403254 0.7337428689228028 -67.40972573671394 -35.63883571466456 180.28659210009027 -51.7938326248203 -80.9224948074251 -9.659695614441416 149.5021420509282 57.3455417303226 -158.70854792260175 0.1411645957916622 -1.4753392941451362 117.64513904386061 24.853847686831138 -1.9239361051994683 53.86727445732806 38.242266501351374 -51.49489958695148 -143.4842452063068 -39.70269994665658 10.37733469919613 83.69194135493657 -50.72190938282372 -51.39715863693789 -10.806086268862746 117.32521715651583 21.35563853031083 -112.12319617164246 10.016816121690315 36.609893172405755 21.153538620614988 19.588019998740993 31.03460142589786 -9.299040830149421 7.193841137350343 -10.142917969350888 -85.7907073118153 -55.814398876444685 -23.1904983418656 37.93390266071926 36.95391287301357 30.980601678743923 87.67634963532747 19.58037193759841 -42.98373411005258 -48.015852129172394 -83.33726339648213 -30.410449681693347 -18.12042878179849 -62.603149307333865 -13.840709649187552 -22.138764208030928 33.88554783838934 77.80747068407284 62.933389736127786
b28 26.361355304679197
w29 11.088787425016225 -0.5322340629652811 -11.536153866747956 -14.152783314881283 10.83854771912634 40.40723487122418 -25.660956582691135 0.9325056535602362 -29.20048831252431 4.863263031710524 39.27123036222038 48.54229765685518 -19.753401659253615 -93.63830312094773 83.41047854608388 -1.9811133050391447 8.6465440631066 -1.21198203265677 -42.75971814742321 61.19679105064129 52.336829352505696 44.1435303318641 -28.946163828295738 -34.4639390424384 8.75503816679237 -41.67985298957124 -11.671375976198672 -49.87197709375402 -43.86070914597439 -1.7142878816657467 -31.90316869631505 -2.119046510913023 64.64431621196505 58.23422097326875 33.571365936122135 -7.449853482573374 -62.93829179561637 14.46971618004494 19.31118052999726 -39.60011065669278 -100.57719094119938 4.1377981055709645 71.0990321222378 18.37772695089602 -21.297824741080447 -12.381691681367275 11.00105488985331 -19.441283798529305 3.6948877109324125 14.53455643015932 -1.6291286430622782 30.074942838474655 -97.4065228873205 -66.39788436937238 178.57807332122147 103.1896966510185 62.69782924505096 150.99098081672298 75.90804589743672 -82.28654376735263 -247.4906349854275 -101.37548439778925 -137.82310236687096 56.30010147430873 -38.59653939732258 -117.75864672500227 -7.673812039926072 227.36147755605228 73.81179919164087 -31.60935710597931
b29 4.843831151871717
w30 -58.17455264458427 73.81606756917301 46.341562439759386 -48.914893277792075 -44.32762219848202 104.92466942513838 -125.21692848356486 62.28082516179802 -28.78515894677625 -5.928034940478192 3.763583581696157 14.889404219986263 14.819357291318802 -24.226084414149035 6.485813046776351 21.718604479017376 -169.81304055658555 61.80070221880315 43.098588809082145 -110.82710370827351 80.82500991284937 190.61671737096276 129.46627585528748 11.530967241086946 -161.2926741441887 -129.88053472147217 113.46188341025271 -97.94218171827725 -102.10789362274971 134.43140870622992 -108.00146079323817 -62.19472976772131 197.6946595618328 -2.5982962536453513 -84.77387555969223 -57.337717627012495 74.18095641785756 21.90679183315723 69.53196135595122 63.04243993832773 -30.250115626563513 48.45026097561644 -123.9885530002532 -1.418281709669178 -54.71686770257244 -29.020313635949606 39.52795347055371 -30.149919862327916 -55.552589305136316 163.37037077493403 63.15576488622851 -84.5079022023324 22.900748680885226 19.04470263768117 -22.88713533208039 -21.290210263143315 55.17466217562047 -152.387639751785 -121.01738367243134 153.50050938040565 8.938285364082372 62.864705246369596 -85.02633821374361 119.05777060112082 61.730194108016406 -109.67184561467995 127.76072640149073 73.7057621795267 -158.76350432813908 -36.84304026121616
b30 20.639082912996173
w31 -12.995788940462266 31.4038158213822 -1.8029468684261671 -62.17206260116712 -27.020246152507497 131.010786294814 -75.7769527061466 30.06890314014768 7.7786036971999994 -30.246352290307343 -22.510338457327318 11.330757000365349 29.85466348142296 -3.598879190312008 0.9367562954096529 6.0204641624604776 -13.75493183838255 95.86594054027782 -26.57114757823323 -184.4385510202082 -66.49431982087913 -136.4913662754569 57.52570217845064 101.27928041545191 63.846516152860026 51.629425887799165 144.54018284378577 28.388985108082927 28.976308206635412 119.687592254024 19.910887989651705 -146.92058804356475 -47.67787539307391 -91.54434966481327 160.3904202319046 116.9813425059289 -94.59517350764514 -220.37013055015464 -141.76569154765846 -272.3165894723931 -1.8738565349023006 172.641503440812 167.97589638213242 188.89701738337303 87.92847741129319 61.04828266212636 120.01855807073703 32.38041268083397 69.74650912467833 -205.92064683611255 -232.1038539516395 -41.00087831795017 70.31632653881958 -90.33614013711474 18.03408526086363 49.23637251849758 -84.58647775296453 -66.27061279464981 -5.928482170567577 13.106853791204639 45.74806274323186 76.25646202812766 -90.25519933956463 88.44999334514316 71.1850070927339 -87.96786010933296 84.62101961969489 74.63292606393851 -100.13129548868186 -47.63834412140633
b31 -1.1511627010578913
w32 -151.32402953957052 205.1611963149328 123.74380950318799 -166.9168414484674 -189.44023360922546 312.3446385412542 -221.97880407802944 90.10166402750573 -130.7780638362739 202.91025985130497 91.18021246020395 -191.52697240569643 -144.1829401060044 289.8417474603214 -165.129991863704 38.289168941045794 -0.12172217172923866 1.6722042418940462 -30.746614208317048 7.758105311046979 49.378263160536264 13.421037311936775 -30.534846482131094 46.25852111579211 -33.733850464024016 -47.06042658973569 30.546975101329 -54.58315989254181 -59.28840918230622 51.44135835876388 -51.95261100694032 -55.36632154054095 138.79475440810424 12.217617306129569 17.850362336999808 -44.74267033919979 26.6968405674011 2.6317902232026364 -9.733049299844867 -6.478744178987715 -55.6661433648659 43.93941043019486 17.507239794724445 14.276960480082712 -6.18767300783408 10.21101484923063 10.416573862735586 9.393944949502746 0.8215876390686747 -11.943052414874462 28.06358590358977 -37.48617370826588 78.95109902050321 -55.36617185600022 42.91223363863851 -27.624664927532738 -114.68331563167386 201.94802718058807 160.56621609103718 -160.6665372596147 -37.687666943398 13.050570451746228 67.48139213586155 -136.50102057914543 -42.524667648484794 90.78020540395225 -149.39240642135425 -202.54727055868378 174.8558451542055 108.18113084332884
b32 -0.2527827546394634
w33 123.99611503990829 -106.86645266198153 -98.310701626646 36.22290572272792 94.16977932153308 -68.1727792973987 16.04283917859574 2.463856472092026 20.201696761238143 62.73730533879407 8.390564444551059 -80.85913729420933 -38.79851660644901 110.64306868240996 -108.04381926741375 70.19325194510797 -69.10057414640517 129.93975757836463 -67.28956811117366 -49.315092131041865 85.6509539394551 -149.59330124521807 -54.75459715660661 79.56227734761143 49.81356616912849 -91.96373347240281 144.16739660395123 -3.6841763225947126 -93.53740953555317 137.68456992433016 -3.112952391485904 -90.02151140851181 92.80796002058324 -87.63177733353776 -54.32165482343518 136.8806343257442 -75.11967108544314 -126.17957472097541 121.23071947911899 -117.23263793396858 -157.6646037985324 224.8522601909199 48.050358522361094 -43.74939003431926 160.98294969738203 -51.66308000713338 -55.60126672534419 163.0474453641973 -52.322408866287205 -100.92323040620965 138.59553773534677 -96.16800738206538 -237.94661727582294 213.74952010004958 -83.47882841577344 -121.75311121462984 349.43494985837265 -41.878087913267436 -162.9344070178853 271.26949527219244 -200.93598495506626 -206.07285776015058 128.35299374387566 -77.64554992002445 -157.79188333581104 145.0123699985728 -58.22758563620434 -54.3041801794442 218.00736301655917 6.391243800023891
b33 -7.8271655531783235
w34 -219.74087075519859 261.4203195572234 166.0637012239537 -200.09740104217494 -238.28679987669952 349.0594755896248 -213.02149525790014 59.19629815833962 214.39745041559004 -230.6224911009662 -146.0720192424282 198.462632520413 210.30677504776028 -335.437433665672 163.0302480837353 -40.021690095896105 188.12281701832617 -210.96209091077347 35.35876708662267 104.26804891054908 -177.43483494750458 54.011990596240786 25.979770822149092 -30.083435613928675 5.424713550919661 110.03743584964444 -130.97049145914846 10.143085843801845 64.42834590431656 -97.48653843656886 6.671366372468868 -34.38051404468435 -2.76966374743124 75.68688953511734 41.532270101286386 -30.93177553365086 22.799748737634467 88.13976609095748 -53.81017964766414 -103.17071458527353 -50.850047281176856 -25.753374596047667 127.75133324700286 -27.40999510370291 16.42095385223279 72.51338712122937 -34.45793492271005 23.13706494213328 63.77525354681637 -44.37894815438202 -10.34649469460345 -46.87252641718239 -172.62088678637562 171.71191051471416 -78.45121355132362 -161.07653651754842 177.1885675700784 -66.7916414918924 -99.86616962517722 212.38627826441177 -51.866565621416704 -91.46230737167434 140.15809967126432 -58.368358087072366 -60.65536470490992 130.3299731864656 -44.94647659895651 -39.704970075924535 75.24862840797832 -24.682386172766382
b34 -15.791927880371363
w35 -80.63597115613358 43.03162902739737 63.63633754652798 1.3775905109803548 -65.0738924333872 45.76713758234734 -6.628294046351607 5.459353920883455 -227.56402158335416 264.5968689826289 166.80138554074196 -173.23793711590665 -179.4803836442114 271.348188162815 -163.80657826193251 76.86591826788835 47.748509976529114 -55.30416947686947 51.706620646191816 -10.064570906161004 64.65557553723596 -63.07544693121704 -64.62710423778177 116.17717513306312 -90.50288169808768 171.08063055126772 -283.18925027688533 129.97001179074238 193.6867039979637 -325.24772444886025 128.19482673507997 250.74264723633996 -331.80760148274294 95.9791389040447 63.57835663960581 -108.66291800717943 64.0248312546247 51.403468934191494 7.879400666057351 -83.97176151686568 -174.3325953090664 135.46369148151263 -4.94024642299824 77.38737694666331 -166.4442181840792 123.8487859975267 78.30672360461197 -157.47718749541642 113.61677630676768 97.15212763452368 -146.5788199466873 11.917232342014433 -104.59213799029921 79.56733086659813 -4.438393873176282 -150.4845702513527 221.08259359854745 -115.34938995804605 -162.6376893462545 321.452966937267 -166.06297839997328 44.53743970240244 -122.88443654937349 103.37389405097743 78.90684905319847 -145.82073413730427 104.89069719410091 144.7799352889175 -133.58114504613985 -23.456194530266433
b35 16.964109888984492
w36 -102.57440833191525 81.67069273001466 104.57955413490347 -2.9564033258648936 -118.22052171251252 57.99139061316761 -17.268704846521548 39.52444028847664 178.74519390875918 -210.6771001037497 -147.19280264468046 138.00040878841006 182.602691308974 -239.07113620940285 112.43253986242571 -29.678241656759706 -229.90584068278434 193.31888292199594 -16.23357192498822 4.702988633993237 453.34320578894574 -291.16889191469807 -316.74676486558906 257.5828826194985 -51.53556905879831 -120.19711765974174 -114.89453605951067 136.5301015281925 -27.238635797564395 -147.5912313216687 120.46956235603714 330.22405391004276 -68.05944936433241 -119.28146087613463 -136.4491173485642 94.86410618767765 -53.514028587404205 -191.17983677539198 334.50452604962214 24.3083090853412 -279.23525230990384 427.2183282715777 -234.5872095089806 -2.482100818538463 -81.14014527663863 -23.634560286811848 18.29166733669989 -77.09624424030861 -3.7398131632536655 71.11940408339618 2.0944847344616506 85.12629549870805 121.16322108302455 -31.054538202809443 -8.320933888497834 -0.22010254783927477 -125.58483339991939 78.84188693349884 119.3011369974553 -139.55516711524854 31.52072023471779 89.19593749395509 10.270246401400184 -57.62544841388678 39.761017560321704 -8.156051333508698 -43.54451592705623 -99.75730704684887 -49.293479663917815 99.83372807018874
b36 25.14043372726352
w37 -70.8617965949236 154.1908604246612 76.85298829640408 -137.63338574009828 -145.98204700350254 216.19133841767353 -104.92040627430471 -3.542566215546028 -60.21964617663875 80.17430185249363 54.03532201299386 -72.81411366845204 -91.67787425702808 137.9796545058557 -53.72990007000018 -3.0367239525014984 -94.60641582542226 -162.5413358342402 219.759492368723 505.05410553838385 12.335027781338024 -366.0401047706589 -208.20044613863092 -92.04347433057296 189.30596434916862 -286.00831080307455 -50.888407385956434 296.8482710068237 -193.98711475009952 27.53656219766727 184.66902547516082 312.0833371089732 203.7607169848061 -492.40140503810954 91.13952175805511 30.77304352195784 -165.46672428491007 -42.11330208059154 -104.6250662637273 283.52482085499855 157.8149305666254 -255.4707937573066 66.81419271985699 -78.55430308242241 165.85568949025173 -188.0420803598563 -145.2848714937378 171.42094581891413 -120.0364324172323 -296.60770575941416 206.80414423982197 199.52473520766864 0.1271205741853127 -111.69597242694654 18.119562475712392 236.24956224673926 -19.971026548142007 -254.14025496422815 -205.9165768691381 131.1382321646424 110.82096450332676 -46.87423582618254 -77.56916277306715 224.25544936257535 12.754447715471086 -32.698266203575535 202.74362817306883 212.245985160286 -68.91271814502971 -295.4847617027225
b37 -10.541517170074883
w38 -29.390022329577793 56.53695688846209 52.28640544570729 -25.146934839382713 -77.29163341211338 56.39904037416372 -27.774401475600662 -11.825053674693013 -82.92567685930936 50.99257613656372 58.86588631625355 -4.083961493787971 -45.960687977947714 24.227029771908875 -26.642757246190722 24.99469859602188 199.2044078671821 -187.79678343956272 -0.42649498366273536 212.52680843607692 -376.1618731789067 77.90210984465378 280.5484456204857 -474.248830062243 282.2078554054811 74.02681986694132 20.732783206515105 -25.090262515613706 38.312878481500015 39.77815500042457 -14.52150975827911 -61.17191367112427 -11.84292983248792 -3.5172935065622988 -286.9541616306612 398.0740087848502 -230.3374199646444 -583.7782043887338 370.5007108925823 268.09391577052554 142.09392253291307 223.39691134920832 -324.8960346336552 -14.066066159792445 81.66648090276206 -196.34638384951495 -8.660656300474397 2.269531722330719 -106.65848931253696 -153.2251272430781 -64.81678729803664 342.0195836766216 2.6117647170212774 199.46503827049114 -53.8260028422015 -368.0757225039158 152.2090121132261 186.30471545843415 129.86915783165796 30.175311999475074 -205.43866401598737 275.73036720691675 -138.387724113153 -170.25933937705153 246.879016717277 -276.76708036096477 -123.0900248233647 122.2520618342818 -338.6307631862468 399.84443651894753
b38 -6.041657880048426
w39 146.75253981415224 -137.54087122715043 -118.72140996768033 79.56474244983282 162.33723791450456 -180.90738172045198 85.22891500135685 -24.586925191134817 -19.17868484322917 -29.522619217965474 -30.615440875511315 27.45945103360459 85.48189605401662 -74.48249533992686 12.544846389031397 15.34234255231176 156.20517210007662 -337.32050042236244 212.70022061591592 429.5172377302758 -222.71139147333517 -241.61187234570986 -189.450682383405 97.60902915290292 91.59934276552093 -193.16799903162934 31.194313324821234 184.4441958708808 -231.66539633500992 175.5760625765877 69.56281715630304 -104.21383119105448 457.6868696829115 -395.96651349796355 82.02619875744489 -263.0474009040395 283.18658210153876 357.4364967379732 -121.71824656597695 -372.08060704510996 -290.3036119099388 140.1307435475961 160.81721686442083 -73.46909386409959 -90.27980783195385 263.5452922811278 -55.472209855164735 -23.119437489272304 151.6550063892747 128.85982033352033 54.64599013767344 -365.6577020818977 214.47678215499798 -56.54314811419506 0.921718258505956 -319.822771438638 -44.732744235811914 244.01883943463923 28.938674378425137 190.85894043091326 -212.78749991499785 392.5016243255327 -190.84222543303997 -147.26719419078503 279.90093740876114 -234.71401420552522 -112.61039554306936 -161.26412242344355 -237.8935361078553 396.42409808893376
b39 -13.244234945176007
w40 2.196733061010543 -4.866436259078557 23.231799972224646 38.04496235452067 -32.16328501174011 -27.08644720212574 38.40124143088608 -5.411259901082642 -18.277932998402946 41.56746299751955 4.732495439422246 -72.00543019831417 -31.260198988922685 113.33112423628117 -61.178668382843355 19.7109379447217 260.9911756816332 -335.879639400669 41.084975307833986 194.7631951086486 -376.54989605308174 163.1371718782058 245.25675997590767 -300.3008242440082 116.35245184340911 165.97906229783624 -114.15273639164865 -1.3085632606970583 119.20777175515035 -54.40394139444506 14.11331776856624 -81.36277651677865 -32.55764794247991 62.99887590056416 -336.6165510112092 175.87924810477304 109.38795583931177 -16.586123683710344 465.7620952380772 -389.094906116316 -490.45102407892057 644.6812035580679 -202.61778308852223 -301.4672170563997 78.06108353740659 124.38569329157892 -229.74460783441506 109.13954890176365 47.12242373698311 71.29594209558347 219.46737489887494 -273.35934191515764 201.98776340638187 -410.80704652579755 84.08868294627752 513.1305178039786 -287.0764182817848 -172.72617400293126 -165.64108349649817 -50.46885433701932 216.3920063071872 -72.29052189315934 -35.53546443529417 223.6656148198413 -63.62046649719719 143.7733530401601 179.69312091642178 -26.12581071427445 245.1810744651841 -429.3886418298337
b40 12.355051164071435
w41 -44.56417301368679 -27.785833212533138 7.144295048999947 74.89138804727902 73.94776248919969 -122.05202123363516 34.774563164568356 -10.549825390495716 24.613530633488672 -14.180836272232456 -28.967911804116156 -7.377975979730565 37.60090927703591 -2.8858151460990817 -17.586522622495096 11.684493022510349 71.10946414759361 -78.10020236734545 4.430665209128488 327.8453602961669 -230.7354516578631 -216.42653140662287 112.46450994614447 -384.13613852951556 310.58862848925156 -208.42690784200144 197.24523287619257 88.6986174682343 -229.4314404340124 246.16339371413707 63.615914897492004 -129.17035806706534 246.5080209475236 -284.3064186029644 156.81988497619201 -265.486006663429 102.23070501486963 -272.5259266835227 1.2832450923764138 263.64522779732033 -4.944574173100132 267.2113709674212 -225.1470438852559 556.6456941809276 -719.05926928518 112.02587643860176 566.2566555237762 -772.2537264690419 139.3728165466669 535.9389657689575 -684.1731196313127 414.7952437477517 -108.95535661123338 -9.777810352574775 -28.07044347334354 200.29185939278292 40.082095459796705 -102.59136573251226 -137.74048562527867 114.65134773715702 -47.689445493937 -298.25264698506805 258.61484065367773 13.756255050123396 -261.1777789042767 372.50803325849506 1.595134838058877 -222.7634126097465 357.17875231045497 -238.57766504709952
b41 -26.001329464444304
w42 -66.12546993329823 79.7511425675466 65.0878965356726 -54.59822334661081 -108.54293122376805 117.67475626716634 -36.29105446662641 -4.01212449090404 -101.71805133692192 67.40783427884298 147.08973824696713 3.299503717889721 -265.8701285149283 158.1208046224306 8.42820994063252 -38.978737900372984 -224.85010124081262 182.53714011860865 -84.54293768513234 230.76084456668076 9.987360578776235 -243.6600841172946 229.6435590493958 -512.1162006694022 311.1262671385538 -226.16037796328877 189.78362034997872 124.63674061825824 -111.76359038470224 149.36539382360618 153.4979457145808 157.33608562498443 -136.39537891700732 -226.5648535534016 -141.83100558101327 17.230319147417006 239.1118604671556 329.0261169965882 79.29717098333515 -551.2319036302197 -271.9342694812081 69.58993187561288 252.8563927320914 -148.2220993532066 -60.189643718867885 294.08155444093467 -56.135314770807895 -66.42386157327361 178.3555130110295 387.17854592885317 -82.98153600490987 -429.57362496230434 -770.2807634741661 820.7014960989497 -599.9416324313073 7.811186670932535 609.0182573315097 -264.3646074083123 724.7241074670355 -1433.0284666746004 760.6259195699452 -341.78648595373505 303.8726568838616 -61.11354940722035 47.723503634658286 41.719212261084614 307.4316668189212 605.410860053605 -792.1698632330348 35.27433429629489
b42 -16.712380331574437
w43 26.328579482687456 6.815790144539861 -49.4596006741975 -5.844726805186391 111.37721707027879 -122.6170870388506 53.04003512370199 19.903077137365024 -113.3806439179983 74.231761130511 117.98039781294244 -13.68853456276356 -194.03880991059518 160.06242994181756 -45.17701340057631 2.747782224130009 798.8339180630367 -709.8003824067702 478.3447288955332 -41.099997769404865 -418.3007192922946 86.29604740248419 -1085.8776289058337 1689.2968938929196 -572.5203134171146 217.53816432461022 -274.40810361978896 -66.88488939262824 -172.1179220858206 -65.19371071364532 -330.73329230679224 -540.8344449907185 919.8404762312637 48.313575861906656 -730.0987788616434 719.2357681273846 -414.28097123621205 -317.0415164921545 723.6088819215034 -89.03408369993261 348.67900579280655 -461.9785247142605 51.7705674917469 -27.680565718893227 14.789159733206903 28.04282897844535 220.601339473502 -149.01331754601784 187.01123006320063 362.1770535066573 -649.2479357615435 169.8117691790189 -263.18538419809545 207.15600448617806 -130.81743649001385 205.10086404611482 76.87421471826747 -210.1317965984572 90.29265268969198 -347.6386613132924 284.34122087776717 -213.46955841768406 156.593096430818 75.72952350567604 -47.58791169480863 91.98647284966447 132.67118859285017 341.0026793487182 -263.7114439785892 -160.91906791704199
b43 -0.19523839411983424
w44 -144.47513152371116 135.13523290731413 172.89355897260197 -25.49018894652813 -290.61695953311374 164.27479642697364 38.97505823663881 -28.554506081698193 -49.378501582666466 21.92736415793554 17.072266982270197 8.11494610599487 5.515416535019158 -11.900569051785043 -12.696535560086872 23.455378808772743 -455.09997248004566 721.9235200266372 -92.52786786675355 3.4347403322928955 262.3055246425846 -473.29768882728604 336.81292715324054 -705.473946256561 415.6150642302784 -355.6488200436099 234.18672856640862 110.09218898731262 -208.6893208469949 -33.105298434154165 84.62646347608133 551.2770381524357 -332.716656610619 -71.36841427653171 -1327.7066972733014 1202.6000966523793 -221.84242195924776 341.07413634862695 860.1747030489036 -965.5126422069104 662.4930907722975 -1548.8829420083123 830.7312153856701 -459.0563727330082 177.5199437709585 419.47279682791503 78.1053741845263 -126.71644674880294 452.14521871436983 1050.6846840832109 -991.6224045420666 -449.9813686822052 275.7939501619819 -442.4658851703667 191.97141379699474 20.949967435714463 -187.65847561398948 240.48874956011758 -380.47365057674426 701.2323737640285 -401.17656018269 192.1889877061179 -146.07474058721112 -53.555899410358684 82.94637443773452 51.233620591620614 -139.8111027832157 -368.05138619312623 319.5167183537599 34.57323774589029
b44 -6.396223483491812
w45 -254.55172839024215 593.9030118552677 -143.83714880673534 -568.8251298396958 571.1602042118329 -261.54196733257356 57.86054445034353 -10.5610795474779 -151.84083045401863 284.49100505136505 -102.57976177066277 -226.95987978803188 349.6556347933164 -220.7295957436488 55.07159416992196 -1.7084301299126838 -279.18471491780724 -236.53820734512811 -241.2221357356373 5.070194077161008 325.22733275856814 273.2465264745842 -71.54907839499639 168.45890155148285 -186.3211283319674 127.1954631599142 -36.67662418633354 -49.87032453964871 322.5022185795441 165.2497921010154 131.0865178854028 -256.7669145908104 -141.33931682352434 -16.594442205911587 376.7388444118888 489.5719302260669 181.649429316578 -305.12618099418114 -394.0133921672906 -101.1615748223758 132.8938547410621 -15.281320694815758 46.71338298488089 -143.1163919684828 -0.15880555815943564 -201.53401467992092 -401.92912761682834 -279.88478732068 -337.9986213570839 284.07513704522427 269.6291728557596 408.3053370212141 -1905.67075686111 -1946.8379377082986 -1047.852469849886 1621.024302213161 1183.7311514455955 1599.0415469193304 -390.671328306087 76.80272538174503 -636.7631780539708 289.4418943655128 -98.50347246209638 -456.7635229421589 2129.9954103109917 1673.4108153324116 871.288343378282 -1356.523778581164 -1457.4488528825007 -144.89217035767035
b45 -15.518964571387327
w46 1148.3411155497279 -2668.289736991069 690.5670125304761 2588.890145695816 -2760.8372053747225 1365.8791213729564 -405.81748281873456 87.08614899903449 -488.51580273898577 1223.612206450572 -489.90766262150834 -1118.8278803993705 1541.7867296109346 -884.4010946200882 256.8327695566216 -50.49010724730904 571.2491120480953 575.2859358317294 514.5000553509161 -248.21377430911468 -698.0046798527383 -288.0680816284339 14.174502517456178 128.44142367730953 50.4274588376809 -188.53022070373703 85.86119061753112 -138.03192067777857 -625.6936015801008 -383.2896198763416 -532.6047603267875 492.7534751023745 261.5695425977866 406.45684484635495 -146.46941158348028 -497.5478661910285 -276.19104600498076 163.1306780460868 95.47362450735574 462.75282854205966 61.16552844098604 -61.98834355058981 -121.73949651584286 176.29674639640913 71.04952163770824 28.40451280474162 314.4277804648675 314.55237479014386 220.34274033854302 -405.8884347351376 -180.72734946999432 -202.38213523307402 -403.7739526749375 -536.0963233644358 -426.3482602084739 11.118148770199722 1011.2249891786159 127.23977859983621 210.41180306984108 -542.3395824433499 104.76793711437156 298.14036557726183 -454.8433163548564 106.60270038882913 659.6432990635067 121.26071005870985 560.8814674501286 -720.3031516922193 337.56990510724916 -466.5860297391943
b46 25.59445668098852
w47 588.290362744271 -1463.7263011366167 444.08214168816335 1447.3066385357047 -1642.595479460385 856.5725066159888 -282.52056179871573 73.85075166368408 1105.215029726797 -2767.506326136479 1005.1761023434366 2452.4218327370368 -3113.8846027645022 1675.6255701678067 -463.94433852448225 96.28427363374094 117.93771003920868 181.14351883967018 72.85713790992627 -60.259137959878146 -220.0941765954398 -5.1929985762515765 -26.937197872336654 99.33517366458206 -21.977828031023623 -52.17354232251612 92.55973672922487 -94.21831446956578 -148.6790351775044 -34.61287806558014 -165.5455337275784 105.6298806978324 -31.64442426556051 179.63561081173233 137.66331309295052 -140.82319902324372 116.79633911051626 136.94621028231464 -251.83542615035708 89.80252801697837 -104.34733998524534 176.76951086604421 -76.30222981956253 -10.821681298625212 -30.32418657718832 -19.117261627405618 -46.0811189187002 -25.161886563292438 -56.18784473912943 76.22372979433405 21.251213352049266 36.70548242406705 -368.34962180138564 -338.4496501083331 -92.0332239462613 749.7864122734437 -609.2902986974613 680.3044213596268 -460.48232653596006 708.6734588093661 -466.59899702346723 -204.53497390827457 474.9604211282003 -349.8472151599881 205.03714086828631 672.1440932264613 -147.89367812671802 217.68006004827294 -1104.8854096557586 427.4405047421592
b47 28.967111081008863
w48 -453.6446492182308 1153.6714750865863 -387.3203260101434 -1111.5186310798279 1291.0751732680683 -675.9278300807673 210.79811910257823 -51.89535008754632 131.40463201712092 -335.72711266281453 112.60625712086267 277.7320347259487 -317.5369479538379 159.70617973614887 -47.48755368891169 8.613511365532421 1700.4810605863877 2030.8669027415815 1397.3812142600825 -1539.39954698083 -1024.1058863978012 -1312.3300070575942 731.0018771628845 -640.7575347570915 539.0156555827538 -287.48623807146186 -281.2412903305258 -109.92955828449853 -1705.410127032077 -1765.0921105460395 -1221.7939093602024 1389.265487062537 1251.4480952012173 862.031750468433 -913.4967409586063 -1576.9594183458094 -751.5686648055251 1034.7980346002116 463.91109567355875 1047.274658609208 -441.5361051336947 397.03911078182114 -492.62196374061665 451.10108853116685 423.5800715724301 184.93075616656432 1162.0933336927237 1271.0945825999402 698.4487646139058 -1406.920456328179 -802.9105678371852 -766.1712576403993 -361.66457864843505 -377.5807458685785 -305.95523516561957 386.8927535821352 94.27946162091399 459.5745815442457 -67.30166710402538 -0.2722071219258443 -121.19633477968868 0.14261390060494775 54.7773604849534 -119.05207672294387 356.7849305842294 377.23137595592897 271.92013465073836 -102.64705934421546 -431.5790915546713 -93.89815624191506
b48 -11.001984913871613
w49 145.590277502045 -311.6538931659667 92.82108235675513 269.3332405385778 -344.27306011082 226.96581198606148 -101.98439683347738 29.205500506083418 -690.8955853526041 1604.28304747646 -459.7508321474022 -1429.660862505891 1549.7935638614745 -690.3129593338159 143.02125645322513 -33.71656956991949 -359.3893436529577 249.97618683073267 -75.15766900393767 531.2909487824289 -549.1181921964283 186.49630307899653 -195.37130678798368 208.02724964142183 -42.69563930313311 -289.30636134254144 501.4992240663495 -216.91029667940364 -44.18559490733035 382.95261951154015 -200.9402629453193 283.7741589388017 -711.0143523888233 340.9320813569705 -251.58050330728275 -226.14616165931344 -176.7039712015679 524.8135192717698 -197.74248400615355 162.73603313942763 -412.0474034669731 431.30745514612624 -114.92357304833646 -79.9916045620059 271.1096106143235 41.12975121433952 115.07632632965122 391.5114012391282 147.93234207656033 -67.40866915928362 -383.30305510786525 -174.2912604104685 -424.5475048864149 898.1564717861132 468.8644607611823 1904.3872644442113 -3279.556885754984 716.2182453355242 -1033.576399127558 1677.2530380204203 -532.7315681640928 -1416.71663447443 2254.373833548075 -856.908409955233 -998.4391546328728 1265.573801935126 -1328.290905962209 2250.368052347764 -3248.9990461375774 1680.1240288677832
b49 -13.905211631656273
w50 210.4983861437613 -427.6040661637566 42.11942182253863 450.307330273233 -387.66838843523146 136.77446727461276 -7.453279125028022 -6.83208630875153 -193.9985828132752 416.74924502333687 -100.61848172466179 -332.36652360011055 319.296006845513 -136.03766632661225 38.80514140337511 -20.36318610028838 1483.9211673243176 58.39188380534153 1056.9872297776674 -2801.1348874437035 2439.303320162934 -1735.0715609396548 1410.223767500523 -1707.275961051408 698.8539002788098 1144.3571599900627 -2058.175740099453 658.9819529312645 -34.18105436868562 -2135.388099275938 -119.96412373323811 -1203.2380193737094 3405.5382890306164 -612.0184147421222 1271.6461036805715 1559.3807245717203 835.2012782800444 -893.2262473222538 -1156.2387936544892 -783.2359613618413 273.2974319512903 -24.845909932379794 322.1151182400434 -649.8973634086846 -223.0259872757622 -272.2783931538228 -1535.8886319752119 -1146.6269921578255 -797.5661312755021 1536.5615749700369 990.8657140190958 697.8185733093828 7.0223165531375 457.12964973911545 204.35380391462436 253.3492362745748 -768.4027073818371 -112.59154073088366 -138.1397236900219 249.89664072692682 52.449538440800026 -316.2941371135 468.15801377481836 -84.13343274659346 -343.2468707759938 38.82477095849939 -337.0277692536153 607.103254303603 -540.1113569798349 314.01522336852315
b50 -37.328984197693295
w51 187.53690045736184 -393.22386665606103 29.166591802149554 378.9204146013232 -264.54572704088247 78.17694095137959 -5.245859592537883 -3.6506566772004283 -33.20296691256605 46.47069005465078 -33.113734045139495 79.18594223725016 -94.47077804850052 42.14995104148089 -2.583473950759073 -6.453708496801517 -904.4242981396667 -2039.7330183778495 -855.3743988332475 -264.31976290586175 2894.2055361686503 300.3874403986865 516.7920960341899 -1130.6484005670904 97.87386150850602 1015.1290632289986 -1122.7990736405095 564.1769174842045 1760.2468941640916 386.7491769518733 1284.9629519355217 -2220.982162200641 1068.9473799584587 -1393.1302369222199 -2309.3810585298183 -692.2797328610264 -1424.2626437814554 2607.6875543911015 -840.896275253239 1688.4463512027935 -848.7075948710806 717.5838346297578 -562.850353101091 -29.29140565226681 1519.571258759779 -210.61721249525326 1488.7458568937363 2002.4435277497116 583.7362309684843 -628.2708204694497 -3132.46603946404 75.94295911964105 -285.2750430626526 -123.48523943027317 31.533194107934055 100.8161044033955 248.9957521110954 -0.2297553677480437 25.06636400291747 -84.48149210248204 -12.22517727004911 13.842263909235227 -34.79455043248237 -14.114716047020046 234.79117281204782 128.67581833420712 -46.67785940084513 -193.95374719131794 -10.52475973944065 22.610944617361557
b51 -32.73787656343227
w52 115.72433364506266 -238.91047549590218 -11.248269886273786 258.1593258177617 -128.88609863330936 -12.260188498835623 27.38807259192376 -5.770026960875116 49.2052010516672 -155.38479184035066 206.04603186925434 -177.87961365098502 111.5373946706345 -34.89536569116867 -6.908195002723455 10.090789637214868 -139.16020683480897 -1033.4003826231258 -805.5800143579224 -521.284690479951 1687.9884929754846 329.16924240030517 422.8696030025117 -747.8076479736985 67.47112954862425 635.7969866717631 -770.8780575746147 407.8078695971082 775.7630940539882 -14.837995780877234 1058.0995923030823 -1009.7991004794425 627.5201383668651 -976.1640090156385 244.64497232843902 -2597.9840110660957 -104.89387098187082 -1883.0242693361224 4398.492209370887 -719.9242466783647 1300.816220630596 -2201.7123615816186 531.1000320858558 1629.937493805529 -1783.2482618308675 1090.8062915795701 1535.48938386089 -276.78254608966114 1272.9128083576993 -2813.805421953825 2410.9086191619035 -2056.4496983865765 -49.07405681493814 -54.35212624990999 -577.4048978316744 314.9957428695431 -384.03369285800596 718.9182506783014 -140.8837682081514 208.30627451237353 -212.5168095176893 -232.9479455984544 346.8574782798832 -249.42834518678362 -176.9881198530551 374.68784600211956 417.61027642469514 394.8794299947746 -625.5412804063302 -73.17597445087775
b52 -24.752672547010206
w53 -1.2807036182576372 1.2035354600316397 18.26039824152906 -29.877463275303338 12.404408656253453 -1.485738510017249 -1.029100389692805 -3.0145488340910154 -3.4798961727615505 23.680287491662643 38.59462530900688 -163.84122099233588 166.47614570330276 -59.88753925768141 -6.17722891198897 6.178063748637447 -111.62116795681281 -41.02935715232439 62.6878333488914 96.84059817874517 -8.150900610579775 10.14262634517773 -60.6639548476766 79.27611012794557 -45.00209870741229 16.502690974415863 6.253241662119556 -39.46199365312227 107.8129672263585 29.274950457574228 -84.11274458085948 -87.71651265496979 -19.569201081001466 82.6793821448184 -257.6722794809453 401.2585561842815 299.9192246554892 401.8792962919113 -579.9440148497854 -80.31816932328745 -126.5470798867333 166.38454302276708 -6.637301177620745 -157.65281959798403 231.3408941897455 -281.0586561643173 -2.848091780966338 7.143017526742172 -480.3776575462809 184.52398853381194 -299.01494855652453 595.5691386554245 3105.5174348031865 -424.5544049678356 -4420.325827435678 -2167.7484536867264 -367.5191094199633 4171.477425021767 207.94080916582482 417.27409447798203 -912.4834110264458 -253.75079704553616 263.2100561281612 -868.4291795683664 -3032.0060670064413 531.1462615256137 4146.8464067615 2048.1502285014744 -261.18030972281076 -2181.775480800616
b53 8.793953855332171
w54 -42.91267758587711 129.92123650207301 -120.7135833228788 -6.072428772622168 95.12009135019538 -85.21336412959198 43.473225397570396 -16.189699627291514 31.161810676495364 -32.70054652860667 -82.15420034417413 163.2969413425717 -128.7947239019084 59.477397944834486 -13.337448234022366 -0.20084059966648976 -3243.1625403126313 -282.95601993848146 4087.0322139908417 2237.783440347263 625.583956051193 -3156.3524906654825 -165.07896104788517 -472.3362071976326 616.966655653697 469.8988565820154 -13.31030014844178 -611.4101068162684 2976.6137427068184 296.39070779062166 -3795.3319910348155 -2264.634034236614 -259.70392379212007 2827.3664965270223 1125.3886742633847 -316.69806986947805 -1592.1561937632157 -886.6795576258941 189.91874736680828 1144.0769906395085 161.32233085512848 -0.03479894478973464 -226.8769682305668 -177.1382797624117 -108.80949169451955 643.9641665250944 -885.8745856315597 34.975832023593895 1618.6219601714163 724.3175889085553 109.3307839493337 -1576.592510270618 49.62383297410078 -55.20447734885346 -102.47640970095584 -52.14993032711053 89.91474538658937 48.91941545116262 32.93062752711861 -65.50243993920836 20.280559089069968 28.215077168313734 -52.930762877313306 11.441481751108585 -11.248166792747595 -0.8050756676279482 121.95074200791348 -65.80997815504767 107.01552701061908 -103.3782517861356
b54 -149.18412882973257
w55 71.57222089045155 -239.01785873444848 257.0829116476918 -90.70024648748979 -0.6262003145045019 4.173839924618873 -0.3959979542173212 -2.558235851491946 -23.752554324667656 65.63840298077321 -56.715221461425855 9.416073155963108 17.322118258448775 -17.65323485035123 8.30020203916166 -2.7198982787211228 -1078.2331053234582 -69.76974072573937 1826.913210369694 705.760856595538 262.4025114615638 -1459.7373057848151 -75.41376646550677 -114.87441208387571 257.74534052916533 165.9180081377002 -48.57991468938555 -218.2173110271784 992.7224578165425 40.28385886404619 -1635.3553024081032 -726.3005446803376 -57.08035741293574 1185.1604082713068 -2663.8145270821624 -111.6291521313393 4124.388453148189 1761.0944147764667 597.4534904367646 -3012.4175140755906 -199.30657745422923 -346.4713165412309 624.1018068009846 1036.1417655215203 -368.7104772385654 -1362.3005661327177 2792.964165203495 -294.63239574661316 -3823.3265993468253 -2743.791329528914 543.6695131602554 3525.4661532670143 -132.07726304289122 -122.03638404099782 405.8304368306713 54.34300947961314 223.2195245539334 -428.8642524407844 18.234661474451386 -99.12157755148452 112.0015189767789 -10.77606230053008 -16.907550784093065 93.12591816312059 88.36730362756043 142.8568834104594 -380.14856479767514 -12.549669297748931 -125.16720344057327 189.44919887313685
b55 31.693824134133795
w56 215.2403593370551 -867.6240308792823 1242.1838498054672 -841.8015405941383 332.1301524594159 -94.99706479557346 17.74581329652834 -2.9038749494475393 -1030.7283395302732 4446.502183648647 -6735.278127418349 4942.124067430726 -2195.7288173180095 644.7912859575525 -99.56364441476586 13.077060453530468 49.52947470453997 36.79745491925371 -102.38801294287855 -47.806040503049296 -11.078242412567242 67.94089701848392 14.318599810705201 -7.155364027803334 -7.036793352481655 -9.475728104438467 -4.878313342748444 17.460356284180257 -51.84761525931733 -29.845630475830788 95.28673078384074 37.15176287232161 30.329184764431982 -74.78800084843014 130.43396264105576 -224.62807274237971 33.57346571825107 -176.93328675379482 272.3375843175246 -54.977578622529556 57.916351552218956 -84.14442193590135 18.877819579657118 39.45291694334571 -38.82125058101084 28.92318541724953 -43.214527582469906 97.72262576310021 13.373033892021773 -44.30069904366619 32.08059575906143 -59.07282783001335 17.96161134036916 40.91821719083602 -118.76695795593317 18.945723759182695 -93.9165592753823 129.28199556112884 -21.460216831100222 46.798157060877486 -33.66916454428814 -9.213877339100772 20.92796896684239 -28.492825009505502 -17.812676225481344 -33.89083448175741 111.00721663453926 -1.793963937775945 40.48441311574875 -65.2350581471826
b56 5.11829160086484
w57 -1073.3412383894167 4593.434635878474 -6846.262246921728 4781.443621187903 -1893.4803673705753 518.5713234058001 -87.57781518410079 14.567579521396372 -190.90330427609086 823.3244805695736 -1240.073468584839 900.0259530446875 -391.0648066219426 110.30021301550323 -15.564813003934592 1.7876582977485078 -44.92188465574989 61.3863448246083 -49.76842539875174 48.55653390573375 -70.53466580366883 45.82415541863838 -20.65633608125475 30.91580694268108 -13.433664201988277 -5.94557699392549 12.361029684984874 -0.710608232061049 29.383091525494734 -35.71643909828172 37.196963778894535 -11.139654824256391 8.722587102886482 -21.01913632147766 -205.34801639694462 179.735019912258 77.15133587261899 150.46609780097654 -124.38967085915623 -56.483538969207906 -17.869405001627644 7.102993839801993 17.773235637254338 87.01850187884332 -88.62889815962507 -21.24484727244086 227.07290552623348 -207.87211515077942 -66.3104097800448 -239.03693983725216 232.9537174517039 51.97231815047602 97.39362875769389 -121.15630576108254 50.57510717079009 -85.08630251129529 105.49590880646782 -40.51325713921102 15.641814755653979 -18.01947393499368 5.148015103090274 -2.9122066266095827 -3.4272192875044856 4.29523753579404 -93.82800836218584 119.03590085103919 -52.594099458402845 71.40313414720482 -86.90784009964473 34.63357435043785
b57 28.038802785106924
w58 33.439961052974766 -136.13667387379482 201.29366298505897 -142.83270110141183 57.25834300663032 -14.57271518588467 1.5364429459372035 0.5793117475527562 -19.824173469584554 69.17489177489075 -77.9923285051858 21.542900263949598 22.444124469562862 -22.016099854618943 8.105092826895893 -2.830421155311536 10.100551103460214 121.87460240334144 -107.23126884914689 -40.065426871564426 -39.00347981004574 58.664819627105445 29.01263144910326 -26.042265345062937 1.9896666264314804 12.651538761303998 -38.863586816283444 25.963698027654676 0.8705782050719418 -129.27673238686586 106.98118205731711 -12.432196529951748 114.42555590402156 -86.80704300779716 205.10696165646488 -134.21996256555946 -146.80047232161124 -187.74901693428288 142.77223139265703 82.67493377336207 42.46082145098075 -39.150714758116024 -8.9474495110121 -39.87490510871056 13.001271749327511 68.50540357347683 -176.05357647694996 99.16795524352717 156.85170114631305 132.97041565128606 -48.4430961202974 -168.3674855748198 2777.626946048884 -4570.686791411622 2107.580920739562 -2323.203143807313 3897.3502088851933 -1804.3591867025227 447.88159701645355 -748.923528881246 325.6082719661724 -61.171695253708215 -232.60629859216712 343.6856352308402 -2614.1348947742704 4321.213305647466 -2003.0888933416463 1808.642726917282 -2735.8240227756924 1051.5477911051669
b58 -17.907490201904334
w59 -29.19711448658872 100.80821908964018 -112.33804990178587 40.153013732448024 6.626711259164654 -9.325958783919871 3.385417536662209 -1.2713068218345145 -7.151405702227452 29.94847853237451 -44.40356959039003 31.042049828909427 -12.28395891705671 2.765099925685228 -0.14873409005812063 -0.09193473290395791 2999.236018417953 -4650.582798563051 1797.5732302112654 -2297.68585105659 3504.462070419647 -1314.242341719588 407.48920362712863 -598.2195237745603 200.24452368679917 -407.709066713276 617.9491954444566 -278.0162384453277 -2774.598691840679 4294.536833436417 -1663.8626637029327 2130.1932539417126 -3209.087627185304 1231.5675368650386 178.8902890757973 -191.8231682992146 -9.57469155054022 -130.8356803914707 129.3450392549455 13.31171528938947 26.13620077970498 -26.39312299030843 -0.675042217726442 -57.72536884412705 75.47206113581865 -3.725198905976067 -175.3928783685617 197.70667474513354 1.3887298355167694 167.64756168473352 -199.17059339127292 5.560870337646408 63.98043243713376 -92.62251221359584 7.153359425096223 -52.15376243526423 75.10392442708294 -2.6327096965859584 9.416326570953071 -12.622333825565363 -1.053706816542247 -4.345416784633225 1.6386237969535753 -2.7365019609831474 -63.673844020947044 94.83235886149946 -10.968789250559244 49.05012715855596 -70.17420199177131 10.920318747429722
b59 -12.810027582599306
w60 -61.24338308502557 249.67032459632372 -358.3770805925867 242.39404990919613 -94.72948180605934 26.921750758812323 -5.475913528630014 0.18852394462509897 17.97517548936574 -83.59535541633153 132.9676655755891 -101.40382054260603 45.21340555952341 -12.31269343834472 1.4931859956518048 -0.20547638698000437 -145.20102564279512 207.39409091542043 -49.63835531053325 106.72157242140226 -149.91233015960012 34.21403203814582 -20.191594316534573 27.491905824939177 -5.1569783799044595 27.634659527817906 -38.72526850392785 11.0793772905239 143.48497304008765 -204.6233242734586 49.94505331516358 -120.23761061207094 166.67915762954962 -41.17401467411294 2608.1966916008014 -4216.218350813789 1914.1503130064586 -2018.166144380437 3162.1429658469815 -1280.380220485237 384.14808792917546 -598.0053740338483 221.03776284681686 -808.9134920682693 1436.3034249884017 -741.3928914036959 -2538.7428233350806 4131.597348044266 -1890.2469275353365 2377.3299843304053 -3943.7056207627334 1818.1327678865289 -57.73685839651475 97.5707096382937 -54.98078819754372 49.31959200717432 -84.6680437760257 48.05629950889265 -9.564669096692132 16.753264990563252 -9.66989549386377 3.2848252408647682 2.1145559206809192 -7.691836197422337 57.33222328525482 -96.63757334615283 54.47737569561005 -46.41957958367282 71.44427040642937 -32.6011379415222
b60 15.926317450211542
w61 0.0 1.0899094127214681e-09 -3.3811700208651444e-09 4.1700033519234825e-09 -2.642998283274907e-09 1.0458373219574055e-09 -2.8330040145099413e-10 7.001497368809383e-11 -3.850313167978871e-11 1.8723691954772532e-10 -2.4846946156753497e-10 -4.105851065148895e-11 2.710665923096148e-10 -2.253849882973915e-10 9.349672770986429e-11 -3.500632037393746e-11 -530.6199543299854 -833.0966059472061 -861.6860627363938 237.0929880509262 366.6111174556512 369.28330256438744 -1.994931997373328e-11 9.952108581678942e-11 -2.434684398533449e-10 1239.9825413518772 1948.0932650218704 2068.9219818914066 -952.1275331136853 -1481.6457311858208 -1568.3178158238622 4.5945885984721713e-10 -7.145759678417463e-10 3.2432390106862385e-10 -471.3113890958279 -500.3820704259422 425.15383877966775 215.4601740367552 222.53809859318437 -169.37801116486673 -5.957734305894746e-10 1.2003592564369114e-09 -4.3745389255445133e-10 1339.1131449423472 1462.50822020337 -1304.06491794283 -1082.1631476740577 -1189.3760457997655 1056.7408098271017 -3.860692147916733e-09 6.522560269672795e-09 -2.6184089618741524e-09 2070.5486787315863 2392.67000765898 30.955034131503776 -1015.7339500649409 -1181.7308099705504 -14.992569297582968 -8.080341951099967e-11 1.4494482003524212e-10 -7.808207205806106e-11 -4242.492849684526 -4553.860795611693 -52.935516930606134 3202.010961894043 3351.4909565827343 36.99238859130479 1.752157446910374e-10 3.055021513542755e-10 -9.228468683675217e-10
b61 25.445202598081778
w62 0.0 -2.2990290227120624e-10 5.441478928895939e-10 -4.47262417924085e-10 1.6212836019354436e-10 -3.0128409836018026e-11 -6.087686472096128e-12 1.1897142074531626e-11 -3.0840127045708746e-10 9.600419485222473e-10 -9.563940489552927e-10 2.7866895113297063e-10 1.030399173924216e-10 -1.0133673802248503e-10 3.222720991115236e-11 -6.689690491325934e-12 -704.7393704163363 996.6059927842232 161.835515765179 314.89347840388467 -438.5647883686317 -69.35606402117125 -1.4774639844894466e-10 4.635354600157626e-10 -3.4017927363905187e-10 1646.8745820553931 -2330.439721590127 -388.5696548910554 -1264.5618634666766 1772.4439210754197 294.54987563239706 -6.414313524771842e-10 2.1877508485368402e-09 -1.6665661906056783e-09 504.61461933144227 -1812.2124694450229 -1199.5828374464777 -230.68475792682648 805.9567699089678 477.9045529004749 -3.6696340410813377e-10 7.909298216368654e-10 -4.033405553993674e-10 -1433.7359238874578 5296.703838796115 3679.453768915272 1158.629639471636 -4307.512655650423 -2981.622235188073 -7.738254481637341e-10 2.6910418338133013e-09 -2.316549729819428e-09 -71.90699031956451 301.41058016923296 1041.4728339564547 35.274887310490094 -148.86556353100758 -504.42049485425275 3.239249146691492e-10 -6.106053163090763e-10 2.915246169465924e-10 147.3352910823914 -573.6611484404942 -1780.9995814408107 -111.20094572752173 422.1956351869482 1244.597812870559 1.200246499410973e-09 -2.1571459896119194e-09 9.9478585091628e-10
b62 -50.132439510762254
w63 -0.0 -3.6249215434880355e-10 1.0432944948951051e-09 -1.1921228772510067e-09 7.351728102889071e-10 -3.0302351185417914e-10 8.683805340520266e-11 -2.294634585241101e-11 2.151451801114692e-10 -9.252335847930681e-10 1.4223983993719121e-09 -1.0658496965825452e-09 4.978813377785344e-10 -1.7184966267361392e-10 4.5702682470620233e-11 -1.5981827402359986e-11 30.91656458783487 263.15140328863555 -1522.6243580788685 -13.814219798635671 -115.80197222024198 652.5343461288629 1.1550005743488079e-10 -2.740201728718139e-10 6.764012093485317e-11 -72.24756629005988 -615.3469751000708 3655.845372026095 55.475698059074894 468.0095328259375 -2771.263237101972 1.5558008440580418e-09 -3.0989966181334955e-09 1.2459933258768263e-09 -1541.8493070862255 -934.8357848168215 664.5764730245472 704.8569750863633 415.7554603712176 -264.76214254923747 -4.0787902569339174e-10 6.711233131728722e-10 -2.15130105570005e-10 4380.778233713255 2732.3221606665143 -2038.4406412659596 -3540.1913427397308 -2222.04462333857 1651.83756145436 -3.066567182477553e-09 5.458245617637192e-09 -2.502257298933608e-09 -444.7477367720729 -1621.8350382207777 318.67058758082425 218.17665051530517 801.0182880294269 -154.34293650464735 -1.0160438029122032e-10 1.2193642363184098e-10 1.3855832713821625e-11 911.2749256002412 3086.7654017787177 -544.9515000270079 -687.7824912023499 -2271.7572612531108 380.8229109791236 -1.2129327490312258e-09 1.7967246614125632e-09 -6.685347804860631e-10
b63 17.496028151648144
w64 -0.0 -7.103692634125025e-11 1.8421020026412015e-10 -1.8658833424717512e-10 9.788928927966945e-11 -2.6376228549013047e-11 4.574579166097467e-12 -3.051657196396803e-12 1.3731939270651296e-10 -4.941896043931887e-10 6.281641661426428e-10 -3.662960333479059e-10 1.2129499750004473e-10 -2.71798418741108e-11 4.832697962349559e-12 -1.4641471180220784e-12 -1092.2545355261923 -664.0896832971891 -667.1865431972795 488.04401234386285 292.2382100041373 285.92878631073904 -4.4710762869826226e-10 7.553332959098213e-10 -3.0770525016876604e-10 2552.4418064329016 1552.8915016321332 1601.9255328951992 -1959.9067241061348 -1181.0702832931072 -1214.3175889888105 -2.312212921129486e-09 3.9051054057104295e-09 -1.7912320932067516e-09 -1014.4719762875009 648.0415958689754 -1487.620115846624 463.7662352809063 -288.20765786912284 592.656383666676 -8.935907569451729e-10 1.4594575548088073e-09 -5.214231824091087e-10 2882.3677722537136 -1894.0849742276089 4562.944109482336 -2329.296962666617 1540.353254702927 -3697.55307966717 -5.422598134408041e-09 9.506596898578579e-09 -4.397732178418323e-09 -1184.4730789640173 670.5859324315223 -1099.7945694457237 581.0583115475539 -331.19989574374176 532.6676826023132 1.6851103845638704e-10 -2.7635879695786514e-10 7.005247076863341e-11 2426.9502184476214 -1276.2959279893457 1880.7342870555185 -1831.7346613850714 939.3115979103281 -1314.2944022311483 7.02476271596808e-10 -9.974833459214238e-10 1.7421827869235074e-10
b64 -30.265444446660386
w65 -0.0 5.0393716977126246e-11 -2.9219483406284953e-10 4.65712071657449e-10 -3.2573368600726884e-10 1.1684221159991206e-10 -1.8036079423752202e-11 -6.23831147420007e-12 -2.995091028270623e-12 5.3080185989331474e-11 -1.4830383161331112e-10 2.1392051585357617e-10 -1.7699636085307985e-10 8.163742404272617e-11 -2.2249722714438614e-11 3.2345197466521667e-12 886.5811649728689 874.8830765351842 899.7350453053848 -396.14450198683295 -384.9996027402421 -385.58953583036623 -8.659392647381026e-10 1.470559785055059e-09 -5.839426164833128e-10 -2071.812710947954 -2045.8057527729852 -2160.2781959916783 1590.85298362771 1555.9621373548782 1637.5691357984695 -4.796094077441637e-09 8.212835793386386e-09 -3.789642211149413e-09 -1124.4375124340436 316.3334574373501 -923.3382915177476 514.037020378517 -140.68498913319596 367.8508558204103 -1.0359768598533492e-10 -7.743805596760467e-11 3.0142555118573e-10 3194.807272672993 -924.574058831374 2832.1350144960256 -2581.785346129379 751.9043127008996 -2295.0028081969804 -1.4572024142900375e-09 1.1787272546914807e-09 1.1959183643384108e-09 2154.9396492251294 -845.0556617811901 -412.61193739819794 -1057.1330123948214 417.3698455986223 199.84190740172363 -2.3538462845529295e-10 3.548203397762961e-10 -7.602425633468357e-12 -4415.407445986407 1608.3562864881842 705.5985176417703 3332.5178248297166 -1183.6970410551182 -493.08623144703375 -1.3284165434335193e-09 2.0248126092470287e-09 -5.155598170603071e-10
b65 -3.148677683479175
w66 0.0 -1.180652797749815e-10 1.832931632251541e-10 -6.653207539796285e-11 -1.4122227465311073e-11 1.084628462728361e-11 -4.238632144223684e-12 -1.0107046732998528e-12 8.068451428183607e-11 -3.392399570726713e-10 4.966806675601281e-10 -3.412395517305694e-10 1.5660185486962186e-10 -6.556506550449665e-11 2.7100512212285235e-11 -1.5623910020404806e-11 -724.2354452553875 -120.24292595743962 -326.78187158577447 323.6047652698761 52.91390354478542 140.04530649410916 -1.42785089307651e-10 2.3000698567976485e-10 -2.9073965457371287e-11 1692.4341058290847 281.173194751785 784.6084863636402 -1299.5449987388386 -213.84965043281775 -594.7616577024851 -1.3082590566426688e-09 2.5518432852922324e-09 -1.1246385767105238e-09 789.8049783432059 -557.2244469113485 93.26273520696218 -361.05963493662057 247.81796998052263 -37.15515459328054 4.428055144778398e-10 -8.980316490436735e-10 5.660229229764724e-10 -2244.032826099041 1628.646153117697 -286.0627143303557 1813.446186943677 -1324.4867241209809 231.8091225640989 2.7943966585119995e-09 -5.55578152927616e-09 3.823087679766246e-09 762.1762541991494 -1161.213894498762 -3432.3372208331143 -373.8952410432993 573.5192198294147 1662.3969276833611 6.759176551796031e-10 -1.2811193078610117e-09 7.541797047982968e-10 -1561.6765458534162 2210.0859761340844 5869.563712446521 1178.6715018530992 -1626.5501943736388 -4101.767476622467 2.8321876094361542e-09 -4.7417625381740436e-09 2.4072497467608756e-09
b66 -12.770033799562487
w67 0.0 3.8642700150859355e-09 -1.1728076369200258e-08 1.4228630575775726e-08 -8.871662968284686e-09 3.4810476246607825e-09 -9.851604296341595e-10 2.675863873212398e-10 1.7941969321015083e-10 -2.7397698864501193e-10 3.229360129430836e-11 -3.8868752570227775e-10 8.593127876643772e-10 -7.283234410138045e-10 3.4682189031170946e-10 -1.3510751361180968e-10 -2183.8412706183312 1875.6597425114905 194.8330196344002 975.7896363604333 -825.3997306682038 -83.49744071496345 -6.795258800096349e-10 1.230751611736025e-09 -8.847783616872107e-10 5103.3230592710715 -4385.998077255159 -467.7971880452158 -3918.615168403196 3335.8235177038614 354.6072160442188 -3.457720221256011e-09 6.318816997419319e-09 -2.523155295808266e-09 -181.70690041122074 780.046537134588 631.4048785930021 83.06737603061318 -346.9150544146839 -251.54683510150724 3.565203687827534e-10 3.0878077872387166e-10 -2.3543667015957226e-10 516.2745999764132 -2279.90677547014 -1936.694147109629 -417.211456916584 1854.1205224848707 1569.3879294174362 -3.082083199767993e-10 -4.270889197854899e-10 4.621303340002214e-10 311.2565599530151 48.14869599552004 335.9006531597082 -152.69085840645485 -23.78046171311033 -162.68803963686105 1.8214596497756474e-10 -8.999745393367675e-10 1.2245846697789275e-09 -637.7554623875758 -91.63923916938941 -574.4162528030575 481.34435434762173 67.44344967036893 401.4134643052769 3.010820759374866e-09 -4.474580428404096e-09 1.3651406394199483e-09
b67 -2.459690536676528
w68 0.0 5.426215032855453e-10 -1.5214322372444106e-09 1.6558985761258644e-09 -9.64705109528336e-10 3.808135558941436e-10 -1.155483268540835e-10 3.826377023476705e-11 4.81757448232793e-10 -1.9621800594239913e-09 2.8463461858611203e-09 -2.0017416947975004e-09 8.499173775395469e-10 -2.4247660083933616e-10 3.913985511882035e-11 -5.126248333230213e-12 1403.8913261412683 1879.8712327506796 -674.0836085912541 -627.2903736422351 -827.2530321109782 288.8845856398014 -3.4937330806172895e-10 5.400888070106191e-10 -9.499345754448996e-11 -3280.6921793359616 -4395.846125753755 1618.4854969306189 2519.0978481127645 3343.313569280782 -1226.870641669757 -1.172187347187048e-09 1.7648642963719041e-09 -1.112131220448731e-10 -75.35542697287941 -27.888213878942484 144.10648567065545 34.44876102191952 12.402902616079121 -57.4109127401273 2.0400348077487251e-10 -4.013456234019941e-10 2.762720607840663e-10 214.1035526391904 81.51119804396474 -442.01461980520384 -173.0212083504291 -66.28849333766723 358.18376896379704 1.4956699073698232e-09 -3.159972283839352e-09 2.583142033607544e-09 -852.2272057969582 1781.9511413884422 -1544.7885619922688 418.0708789842045 -880.0990353457993 748.1933138132741 9.332812300755222e-12 1.842276331487369e-11 -5.527696356200096e-11 1746.1882756187254 -3391.5071516278813 2641.708638596973 -1317.9312725242653 2496.0371118096173 -1846.0783641407554 -5.183527218566297e-10 1.0567414998607916e-09 -6.906801519601657e-10
b68 23.709187796954083
w69 -0.0 8.463715839290842e-11 -3.860878573947882e-10 6.144846757729933e-10 -4.823862627911704e-10 2.2231165853961662e-10 -6.733981579997438e-11 1.4439999716166842e-11 -2.09261862900228e-10 8.832234978754222e-10 -1.3234036523780548e-09 9.68535348060925e-10 -4.2870392851420367e-10 1.2863464024311016e-10 -2.635239370291682e-11 7.85854024615809e-12 313.58896596179386 386.0731571267892 -2191.945146230158 -140.11863736541918 -169.89471634339327 939.3777822856958 -5.3854490311699976e-11 5.4817261840867104e-11 1.0899267599562279e-10 -732.8123259992493 -902.7842771564942 5262.89526110204 562.694045215833 686.6234252966896 -3989.465273723072 -9.458232808068345e-10 1.6586840408117087e-09 -2.855918626587517e-10 1030.0850628422836 805.8668710365012 -645.6466948870541 -470.9037635139928 -358.39829562117546 257.22066489856616 8.402480100588861e-10 -1.5294536470644715e-09 8.117898714354865e-10 -2926.7284431893913 -2355.374009054514 1980.3777536296982 2365.145676030228 1915.4937979603483 -1604.7866654050742 4.595744357988041e-09 -8.884013316667883e-09 5.7298870509425726e-09 910.8681309630131 -713.3287458346615 1025.3776931675604 -446.837929557036 352.3104121726493 -496.6250741604867 4.354155924701786e-12 -6.694297893794499e-11 1.0241915822384318e-10 -1866.341792544283 1357.646394878939 -1753.4756383552524 1408.6168415840307 -999.1828514065506 1225.3635358263075 4.5057273884152593e-10 -9.711242227039563e-10 7.364508308738138e-10
b69 18.795277329272853
LAYER 1 sigmoid
w0 0.6831129916312519 0.21773667801224703 0.41510687964383325 -0.40196872413242235 0.03741770577772896 0.17802716357895035 -0.014812353896826025 -0.2296197267432098 0.23513414161808902 -0.0409131665486926 -0.2602201447147617 0.18513689965497074 0.10698969936948094 0.3766542371154571 0.028440863929635248 -0.06986153909182741 0.17334787162409387 -0.08602684095211152 0.006031210147996944 -0.014173700379648926 0.22773509687331908 -0.09595891516234223 0.39170607576220434 -0.16238857259928935 -0.13481146432724336 0.16410466302872315 0.1065751401377599 -0.06518758127973097 -0.057910627647385936 0.19231053314805394 0.30460960691739986 -0.12118835517337351 -0.2547563929232374 -0.30576566156326945 0.3539109977985333 -0.10501681217282473 0.21095334680303646 -0.27272690833793806 -0.38336174471473056 0.2754866282158491 -0.0006281392982518334 -0.11028965863453147 0.23200237055770684 -0.1748929464218116 -0.014035770351517492 -0.25196415976870007 -0.06528788708494042 0.3375504139665354 -0.08459438424520904 -0.3155040714523969 0.1661969272136413 0.32132353238665073 -0.18166093344287013 -0.3980198978203717 0.15704186496383082 0.11768006263831318 -0.01323210494512513 -0.2988727438204837 0.6037597658833288 -0.3280892389944849 -0.48010894342816585 -0.31678548210291446 -0.046020905253812666 -0.004418463925066351 0.19055980119156 -0.010130046885480271 0.09648064723747929 -0.2385101615136463 0.01022234651826024 0.10611077575071251
b0 -0.1721566988462504
w1 0.637769033099006 0.28873580391282827 -0.3900829247002423 -0.1034911739443005 -0.003329271324791263 -0.0030630597194673415 -0.010692712760797791 0.2238237585598934 -0.0605323977499412 -0.5110348180504439 0.2656316660311575 -0.01262380846005589 -0.0537233929789703 0.40239939338253294 -0.3027113694140941 -0.07440386704834272 -0.33277318773592174 0.17972663268703107 0.3709831025591054 -0.5302933983701221 -0.15671966298271503 -0.171034901541079 0.15475186091070242 -0.09468801998726892 0.029155672259143593 0.07498877674710742 0.11736496969039231 0.045886479229539784 -0.008351799070172725 -0.19083955629615595 -0.11970146853405142 -0.07379733192357767 -0.35980533871914694 0.10208877175606108 -0.26051891690103596 -0.19630172422145623 -0.032245741692558415 0.2666272050068885 -0.20485691526582017 0.16394982040848025 0.06995298769662184 0.007023736201927107 0.1044960747006351 0.005037763560372898 0.14444687430702108 0.16622579438337934 0.17980001135923823 0.5922423350702097 -0.557354744476348 0.07463152322770561 -0.3823068354478293 -0.12853483690497117 0.4238026266808328 0.12875935558085866 -0.16187632410833902 0.15222968153020952 -0.5900648378406541 0.38818291178957826 -0.10386757704919587 0.2223611281328457 0.16800940984729287 -0.0419687376069979 0.323093456001987 -0.1392621103046393 0.3294933321236331 -0.004906144120487575 0.16602901560813632 0.36999249291030734 -0.32596519870631185 -0.4056548529916609
b1 0.446378541980828
w2 -1.0614607334191681 -0.20810501571738146 0.04415148951469019 0.003991401944743697 0.2613400066055939 -0.24654618687814484 -0.14762476612635803 0.10955252346738922 -0.2375828325317611 -0.008381169751963069 -0.04598161275416972 -0.16790688660982375 -0.1776152671054831 -0.011344504825514481 -0.051516744902093015 -0.011348799145739498 0.11357821108834897 -0.15035175526665556 0.23129938132818678 0.05618572623144256 0.007971884899146641 0.013362875782136331 0.23373859427320148 -0.046028112631736465 0.2019939651057041 -0.06306577075516964 0.08060379848607704 0.0140407983482374 0.05217611020708068 -0.008434184965357559 -0.04854771733319324 0.0052825552875960385 -0.0467092950012942 -0.14570156893440098 0.09929287515227253 -0.13629143690988543 0.062414894859077995 0.0197385070684561 -0.2618162834240019 0.22710024301411097 0.09428016760011798 -0.08886321330769367 0.04769784480650595 -0.08431225167516786 -0.031302185388660336 -0.055443490467780035 -0.05794593606690757 0.1676473077024946 -0.10198769600509448 -0.023422308442076382 0.09758705031490836 -0.12486159181408052 -0.16584069686564193 0.17673181473539007 0.22634932882038478 -0.5635267526296234 0.5553228495082038 -0.5708171954025223 0.3075696969196078 -0.14077084159610054 0.10986413866942318 0.3041414345811268 0.22274413883015387 0.4745507015654762 -0.04493761901449789 -0.0136865294249031 0.09552058738531415 0.2769206227421431 -0.36005763708271254 0.20793341077239033
b2 2.1963148406459343
w3 0.22116168705395375 -1.1211185197793847 0.08560739582012761 -0.17749388363173743 -0.01860095399056209 -0.09578432432812602 -0.4503876363693676 0.26855721919862047 0.20691438454847316 0.5309286420837298 0.22946114621994448 -0.08065810850516647 -0.3924378005202348 -0.2469767459016945 -0.270940722401948 -0.009209674449186262 0.07999969826285298 0.1240475589037567 -0.02444289687371421 -0.16512472606450548 0.079124387359762 0.014090567659448563 0.35958280303120005 -0.04039841693365418 0.0920822092842899 -0.10536687004111805 0.19080159116409384 0.07573066216381162 0.0229675205664327 -0.18240937572995514 0.10446781910820997 0.015247460851413352 -0.03042256851429301 0.3967122179499357 0.27514950604423827 -0.11597763988859154 0.15781389096346915 0.054040180329098055 -0.20635991937593778 0.21164841195065312 0.18007179709553886 -0.1321224499424338 -0.1777607967361268 -0.06040671128826251 -0.11961368314420712 0.29508923725183606 0.02553035146357401 -0.3015697968672647 -0.024081173391402675 0.1883698461012485 0.10272231572428235 -0.023683963484177534 0.17271675154150182 0.02619069035268802 0.5680322303378431 -0.6487191747739436 -0.14576075221003454 0.23714706725402326 -0.06681630761709126 0.6988703219933228 0.9082646475764389 -0.03364120352184075 -0.1114251664500954 0.4665557571902859 -0.12544315530018 -0.0934548030755004 0.06905522411944755 -0.3526423333042716 0.14546841441814662 0.263783465238377
b3 1.5276080376113435
w4 -0.1077567512028235 -0.28748578605482317 -0.2867929055529791 0.00977179004221569 -0.04487693651641092 -0.047496992268898926 0.5656277387638634 0.06118906481078054 0.06357703917516622 -0.16540394954855284 -0.23521210017315472 -0.14385725272249797 -0.11547664192769859 0.19344059073773434 -0.1237740170723474 0.27233748882440734 0.013789945384666309 -0.2060866706052722 0.14773868831355927 0.2120606822647238 0.30624694632833577 0.4623017152810153 -0.14853730653181613 -0.022116773525921483 -0.2892629274318786 0.2958816445819323 -0.013478836559360417 -0.46829252695132123 -0.14447313901289122 0.14475183556919177 0.14637828898702993 -0.07705320184399815 -0.2021782591014141 -0.24086458575081163 -0.2890727554574781 0.08586710822066705 -0.25102492816553834 -0.18104739222537086 0.39002135969728446 0.01679477440134406 -0.1325306220641528 0.14063613621336893 0.20229551093014245 -0.018166469978006132 -0.3731150686932902 0.005642808918607928 0.16968548535464995 -0.10476659813891871 -0.10353977065945622 0.3844417018554934 -0.4960896392325459 0.4356396956878474 -0.056280855900171296 -0.5444944831017361 -0.502237964377157 0.2737841976355536 -0.4928762832921095 -0.1226486020945576 -0.11849324304506587 0.2679138220939691 0.5209768696683361 -0.08501328267902405 0.34535152879858466 0.3547383550948403 -0.11921733117436 0.15737589190887083 0.2246362523176869 0.00797716374505141 -0.04231539692820869 0.03295360053898239
b4 0.42656685024975466
w5 0.8378382614441165 0.009723783098978764 -0.04952187195488176 0.026046868530097807 -0.2634648098390458 -0.0065575902288504545 -0.13240162819755183 -0.01341911271727793 0.31092879071684193 0.1823393487449288 0.11433431801433996 -0.4430013476622307 0.633218116155524 -0.022503435367421623 -0.05027052235283729 0.12593992823921307 0.10303689276311107 -0.18433096539189422 0.19564067837963856 0.2953219981346973 0.16796321496404895 0.5925622301120745 -0.3517073287485244 0.3027641214330946 -0.2666061694718796 -0.2306498451716331 -0.21725722244760134 -0.4330334502852629 0.38217482415782844 -0.10416470989753826 0.3546881533844668 0.1808321572640356 0.025115880094266824 -0.20530238152713992 0.2447722414283282 -0.12548409905688238 -0.279864923588612 0.04278300513171139 -0.1200175217380469 0.09757948050926676 -0.38094071103179333 0.098692563715067 0.09400377977482931 -0.157280427710885 -0.14577817976861573 0.32243868979435303 -0.051576335481402155 -0.14094563934065077 0.09376921553648429 -0.10735154900432099 -0.0994045138355343 -0.171556379744916 0.06960328344727792 -0.0990203845318355 -0.27166882427752165 0.6232366075042055 0.5354451421730232 0.36873731346939237 0.44181908702128353 0.209250389501224 0.8839940124311516 0.21683029322478078 0.20914736083933747 -0.07221844458631001 0.4717943902276775 0.2869644663015713 0.1294855538449842 -0.44182559899581286 -0.2538772345946612 -0.3086726525512938
b5 0.6300568168191227
w6 0.7666255564194435 0.36073010524800836 -0.6296845018320765 -0.14386080547653887 -0.0184078189573715 0.2825698455100246 -0.05622265799291205 0.0033447505058119805 0.4442581715314222 -0.06057170756667518 0.37646182408101764 -0.35155715816781136 -0.3615444115050892 -0.16069230307476762 -0.15365649266561926 -0.309564600825731 0.38088713358411636 -0.04674626985739854 0.06227236968207008 -0.10643959469855925 0.0308099459769136 0.015161132980558337 -0.17739898382496355 0.11024236486039736 0.1592061379785082 0.11637289452631723 0.025449047193994618 -0.062252757759204656 -0.1723909967339207 -0.2070392910375857 0.0926685430804244 -0.43170016397858785 -0.36925787848058933 0.278118782238133 0.32462919586384864 -0.16348835332190126 -0.13366884252227407 -0.04158144187385359 -0.13358564064538395 -0.07012677009938999 0.17793237437344792 0.3474644306197968 -0.2252524003730518 -0.23047782867147748 -0.15069970711937333 0.18737532440057722 -0.01654876355367343 -0.032093861457339695 -0.11611667332212883 -0.16154266466250566 0.3185144094195781 -0.16627126483725144 0.20195928144941397 0.03569691064240107 0.00642810038812152 -0.14263807706817686 -0.0717376335342742 -0.1264084585321689 0.5207658058869761 -0.11813522384710277 -0.693564815636122 0.07277816774353481 0.01912415451314083 -0.20235742890154684 -0.236299030411254 0.062145491549245604 0.4447512922922863 0.3447550070086268 0.31273837495674306 -0.01126360478349488
b6 -0.14033172692713258
w7 -0.2853110927515584 0.7183242560838549 -0.3316988343286733 0.08443768728717886 -0.031117125441838495 -0.13916972211312018 0.6581916231290489 0.5390111336927531 0.21815740873157138 -0.21536233397014043 -0.05587882076565876 -0.18769589489775232 -0.32104879393583063 -0.04494800879598108 0.4853732724203813 -0.049342139978537466 -0.1375775863052937 -0.12635323988639915 0.4326681128011178 -0.04716659572898286 -0.10983096934338216 0.2523435399367334 -0.25305681271701047 0.2469513742395708 -0.09984180739901126 0.0025358221114484907 0.33151514203122445 -0.3406849034245988 0.01698712834195208 -0.274067851159896 -0.028812634171962708 0.147980546277491 -0.14357693207851335 -0.3202717147284073 -0.01685118087670279 0.07058917926586594 0.10330419549857464 -0.3419804392407772 0.45399954393952974 -0.1349911198256854 -0.19403593407643477 -0.0518984696251865 -0.2023835657326817 0.19097568165107573 0.32524039283482814 -0.11104527235894378 0.1803295121928618 -0.06585175559004731 -0.3102029710618657 -0.08353902766485034 0.24304474314878682 -0.0846424331059193 0.146828521848765 0.44129339546174073 0.4603401305859585 -0.6921001003646052 -0.2569306469899109 -0.05074486587801055 -0.13444665322950217 0.268742900018536 -1.527056204676613 0.017327072052481036 0.10854938576832168 -0.2434204607490239 -0.044996440085477075 -0.0692064467897858 0.11165429753113947 -0.21259523846259656 -0.5372173076517783 0.0649060188647987
b7 0.16348137940748292
w8 -0.28581272656761486 -0.20528377587904548 0.1891201625034992 -0.05043078728600642 0.047085507844701564 -0.003039337812113835 0.00015233619983826547 -0.14994575535542926 -0.08191145057490712 -0.11225502734376451 -0.0765268867644978 -0.21845816368470658 -0.14697869390548007 -0.0068755009465310685 -0.46433017103052754 0.3041905743735569 0.4517792385650108 0.014524382078528872 0.07862905031291523 0.1580122888746345 -0.02351831081753396 -0.12168852720169754 0.46722282037132806 -0.1687445698907864 -0.21316263716112405 -0.21092905019426264 0.0039181098320719586 0.290385180786441 0.042726397111133796 -0.09070598796685067 0.3970104216766333 0.11167530830303495 -0.25127899361613254 -0.003182299479327366 0.14098428282225273 -0.4118801953298544 0.30835784464980376 -0.04722984162156662 -0.2906915499125181 0.010806199402792524 -0.10956745475866744 -0.17191230915215053 0.10192787213280495 0.037315012825075204 0.0015103492320738203 0.0515328019680355 -0.37532640492275904 0.10227331859632488 0.21518202248153664 -0.15761011657912596 0.21352706982881886 -0.002881564295666636 0.21584117743312578 0.018704257052551177 0.2903387627891996 -0.14725243718646247 0.10811131952771602 -0.1809611599587502 1.0798810800788716 0.40304647797912796 -0.02677346887057505 -0.38837496229064133 -0.11803874177615885 -0.3414820549985722 -0.23341389689791517 0.040034031630215745 -0.3119161686547183 0.5654647166207907 -0.05443357449148195 -0.02600574027600133
b8 1.2547344932786042
w9 0.0837614751328468 0.0017003250446507722 0.003293178191009956 -0.4413218689944163 0.05987014484772951 0.08598163791260781 -0.26174999922675574 -0.09925651221380923 -0.29993498177911215 0.12068702180871284 -0.11381986891187054 -0.06789012917022189 0.11226787031591805 0.148168001462712 -0.3122622011369784 -0.2734734493356813 0.09655783297497549 0.380431206582925 0.22348266226082572 0.7552877450142085 -0.11293047004335237 0.012245075813917775 -0.1686613278465849 0.0666579483729243 -0.023632838989123415 0.04365266910471682 -0.1689259581414775 -0.3145015066513429 0.022603227400912005 0.03512084754708609 -0.17345410730903965 -0.07627604687980402 0.15947466769473106 -0.0021597006882186306 0.018492351721768673 0.10985051774026725 0.3296413477120652 -0.16475601277019425 -0.055743723789505234 -0.13535862324906978 -0.07871511118997383 0.06566317448507177 0.11319973346727408 0.42237109762150904 -0.056349731356262124 0.0854794600790416 0.0719397928833399 0.2913577162352366 -0.09300177243949229 -0.19517327266166173 0.16893478937080686 -0.0663767506327333 -0.15138947644564663 -0.18401028373104425 0.327370198939195 -0.15025862847359758 -0.23100157823142053 -0.49343557171508506 0.535503482564751 -0.6525881073060887 0.5143517096441476 0.06721986164142689 -0.017637281018333707 -0.1732903325725397 0.5309942757655156 0.10473724361520906 0.22986251653033457 -0.1483257790265382 0.4504025180091014 0.47054122240878316
b9 0.6213313846088233
w10 -0.2686329831149544 0.12866340920164113 0.3736925774139398 0.35535703948901914 0.4326171982127205 -0.10778774666993034 0.2958860747953542 0.14420564181036202 0.3968273157381097 0.563572039341726 -0.1613035593517293 -0.3577053762639981 0.37916363816411225 0.07962451923213265 -0.3142881836752788 -0.01987025392028077 -0.2588253176958817 -0.0073266385964444935 0.1739951847642131 -0.20635587800058683 0.09619808847969026 0.1630086034184551 0.379378435490233 -0.30046374941011655 0.27799267396368554 -0.004318225467543711 0.36472404889517174 0.23635154496471442 0.08600596726701913 0.3356436579437588 -0.09214939659361432 0.17556865351258935 -0.22058949290090119 0.10036296257797403 -0.2516394690539292 -0.02063005400942404 -0.09627069748862818 0.10419155547679339 -0.19481018248095613 -0.003399743849502119 -0.23599565122547136 -0.42460928877794046 0.011596686426443056 -0.39221955216768856 -0.012388414242938586 -0.1699347670977822 -0.015459368238231689 0.15732498826561503 0.08235595428879082 0.011395240478749926 0.1794434003860497 -0.3958923725647869 -0.4633801614469493 0.14110099726401085 0.6464480289725324 -0.037163468038237515 -0.02351152042383999 -0.37164054855521356 0.6487688570996581 -0.25098533929995576 -1.0998431952694363 0.03352382717913686 0.0319813183610266 -0.2909724867502724 -0.09624417666436481 -0.502529970306533 -0.48527233456060487 -0.121441345222811 0.016637477678080697 0.28341285501689595
b10 -0.4085019555013871
w11 0.04756149178020136 0.17162249792730627 0.08520762727785171 0.042588879817578335 0.4041683088498054 -0.18240848151016742 -0.2328359885127087 -0.32436708644993867 0.1817040718884438 0.1774524943196113 0.08629169517231869 -0.11555895444939375 0.16567404584526302 0.306927744098903 -0.08132738048525495 -0.11208893293876696 -0.11353426755656712 0.19863851092572835 -0.1728425255331497 -0.15778613898992008 0.27591378861096577 -0.43000790518129783 0.24201042197739356 -0.30928569584830035 0.16376751902381773 -0.04095879367887911 -0.19268122815990762 -0.21875806506722778 -0.08242559697636777 -0.16306022732804198 -0.16045408197092154 0.09663044711848223 0.08621049860503073 0.44618262370670536 0.11055242028863115 0.19390102412593663 0.03504998257356668 0.029528582470527802 -0.21240175523215107 0.16965873985639326 -0.0456019232427257 0.02696245061674208 0.12083513116975778 -0.31376521338871327 -0.2973158617463528 -0.03892116314565826 0.5181419181769376 0.08498864305056941 -0.033713650518032 0.03583515294585509 0.03837844667791965 0.2029267677489684 0.11074821822752651 0.48959395640730036 0.1689280842925533 -1.0021008216693463 0.2801839011350731 0.2311732435644603 0.4173258491298124 -1.4461124593629409 0.20761649601333715 0.287843206966287 -0.006705004392034361 0.4053836980101756 0.5522094969758462 -0.11380754369601577 -0.2872498855662612 -0.07028779773342134 0.19584643128320325 0.12578932966443077
b11 1.1884252172729268
w12 0.3060804953173099 0.6291402375092218 0.06423538821764258 0.026888303748923644 0.007562411054535629 -0.12654094198263863 0.2928571810479007 -0.01894631169968235 -0.7081914949748123 0.301076914198248 -0.10879184104617345 -0.18701832625371395 -0.1476078294105337 0.27610854341754687 0.49496960880967517 -0.011520586001568882 -0.6511907976208174 -0.26131033896557165 -0.5009770022675986 0.5977451718146994 0.15945054289475036 0.156978168328595 -0.2549368490198677 0.2639806829697598 -0.04226654785297565 -0.36411241013796103 0.20657711390395841 -0.0984330413168954 -0.07623549952344535 0.4429652654867592 -0.1662897566953526 0.030904216943661536 -0.010236113506636571 -0.09220096411613285 -0.295663313527202 -0.24384269905566414 -0.29800812161786067 -0.05261946022569108 0.2849285481379864 -0.4792546010869179 -0.17727704982115633 -0.17026360043480643 0.07242732045321557 0.040518059358764125 -0.3211256782304012 -0.4074265717819985 0.050335759718932706 0.24595027040707526 0.12393748061729071 0.030363141353902483 0.29268231665938216 -0.13467284693239273 0.27869206242076644 0.600906933832877 0.1124865890126869 0.2258955714659072 0.4422776078409616 0.3172399836809791 -0.3840799191956063 0.5627019458172248 -0.3339538764111571 -0.07337810955146057 0.4100167806055589 0.03809459008661447 -0.36225424656360455 -0.16347424529135374 -0.30351107512870173 0.052246119370143076 0.2964474105247017 0.19445271432743821
b12 0.09427964635202223
w13 -0.6998415627109 -0.19743484474072232 -0.2656041213231669 0.07417975846431539 0.41011500493058656 0.024927877107064865 -0.18016237146398612 -0.05000718608636606 -0.2384515941084459 -0.1967084644799299 0.062004473178078785 0.03687005860920807 -0.010875249063312914 -0.20433744092879688 0.03470749797539088 0.3383236812711148 -0.07422176983729699 -0.4641063002796691 0.158249951813378 -0.008149611428599976 0.1774636599591843 -0.036609912688908494 -0.06176242970556905 -0.18921104133117114 0.584321328127625 -0.1054900599275914 -0.08597235268815341 0.13933529854927157 0.2561920148115185 -0.024143753612764232 0.05349871184716977 0.31397932489078456 -0.06553121773368055 -0.06658821119316494 0.34136069096473337 -0.13969328066370404 -0.1305664917174573 -0.1393364340015691 -0.2872941037159315 -0.17118258094256714 -0.09676511980063154 0.047837523105813795 0.19284215430050455 0.12415142427774814 0.15522654876413988 0.3201446126359769 0.030217429328432053 0.21501134066115363 -0.13516924839431618 0.02389443982417227 -0.041248640309570844 0.4336038035434847 -0.07807352972209552 -0.3856404838172659 0.2903356292190769 -0.09135041656378792 0.13850477003479708 0.6165878384158627 1.0814642754322235 -0.8635168931345398 0.11037773660980235 0.4886011921111543 -0.3477866383546137 -0.04314506241004876 0.03825983233969506 -0.2399817007584309 0.030326662941217643 -0.1754252356531417 0.20120857481398566 -0.07569685882108429
b13 1.304438595178376
w14 0.5905279422636345 -0.15223297324029686 -0.15231085747549003 0.28831732885586386 -0.5901748145315376 -0.07076050030547529 0.14761482303003406 -0.07806009477202583 0.4943821539988391 -0.11366828980633628 0.18904574937028765 0.5545649907742606 -0.16261429850143477 -0.05696108042650679 -0.14287303579653868 0.036012196514950905 0.15252067614905085 0.17824058411321167 -0.13329162386890778 -0.4225968905560325 0.0753811043792751 -0.46942265664222577 0.11781856065183552 -0.13102054040256705 -0.07951080783025392 -0.04109548261650317 0.1647809534002615 0.26806158584689604 0.20683864498332807 -0.0037152383513970803 -0.27681828906673905 -0.4016518979554656 0.04030608962139469 0.13059121690880365 0.2232900088647448 0.17170774195161362 -0.24169091306706664 -0.2564622584022179 0.2574553362926274 -0.4031052452354629 -0.0134229850137492 -0.16503441462586382 0.1099229575716075 -0.00790426087150313 0.001950277000649843 0.23463826442435806 0.3394726609838845 -0.02306249156991156 -0.06214020538874897 -0.08622378309548627 0.09094245893084456 -0.030436417133942243 0.02518918165123751 -0.48836815450670196 -0.0505927129618591 -0.2875226632384168 -0.36780777836918815 0.16109325786714362 -0.759367621008425 -0.4525238408554655 0.22446224083536204 -0.18363928268899363 0.15759595301891416 0.19563754654612492 -0.2623209729560106 0.2141288917818098 -0.05179028350810076 -0.5315211128718474 0.09403539380946618 0.08619323002503865
b14 -1.1461556600948777
w15 0.38997304699990676 0.7183966877371937 0.20175859169834637 -0.11074372641756232 -0.14899418206709475 -0.3066997289681902 0.04438207159301347 0.3551555576967384 0.041712445757824554 -0.08241206159639039 -0.22894670843988466 0.36721544857451816 -0.26112708498833626 0.3918186595995382 0.40215044168890224 -0.14155547943137903 -0.3556751773646603 -0.11596385352527441 0.04631343136419687 -0.03157952503682528 0.1335348119946911 0.21041097212530377 -0.05282846908580848 0.23091240952418127 0.031080425406626568 -0.14944559528898968 0.021963722106150194 -0.34274491286932346 -0.062422888496767345 0.18560631310206585 -0.0715747243514225 0.07266242917446597 -0.5610508527518904 0.20930775817898128 0.20013771838865932 -0.10331740505362179 0.022105301742893976 -0.3346524758488447 0.14795510755986763 0.17393616502042483 -0.17548920732083328 -0.3630434480418492 0.0374875062957175 0.2748958157266901 0.010269295466934263 -0.09255312423031357 -0.1314163916981756 -0.013207714513042418 0.2234186792069651 -0.46486655328746745 -0.10937338864163842 0.13754089305414924 -0.1706963029180157 -0.28972781958936067 -0.19711674073580784 0.4363943098062495 0.15090774083753158 0.1984668909627387 -0.08259092026160701 0.949879911614626 -0.3345880138574167 -0.3333032969178377 0.021564576813535456 -0.47438154965407975 0.13032082733889158 -0.03796971936003337 -0.2475654755253359 -0.0006238886390648425 0.4590757023104018 0.14330196491569847
b15 -0.3228413675577868
w16 -0.34828395208605745 -0.11515117360616361 0.20554883105718258 0.32710076010787187 -0.14690338489434632 -0.3077494628053764 -0.04242680217397951 -0.36753552479239554 0.12738099613759035 -0.5089493233124476 0.4799349001494099 -0.2195231433708662 0.3921386915872185 -0.10593760341610443 -0.09835795083921302 -0.08118145633855142 0.5286629052727333 -0.5524824778253437 0.41346307946224875 0.006080905339228607 -0.21530643796806642 -0.06470615965725018 0.11356694106248542 0.00501103908590064 0.5140901127177385 0.24322213095164838 0.10912120142189174 0.1984362269842535 -0.12849931938037154 0.4078586186239089 -0.03296209380587605 0.24540953215206412 -0.18412827519961894 -0.4202611051957429 -0.21545081888688528 0.015318870770113567 0.024066341757619496 -0.050011838828091446 -0.15811696400297257 -0.09229527189194618 -0.07491807711973379 0.1347637547235647 0.018297962530888348 -0.11347922234731797 0.01636389544894686 0.33674476876970755 -0.17929794954656234 -0.053743831128800316 -0.015701285620320863 0.2513359502445529 -0.16170260440659812 0.22463564614451972 0.006087815139487234 0.3695075742490867 -0.03679755828698458 -0.16946962149341235 0.4881100498033686 -0.5308421988216128 0.1431744758962808 -0.049169793423195454 -0.6830682451554836 0.05379715709114999 -0.31572443273721784 0.06376727660181189 -0.05620093545992828 0.5203177549137584 0.2474535754647799 -0.11135128594939002 0.3015288969527836 -0.16774109119614733
b16 0.7355407938642626
w17 -0.6022947616860652 -0.7822382625792621 0.10703453819700764 -0.13228451055150434 -0.05463187779265233 -0.10352600253810612 -0.29273923044549266 -0.030149329483442046 -0.15283371113102012 0.2593842797966352 0.0507080860530698 -0.06671763411376498 0.04533139702627745 -0.027461912516207762 -0.06290283484030208 0.00012059774192141213 0.12726012707731904 -0.05002752387695359 0.01947298797848795 0.04901047601771399 0.05909520239169334 -0.20690056166516468 0.18713180462399862 -0.2217251271121856 0.024007449674417307 -0.06556743359532291 -0.08666422373693214 0.1395317869065398 0.13820090376298627 -0.01191420670079203 0.01397813073445227 -0.0033914132788363206 0.1469474031749015 -0.0075732007747131595 0.07658919874971643 -0.01304761097648576 -0.11640714515429522 0.07093610548485225 -0.03764197466465319 -0.04825818590057153 0.04540761029642576 -0.07234211476414089 0.06285182349729306 0.013263786098478865 0.06769321147728537 0.09402543418293692 -0.0062053864921019185 -0.010837474521199883 0.019498642433780276 0.03415842866599878 -0.0160540892029877 0.0531900151575645 -0.08185964449063943 -0.07991813623690522 0.000850696019680092 -0.05206158693261919 0.5554733118761233 0.11594677868636731 -0.32469606102190635 0.2616601540528398 0.7457767004153325 0.3888007889357442 0.18257120041493569 0.004075492258625886 0.2875484625850165 0.059617608403186154 -0.12898904876711717 -0.16951418764433127 0.5203171172109873 -0.11900090207100295
b17 3.088600141957457
w18 -0.16391069276286946 0.5507154883400914 0.40606751530757046 0.13381415119511983 0.6951186763719612 0.6072549583773591 -0.06864479027569458 0.29840605355287503 0.05239630258185615 -0.06615423139005853 -0.07651371331671072 0.2206394755280675 0.13772585776399315 -0.032982486976405066 0.14683822026086996 0.07343183843202887 0.07348552056175962 0.26531380262913656 -0.17162008163354697 0.04156090952557227 0.1118970676826163 -0.1628374271932527 -0.040843957578220805 0.03743172651106156 -0.362028650672107 -0.05047741846999114 -0.07386722234723675 0.015263666056725616 0.24981810099496504 -0.09984401955611195 0.2012185025912833 0.2967009241631405 -0.1200527673546182 -0.35096114020396973 -0.05909422856274152 0.3315053300069654 0.004695836589712986 0.3097505542123408 0.42374516599319323 -0.401728081265366 -0.05480794966815425 0.07072228314727544 0.3465306722752673 -0.28419970883251083 0.4814753597456818 0.28526640534140196 0.3206053070624393 0.014084564912728545 0.12991710061161219 -0.08544094765803184 0.24544193914635434 -0.24273111178532839 -0.47472092023427065 -0.1248838858309766 0.06402108522100416 0.3615739332002327 -0.38560886680308465 -0.5054629325122161 0.12157910164189019 0.8700937506669353 0.3099379393130189 -0.3546142459217446 -0.4777144943612021 0.020301102217352415 0.13479750993045997 -0.26885751584552786 0.10736657298283825 -0.03010017190295738 -0.12309952604022614 0.2714791488319041
b18 -0.20668742031943949
w19 -0.3538286591327634 -0.0627914578545851 0.22562212939315907 0.21921119228364352 -0.08707724377806236 0.09777481332226523 -0.38165971647478336 -0.20306627141203876 0.33434043450827255 0.12590886083019226 -0.10450791014402787 -0.11295218701326767 0.03367941225499502 -0.19038903003162155 0.08022746615738138 -0.05104739409197832 0.5331188723759422 0.18652271382427318 -0.3003215398424142 -0.03461658517700834 0.18604770805667814 -0.15283644866718793 -0.31353738003359244 -0.08721986137707458 0.18271809532689878 -0.01861694582417572 -0.10920202509937606 0.07473207322425901 0.3142743878350941 -0.028581411754081746 -0.055988992376796026 -0.28861465229151 0.09548154854883971 -0.2111734343635702 0.3936966563237323 -0.12286302797808454 -0.04710588395115892 0.29502677383991344 -0.5667504656421095 -0.05168597377823829 0.30376151790140954 0.33316558111232697 0.13519575127931127 -0.024479621161947504 0.061216664653701985 0.17043911058076006 0.11932666915885509 0.32204161469448567 0.10620448860940869 0.37842494388330367 -0.11364305433748151 0.2294271792905958 0.19309239594527436 -0.40089246966855735 0.3162086983038931 0.35308301897395933 0.40345480848259335 0.2379353555473741 1.0040166821800898 0.2561299842721151 0.2909237895379551 -0.15163173189260304 -0.12109279259322461 -0.43770248414486346 0.4435444255742689 -0.2111875596475142 -0.15631473396436465 0.29364648677094307 -0.0940019126003866 0.1342674670544894
b19 1.8969352887030047
w20 0.8999158788896354 -0.26799015375112933 -0.24778400243390747 -0.03974833887311522 -0.3123145047362432 -0.20371427316077875 -0.30707947323847334 -0.1318594539732872 -0.32653646105289896 0.052660804970383175 -0.2097336230709416 0.1755854950344296 -0.11602575688308911 0.08843165796569752 -0.008332609449677928 0.15811923653295776 -0.3028137380015322 0.19278140632656332 0.11404747809629501 0.15094880066308197 0.0864330529217049 -0.06689490469381942 0.07548489133281498 0.18300238958119608 -0.06887159976037409 0.3212792928202559 0.004264988769950394 -0.05982075418718301 -0.01834479032017828 -0.1173961943990587 0.313291436753602 0.033349527463395666 -0.2417026578930879 0.230735868333345 -0.04862207197954595 -0.5674991344174984 0.40226559170842896 -0.2129710611541222 0.10344757440033185 -0.006224472067250494 -0.23856711040694442 -0.09349956410104998 0.24367411021598917 -0.17800511747715167 -0.06206068701308525 -0.15072244139329039 0.05373277795637083 0.020726671344640072 0.2771138104178298 -0.4094090996740441 -0.11295317748466584 -0.29081347654833506 0.30735782055475297 0.06784967501962347 0.2560448324694714 -0.1503381361348108 0.4077682659550485 -0.5991897485081705 0.38895124441056067 -0.05849409914750767 0.14411031708910532 0.39916720078806456 -0.5770761758889977 -0.5104459245427678 -0.024419690936332724 -0.3933456552954966 -0.1474887486769332 -0.31311000511836945 -0.0009510970742079284 -0.2555492940080969
b20 0.15458567124832506
w21 0.24602352991612148 -0.14395029992470296 -0.06727737717176184 0.0926260006231276 0.23710322906739612 0.3365489069256353 -0.40357236049017897 -0.07034231718641455 0.2566488870851822 0.4191531462319448 0.4688366127151564 -0.2412453780977799 -0.37549947931077965 0.03613680449338188 0.16998458473233916 -0.14535017294634894 -0.020369130032924725 -0.03075377792755042 0.1997260392827142 -0.14267652730509062 0.05641813469451963 0.13167715502204483 0.2740296895544567 0.01956990377431924 0.5186376665781469 0.1300552987286977 0.23477746180450218 0.2015716339890472 -0.04900953853302703 0.21424638437028076 0.11491872679028481 0.23881155101635937 -0.18172943582802542 0.17215771367424376 0.3717868855169329 0.21786249496366886 -0.5336154082860962 -0.11098356264348742 0.360956467377354 -0.18235850487745092 0.050443004082659525 -0.03595723466988087 0.041102955039832106 -0.036929260363418384 -0.16900123504377007 -0.11245401815881298 0.505719121289559 -0.060698427073447615 0.3552058813646612 -0.08766741296251004 0.569398013124873 0.08557055582143215 0.07000940547333179 0.12156081362549621 0.2867605942294825 -0.5622115515219072 -0.2081771345174167 0.7750224742117928 0.5010817292035907 -0.01678123844942974 0.05637092595149321 -0.3934058610699915 0.1831611475266308 0.43526336879727306 0.11138190109522576 -0.42152541051019793 0.29390846267048837 -0.16106325076263087 0.30477247716884276 0.06911951509476387
b21 0.5792773824540602
w22 -0.3402175615640495 0.04927738691621318 -0.1576523075425038 -0.07721835552244224 0.03413106098594601 0.008939035157084468 0.17880560018791122 0.02573228218269628 -0.09540725884045477 0.23330555610774398 -0.20198243144087494 0.2054512624504287 0.08195905377215965 0.066437128519168 0.19304714105761225 -0.1011488747260181 -0.13073008538410302 0.0925525490873213 -0.3393721603394676 -0.5429102405224376 0.2493615991308311 -0.15230708908382767 0.08540208990548244 -0.2271971376311532 -0.13038473890998323 0.23584779470949327 0.10625095501068514 0.4066581321786234 0.19950616636181828 -0.14311370782453905 -0.5529290725651219 -0.1387070897667076 -0.4336386319879396 -0.043840475943307075 -0.05248817826263551 -0.065165275732129 -0.36101230082217467 -0.21724440131729233 0.11034758532391228 0.2328326019516635 -0.12985132472595717 -0.13458800652821903 -0.358607803708959 0.12314874184001617 0.14489268436640362 -0.1446447581870357 0.39468959182873087 0.06394812697240776 -0.12585927131767055 -0.0788470392752358 0.13794239014720802 -0.2942136483167059 -0.5116793505058408 -0.1889256690500079 -0.3002974828787918 0.21338294147803258 0.33396752228034166 0.029672718732975764 0.20949551733189667 -0.8412695895543911 1.2714491108966326 -0.17880587627602723 0.2134460381267973 -0.2535465085336858 -0.23081640715001603 0.04847168653520896 -0.44931017421878056 -0.026688423067741635 0.374941808733539 0.23658278128918322
b22 1.0074448803071778
w23 0.7000305241905277 -0.49303422988079915 -0.23558464844049995 -0.1352415954842122 -0.5442658055423424 0.39106484679448905 -0.49394914451753336 0.17217977985386526 0.4088195590576659 0.3329973443112905 -0.07916028309623545 0.157607549328192 -0.08511874977900862 -0.222368117638339 -0.07339258507432954 -0.18090817598849107 0.20179063240334752 -0.050621705512553274 -0.03420292205110118 0.2078324248844349 -0.030071986251769305 0.2762149179404719 0.021512640474954416 -0.2169307055001361 -0.2504008479329724 -0.17170653751553464 -0.11652546420960931 -0.2654425660012352 0.29335813908556413 -0.1380045180176104 -0.3634199759764679 -0.42023094900375846 0.30261047862247853 0.23406240421091923 0.1574226046547738 -0.22461380585867743 -0.09087091281137785 0.3978628506928025 -0.15022943987039813 0.14213273647598249 0.18577480320773576 -0.0992211076292403 0.06839461969333292 0.05057180633037596 -0.20612188862360006 0.2490413674990319 -0.16157111567632385 -0.12308596342057884 -0.010541598768481854 0.03171974344037486 -0.09414075623277551 -0.19314333618018892 0.10809994593106982 -0.2341725042824177 -0.06657793562997158 -0.5301067357267847 -0.7006135265317092 0.2594408363249595 -0.11104734845897597 -0.21608649319038564 0.17337457643235962 0.018109558460759578 0.33785295949573113 -0.05812771144816022 0.2704004948333292 0.17698448221366334 0.3461485430597063 0.0687544637998577 0.03922662196176557 0.14314016957981682
b23 0.18152960673243282
w24 -1.065246523555042 -0.10637060970548641 0.14653984501360756 0.013531482864573348 0.4356492002623506 -0.2552427096975167 0.22341959771792225 -0.2898998643417434 -0.35660237237090886 0.4036685959794687 0.4824943383887869 -0.13198188967631416 -0.2542989843218638 -0.0017774237569725309 0.028230434371834374 -0.18517011602748015 -0.2604844718062751 -0.03180517744406595 0.1420258185799678 -0.017484463475714612 -0.3669184856265735 0.03359574790979617 -0.4554159511009644 0.23270072223416471 0.09794623977015078 0.2502492403291893 -0.12026124676910614 -0.44120989460529547 -0.0522417799637549 0.2737629117684712 -0.04917337004273792 0.018402502958020747 0.025835533082077304 0.1893165460242528 -0.10227477813583057 -0.07359575185553116 0.018017112755851036 0.17355440678720713 0.09817918031004982 0.11468614215323164 -0.04420370476824101 0.4279679475748318 0.035459967170933304 -0.15606505772446236 -0.03881173635298612 0.11790149756705877 -0.09849898453841252 0.13329487950107202 0.43843460783711613 -0.24102389726375117 -0.036297019720906286 -0.12928542465370885 0.4239300950169862 -0.258007519851623 0.43285526750353365 0.6716158669867099 0.040963562229811894 -0.15657974903320848 0.9387417210983208 0.6195093271073185 2.3215634934074836 -0.2202272953935908 0.1325720679999762 -0.14782132963087125 0.5434172722135611 0.10024305265849864 -0.06371904494551231 -0.25759275215811345 -0.12822859075186124 0.12223635571707753
b24 0.68094780065138
w25 -0.15942081003959777 0.36932657398713786 0.3788376493391929 0.2156448784975225 -0.03579390155601334 -0.6054305953623615 -0.18690908713678173 0.10188818684683579 -0.37249514425316915 -0.108029523982219 -0.354109444837529 0.20800141565536684 0.26011795421425826 0.16973285718557984 0.12266919961048162 0.03955078970626164 0.20363064017167057 -0.011466879921315561 0.23592167757393026 0.2332382681374239 0.28472681589204174 0.21810149220672853 -0.08142801315089948 0.2945357298540505 0.011263105983982804 0.16340360920338126 -0.46998223844223047 -0.04391678911646676 -0.009533904654978305 -0.12489341046874865 -0.24456228836218538 0.15312299988981376 -0.04193778060075443 -0.18042840493179646 0.11437857394226504 -0.049797309739551446 -0.33790792251937596 -0.35154371405128526 0.04160929712249422 0.08359038601593921 -0.06492452204789906 -0.39139224008214396 -0.21163087371681408 0.1855020118890226 -0.3247121562052413 -0.44820462755302015 -0.05461829659877034 -0.10092285599426017 -0.10337381182695127 -0.2715360228120349 0.24873783142970668 0.06518942130095505 0.1982325955000643 0.1522813265278472 0.5292265115265499 0.30964946812128197 0.023509605814902405 -0.06282669110852543 0.04564470863769031 0.8119560685807734 -0.19606486544854687 -0.22049922422678261 -0.4974816127779169 0.3459266403325098 -0.02639514103008884 0.5658325639099533 -0.09346516427545633 0.027179037996232683 -0.1767117419524048 -0.3248146463427336
b25 1.1484842785490619
w26 -0.14507132116158028 -0.012156855364973018 0.15438156060393834 -0.18526915943495142 -0.18926608910011786 0.03524185359986089 -0.21494792855140624 0.20371073315702465 -0.33813916852999126 -0.38995116198286134 -0.044735177259488605 0.18475780943554998 0.2755875559013115 -0.21108331331499383 0.02935069931346441 0.2675236784160215 0.36725840920291974 -0.09805892575788779 0.34420565044731893 0.3168577019929059 -0.07977304525569381 -0.026777568799834773 0.010928481917093303 -0.06999310761211378 -0.03250944753579575 -0.016629237953895083 -0.09268188667274505 -0.06015466733917711 0.14107201572288974 -0.15578669259102404 -0.015388986447220037 0.2741443474414342 -0.1220703187128503 -0.19186372776060406 0.06201459749065084 -0.25565788970000186 0.1075931614909923 0.12001530189453148 -0.2161968290544055 -0.034849204055136626 0.08575088299256473 -0.031429693250823516 0.002426351753423738 -0.1455733780952226 0.02429743506567074 0.03340361499670763 -0.025277085745626867 0.14139654367925608 -0.06230478549373214 0.14266899535504984 -0.024483368215096717 -0.10016131438712152 -0.05701651922022726 0.08489686899607915 0.1896667523990712 -0.5168989774235325 0.3841904468532413 -0.20076573409806012 0.1657196574329769 -0.5401342721125363 0.7938268899916558 0.080933584289754 -0.27925190619529183 0.5327424818143505 0.20214518794694955 0.030963326939330654 -0.18957358309194497 -0.5104004403240173 -0.12395044833322608 0.24947766650085676
b26 1.8287967406126706
w27 -0.2388457886972224 -1.3187058616276208 0.056303586417234264 -0.1373319208316283 -0.40585461516841387 0.04135594740267762 -0.3932450057681765 0.019174720894995098 0.12988296556696363 0.3521432090771423 0.03758384734059936 -0.024969173349979428 -0.07425910319105258 -0.1688215663957107 -0.23311515395470753 -0.03671324252127105 -0.08896665665477849 0.04203799281943452 -0.1441530206485421 0.07211741620395745 0.024946790052769428 -0.15987808531128958 0.3179879435687693 -0.22900989688465587 0.0875742273610183 0.0045993098736634794 0.01964108067584033 0.036774066098082585 0.024628059089130874 -0.1291676083050107 0.1110314995059172 -0.032971442378925075 -0.0009499333070848256 0.2249946094902707 0.07481278748147627 -0.04544267104200097 0.0227922742497594 0.04336392912123234 -0.07142763546872496 0.00319698519815766 0.0213015385341359 -0.009667420802647946 0.0028612539757311784 -0.0025303796378770772 0.037920536538109596 0.024983953136977415 -0.022455824909866716 0.011428733675266181 0.00026504111736320784 0.06420138384906403 0.09922999011780825 0.006504499501245939 -0.06199351709043811 -0.004218742526202814 0.15153948573119158 -0.6101206263976289 -0.4719047364753157 0.28642074763256525 -0.22694971144035686 -0.8133550736395331 0.5587589291660341 0.3168514156330922 0.2321732177698155 -0.04211917232089013 -0.3072374558956691 -0.3676992530840289 0.4065297336409018 -0.0794037610283526 0.3852344434629955 -0.09990253214733906
b27 3.46892274281241
w28 -0.6822338435083461 0.14268060656672404 -0.6209942090004013 -0.2759382016813276 0.5045776640192173 -0.5458244339725997 0.05028691456110706 0.3385952622634613 -0.6910433774354232 -0.4586826686760833 -0.25853565455006206 -0.16335491741620448 -0.2559911377005066 -0.310534169101115 0.5757746237189149 0.31905855682693157 0.2582282996798128 -0.4058166165375599 -0.1890359674162814 -0.29099286351394443 0.3720991244527363 -0.0666024433268347 0.16726743520594053 -0.06651807977780909 -0.20172597346284343 0.019579951724188496 -0.21735142157030404 0.06905209367539823 0.3171664252582078 -0.029678629496446902 -0.053651281223046514 -0.006435251154635349 0.009425779944908124 -0.11019543738933966 -0.2515646165517789 -0.14053449402998652 0.3447300854462525 -0.07866089180142447 0.1359890701571845 -0.013702515930023406 -0.006874248004964145 -0.14585390579412263 0.1604958382282038 -0.11009069123413452 0.3136075310056603 0.07442125820511726 0.2749960703853117 -0.05456562483430727 -0.02457665015525891 -0.1686494538815944 -0.05168917260761752 -0.2013240772230551 0.34536239520086764 0.23620255973591536 -0.32197533623827174 -0.13256226047410105 0.015337141244282673 0.8407608540429137 -0.37868293206976666 -0.7997175684839296 1.2346854860486616 -0.004105402723185374 0.01571176933552654 0.24538647172044206 0.0020141943075404315 0.20971191658190552 0.19073098262093488 -0.04584982689645103 0.06143098975433715 -0.10302446691516365
b28 0.24109947086819816
w29 0.7067063297546017 -0.14970809092187576 0.000791803313919413 0.17785532774209492 -0.2402995148762812 0.608029214872368 0.17736654067452204 -0.03661204490241623 0.2846121369415138 -0.24418724431206995 0.016944314198405544 0.07293176308731243 -0.30094850829577563 0.28801076950180793 -0.26805175577344253 -0.19006060879476974 -0.11133606445781963 -0.07075077965734458 -0.01018493353540038 0.06559647413163894 0.14142166218241417 0.10256787738926254 0.2531967213267692 0.1801138938499517 0.0366915357273284 -0.2963937216607652 0.36390157806629647 -0.22139827544360982 -0.003214822934961217 0.1289621889319418 0.05450635087938018 -0.10768070333900708 0.032204722665633664 -0.019539807496832647 0.026114463759673703 0.15143350769875016 0.08078291960711098 0.08877659209371401 0.2930346427349976 0.05445132852703102 -0.30181875655806634 -0.16485853575563017 0.17005660098515588 0.060521035685984756 -0.05239222330793654 -0.3232300292292035 -0.0693927762372823 -0.03305838251201476 -0.14088057457221198 -0.2223726821205882 0.03678554809835206 -0.27094933188556364 0.052657631720466114 0.29508433811270823 0.17456390797921967 -0.03678270235842628 -1.7245438404439517 -0.8150107529317691 0.157541752374054 0.035188886445298585 -0.3971848906613816 -0.21622448894103907 -0.3047494255720587 -0.03283084076139335 0.4925939368215942 0.18188008053501192 0.06628331281223983 0.03126270474257296 -0.1148361232878624 -0.0023116701456586614
b29 -0.29089889881418457
LAYER 2 sigmoid
w0 -0.09891438163991424 0.13552027360287258 -0.8005100295820093 -0.2694121284906749 -0.21684137317154317 0.31088284848431813 -0.014525169140921612 0.24303278508522574 0.1091600065356912 0.43210983161485983 -0.04448971193120117 -0.09680984063588376 0.08533745143279654 -0.016190427486053892 0.28250078751457586 -0.3245042098661528 0.10453507111382504 -0.2075777476278935 -0.3391048911286138 -0.09532562232152111 -0.15218497431071706 -0.3829788693256286 0.07623060275976815 -0.3187813391039072 -0.044935326687099604 0.007558478685498981 -0.19670971219342634 -1.049336340131285 0.15151785522805178 0.35580513655941826
b0 0.43558231811215337
w1 -0.014649705416050792 -0.2397343674759953 0.02954418547313146 -0.8805088415267709 0.4293443387589013 0.3483701171258207 -0.23180574208125462 0.041799662355381295 -0.10202077634604964 0.14966943277201625 -0.12296138590850286 -0.3845295931746056 0.41689705913124847 0.5606369862540005 -0.19593688231454445 0.32281854302653984 0.16969327885373534 -1.6874749525204085 -0.22754761872624404 0.004843766042852236 0.3252519703610174 -0.048547247976906883 -0.21075821520698076 0.1312374599053171 -0.07004634844611213 -0.3351119403668561 -0.12004254623563468 -2.091432407365774 0.005628592548297087 0.19032334335482476
b1 0.09499182552269003
w2 -0.2636524707412232 0.1298382827640724 -0.05766555850300586 -1.1110495324682284 -0.28258428165282 -0.0795451517852625 0.11185674992653918 0.006837739302952966 0.07261910440948705 -0.42067972168319423 0.049550487357911094 0.3155987613715796 -0.132760386219725 0.11972989551806412 0.06344257986563226 0.0230982469336435 0.24490886096363138 -0.9482198964539341 0.24693310576910546 -0.042244599222980836 -0.044726614662139 0.21158588316345547 -0.2125554702914018 -0.10304804297601022 -0.1583450937219382 -0.162623305943995 -0.5492968984518398 -0.7213019725692751 0.07313017496735862 0.01167178706500074
b2 -0.14402710088454282
w3 -0.5208531444315293 -0.6011586472723287 0.037750485502847556 -0.07992116174437826 0.007083343628948856 -0.5277253778858452 -0.41615808473280386 0.1396159171064137 0.08400019053552656 0.15632547147281278 -0.03246331902944506 -0.745824571606879 0.14434261657332523 -0.45388373559481004 -0.2985414767198366 0.21947634418483533 0.10330768563498151 -0.4442139300817823 -0.22327441730078573 -0.4459935432367709 -0.0809937077282302 -0.036340333451579436 0.15246404763343543 -0.35093082633146006 0.05895658613409664 -0.6941960266362113 -0.5301598132613085 -0.4203337451549713 -0.0052265198128785915 -0.43686254523317164
b3 -0.5003887749588783
w4 0.5786608632439092 0.08148491341554652 0.5694271114802015 0.630764304648266 0.10146653321325672 -0.3869531020221775 -0.4323599125583244 -0.05069801768923062 0.17761569308015387 -0.19225280940061298 -0.04237872812370841 -0.3286606903444339 -0.13976801620260762 0.12024289484773949 -0.05146896954653388 0.2596806491917702 0.3242601524022833 0.6123579678485291 -0.09126259715041513 0.0818307627371174 0.4608817039000585 -0.06303898185149792 0.02539902005824607 0.24090699886852918 0.20199051085026556 -0.46234878976841975 -0.3445497058835422 0.7344894216837884 -0.08840647284630922 -0.5622621524553356
b4 -1.1517747362840955
w5 0.22367053011845753 -0.025230036100628357 -0.2320391574741666 0.8131417393011339 0.3365453722873162 0.20900902808102592 0.5897653334935146 -0.2922588239331678 0.44454820602962464 0.18380746929653494 -0.14029496472864628 -0.042108373847233815 0.2745464903589424 0.027502030623244113 0.36211656286290966 0.4203981738730325 0.7551149543766932 1.1189281109759555 0.28182521047158776 -0.2592165294708805 0.40529450263089656 0.13267939891782368 0.47328439920526016 0.0721261406491969 0.4804502550730415 0.5137127417630724 -0.027598751433059735 0.32265227727982154 0.34932349010616454 0.3813966473217681
b5 0.1380558356836557
w6 -0.47671160065007717 0.12510965295613136 0.2537614463868056 0.5800544078478879 -0.33007690898410735 -0.20681475189625376 -0.016125123435015733 -0.22751370838443585 -0.04791983752966102 0.14947766133164994 -0.015006602516349072 0.5851987836530457 0.17917029062487075 0.12444234203053856 -0.12419269404659 0.022313706387653946 0.5033742774926203 0.47037672633190186 -0.5441698871578053 -0.0624837669048566 -0.23466650290367705 -0.060781093771339875 -0.4589016797364004 0.0830912432332833 0.3185285226259979 -0.34256548284494764 0.13174301473049044 0.785102254116144 0.1162580649252407 -0.47888622847115425
b6 -0.2730998692656232
w7 0.2196640604051311 0.15071569155618758 0.1535877286478186 0.4386760243714197 0.2077724540645397 0.4488868863201716 0.5245636471252489 0.6869531514833236 0.17160700302599066 0.4447691730977346 -0.47588965646985576 0.6248827246763037 0.13347471184867377 0.23965905315062644 0.5264092258354048 -0.06133865469468884 -0.1228755509437329 1.152541020384255 0.14240882749869677 0.05903671023205716 0.4459916966693714 0.035647643974868685 0.17602714520170515 0.38639939206230023 0.28978396687097546 0.11193410348526849 -0.26998883206853524 0.06441085581588293 0.4567476907094091 0.09277943738454313
b7 0.47092502061386443
w8 -0.23801281358400522 0.11023508353202507 -0.4442533378153569 -0.4108369767482778 -0.15002613504826062 -0.16369028047335663 0.051465220089190314 -0.07764014846016291 -0.10832551577701521 -0.08273556699352395 0.24200873887637725 0.25915492947276286 0.6279685679171552 -0.6178453244304233 -0.37957444957183306 0.2815191337227043 -0.06573289174916995 -0.3432303699606538 0.17885925210353468 0.13311317981026505 0.19213777132646898 0.20177635176428851 -0.1928985430672601 -0.02425825974761589 -0.04626520559657192 -0.3066113197093758 -0.15276510077112135 -0.7934756700249286 -0.2925772268075845 0.16547664536507478
b8 0.8333418724593908
w9 -0.1568576422394413 0.24818108592884236 -0.1171887408372514 0.8253019241433978 -0.19751601522279755 0.5720654949256504 -0.25753741973718347 0.07797783067643552 -0.37134323141663933 -0.5324721574955783 -0.2723010826295027 0.06623200699501525 -0.04735080319286558 0.8426551762558058 0.1852199612707735 0.7029737226067622 -0.32781201458451087 1.2491380322163719 0.20257364512950088 0.2598835071358308 0.25322882847429395 0.027349121342040247 -0.2800817204375553 0.07586503757833073 -0.021822608886302556 -0.19669928684835772 0.4222464596692314 0.7593604909268713 0.2282675678074664 0.5545394854113332
b9 -0.18496558660202103
w10 -0.15673454788924965 -0.1833317231804095 0.27178198506910045 -0.6768106277088486 -0.26386385784305544 -0.022263340558091003 -0.03559642365762002 -0.4421863055652806 -0.20362182497103995 0.15296957029325078 -0.37347047007563344 -0.5664865914765038 -0.438689735668543 -0.23344114480196543 -0.36124133016124965 0.0194600833640345 -0.05347512030483685 -0.2299753794768102 -0.05611046337595751 -0.49856164834327094 -0.08979781392117311 -0.040945154816538605 -0.06528476348374812 0.15598100712777088 0.03916160270385456 0.04768552975071152 0.38033684296819137 -0.012338847350325527 -0.33159660306989447 0.25776751114624663
b10 0.4192727269279331
w11 0.6520726658772362 0.8215075297258395 2.3334857495433705 1.0600174627762937 0.05945286921403754 0.4290119321260147 0.051594007974821915 -0.2714737004292221 0.6595338043462918 0.056099589972953175 0.005056123400643132 0.841990506083843 -0.06522127704856691 0.018877362911136942 0.624520325235033 -0.17706788860640157 0.40070918933337574 0.5473433384174742 0.6194912709244067 0.7736954918283354 0.7575504609060373 0.41927788408549416 -0.03225068322670002 0.054557182172536405 0.1325717987960385 -0.3664471007760764 1.7140803825215323 0.22188405453221835 -0.09052726810305557 0.0508239469978487
b11 0.24581959115549312
w12 0.10774571583639274 -0.12658851998649015 0.8152496604898927 -1.4417390845038016 0.06453068942517581 -0.3301000217371027 0.137258311606201 0.1517422721795134 0.21591015009005127 -0.43374246356226664 -0.10567000527866104 0.23685588292671422 -0.23010795128134298 0.11356113515506658 -0.1554063653772013 -0.03402473476363929 0.20127697654644788 -1.4374056797870174 0.016710010426388148 0.2762327892579183 0.14305902742470653 0.2952352616612463 -0.23332071358696385 0.1790472213180866 -0.5837351104773919 0.09554120148089512 -0.46558526259544813 -1.1161943396095702 -0.3254884794819134 -0.11806973266938693
b12 0.21382159530056355
w13 0.3587688134025681 -0.04627551886367496 1.5753977367552265 0.9463783081697592 -0.043906245253898156 -0.31698103017037405 -0.39825222974747937 -0.0975054866902999 0.07658891614215783 -0.22082548470879854 0.4376187269370973 0.004061929999681476 0.011121478714896337 -0.21748819333835342 0.4885308292476832 -0.1208027412654698 0.19536124794355578 0.03709302443233841 -0.09374758303266027 0.35853172216040646 -0.1463438446590997 0.3338932072105193 -0.26145883389708946 0.4749987951018988 0.08847755097329553 0.11337085878089541 0.3863839648885692 0.6125050241036444 -0.03434811314481095 -0.17856978258834896
b13 -0.5075018049565883
w14 0.328053579421869 0.2171681631155837 -0.7561177184711092 0.40588761922957745 0.49071917089153666 -0.05227651486836015 0.1917364709340245 0.19791281194827642 0.13203639880107582 -0.28535701153577114 0.5573480829406117 -0.32963616038216587 -0.20754037941149436 0.11371017188535584 0.4828612897639266 0.15514995283748373 0.47378342848096217 -0.8111926534643373 0.06109526123083958 -0.19327024259985243 0.1309995638166483 -0.42343255060853185 -0.24528073617710816 0.6489870590916821 0.5126977474038841 -0.13265626863027694 0.02197892834928039 -0.7261463117975981 0.07391825453049519 0.3233271804065217
b14 0.16190596494613982
w15 -0.012800393895523537 -0.2951886407862216 1.3203272027961779 -1.3733168210201354 -0.07200583934721336 -0.31924003748319735 -0.8007978706174038 -0.2189612798607071 0.03363227324789508 -0.5175845554408738 -0.4215426567527369 -0.30803046289087344 -0.1716293507782741 0.09711396568704103 -0.06384377909638482 0.5225102045790276 -0.42723035908702145 1.0522485775434982 0.029009148941974882 -0.10716959337937676 0.049737520589223067 -0.21107736822483844 0.14882099694028095 -0.9826150013976189 0.537139866515654 0.11401891390909863 0.3429449832018719 0.41393241654915747 0.25302964902125885 -0.6999192580607466
b15 -0.8157939895799221
w16 0.49467330824323097 0.09889200010630551 -0.22470795462961593 -0.5429147373168839 0.14006035360402164 0.7087414096106099 0.7807519455681944 0.16037013930157512 0.3322370777943784 0.5009977051232783 0.18459619937567115 -0.35918472183288763 -0.0637856591644266 -0.16246032071965974 0.20545202195561876 0.8000595149783984 0.08903111580999445 0.2586761414599859 0.38996446917502403 -0.5932617867637219 -0.09669586250548874 0.26726607324801294 -0.024312069082245445 0.042594278845586205 0.23187076344211088 -0.21257166578793774 -0.0038437591063963388 0.013142559519601662 0.6736693023989226 -0.1553160832750679
b16 0.15169795779710318
w17 -0.000603744000465267 0.03301351153631122 0.4720213427356815 -1.1107368356468599 0.11901083391171752 -0.15481434497677973 -0.05533427327617721 0.2732226044601644 -0.3857602218806002 0.08739962988172457 0.3899823344045354 -0.24695713198843702 0.0078031598425539325 0.32189052612229974 0.28642090546635085 -0.19023380017673078 -0.20156629349960492 -2.096462762774019 0.2713297936977224 0.16125896219020294 -0.13016143177306633 -0.10499135101480185 -0.38312651125469127 -0.24927521558026364 0.40797068659736396 -0.22946952116553399 0.11756875909748499 -1.45637616298954 -0.2512872263489997 0.33611899448116966
b17 0.05017692780745076
w18 0.218044871497255 -0.4818583657645219 0.7141374075337795 -0.7331644505083778 0.22231440793818058 0.16602389432467454 -0.2086299702819883 -0.5396378354750231 -0.07813008106844793 0.048243379756555405 -0.3014879983236776 -0.726434041635083 -0.2978912530049022 0.5507149787232523 0.06262405189674368 -0.3237057193682975 -0.3541182087164168 1.2710310073790918 -0.14747676770303508 0.6372666413121063 -0.2572116941853477 -0.45964642536637 0.5804736850502997 -0.3724499081002409 -0.3048818195795782 -0.1388295750831342 0.2258077463551018 0.3780581553028402 0.18866145642220014 -0.6281755487564282
b18 -0.4831041811413602
w19 -0.0048666357025030065 -0.20819987092689463 -0.2849202827014383 0.4668809363931389 -0.02663337374223724 0.07529286121784028 0.2824183658929978 -0.16059171329818725 0.1849378985356582 0.15515918929713746 0.33364395253398627 0.19423963385470291 -0.052038292478846324 0.03421655128586888 0.011270988582869124 0.1296351996144719 -0.18764027087565383 2.324592649824428 0.6276862135965219 -0.0785461616089836 0.1767975460720393 -0.004491334884126913 -0.1829229327894301 -0.2936130349918968 0.3436176309023181 -0.27955019831161715 -0.03194567194408236 1.7980148201904014 -0.018574364302121314 0.4520099229201025
b19 0.33767036850606347
w20 0.27138224506205116 0.07857343515652995 -0.4818231486105833 -2.0989475906778163 0.07850897270605413 0.305734400126421 0.14002899288355053 0.31389448236919965 -0.10521831336228428 -0.0694979007259297 -0.27688228575835283 0.09803425167640585 0.30720636954712516 -0.23993683151018896 0.2009462489380541 0.14353073319849718 0.12815704730933397 -2.3861727193878006 0.12557984462616145 -0.21961507480698658 -0.14050214174167142 -0.024126091978547672 0.12771804950627977 -0.177673675194571 -0.2638567352725794 0.3354609993107072 0.3117408704629455 -2.2027996149976397 0.19012416102721774 -0.34454009089013343
b20 0.6142070419443467
w21 0.039828615350751224 -0.05880076275377717 0.2918473123777465 -1.085767407604985 0.011128746756825878 -0.10025564652191322 -0.38514931131884406 -0.4733304801033047 -0.4838778044873715 0.009185697035238513 0.2974695789368622 0.012477773977600895 -0.3431224402811289 -0.23279563427028135 -0.28301552175993877 0.34236918848977477 0.23645754290919466 -1.8776580484727479 0.033016441407272244 0.3526754349530384 -0.1612096004303261 -0.0875875836338788 0.10912693583668157 0.4137216392226072 0.44079908279129265 -0.0779196199899716 -0.22132016863736131 -1.3474240844694432 -0.12604648424300274 -0.049556534756688836
b21 0.7669846683024147
w22 -0.1370828111552072 -0.16172749983242032 0.6328593510412299 -0.5650834440069752 0.38991322116482663 -0.5654279918633802 -0.15935543318959874 -0.05131341883566174 0.08718835478414218 -0.537191496323597 0.17132554662566088 0.18702699126084543 0.20282908424334692 -0.03228092543215501 -0.5031468735621193 -0.09865570020734381 -0.13353575611082014 0.434415715197942 -0.18142924223501103 -0.08130287424679326 -0.26958143490854447 -0.3397465527808304 -0.6068449262284574 -0.28809542021090667 0.41741909427944385 -0.025537180995556203 0.1283995820325048 0.5440113023150445 -0.20083700470236301 -0.5215673352625794
b22 -0.4739833922138034
w23 0.14245896546580827 -0.18315008484087011 -0.0869127728301517 -0.8266967101873093 0.20157121458099864 0.5262702348438677 -0.13930266540256497 -0.18772693856642825 0.2756815605251677 -0.5329065251176307 -0.1363826737188905 0.010270065402582742 -0.04417841829375191 -0.2046262643410422 -0.2296416811746487 -0.2840227952305507 0.33778875381080165 -1.061680078165805 0.17768040180177444 -0.14588756185416374 0.18604861443300458 -0.0022802003750734445 -0.13350468020571998 -0.009844599811390922 0.22546963256315988 -0.37723046603220417 -0.0006071886557340956 -0.805616090230153 -0.4764003604222982 -0.07752417850647722
b23 0.2411901077782567
w24 -0.06767644178922268 0.0976509624299171 -0.21989703339624325 -0.6451132017975018 0.029675169287022077 -0.18474568969442698 0.09430897323283263 0.07145714119655444 -0.21420402432697824 -0.19591845210261566 -0.3606813795473979 -0.24215201599680133 0.21073744806427333 -0.3266525965410921 0.27195035415458585 -0.015033847133912991 -0.018257241782017795 -0.6725937471681381 -0.2179482320075395 -0.3115322579618917 0.014597639744455214 -0.14255785715443106 0.15494238799265364 -0.08554146418163552 0.2913343781568762 0.0787282531888628 -0.31058316006932946 -0.737941446372332 0.19671620095745346 -0.03564295065898393
b24 -0.11234407167409917
w25 -0.06367671952716529 0.19368982947549607 1.0941265545014167 0.9148325701369912 0.31742526011522376 -0.107148514846343 0.024583744217708474 0.25842308249960605 0.26004279165017036 0.0993470154291113 0.02973849264684852 0.17527962339853376 -0.029080391175520633 -0.5198899126445825 -0.10402842577857235 0.4970968017834764 0.2807017644041994 0.42964757590785274 0.6097220396754544 0.07691867599348047 -0.09256574200199735 0.1126606252561322 -0.15195915913237593 0.33307476373159745 0.5311996780063378 -0.19910551344385077 -0.04550827085647373 0.6647965230916885 0.17242565368692353 0.326376221666452
b25 0.23477614470155453
w26 -0.2515937597966845 0.17763878205692055 0.9434494438524219 0.14066630026647003 0.4278349719157675 0.30496023644427345 0.5428974730703315 0.045360311501555534 -0.16876001681880354 0.13676618118355574 0.6583075968766589 0.6158224260020062 0.4977642694177635 -0.4118331834676173 -0.13746680091026617 -0.15012663593497766 -0.007817643456878668 -0.28579449307048566 0.3691943095483184 0.3245546285926906 0.027037598935340402 0.24246094942888186 0.3524310716307479 -0.40297365036150384 0.8031738206878123 -0.2353255803333869 0.6721197485814004 0.3574663671803035 -0.7126338453861738 -0.26913838961676523
b26 0.14973378884539007
w27 -0.708307303222998 -0.11593726492752804 0.8471307075065609 -1.3329770400152632 0.1996572596628848 -0.2791173880847998 -0.23057382791590014 0.13260883921994546 -0.1655812844493334 -0.3283441266720765 -0.4376711909290337 -0.31419450075312266 0.07234311035452912 0.5872527637436347 -0.06265475449926504 -0.11478349860836806 -0.11432510303997442 0.3249484574408847 0.03582972008433363 -0.3750719585464576 -0.4676866378006448 -0.18133028316029537 -0.06639636054320872 -0.44417562376891756 0.6004134127512522 0.21023907821323035 0.36997182360597 0.5505926254923821 0.6100016511010905 -0.6489405690540019
b27 -0.7122435367566328
w28 -0.2585273718219828 0.18649736595531013 0.8693079473766151 0.23828267934560737 -0.02273503459009632 0.40164807842678246 -0.1253984061310342 -0.1552724838838133 -0.10873581107658241 -0.31330911225917846 -0.0917849370613027 -0.20396830701608676 0.33403524570718984 -0.017204209550930428 -0.10955244049133356 -0.1093644216255394 0.12242658665347575 1.0720500313316612 0.0014279928655949973 -0.02897136534424121 0.008378347511675117 -0.26162083433322325 -0.050359395620902185 0.0639206915016625 -0.008830559781848766 0.20149061294404286 0.212495665717736 0.44168779623467136 -0.21537544737343642 -0.2986493913548853
b28 -0.8457253617143136
w29 -0.2747496150873409 -0.056193068046035737 -0.09640764906161083 -0.7882039695180423 -0.12545040389080028 0.029782545119738713 -0.10669678142663873 -0.08855467842773071 0.36765873532073484 0.29759193415593516 -0.09886456300261343 -0.005977561715009075 -0.26840402490135373 -0.05657567482963493 -0.06533191481455503 0.014750406604255207 -0.394053330959384 -0.8880733968874127 -0.1357148853529434 -0.19050994531136212 -0.2055712809710204 0.020488287956282623 0.3601372559590455 0.12831890716120992 -0.03049311901172251 0.24592048393473015 -0.08478358460717328 -1.613375989931938 0.2689999206498311 -0.11867400385017246
b29 0.5908399032062689
LAYER 3 linear
w0 0.19479149510468205 0.3485638275838382 0.4714383444324899 0.3729979583814411 -0.03793846375414603 0.009740727559087779 -0.12126118894235062 0.0030491163523065253 0.25366327687941503 -0.08532104801321903 0.04744992745195166 -0.17408013325874785 0.30188803655899094 -0.11010296253856547 0.14687899151220146 -0.20655838485332023 -0.02502844282777556 0.5323203463038505 -0.06129107851894984 -0.022444021698144762 0.9223540245667986 0.37444932305642564 -0.02124027780937102 0.11729346703292634 0.5212920661201841 -0.21240419967455268 -0.12244840605091042 -0.31182918246604713 -0.1836220658656962 0.5950589681944104
b0 0.3229343080711793

POT Cl 6.0
SYM 70
2 6.0 0.003214 0.0 0.0 Na
2 6.0 0.035711 0.0 0.0 Na
2 6.0 0.071421 0.0 0.0 Na
2 6.0 0.124987 0.0 0.0 Na
2 6.0 0.214264 0.0 0.0 Na
2 6.0 0.357106 0.0 0.0 Na
2 6.0 0.714213 0.0 0.0 Na
2 6.0 1.428426 0.0 0.0 Na
2 6.0 0.003214 0.0 0.0 Cl
2 6.0 0.035711 0.0 0.0 Cl
2 6.0 0.071421 0.0 0.0 Cl
2 6.0 0.124987 0.0 0.0 Cl
2 6.0 0.214264 0.0 0.0 Cl
2 6.0 0.357106 0.0 0.0 Cl
2 6.0 0.714213 0.0 0.0 Cl
2 6.0 1.428426 0.0 0.0 Cl
4 6.0 0.000357 1.0 -1.0 Na Na
4 6.0 0.028569 1.0 -1.0 Na Na
4 6.0 0.089277 1.0 -1.0 Na Na
4 6.0 0.000357 2.0 -1.0 Na Na
4 6.0 0.028569 2.0 -1.0 Na Na
4 6.0 0.089277 2.0 -1.0 Na Na
4 6.0 0.000357 4.0 -1.0 Na Na
4 6.0 0.028569 4.0 -1.0 Na Na
4 6.0 0.089277 4.0 -1.0 Na Na
4 6.0 0.000357 1.0 1.0 Na Na
4 6.0 0.028569 1.0 1.0 Na Na
4 6.0 0.089277 1.0 1.0 Na Na
4 6.0 0.000357 2.0 1.0 Na Na
4 6.0 0.028569 2.0 1.0 Na Na
4 6.0 0.089277 2.0 1.0 Na Na
4 6.0 0.000357 4.0 1.0 Na Na
4 6.0 0.028569 4.0 1.0 Na Na
4 6.0 0.089277 4.0 1.0 Na Na
4 6.0 0.000357 1.0 -1.0 Na Cl
4 6.0 0.028569 1.0 -1.0 Na Cl
4 6.0 0.089277 1.0 -1.0 Na Cl
4 6.0 0.000357 2.0 -1.0 Na Cl
4 6.0 0.028569 2.0 -1.0 Na Cl
4 6.0 0.089277 2.0 -1.0 Na Cl
4 6.0 0.000357 4.0 -1.0 Na Cl
4 6.0 0.028569 4.0 -1.0 Na Cl
4 6.0 0.089277 4.0 -1.0 Na Cl
4 6.0 0.000357 1.0 1.0 Na Cl
4 6.0 0.028569 1.0 1.0 Na Cl
4 6.0 0.089277 1.0 1.0 Na Cl
4 6.0 0.000357 2.0 1.0 Na Cl
4 6.0 0.028569 2.0 1.0 Na Cl
4 6.0 0.089277 2.0 1.0 Na Cl
4 6.0 0.000357 4.0 1.0 Na Cl
4 6.0 0.028569 4.0 1.0 Na Cl
4 6.0 0.089277 4.0 1.0 Na Cl
4 6.0 0.000357 1.0 -1.0 Cl Cl
4 6.0 0.028569 1.0 -1.0 Cl Cl
4 6.0 0.089277 1.0 -1.0 Cl Cl
4 6.0 0.000357 2.0 -1.0 Cl Cl
4 6.0 0.028569 2.0 -1.0 Cl Cl
4 6.0 0.089277 2.0 -1.0 Cl Cl
4 6.0 0.000357 4.0 -1.0 Cl Cl
4 6.0 0.028569 4.0 -1.0 Cl Cl
4 6.0 0.089277 4.0 -1.0 Cl Cl
4 6.0 0.000357 1.0 1.0 Cl Cl
4 6.0 0.028569 1.0 1.0 Cl Cl
4 6.0 0.089277 1.0 1.0 Cl Cl
4 6.0 0.000357 2.0 1.0 Cl Cl
4 6.0 0.028569 2.0 1.0 Cl Cl
4 6.0 0.089277 2.0 1.0 Cl Cl
4 6.0 0.000357 4.0 1.0 Cl Cl
4 6.0 0.028569 4.0 1.0 Cl Cl
4 6.0 0.089277 4.0 1.0 Cl Cl
scale1 6.961781136258091 4.976085665962801 3.617789397462689 2.4133001066587787 1.4011347825121818 0.7071200557395187 0.16067599604529773 0.009216993628586835 5.739157194206544 3.9788487193602897 2.7830143364452353 1.740897715505271 0.8972709641742277 0.36737505976461504 0.05435715776390398 0.001628917696578507 6.219576349554643 3.1699098002739214 0.9112697819209625 3.0710372333652516 1.5614889050993586 0.4480233946989912 1.352121278798455 0.6724074430315718 0.17822322722244366 12.545536810334013 5.977372081561883 1.6511136636541395 9.483160790326162 4.375490574354921 1.1692585037849397 6.200755477981553 2.748479408163216 0.6690834525730363 8.552891378676861 3.930307479509442 0.9592192764924952 3.856442866912084 1.7054156660589903 0.3775587523833524 1.5890265607384646 0.7032332624923424 0.14677348482916136 24.96626139987744 11.95584072188442 3.211953270892194 20.227695055460586 9.736753319749495 2.6133237055031207 14.677793780805924 7.045561997074589 1.8371263662007413 3.851681717697587 1.7205891328211196 0.3647923713743958 1.6679905963848223 0.7303069646884522 0.1488466970883054 0.6100864615686431 0.25321929662433085 0.04520626756391404 9.327931131996705 4.1702506187841495 0.8827550337882472 7.162689202488902 3.1906069685549006 0.6680514677371734 4.70127431901852 2.0733576791524126 0.42329635589406467
scale2 5.237712365349967 3.748205542626719 2.8044747604986617 2.003820263841743 1.2646532424302113 0.6820184266050986 0.16025830613477607 0.009216856429414548 4.952486262020083 3.5970495768175423 2.6092781381104015 1.6869788400455388 0.88944410047627 0.36700273657210025 0.05435695296326804 0.0016289176965037973 6.1157224835135064 3.1411856378838987 0.9093216572692393 3.035965084272902 1.5519439979043714 0.4474028242885879 1.3465306376633577 0.6708783872410171 0.17813151805693184 12.393825075905209 5.936449229013093 1.6488153302033497 9.402723505113842 4.35207598022675 1.1679002065526762 6.173441324682712 2.740896350690025 0.6686249262674562 8.4814313939838 3.9104151096511304 0.9578214351025014 3.8441554082432026 1.7021620359346217 0.37734070258959024 1.5883840120612471 0.7030871032086167 0.14676600761501407 24.5111009785277 11.825001793769202 3.2021260635147066 19.832233907617166 9.622584155553136 2.6046838759232425 14.372206558273788 6.956372729335952 1.8302849163070363 3.846317876918758 1.7197315635788952 0.3647751757744322 1.6667091269323697 0.7301027480615624 0.1488425680824773 0.6100157133554623 0.25320727013549393 0.04520603462821501 9.311567364560057 4.16762126512818 0.8827016141071816 7.150315407919571 3.1886166860338476 0.6680109178023523 4.694121274827282 2.0722053517207484 0.4232727696002
NET 3 70 30 30 1
LAYER 0 linear PCA
w0 0.07070118046875262 0.07017559676706997 0.06862829987920553 0.06603362873769454 0.06442458982775706 0.061714127655575664 0.052549455801312636 0.03686003161841192 0.07417826063910091 0.07297998190002801 0.0715195031367741 0.06896697245376673 0.06382658138575885 0.05471285431003126 0.03588440862857468 0.016755366900502406 0.062066558428793314 0.05969784712214633 0.054990298168136796 0.05967441050914296 0.05796170376220975 0.051954507554757494 0.056827597664599085 0.05494526548456704 0.04760201047410616 0.06532520616235676 0.06252472812980196 0.054763215519463074 0.06500422539962208 0.06286796774985502 0.05440118365746394 0.06430703360132792 0.06235727106302528 0.05387499624934301 0.06991174409180487 0.06770165848203422 0.06279857894525105 0.06764060136166936 0.06474374426535316 0.056106310687656785 0.06529214060621225 0.061248304433464636 0.049006919828587285 0.07238029546246252 0.07131252527576278 0.0668933596303063 0.07266907298705498 0.0715746917300587 0.06727201778872692 0.0729377599233152 0.07177138537376825 0.06772604675968033 0.058643404535997375 0.05364524287577218 0.04292666664118359 0.052469313829142265 0.048192574675608994 0.03895902507630026 0.041733265577537156 0.03834740554078683 0.03182837939611612 0.06671861356650984 0.061195660430913075 0.04935292023049487 0.06756971492085632 0.06208662534134338 0.05045438693148866 0.06836864711543603 0.06311886644626416 0.05210503756499823
b0 3.551851187909102
w1 -0.932518815885734 -1.010972490737678 -1.0449753694217996 -0.9996678679719821 -0.8108717123265902 -0.44549882941686636 0.1017874024013464 0.3906669697292214 -1.0533156156837464 -0.9502856710443842 -0.8222918660307612 -0.6215994201334286 -0.3098803900478545 0.05559820480474083 0.38892044914688306 0.34764323229642036 -0.24125408809384766 -0.14905440871763498 0.06712477452195344 -0.2230469588875522 -0.11104226065822473 0.11006577026933899 -0.08344676511028036 0.03762765451576855 0.2254829345930871 -0.025315238761359802 0.007440328013495835 0.11979371971713149 0.05153056241977556 0.07813405120433004 0.15902338723251822 0.17736034644888787 0.20823701653365742 0.2538135169558089 0.06706673532555527 0.1217886767190057 0.26048682252802036 0.24603319442003968 0.3204871010438845 0.41107048674358226 0.3760799774502148 0.47393066963928476 0.5548492898318661 -0.0980997028480976 -0.025309890179663397 0.1845551923060298 -0.1022357749239515 -0.023903433659725755 0.1906499134627922 -0.06684889465994939 0.018520519283234785 0.22649715660288217 0.24289069613115735 0.3508392954416837 0.4731357261492254 0.2952228651509639 0.37169623879472724 0.45773930996300216 0.40322612102515537 0.421798072494644 0.4390675895409802 0.2414186435798975 0.3699721697277373 0.5201245206699876 0.25254854882549316 0.3794532352025143 0.530915994359547 0.28402965021513515 0.4034846100933492 0.5520606403572923
b1 5.54685568262439
w2 0.4217060989590672 0.10987542357182847 -0.23170223945748322 -0.6575159210898849 -1.1155263663017032 -1.3816776699434163 -1.2973701887337563 -0.9342698630198056 1.4134775377994582 1.4309423493476272 1.4234239126854522 1.3718400704802316 1.2287346711008431 0.9956083321005388 0.7199524163788701 0.6172896946685795 -0.8707466535385796 -1.0642207738608225 -1.2705767391238079 -1.1360649882720009 -1.2832107774791146 -1.3587681274843812 -1.367644963570919 -1.4375744463829834 -1.3807965223442071 -0.2945801914434148 -0.5254256082182363 -0.8546197988930943 -0.18875213271769237 -0.4061782718426692 -0.7377890446099469 -0.08118888535283146 -0.2576368825528671 -0.5598554460414369 0.12898546445881234 0.08940240984309694 -0.012451474709937061 -0.03153452865903251 -0.030851221246247416 -0.014373494092456902 -0.16840031380872095 -0.14990401957543734 -0.06169462164183223 0.2840368605504812 0.16693417570901728 -0.06435041711081728 0.28977326512118284 0.16335348072130243 -0.07661411991562891 0.2683449563644197 0.1383526977952661 -0.0971609647697997 0.6211814843430638 0.6051609911293947 0.6379810126432031 0.6694587431750849 0.6453433588163755 0.6475381468195905 0.6904500362670313 0.6629463450370578 0.6327057552593285 0.4585173953924088 0.4540608093313446 0.523589785175032 0.4190090916850471 0.41485262014958507 0.487769203312275 0.35379249921059197 0.34742542231814394 0.4175718478221233
b2 -0.6265014878770461
w3 1.2829508086801122 2.5976510898913427 3.6318926898527057 4.326788799917004 4.216368064860017 2.986671079623697 0.7960362642394477 -0.05468202473476098 -1.8920290955156542 -2.112939968237904 -2.179267330513063 -1.9990192639874973 -1.2396546048983719 0.2927301135195054 2.79382942649883 3.6486294048557544 0.1060481540596853 -0.38275261357878854 -1.2828442956335442 0.1397645755649883 -0.41775875137879426 -1.216587822384574 -0.4465523908607684 -0.9232333345512337 -1.3276471318037464 -0.4547003204774008 -0.6014756728295264 -1.171792430561468 -0.6231935820991023 -0.6931567789907794 -1.1215479223164178 -0.7862066042041304 -0.747489429576949 -0.9369557398731828 -0.7653664412035193 -0.5711379565045088 -0.13371815544983806 -0.6648273386601375 -0.23012432499702348 0.6140734790296836 -0.6107876034705514 0.04640996414588634 1.287160662793732 -1.0667075062512443 -1.0837205597373487 -0.8983296554759203 -1.1199178141439818 -1.140371420004739 -0.9662484546093534 -1.1859593992183834 -1.1774976243392314 -0.9973591693780671 0.1831049220631823 0.8395821843528016 2.1520785264939883 0.9274509264316284 1.4817581072548234 2.5733503452886564 2.219638221053401 2.5209119320002733 3.0993487692918964 -0.6444354570232877 0.025016528929552476 1.446450560731983 -0.721533622934607 -0.08083784412321308 1.3095347284872552 -0.7511791487415315 -0.16509694433183555 1.1495791192001212
b3 8.963229657528371
w4 3.8970888025027115 3.5491053992921215 2.502922736564057 0.44623445050092636 -2.514118526383503 -4.823692681253572 -4.792026086797784 -2.58826608453038 -1.278759338111441 -1.9896159443220132 -2.481344850562367 -2.810805848828131 -2.7308007922906143 -2.0207649286486022 -0.488239112498145 0.3641693445936287 1.1173335880144832 0.4391574237305199 -0.40046717516425784 -0.21764199683163882 -0.8411247474462692 -1.3716188608696303 -1.5748193940986628 -1.8983190487600514 -1.926915272703993 2.9850164656544114 2.7769924204700867 1.9489361939874423 3.137571391832937 3.171043217236149 2.53782230776813 3.025389177232858 3.3682101988267705 3.285309736587519 -0.1380218210839776 -0.41184663140946903 -0.9076658269022011 -0.4991579773059525 -0.4901164975544667 -0.5624890974584867 -0.927475143522854 -0.6763695228316013 -0.2094167184304818 0.5956337578828774 0.1603862718819282 -0.42938655880066084 0.6984296886865178 0.2777633850214074 -0.275587430862824 0.832105720626061 0.5010225064477901 0.07657238678650416 -0.8128609729429813 -0.5687225942845775 0.07722678732868196 -0.790219194280182 -0.6245822134410062 -0.15027366179210933 -0.262714339488781 -0.2810496031733289 -0.19314440694559487 -0.34078747302450985 -0.17388576285873802 0.45640243240252154 -0.19073415450444406 -0.06355389093731346 0.527430947183684 0.05465400353393696 0.10014453088436644 0.5879947638356043
b4 -2.9044258255403683
w5 1.4500431037189676 1.050739151138676 0.7060158221090642 0.41468290692381266 0.4013506341648682 0.9854341376961965 3.0202471075407185 5.518390164849624 4.781449824254592 2.1523904069399986 -0.47542389217714165 -3.5137500760558664 -6.153830442337656 -6.636923280168007 -4.3026337197938656 -2.1367943650736434 -1.2884124698311064 -1.4996132927948875 -0.9823254460978523 -1.0763054274918582 -0.9711439655170725 -0.21273616658864739 -1.1977996300197962 -0.4455467575430338 1.0110894347389203 -1.1278167891189024 -1.5941050158773191 -1.2534388667902965 -0.9960961401245378 -1.4383758076812854 -1.086238508269314 -0.579026441898626 -0.8705859905633625 -0.4630282966783385 -0.6086021450471649 -1.5318767393412722 -2.9198220009334004 -0.7583807032419994 -0.9909547712814645 -1.410982386590379 -1.697118581054806 -1.342269073656896 -0.5428873003955714 0.5111144934002066 -0.7517256320204315 -2.3393485864147623 0.7449722046299979 -0.47655063507840334 -2.006632019508335 1.2919395665048012 0.27309577510365995 -1.0592499005114557 0.8066275058714448 0.5318672729001038 0.570055358568787 -0.7433563733405969 -1.1339632604862855 -1.4058317170893275 -1.072281932220509 -1.5896151395887586 -2.3443551067286266 3.5430452708130487 3.4558877767711693 3.8123520896198895 4.006788292901289 3.9704530225590284 4.4130711307298345 4.302839522719833 4.350229230912009 4.905502185594301
b5 -5.352879206466985
w6 2.3377804897905863 2.0984171709089905 0.9671169832243646 -1.4226207691531658 -4.631223218640133 -5.605601810085174 0.4336586417028609 10.040633881640735 5.359207451214609 4.048027257201014 2.5921437853546188 0.6060805806298607 -1.6350363327574333 -2.2765222824597093 1.8582194260739604 5.251928059750427 0.015192193746121952 0.1322919453635647 1.8378788013041465 -0.1723845118962006 0.3555928846530641 2.8896515321258005 -0.8460196746438613 0.7486563818035357 4.711537410251445 -0.5068464549771622 -0.10419583402799656 0.9409031152823077 -0.7336205195900156 -0.11080840420108197 1.004358705780987 -1.0890163923389355 -0.04880366669713711 1.5295946387071053 -0.09351771029476731 0.5519205766466054 1.5817012688467063 -0.773306809431198 0.9198837542675057 3.7387787222552764 -1.3564408668599404 1.0638683375511035 5.598361802661146 -0.797760482018984 -1.0915812742284794 -0.7801396021068252 -1.0958692471258804 -1.4029908874597505 -0.9990845209617814 -1.7870624150762462 -1.8955335984225432 -1.1137091163063018 -2.4883419466170205 -1.8423514185987404 0.3867333853220661 -1.33466201955403 -0.7464177134102363 1.2763784321099396 1.3267330477777348 1.728874221444135 2.9607057462078634 -3.2920284976733525 -2.5991566572863882 -0.23320469848186942 -3.2596442322701837 -2.574443121449905 -0.23493846359878154 -3.059066104580224 -2.3626899043649563 -0.01342533661849091
b6 13.439661958712605
w7 -2.964592097599403 -1.9943274175641053 -0.7454201911523526 1.029595603078553 3.3771296288128685 5.645920847310948 6.9551945632667715 6.636631509557272 -3.1348833442954844 -0.1325111142291369 2.782407725525155 5.625147191950596 6.484616035730131 3.383548675903023 -1.3472323160292277 -0.03257152640918061 -3.8770150296662806 -3.213370294126458 -1.8883153321522443 -4.952534636123578 -4.847724895917228 -3.5907982213913887 -2.7262316777943605 -3.3284360570628744 -2.823383316974561 1.494004384458211 2.830669673655971 4.005937730351034 2.8918700779352235 4.451788514537548 5.750152509214875 4.314899138883354 6.091027392973167 8.102388965175876 0.2195806125927988 0.4232698672734756 -1.1948034301106936 -0.07154290604572594 0.5495782353680643 0.588076498834662 -2.1995551598384573 -1.9844206376841032 -0.5688891782065464 -1.6184587119851621 -1.7079789289645422 -3.0210269811865924 -2.1080623123016164 -2.1736929744679445 -3.189406505905988 -2.7005345777940706 -2.604772055195737 -2.9736503585171046 -1.961410577961399 -1.6476504836924237 -0.3638419944437246 -1.5451219890299157 -2.184322422843404 -2.31366382499915 0.1293821193565978 -1.1790889472749606 -2.862805678598716 -1.3806453285395075 -0.36315314462983067 2.011355611009964 -1.1030327873193986 -0.08616527357440167 2.3409433360932628 -0.6296820102064377 0.09024261368844494 2.2170261983864425
b7 2.388424368436577
w8 -13.783443254875879 -9.123996195416083 -3.829242035460493 1.9983572782628587 5.485491035737326 3.1200204337782527 -6.284471868302971 -13.053163050745502 11.642199380107291 7.451083185189245 3.218906059196839 -1.7087436837425334 -5.892368813332204 -5.6937851098418415 3.1776160536813873 12.127560603147757 1.8026450502055957 2.191632032067472 1.4502448453071557 3.333324944489931 2.1241130737488496 -0.8187221411542503 3.608211637895134 1.3080236629884883 -2.7651541998351052 -1.6050788856651224 1.7656351891080428 6.127469696981355 -2.2118788931717983 1.584022237074506 7.207831867883787 -2.662657774177236 1.2843137244335316 8.435211842175049 -0.21632804013603174 -0.6856863619660932 -2.1481390382140644 -0.6726491326146 -0.4757123273982764 -0.3471275937677368 -2.2631937507066873 -1.3657269041401487 1.1104406016736244 -0.4795561974992389 -0.922222782676771 -2.0443176769237583 -0.6305616810500303 -0.938802619627271 -1.773579785179371 -0.8296085446319396 -0.7984228360386837 -0.9770937617676244 -1.7549231559459364 -1.6757361528063521 0.915658634024809 -2.1254940350873306 -1.675329167393703 1.1050014221916677 -0.21598493259553578 0.39118308980707234 2.5375942882363067 0.26014997709178667 -0.38743537291323327 1.2442882385122527 0.7873521257756908 0.013789687034515342 1.3903918664128347 1.4447061683158477 0.5873753874809909 1.6453202163603182
b8 8.938419457166122
w9 7.288690003577226 -2.9093527446947656 -9.324339326448214 -10.48933800434208 -2.2225321004768483 11.335916381586554 16.450640786480967 1.3503454717654044 8.153193539493389 2.4892108484118434 -2.4526969522656388 -6.838542731949918 -7.674726675924377 -2.047188360299577 7.9389190576773805 10.310170133701474 -1.7528001468908736 -2.5640569316174946 -4.164399228667982 -2.252521506741298 -1.99793304819652 -3.179773259276825 1.0299956369050847 0.40148850391545937 -3.098389856152294 5.948295452753797 1.6410301368656766 -4.36040082120099 8.253267887802176 3.376639278243488 -4.131651678293007 11.604365596537697 6.562339333225278 -2.9109408348681343 -3.591702052596675 -5.082326210943283 -3.246423591502768 -2.9305378441803906 -4.865172795939626 -4.873590023771028 -0.8641511999401891 -1.809703759001727 -3.30905174857469 3.2696428705753493 1.1809099756596366 0.05829499286972929 5.009011020700136 2.655934720159804 0.5594376151250042 8.084336178740628 5.0769626439689075 1.0391279396368107 1.4427214491414593 0.9620553112989301 -0.24930478022871044 0.4354141770615194 1.8503894720283123 3.608937136139799 -0.5810427158392858 2.0229359897455765 5.89578025213179 0.9464805217258963 -2.127926257702285 -7.567816723705527 0.5579838638352447 -2.876448965670629 -9.059762661921345 -0.5190628389078319 -4.055717384883095 -10.768886804430785
b9 5.876821679042179
w10 20.92799622279673 7.9738562302994405 -2.2834332225221634 -9.09229552828146 -7.943231824948893 -0.3661512922222675 2.9029457088081396 -11.066007437397573 -2.785451263330033 -3.086045289105681 -2.1037364520988 1.0081457364685942 7.099172019805608 12.727598784883678 13.106357455202126 21.19284362164663 -2.601194080212869 -0.4275971769982953 4.474881945293922 0.7354446124398291 2.544193353971538 3.3582650353803074 9.9521310227268 9.926312814873615 4.421738101231101 -3.3788959011913535 -3.4723591706366768 4.186913139163617 -2.5244259762637293 -3.5205902366146837 3.7133624437346806 -1.535261228055805 -3.9839623199628718 1.0431985904767849 0.6651846405895555 -1.3277095599134434 -3.6600524236176977 5.960179785209376 3.684287997080621 -0.027060565387846052 7.970363737055443 4.748730574046413 -1.554449704594078 -4.763787736725159 -7.758093417503451 -10.902302236821354 -5.016860090330314 -8.342490603159485 -12.060995510067855 -3.879227193379209 -8.004180342650534 -13.398621315104247 1.1744726315021643 -0.8482252086969331 -5.017486342144954 -3.5869977063605574 -4.945555982401733 -7.758378540673303 -8.639453748290915 -8.342796665254697 -8.232367215620902 8.031005659273443 5.473662520520797 -0.9330516691064038 8.990564701007616 6.479332577077845 -0.22174598373478593 9.406775510176505 7.0402923147268375 -0.0433435624399418
b10 11.63942430192699
w11 -10.482351932439448 -2.453040532564806 3.356350660060829 5.504292652472758 0.20665234354416728 -8.54954147879626 -5.022405269464144 20.340801196795276 -13.574173522216368 -7.112505761836767 -0.42618491769236033 6.478091927548775 9.224921241988033 3.811303465592088 3.928984767317781 30.18226624470442 6.921293499432719 7.71938969053395 5.620948244310629 3.421100542942057 3.6703920471794507 4.3487349902239645 -5.852334631767395 -5.7062624314377555 -0.7164157674543891 1.60114391041702 3.6775065597648267 0.826420610528915 -1.2866560329757653 0.7535571241744937 -1.5437951584222014 -6.465464879896695 -5.281785949887688 -6.3560895206637795 -3.229641684102508 -1.354284537003695 -1.0282315088596525 -11.288550512398015 -11.091860512001581 -7.082738615599568 -15.673297170347453 -17.93583073233364 -12.82546387597614 5.906100520243726 7.737263697397336 3.578622562079613 6.4925650185569745 8.096455867365277 3.751494483382592 5.622091931465377 6.958375267692412 3.4469740447312325 -0.1809131964297459 -3.905873930811539 -7.946863844600317 -0.4083470463512771 -4.196465311654132 -7.128185187743375 0.7222670294867463 -0.5964471288262464 -0.4262030972563394 6.019262126402368 2.097817180889434 -4.386125666008867 7.840775614644075 3.887614141177302 -3.044559428902011 11.184681333800917 6.880621630626167 -0.6777779913225859
b11 19.338356012649545
w12 -2.206137613872993 1.0750794717740384 2.805371520705342 3.480530469901233 3.7277636768434035 5.047415506659572 7.305627288004117 0.3578665936565778 5.993751925530339 1.0640982453133085 -3.3446419153310454 -6.8109899351744865 -5.584376374746322 2.174360564158258 6.795005594238791 -2.549474629221385 -0.5042761941460006 9.920373740606795 22.266077329788406 -15.352200448323726 -3.2377257356286333 12.310412712307716 -37.983748115043504 -26.546479517677305 -8.809944381900445 1.0145455100254328 7.376365291898023 16.136213501562114 -3.2916666825092626 1.7469624946453266 10.160391447375767 -13.643305228204389 -11.468691135359382 -4.639667519041215 -2.362479143878896 -2.9165598480979966 -0.9464514029843882 3.42164037115271 1.6931033499664092 -1.3125883453434324 16.565981239289293 15.420476002774677 7.8816330768004885 -2.2482167186203066 -1.6389484945670894 0.7580369236376985 -1.1050567978094792 -0.5293456375521591 1.0897937554510617 0.6892319710155519 0.8281097861475584 0.5710746980998003 4.443270946816456 3.538120943877847 -1.1390317905329002 0.6845369360035203 2.278419610202163 1.9348192839865535 -9.823041255060282 -6.792348168465597 -2.343989984088369 5.5591248089602665 1.63690627640412 -8.183155534628714 5.008849902088016 0.752949569880601 -9.760036000231343 3.8589753166185305 -0.3163437435944596 -11.192032399553533
b12 -9.963524891137272
w13 10.203318385674127 4.588039470577853 -2.331952384387842 -7.8602109630019115 -4.1248930700922735 10.380880600496422 14.889354186936666 -21.9792866120559 -23.071259591599862 1.6554553436363213 14.627171344990643 15.671092596932558 -1.7658775109503448 -23.27082772801772 -10.12284786715884 29.035712442127878 -2.7906213801045987 -1.0280952850189318 3.3812511174926345 -6.1840811409413785 -1.0043273775334969 5.7300763944612445 -11.56338409156269 -4.594153327971769 2.4760329050836196 0.022713857435511464 -3.1801267795601333 -4.240141822053757 -0.1517089094769812 -3.9539481729369643 -6.423668138661982 -0.613127796616962 -4.066712394914258 -8.407386480561275 4.672070798225214 1.6368415850766436 -6.829858112586972 5.866048109084604 4.16147655643176 -4.740730702225041 3.9078149894762166 6.396653172681854 6.210812951660646 3.3674266936001978 6.326158454331618 8.22331349991641 3.300863062130928 7.845045695752826 11.934269881597528 3.617153936727289 10.909745374416493 18.71867402031689 -9.644526076128022 -4.004903705795328 4.699419148722308 -12.089417351248015 -8.17274152590377 0.26121606927174496 -16.338985730844414 -13.591679842800595 -3.783721271467003 -13.31305805255269 -1.3578617974785554 14.876401413928274 -14.967041306137405 -1.4861100922983352 17.149528337697426 -18.425602492949007 -2.639976921316577 20.4657572459084
b13 -8.277334831982339
w14 13.72284086136123 0.3261632122380655 -9.776910759820543 -15.101493277550471 -9.221266986336477 6.02308528548024 10.41302010537757 -21.50485593792476 -1.5441900703040896 4.330399151100661 8.788156747439535 10.931354645705147 6.214318102941925 -5.588818533405119 -14.655648337278063 -13.138367822267012 4.1848942713363515 16.266638707967154 26.614412588969078 -4.1117644313688295 10.583308303853027 25.09794106976792 -10.355650491844058 1.55208798751009 14.672748222669167 7.967621586261759 11.016576014136652 10.527529668961511 6.452649909721141 7.060426848960452 3.755269704159025 0.8044329646966308 -2.1494742336315924 -9.335862223013685 -7.208918004379746 -5.0013321673615385 -0.8159698578068926 -13.957049868085853 -14.383915806809368 -12.423919533554361 -14.79724546029476 -19.587596400742736 -24.81572233541908 -7.090717101356336 -6.263190392263317 -4.630013056597612 -8.385964430974319 -8.20867938228871 -7.191806561096531 -12.814645907054187 -13.802905368985973 -13.749439383645628 5.254929876981108 5.278415347446243 4.978748697713651 13.424180470240389 12.327335693565981 9.551268558892875 19.978634759787237 21.386901565678336 21.488792332241413 -2.7970096799490713 1.0007885494870954 7.126152246272735 -3.3400583482193804 1.2838394298496119 8.825869970749004 -2.3303974521041617 3.195007883166214 12.628704368283074
b14 35.85063304352558
w15 -9.194939435544766 -9.50644973881865 -9.134663861988766 -7.52671248291672 -5.904118887072035 -6.2707776942866165 -0.3687584339032586 26.4254643176584 -1.557166941465477 4.957718411378669 5.825279107937012 3.490490018591168 1.5197893075620834 2.4594488665556717 -4.769110351609537 4.707211691493726 41.22072348631121 25.372877818298154 -8.54746088911467 36.61982439895467 22.530802230040873 -11.89284959466575 -4.593348364623591 -11.555231085256613 -30.791667141980657 18.114532717373343 7.851463614548393 -8.24678606898996 8.890014966507136 0.4309297503060739 -9.543564107002634 -0.3907481640337152 -6.544722580136979 -9.294836978430746 13.12102032375318 -0.9397819405810446 -25.623107991779353 22.499858335127414 7.483700258821809 -16.80464757176236 24.52614397055272 9.343598503683245 -13.742748817151359 2.3714618753451107 -5.809839753954634 -24.30844491173034 1.6808524978728703 -5.433878955763155 -22.89622207886983 3.093581488626118 -2.638340140265573 -18.499295208205577 10.187961936243914 10.104531030955041 14.994346999683922 5.616193153207921 3.808685695252417 1.3302069758097046 -1.066223803155257 -3.1495201412085496 -10.167550226347892 -3.5180314982362892 0.34334365108778936 15.510113371653102 -8.752616276875047 -4.128882224267962 12.603428692108228 -20.938763451143696 -15.66553122820674 1.1878799943003573
b15 13.868904307453912
w16 22.31131812244475 11.113149606078753 1.0067343600976848 -7.643619069536067 -10.15946297701862 -3.020335721729437 11.716811828021498 14.14632798294834 -7.2549250450721585 -2.8019502360322477 -0.4244974020698542 0.526648253029618 -1.6297938127797604 -10.035035871486096 -21.369477748475546 9.980095531856469 -8.84532774193018 -8.567088217518801 -1.14216220014481 0.40330779386126614 -9.032733773020594 -18.638365116495226 25.497217572909523 8.826742614416782 -18.047073278512173 -25.024579632709294 -8.39430039940242 31.394896857547018 -27.10175028559739 -8.487862068199696 38.07185118289043 -33.96740560695372 -15.762807975947931 37.497744098752705 -9.431034828267629 -8.59531826097403 -11.023297365785204 -2.0925441153782525 -9.884078733933439 -19.23507219833596 16.802376292810358 -0.8256805043838005 -21.73440761475222 -1.4388751957571586 6.428566371149587 7.929620306354204 1.849322423497372 9.644474518368872 11.015470616893534 6.71616459199322 13.384703362745542 15.117148471270305 22.88166665203882 15.172099512343431 6.823537160046992 25.97832460051357 16.212341697543557 1.9495978562661749 13.575594801792711 8.226669597231002 -2.770863663084794 0.43731453792110875 -1.4114151398951267 0.5721479936382838 -5.683633054701239 -6.315436731671288 -2.5356439732821374 -15.019291455524753 -14.97655219286938 -10.94606296424754
b16 21.715754724982208
w17 -23.587022145559338 -0.46364983266303755 14.726754236728562 21.512220812230574 11.409387069576931 -15.953019493364812 -35.29586149907424 19.395685475976887 -12.458823002469904 9.429597538520335 19.152501751470755 17.87080622013063 3.9826504102015594 -6.640513913169091 2.334737105993359 6.00537024343272 -23.506561483086042 -11.02231332203411 8.242017286252132 -20.01563033004481 -6.469407644882947 16.787934902678774 15.095331230141074 21.155186301603045 33.38767898118787 3.364191069338002 3.5828393835735897 -4.448558576549143 13.260843767016514 10.535734726042374 -6.26639747626136 25.082728906442156 19.370225901881366 -9.013848795587965 -19.119924953782235 -34.87569818527948 -40.682638576204894 5.967574163591697 -13.860906967125329 -40.27753258446062 25.587992834032637 18.381281550030597 -5.034830888779176 -20.55929472615896 -17.586818763068223 -4.968944826928131 -16.076168540400904 -9.891232371790956 3.0165515112895473 -2.8447184514997046 6.03694488913655 15.423472743960316 13.956623310381055 22.044535426938918 15.638179290427637 1.1516457854005584 14.800881728637354 23.93259523627164 -28.657085870512713 -12.671069213748265 13.728525790362184 7.585804331702673 12.657295639588666 -4.120574435967019 2.6395446597357233 8.043078876356411 -8.65175735196529 -7.972462144520298 -0.4818767317414148 -13.306026509356427
b17 27.45663081760279
w18 -4.612844738890567 -1.1949050555752994 2.7465467190894626 7.771685052351732 10.198418351931203 2.272852619772941 -13.669805354914061 -0.7836552807163963 -34.05865904750947 2.6747695364623585 19.998068283660675 16.36134326224887 -20.058285477530585 -65.3905208692135 -52.130797581237736 34.92676428484183 -14.746064332539762 -9.156083534960002 -0.12038574661315231 -13.98172265458146 -10.064369443211502 -1.9754914160745207 1.7578695262990043 -2.427857965372622 -4.056515668522967 2.1498545066270918 -1.006240094167979 -4.104009747114075 7.91044595088681 1.6470592771220611 -6.456994541419589 15.897550030824585 4.716484220927829 -12.416943462217374 38.7547804282885 35.5011744185389 29.94040937548047 25.789770306557987 19.716995920899706 19.588964664209428 10.974151501956936 1.5426381439653472 -2.6440346921080415 11.527245597524201 6.724549976447004 -8.235102475411855 2.671880268350666 -2.6754758376157217 -18.296150599666074 -15.645614057900856 -22.49277370972328 -38.81528155145979 26.379220220290843 11.54883937517748 -17.339938724120923 25.729461214141658 13.980713718548131 -7.363347911079418 10.628334279510849 10.342981388784034 6.241235078892999 15.8729719423629 3.5218008843657653 -29.731206816481507 12.478178087423117 1.5756005382563836 -31.45844491907089 7.102009162693685 -1.2269073126370815 -32.420544336620324
b18 -20.84131158468172
w19 8.710429464661257 -15.068818784935361 -15.096049872379952 6.259435084293084 31.842604857236367 15.676376786834005 -44.723220334530154 -0.023744564363679624 21.549585555653387 -3.8346768327224425 -19.619599066807204 -22.57732132688212 -1.0816224050061427 24.297850355813893 -0.8721187486150037 25.41137435967228 -17.071031991971193 -15.24054035909072 6.106547629431125 -10.52529467486609 4.25448098302619 29.38744439952677 -40.0643850496137 -2.278443384220752 51.82791850046113 -2.554391861025846 -21.691083323526588 -7.971835580751525 4.337953903722193 -17.070458442034013 -4.751155168812139 29.52740875012003 8.239690675778666 14.887971712668595 -9.787429240446158 -5.636069952534362 4.169874771765466 0.1621691981130215 -1.6099667878383226 8.367336468867133 18.330220503166554 -1.108236439093826 -17.718506150569905 9.950533114156867 4.6353450860461605 -8.644103202021649 16.515201298214578 7.701872128656363 -10.948033747442945 29.483377037648612 15.000007264661598 -11.459711142228496 30.993575785389964 8.950546643437502 -25.51583552886137 40.08175783093854 9.086620053049332 -50.802535956216275 31.227683637711095 7.146744701913051 -49.352309781182576 -11.109024534399403 -6.9866243662225544 12.763780999306265 -21.796093518707835 -11.878497578185325 19.47958216948598 -40.100474831392 -23.580451877753923 20.253120111400452
b19 4.12085414914433
w20 -33.25801746807644 17.471816879026612 28.90588026836982 7.681725253832392 -26.79255321456149 -18.638191976676264 45.8719110069236 -30.72746362056338 -47.33019128084654 12.353061600269887 28.028742673731486 9.042871818078229 -26.202702277354298 -7.581939323252574 65.71208554295004 -32.68764065268348 11.285555580129524 -6.690981695374451 -22.11309930764984 16.670377319541505 21.037542475681633 9.14225171180415 -48.183312196810405 10.92209231002967 49.71680122675438 -11.862719049521766 -22.8909077754592 -9.384727174020243 -17.594169099087573 -18.893054442975444 7.47025067960387 -7.9567299448943976 11.649011362754019 58.09815946297124 17.51959305309295 6.60188596144918 -14.237411146785938 -0.8427847537571261 8.039571342449399 7.894986247330207 -54.795310361098565 -22.6580616777174 -0.564780899512477 21.85497597923714 8.015449185932894 -26.733278932177758 19.35528306085033 8.589297653716223 -26.485875171020844 16.136174213191183 13.846698336650338 -19.980690317490932 28.47764224851514 33.1366962089985 17.511086566619127 -0.2614371948835588 9.751060147299286 8.686508372750701 -17.67304097033838 -9.22544704072548 -8.528093106825636 13.947554994406232 22.43780703822895 -3.704748627185687 2.7836245723481294 13.68785886784397 -12.522063392417193 -29.48370825491825 -11.765010996542262 -33.10088897863252
b20 10.787726268825326
w21 -68.02883103786515 28.153354200790375 58.30971844360022 25.854824420919833 -45.55557320109575 -45.093726918098575 77.42613330732019 -20.609318500456272 47.82525037246646 2.6275924674785536 -23.343904965759283 -32.32560118072099 -14.166944984673142 16.205712175507 16.248862368602712 25.71317939435124 -11.964220030986 -4.91330865174089 -8.021257547148686 -24.109481867320383 -14.401784986164461 -3.9816668654580285 2.8409598067313575 12.455797663397576 10.75065333773884 3.491544735316903 17.193906647355682 -13.876306622086751 4.599507681237776 21.863957590743063 -14.870254138567736 -6.522341066029251 17.615260969137193 -18.20979765448145 36.36018477468008 25.692517115629677 10.084956148421695 36.05610048086719 16.00342132935203 -33.43146901470635 32.896411603016105 1.4595471852129995 -86.45259160105745 -10.18939292184452 2.9751054249756335 26.109022956146056 -21.154167490502374 -3.95396530703174 23.545944400412623 -40.35962577918441 -17.368048740084504 14.348526762283734 -1.5796096413381535 -0.5119916448456274 -29.80802766085781 14.390270073210816 10.44407773782042 -28.63676418723336 10.887823333863604 7.64836729803519 -15.458204429614149 -15.229471309586062 -3.308853687799245 -1.6025653023143325 -15.628705361724418 -1.6572424544885245 7.7787232045664165 -9.885326132640712 5.655842724241785 24.842271830498554
b21 -7.9724583394587
w22 -37.364587966433064 0.7494067046325511 16.48005627338841 11.950817046783905 -8.57075975644275 -17.14562844912833 7.531040127355644 -3.863673710500758 -8.949494225878551 2.0680025674867233 2.0271671603411807 -6.636069923000858 -14.160448504208155 5.590533840124914 35.979619044629196 -19.273961533719188 -31.29538244826014 -0.5306446829300014 50.639103241856475 -64.31830424058323 -50.480890016403 -11.061761005843213 81.08065353851855 35.33124676526578 -22.69615830664273 19.154613229948254 32.421817338033954 43.640913624919826 24.835854607073504 26.60656942863257 17.946320150573925 -19.638356842012715 -43.42897168377306 -87.64309378538798 -9.530151748637232 10.86910568236045 14.45069836996626 -33.16661998135884 -6.952560442573878 18.40410957739726 -16.651938722066603 5.284546207671099 17.466547214308584 40.56321031665144 28.882317920594282 -36.14200118444091 47.77982324908895 29.846074302910793 -47.079729761561005 50.414904366773975 24.755046622379623 -68.35837487475041 7.534631289652673 10.21497255599356 19.981535783456412 6.299960227146395 2.848606552162055 0.9884572096380305 -12.089862098064808 -16.30421702085564 -23.92862977579008 -15.906113900905105 0.7673784097450846 26.594635548581465 -23.29844592975801 -3.8540514225891718 24.450923737786013 -39.19410379819087 -16.97372326393043 11.903278752037458
b22 0.5548001124923065
w23 18.833602147862987 -4.805550350604961 -14.59813651222562 -11.05994756010516 3.2341144106033615 7.084230798881359 -8.263268632141433 5.6836454061022526 31.85665015900506 4.92130542068834 -9.165219715391324 -13.217995633246257 -5.400469817134553 2.3487694031340123 -2.281974411150221 29.873487933620446 10.559160373853672 21.363092068884974 5.278012916349332 -5.024626451033617 3.449139034614284 -13.239721320925387 10.023906662819329 8.534826392003438 -23.860641103247794 20.450564272990167 26.473435030807963 2.8034680254166155 18.46584462856026 21.9218681030781 -5.223476348140844 1.1776200939659802 -1.3162623907339066 -34.28199264297745 -11.402696739997362 10.687954947465443 33.26008678997516 -14.31906279945434 17.02444788643741 44.01517461668078 -92.26143933455563 -47.106484771349216 24.14234975628286 -45.75440679640352 -19.633964914901853 40.903819236798206 -54.447945845341984 -25.45965179623076 44.431756037218555 -60.43430113238852 -27.37389301356321 54.37538136069293 63.22812061217996 69.7142864139576 45.41149571626555 17.880119978301703 17.345447655366968 0.5257611738941674 -21.007624676214267 -54.703577859493315 -101.81684066579245 27.187217825174518 41.26393672649118 22.182052434915217 5.5607503291281075 20.305532706047256 4.630766829269584 -51.31217667032329 -34.177157511472544 -38.654663773956685
b23 6.877867822598319
w24 53.98958213426305 -16.887895165059167 -40.381748148688146 -14.840540854064464 42.51114977639852 33.88290687569656 -79.27489626014541 60.69931116317381 -2.0915460191572817 9.257675220568467 -2.0711355861543437 -28.378713882369755 -39.81708917879102 13.05875811508702 78.21107573580684 -29.683060376384663 -38.0509108527958 -12.407984570463286 34.623125039276765 -25.904629732991786 -8.618676620479782 19.21882223962187 5.581277284699459 -7.297723814070595 -15.585717694386565 -21.523163693471233 -16.457707963802285 26.885024238775962 -11.984938853667375 -16.566867996750236 18.36067662838143 5.675393883679821 -13.824941141916616 -2.1999334479374304 90.70551866382553 55.69461553500128 4.027923835250059 77.55850968181412 45.263704964592364 -28.111613253763583 -34.71252959018861 -52.159747084991714 -115.93225114591536 22.606026116829874 11.393657354056227 15.432390761569348 4.1817235569543785 -0.6248724013527113 13.418431817608521 -14.373443497785466 -10.709416444447239 12.855523478644601 -27.332953846642326 3.960189362736469 20.70969616140485 -53.70550073195191 -12.079292055215799 29.28613994827313 -45.0093136814005 -4.380877402605262 53.240248888166306 -13.268168926244972 13.428664448692597 8.722223188921626 -15.09411289306718 12.64999983419597 6.7420480549831305 -33.29868251673727 1.2827015876267556 2.086334209697242
b24 -0.32380230812876326
w25 3.567787904939419 -8.251979609979225 -6.623172947233814 1.5833813073878762 4.767687244777993 -2.3735431738568433 1.4744765630626462 14.445696734590017 28.670107725618468 -11.531046674113115 -22.830820268766935 -10.918813778980542 15.683905463255616 16.679804067254054 -21.02040487790171 12.157563684589638 13.81616878961407 -11.09392367788473 -25.402473927578544 38.06766907323624 10.667159177573993 -7.094768626690162 -11.933952446936791 -14.693590626835084 7.503692515017865 -8.013275961655971 -16.979633409854873 -9.188483108376047 -7.257352667367491 -11.349945291439491 4.088267415419162 17.151830452015613 18.208557723841835 40.54392883452771 -13.553732416992265 33.860468125703505 99.38314706468668 -85.091153461454 -65.31909951375533 -18.38366932166144 32.2702799689242 14.758380225092576 -22.58597575743054 24.46855003696622 37.984677759093664 36.05879928018614 19.544068329078897 21.363980997349334 5.120239685480547 -32.758360884563565 -50.9488741415716 -85.21921036979185 30.83693743038287 23.20809813507999 -2.708669176919748 38.75649316233418 57.94048679902926 70.26532554027098 -158.45531734699364 -95.25879890543273 39.894952012780315 -10.816249420517025 -13.572633868965951 -8.377128701035076 -21.639478695721515 -16.990059680401068 6.06580168334193 -9.417322900262688 12.741466818800841 71.98346534578037
b25 8.30203043006044
w26 -16.36780902353681 -0.13374048457764479 13.610750644088226 14.769913566839014 -5.677954690092813 -16.179432837161137 21.946308663197225 -29.6516711121152 73.28785215510526 -62.729495178746866 -87.22868627002177 -21.243974081760683 85.66788311207206 48.442929325483995 -143.87815306152447 45.58206894836148 -15.69124800400902 -11.909361812662695 5.428365776489586 -19.325191224048535 -9.026044409631567 20.571696951394294 -23.53416819215817 9.088468286670922 64.53675212051965 -7.910247266144212 -8.36804032301452 -1.6771319939632803 -6.460416333768763 -6.037313182796769 1.2864316672538156 -8.80165867944198 -7.811421192078104 4.420178072945636 39.93134857900995 35.40650888304119 -44.876154172869285 28.83603315081363 45.16731258888943 -3.789148775487174 -40.373271724987504 -23.490641415742846 -3.3579658990722008 36.265201141410245 6.034618850086979 -34.78407154737341 33.333370794737434 1.0171193108354224 -26.80918034311407 38.38000195950954 6.04530100874022 -1.1874444697559579 -20.999461355835926 5.2333601511225005 104.02545993172033 -40.03241446325155 -15.580250055255618 75.08311157394255 -18.28630344715013 -20.905379469353438 25.66939824774389 15.218995100448037 -15.818241456076382 32.15415661284636 21.783781871466008 -27.06490180006823 2.4134091436669505 23.380596221131928 -58.359149612642135 -68.05336399401654
b26 12.83601402813281
w27 17.676801066153793 -12.2801582711628 -17.433395936555637 -10.036129001083301 3.8826183552606546 17.579530409884036 -1.8417934725195162 -4.067377487842649 27.541968649769398 -35.62682726611095 -35.97019207669697 1.7487850382521093 30.420205692178758 -3.652588351712492 32.53200631944724 -16.336517902479837 31.882456900022383 -31.29800728114575 18.358029458034515 16.608572393986357 -59.15244314748405 6.171514785132435 38.212401054034764 -30.530710622039344 27.383165982250308 17.726369369286335 4.573584281696128 15.888957760235416 7.990909075174113 7.734796657405005 10.502401182239923 -30.128110353482285 -15.114102293088658 -18.02622726382865 116.87800545266097 42.60647919404167 -177.98421230988603 31.65019140826835 40.88764800099283 -103.64869193779005 -126.86741177444891 -6.842278586938908 145.79059126324938 59.49192433677349 -10.875968040408024 -41.54046201733539 29.67835279320728 -23.446919848443486 -0.6340779814117549 -31.48620943575766 -43.042278283377314 71.51861808464997 49.61258068698569 -8.956144030891437 -108.6838676800663 143.1784920698562 89.13029873337204 42.96266693311977 0.8585838451276038 -55.244223264494934 -23.19754495126462 -38.575494193942625 -50.567064494487084 -92.55413905602182 -43.548731985504 -40.85405883192401 -53.37912356207312 28.42640482586206 60.268683431848615 119.24553480286573
b27 4.484826524034772
w28 20.876183245114564 -7.261532721955298 -32.470475024350534 -32.353769881810706 21.557729146673278 66.9360412437993 -53.16754050791054 6.090727043302487 -10.113559296993063 8.020823043509608 5.563328724204302 -5.37885380302798 -6.975724108603883 3.1250912384589857 -10.519745638452829 -0.4132265689235441 102.56016530319752 49.19065128908502 -150.74816412293706 -96.93166832413064 -76.80768140815624 -148.94156457795188 -54.25576010789589 71.67233589705859 202.07488476949294 115.42586323607802 106.31652299752834 -26.589719654321787 54.13934467567639 82.1273468345483 22.77605247723051 -193.07954883618868 -102.42947022937852 17.50125952236183 -13.154850974880613 -29.34547102584112 22.7028553044631 59.059885605077284 14.663958892896382 58.78503414567792 37.52240073665555 -43.588767372960724 -33.21078384318137 -26.769880022372188 -21.262446992238036 -4.121819784071746 -16.01190714021462 -11.609674136817292 -4.899589558614772 25.8449358685555 24.180004608189087 11.13783636756847 31.577138522056785 -2.836388425262152 -54.06120449760312 -7.227435543317376 -2.2617541370055014 -17.222517581643615 -63.06416219468983 1.997661150304541 87.08402591834104 26.063136083603496 -6.87825132174355 -20.75790029396838 15.270221796036646 -7.9782034623889455 -1.7459152783783884 -13.68108108594523 -10.185269180415743 40.400311707059714
b28 -8.34731327886755
w29 -41.23974418717174 10.110445358689423 32.41421080435586 25.30582578773777 -21.780882493501537 -53.17452804970688 61.83520329736005 -16.003106272800938 28.401106313787707 -5.036902649871848 -31.519569941688694 -26.17065485412545 40.167754482221426 62.03373031604058 -111.00522639800525 -1.29980755150579 -1.3912038780364302 -25.74089079175518 63.49040058195866 40.191399225940465 4.82550781770023 44.88999746577579 49.40015817520419 -47.13842609536012 -125.90935452316705 -5.090803118401651 -49.14601945527481 25.956213839184528 7.171685755957651 -46.73792826055804 4.407669965160265 57.760265206331276 -0.1534434166432291 -2.8656966812040263 -55.231469346908206 -96.23964258564055 26.450998274383245 134.19711099171008 66.0976100689777 127.26996686906286 -85.06466723880108 -87.96423369094943 34.96447734695694 -74.29395960914745 -73.96814661099926 -27.06203197184953 -42.18941153721538 -40.09605580790071 -24.558539679269373 121.08236217591988 101.57719399962397 22.93979292807844 122.27015427037635 34.5648937935621 -170.02791566560947 -18.174622486622066 -17.898755763659945 -81.8426383194813 -141.014814661363 24.883113675984323 243.14855406390637 53.456208927207705 50.587162013251614 -60.794055903482075 -0.394471952650306 43.37864226085366 -5.722536585717781 -157.36932278056915 -5.494048166288555 107.96146638834747
b29 -1.6033900928629847
w30 26.181397288489404 44.39550883402047 -0.33759570864351596 -65.85064827974496 -38.14896512518971 97.60037262767885 -62.55579780270114 2.978467357248634 34.13290878622783 -68.35950108126725 -45.21211350704814 35.71710819473835 45.31770504620855 -80.97304180617772 102.19800446659362 -45.582066807072124 -76.47880090804702 54.28982377066545 0.031101531841825538 -32.98363515707755 -6.8455333589707905 185.30194013418517 139.77739093082332 -162.05525941588542 -27.19563520729128 -152.47918191264282 190.29421645114965 -173.73291769234515 -161.89079153273514 217.94510475595752 -174.3104135475057 -211.26740051205678 271.1542157168236 57.93581682327643 30.695354100437452 48.88188714770911 -44.8411457575664 1.7309428881169953 -43.2442437037188 -11.734770246573346 47.89540546899327 -48.967044573270464 72.35028957601773 -7.557579776527477 92.37205321786062 -48.70253989258315 -22.132208078636253 86.0000288510955 -45.08411531370665 -67.51236699234062 51.76717624357225 -27.222198176486213 136.88559147670972 -13.015573671851541 -9.599454707264185 20.30812521122161 -83.24442761256526 -118.30204220933012 -59.22665909699664 3.316935138363383 85.42850037033132 120.98298107587826 -54.675775024123254 75.2745689830103 88.6511128728882 -83.50380161507562 78.34938794276673 -11.105105373244246 -186.2469318379896 3.376069373869235
b30 -20.477208616843388
w31 -28.472022322443696 87.80659432345668 32.709159351579 -83.7171612813669 -58.33271345820673 113.56093813471729 -96.06635780881552 54.28763649891312 6.3548246934191654 10.088168792696694 -4.423049500095063 -19.802756951494857 -5.368140596613944 31.84324831579953 -85.7260559034186 37.80134539416039 -183.76706428273494 206.04895092646808 -58.904399398364 -136.70370789095492 288.4051453825179 -36.078186969337395 -145.2086133370937 230.68004598166996 -161.89818237971966 -162.9925600084511 123.30230633305774 -68.31178519235178 -139.45540289364035 122.31599649796077 -64.39929961535763 -84.22826237504333 173.12418872835286 -0.08479826841331546 -98.5538441012974 -41.05335070105999 33.84562775613609 112.52905648554128 153.8093915662789 87.6822808013137 -110.95967302665649 11.165064682969469 -66.91725056987156 -82.46178839456273 -13.969223069525375 -61.71446847295563 -37.95701368205206 26.724428486748423 -75.61358371388476 154.84902463746045 184.8501606711534 -75.14884595158007 -97.98412257853754 -20.719503965923295 -2.2752692099461855 107.61169542453067 143.58315414198742 207.93311707982446 5.442470378397426 -78.41394718252239 -134.50591658252043 -165.20272425144591 -17.434087718299516 -114.265306014839 -137.34510471127692 21.264320026419494 -103.41583850376716 48.70937695540076 230.0389328564372 85.02992177391818
b31 -26.248581698239168
w32 200.57292537029184 -256.2385169244484 -125.67428071115043 238.52387008181046 193.76105690848962 -371.03145761952595 196.77964856110896 -35.66063042299393 26.40805262155146 -96.79177271681637 -19.724177569467784 120.08379273874812 58.11592100543266 -234.48171546613986 216.86921685834375 -73.2012499828812 -149.33217816150517 122.41940338375687 -44.40397995969689 -21.210382301704314 165.23310430259124 -156.2891017521805 -136.25716547395433 153.80291686951725 -7.523643941069739 -88.16552525988052 30.603910321428142 64.83392376645692 -25.93162696542658 12.308841308398495 66.23209937480527 147.30590836922505 -47.60222852207977 -119.94068500082179 -67.2221804591455 31.072648812122882 -20.95340532684696 73.98180946690721 89.99191420425106 69.34253655025815 11.236241156881581 -75.35604377145573 -68.51600895601587 -92.25337793057376 0.7024655241943609 -22.463474085532226 -70.92967861957695 4.154863176565592 -9.865110258525775 36.537797365851276 56.48001101589342 51.80430092794726 112.82859636975753 -133.57562870295567 14.874956812741523 167.21300604958546 -42.9656037926427 10.389797234551779 -58.77841955712614 -99.08406945743522 52.99892386355157 91.0287281011026 -216.44136461139 60.248867961939425 96.82662797461255 -220.69153607761373 73.80448552626075 175.68016969304054 -179.21972335592957 85.24955011154908
b32 -14.061491413825319
w33 -170.77148629214156 174.9276026608912 121.66032178277344 -110.22481379773217 -143.34564889118576 169.95178576815516 -73.69264043038334 16.15212208214761 -110.31958087908926 73.4730953369494 106.54843816968268 20.220107939476417 -101.30138554804256 -18.831928946174223 69.89184699122725 -5.202274211583325 78.79812193532983 -76.06553077526056 88.73987010999467 14.422366034624757 -126.64496499811335 164.59896315280224 179.88088425827507 -227.2773135269521 -0.7692974496096631 102.41352622357738 -90.91228506280288 -25.704127525142624 88.39712054753768 -114.26870930397536 -42.325880242476295 53.47771496617832 -90.79446020835088 94.38846876275946 -93.64945049559593 -83.70176968030424 57.6192455126768 56.33685872611131 108.57120419784736 309.38837522775384 33.83839295549802 -132.42996707785946 -261.5463783925155 -50.54104150200731 -162.3897668849273 -38.07841633602623 -11.494798985285007 -146.3374926212031 -23.179784506708117 155.59994611968727 11.941457421675505 153.71913578902635 -2.0623386667225616 -102.28847596490581 115.10731453771794 181.54583858308732 130.0781707833177 162.18717041889417 -83.89789223427866 -121.26205315123556 -142.6411473297956 27.600198318774247 -289.92536716077103 49.471576809461496 79.36959277305822 -293.9895469174189 38.65311789942866 339.6321770782809 -139.7503385659527 82.75116028986511
b33 9.253166537738881
w34 -151.3247662855579 187.0024105713111 106.0679784787837 -131.85266710285512 -116.88027344600106 202.5636267732533 -136.30605687328085 69.47319492953262 -86.97193322870038 83.45695101967054 60.751616331818184 -71.66772333135357 -100.09109069373983 180.31246052980214 -83.1127337445431 5.78168884882489 -127.66159835774928 133.5321971488073 -36.10485763966928 -217.1771268004416 266.02249430554474 -87.1952038470631 -169.77613740200138 373.0658777209571 -210.65234817670287 51.60151510500359 -75.86964264294437 28.571175624277586 80.92771043816617 -105.00590756765027 35.04421067862133 103.74056945452433 -97.49177770459133 25.743097362406463 70.914678198662 85.32829751994015 -101.31530639905105 -191.1697133077407 65.77439895494923 -169.1703734757638 -222.74068638233513 298.48012006569826 84.28514342094421 108.0895158822352 -14.567366181632805 58.55708192447792 66.2078200243645 -40.94217352896985 84.73744735867498 -109.4157284585334 -150.8894456386867 66.5368856707727 135.4459133914035 -55.19602340754183 -82.52363528202632 8.426333340014436 -7.336207728856747 -259.95499054940956 -162.98764242142326 154.1789850123673 188.5369309940366 184.15242098856484 -169.90975455855778 117.96176722887746 168.91896554597923 -193.98799195444604 143.0145001768288 90.6686989035843 -269.4611887545488 26.792675499507364
b34 -1.0003925281312658
w35 118.42513453511783 -137.1468956587649 -82.57163772687916 128.99161164347862 121.55979525412383 -221.04645847374448 135.69180399914976 -49.944507178579556 -327.9897838429438 385.33860120016067 233.0656266188343 -302.73318953945875 -334.1431282570998 527.6441530458261 -259.9177879150059 62.94139156918536 -74.30074627229715 73.4169044234268 3.5246518899564117 -70.79088467894424 10.57767787783792 37.458484342599746 47.289496131708226 -21.257569369960787 5.91199210383227 -86.7677128801997 109.58344695712812 -58.0936642327534 -88.89974961718367 100.25937256727923 -70.40989831385195 -70.20712002915332 107.18851033592424 9.235484743967975 141.25312964954907 -104.44379608428771 24.031560127388712 121.28889287791841 -191.9140964501217 -41.27572723625043 85.93390993050389 -215.46539705765352 162.42801614843376 115.11108214509387 -72.03169828730233 65.49646799761817 105.37007546145155 -80.02270905905856 65.70278777436526 39.15195224198826 -158.12575047840474 -3.546360530219334 126.46702221714052 -161.84618913391338 64.29439822103565 2.7574707615995826 -160.1444305733597 204.9443184820211 110.1999081724585 -90.70004394131269 -75.39000935439907 107.07924284926476 -107.24909471187229 -33.91852693004949 72.05823618038698 -89.55717317404417 -34.263661857771304 -41.18422325759779 -19.7313748327886 119.19551714280675
b35 10.453318979663505
w36 211.82213155442224 -256.7318580218791 -165.4027655198043 193.28468616720744 229.67884968171083 -322.05934807807364 145.05431491597292 -29.714907605789374 -60.91079225270667 55.40958737502543 56.26730587447604 -15.69160664200597 -58.934009987697706 58.4048591936537 -79.54655448069279 47.52277388516546 66.73665412958485 128.37162704076016 -46.61742757361943 -297.8855998274592 -41.81917781135375 310.9301693186583 253.76262704724346 -131.95807727816586 -135.68955382179618 178.7154220562539 59.91576437464105 -277.5950426932976 95.9779943036811 -25.838988211033726 -236.49425526516762 -217.19756200196665 -97.31228687008196 417.4589017677016 -175.3174598874704 156.24706368186924 -56.31749668636521 -261.94277981706614 337.3235222302678 -3.5802709670921895 -229.60504676068248 427.4159457375613 -228.70562819747374 17.053034803542264 -52.75477495789228 -39.03663848405755 45.27895933278497 -68.65483150045769 -27.799578542315807 93.68609299842045 -28.0900076350179 54.92963145931636 -144.65049898875577 180.85843290025184 -78.48412632870743 -101.24389396541049 259.91935507537494 -92.38430490027072 -98.11347483417936 139.50903503324602 -34.476433727490914 -68.51008046233923 51.89420095428365 -24.472327687259764 -35.00664474912792 29.79826821674302 -10.064834549885513 46.50229304826696 22.60347119314085 -22.76024438092189
b36 -14.719357768581624
w37 90.42343119450494 -49.5427396797468 -62.332866207665184 -8.80353791393042 35.65436131201188 3.2644046086914615 7.169125161299794 -18.817418996788234 -169.8720336209228 228.51896826967467 152.55658579514557 -158.42421370074268 -224.05666822094568 292.3655695451384 -182.7900062032567 55.26385988507397 74.42488000379579 -249.26230952771846 49.512439533684656 496.0261675965747 -199.22512889193055 -235.4415134068527 -101.0684097503936 -166.13735671583893 286.0937621897449 -238.3405144759609 88.4962685500968 204.40622237475486 -202.40884783485149 229.57929812870572 159.83230447930174 9.909489549666562 313.46813026479276 -481.3428818343261 -129.00502370449763 152.17674528230367 -126.36958670426787 -187.69733357892898 281.899041888132 116.55184664284603 -205.96971422935061 287.9974080387329 -176.93792865649235 -128.16693440794225 109.75959125030302 -143.06674901417136 -139.6163007273725 122.90575455397948 -112.52747942246994 -128.26573583142698 235.96755978193286 85.60174929563297 -124.39565112657249 56.011026796012075 -11.616156955116038 98.19196528830123 257.44723948905346 -251.91534909223864 -262.01643510982353 143.5472234991631 118.54223420498474 -94.39514619088528 -57.691014600354215 112.26284960788625 -33.12358793364461 -46.66452808978882 98.55551009056694 202.99167101016192 20.00252831398446 -175.82519628550398
b37 -10.054127938820393
w38 1.5141027193570735 -9.87481367345339 14.06524929857362 19.603122110783488 -22.681958839362782 -9.82994185413306 16.93893207174486 -19.225711231623915 11.81230636343348 100.81895487810537 5.336816432130344 -140.8479854648509 -80.43787463952569 176.03973744986646 -74.94131015162884 -18.181913161277546 -123.20394006369894 195.23792052396198 -72.43268545067043 -231.42890109914245 149.4551317519894 95.83335628165115 111.01183053362519 -42.284810819318956 -63.59320217097601 130.0452395847825 -42.64969129127205 -104.81656795561894 176.82419285645895 -145.7971522345433 -54.86979102244717 163.929748983493 -310.1786568450727 214.90302971133187 118.07169874123053 167.48670975289326 -307.548164797544 -179.212400085622 -137.54364887174862 348.6347343586194 271.717574810623 -314.45997668428197 81.97888042136782 -70.3964549697794 298.6178516453551 -277.71376699817563 -172.23636841237075 274.572032914472 -177.812054508158 -459.1934766582164 233.98058861556052 274.17816618438496 37.64584433947311 -234.39660167783677 167.27368318465142 522.8925359173426 -169.15398430778578 -215.75429513985662 -190.928251244024 -160.7366129325618 296.1685222481137 -265.86574894112374 67.5596955833698 146.28839771759365 -244.59270024840768 175.98937870109995 53.888781278222886 61.87139994245549 377.47241229942966 -402.5095458413051
b38 11.43817756835622
w39 -53.67711154324908 54.950864127135645 46.520602851834035 -38.55606517024828 -61.12880812848478 89.91547886452467 -64.13193134424766 29.611923544770004 -17.64432601428151 13.687507725610851 7.782894488398025 -2.2366720913039586 9.844041333918543 -23.155294987468622 4.381713119533438 -13.185505216896237 -45.127830171245094 -14.41877091749802 -3.5723266692555957 103.009876533405 26.59984318449387 -77.71619749249986 -80.9804355299004 64.29636278378112 -4.730071262810639 -94.83272047589358 44.70210827775525 37.99063446196116 -62.38793203162797 80.86837199472589 26.64396160439752 45.94636006180911 92.4028491082538 -136.93499471873074 -326.6763494045884 499.4955313537839 -358.18440055076996 -731.7571351050224 415.6518393894598 394.18511364119615 365.71954403884644 91.40737712138008 -392.8711028119841 155.91597653283364 -6.551146054360211 -250.01247363002236 190.56689022751723 -137.50936175646203 -118.5374841722255 -2.7044986024039654 -303.09899283470514 467.58760462617096 252.70719060259623 -30.55180527491699 -177.63007585300582 -170.0817591099841 -447.43004404928905 374.9368907422993 467.7732947673137 -453.9285935849042 201.1627355457439 215.13703710080802 175.1104046728671 -288.3312114312424 104.58196119205638 142.90361315160428 -200.4590199504212 -379.1887769920776 -61.609386783175964 315.6528751316192
b39 -19.6985782329641
w40 -17.752530327705774 41.785924036720665 5.453175206198531 -45.195341342578004 -4.4868256584152135 56.19750851022782 -44.26905819215268 17.650085344950654 -33.61121819667595 94.64668568566938 43.286331399473575 -80.98517130937005 -95.74990206018052 96.04650781754425 -28.07027432575602 4.396734803755123 205.588663260573 -225.17106249231773 23.381170540872244 6.252060747799954 -165.63477146843732 144.54787155247823 37.06979499647648 -57.60071715768143 43.5638604766418 259.05250649721535 -177.79468724278007 -36.439434384493744 209.75936150898718 -139.06487814357394 -14.275001161210282 -52.19297770876285 -91.93482061148056 126.8263377759627 -320.27035088122005 218.5098983685357 183.34733488559974 211.4125088977962 333.0536595274039 -554.9255783719623 -436.3359569453991 434.01025287653766 -49.858083573226565 -523.4055500447089 357.217669968119 128.44647359894756 -468.94327614398696 409.09452299830986 10.09404099693176 -134.73710098947004 487.8988761774029 -488.8588153554889 307.1923983114721 -466.4568358669247 107.20928334979041 211.26324551945322 -576.1942610552759 334.08296740834373 412.35240412927595 -384.43528588190026 69.55300467981252 196.87771824214127 -113.43367089384758 -50.785701341161044 140.38470262365186 -28.617127020859193 -51.211945782065484 -116.26664830115962 23.747312291424507 82.79700841166516
b40 -0.6469672893647074
w41 1.3223414737822292 -15.719325167124083 -42.92676802114138 0.4417557101051788 92.23407489170049 -50.707000395234765 -0.2819912880817091 9.184832546122951 21.656331373924836 -77.32544209384217 -35.9544680866693 93.49600055880892 101.67959639956152 -167.26660486843298 92.44169999968413 -17.442800023171497 150.50780359322536 -313.20697111766896 54.44333306795473 152.89740731720292 -149.6266226628066 135.9204688778433 -158.84126016639468 235.68890666107367 -148.9848670035563 2.1870129164860392 42.142874101374005 -47.55030584884496 -45.64287278350499 230.1908646381175 -57.45094748766306 -389.98294745661036 317.27699104103465 -69.97647561232463 120.71831084422944 -294.5315166987139 288.6860013298841 -25.33664473197563 25.186592400526397 -33.74011336717465 -279.2556492325025 459.1704865057533 -246.40899091036803 313.2484057373071 -570.8968576936885 221.29817159696793 330.61334712150017 -577.4170557409554 161.01128001914373 490.86947394616385 -415.29932058854513 101.73314457534744 268.6197462619808 -518.2318743640608 324.5603502042564 791.5104836718574 -563.8410582383664 -329.57198428910147 -46.84363241845148 -376.9783861880562 387.9653602439962 -256.1722897969291 54.81987277740685 322.21502561092194 -293.60169426860904 222.0480988344215 175.10765284553693 -66.63794660353966 451.68275855870957 -590.5548457507207
b41 -30.286078656748565
w42 128.53189856703253 -102.32830336282557 -157.42987797290832 36.87297848471367 291.73150381790583 -212.63786154655045 16.700499136923955 19.993873223573388 27.439466047300485 -14.647366371979844 -35.62338960917551 -6.703766881924159 61.28515990549276 -27.474411594433015 -11.487619424643748 -0.8600180252295521 794.8416122175058 -978.8982973565276 585.9806007239674 -111.01202958044173 -524.1061208476777 433.02353726503486 -681.4472160428488 1420.0331109945378 -816.0608265700627 511.2779477992508 -470.0846732170948 3.46448685312699 121.09577455527952 -121.5778111878847 -285.4666832976321 -735.5117645115436 814.5133036461016 13.166330275269496 239.0982140958211 -134.35890476250532 -147.63051419824006 -98.18431825448712 -309.09709278917217 503.63222787504446 306.8157128310752 -246.47224318579916 -103.61474800494757 8.49648402607441 224.80430126176273 -285.8168236288621 -110.78291581328673 276.1812188120431 -224.12581274878545 -533.1017950055204 337.1042203354818 213.89989360389265 53.45770299701603 -5.781116513644177 57.59068252625073 -194.08508866911575 125.80067572809324 206.38380638788198 -188.90742541169908 310.93849260312277 -236.69079456171258 116.81629967222632 -176.07715737653567 -86.78184105084826 78.12860054756949 -198.2155837531984 -100.13522979393802 97.61133190106233 -6.582662672641232 204.6280853542916
b42 -44.441478231576305
w43 -55.664883567814805 13.759513105894596 66.01518085494317 24.33765717918167 -99.52786683875846 70.89507229149535 -35.6275272011837 19.216692804809348 -203.02464457183794 295.20545762727716 142.9700772318523 -192.3225905380308 -133.63154556796985 66.3068296072128 85.5826353883403 -50.55268590659188 178.01922860583014 -366.1408083685553 145.8266104324018 96.13120955333353 -212.32729110365017 253.49438054219806 -326.7250145255894 571.8884437201999 -340.36779418849704 129.083032699828 -88.04891514001477 -80.69546325206882 85.39731322977708 68.44969403686967 -130.35455367700246 -209.66160427714388 104.03568766306957 99.40918204300925 -1252.0291740361636 1197.9658673432473 -196.65817526039783 198.814392172879 922.5371719259562 -926.44300653333 708.7938449459714 -1577.2016425301133 855.0423355468918 -466.5076458985625 187.09045307763094 364.3355361828498 -2.588868826113036 -93.72650006428225 386.00733326102016 909.3541280231045 -779.918186247308 -409.18565900999323 -587.0375126124226 617.0701319282574 -111.84134257055905 246.05189807877616 333.97958078075357 -636.0717162117328 156.49683228537336 -635.5862675106235 529.255221476088 -440.1065436077119 248.86423054212403 248.90415375140205 -199.99843690729992 68.93782096971313 248.2451881017165 617.2816584308109 -369.47194023135603 -343.82043818573544
b43 8.902811552650267
w44 -81.29190997678201 80.81550123707797 28.584744958269873 -28.715079606552873 -24.15897760406065 21.44670457936687 0.9908337319306767 -1.7865027594003542 68.64999105636535 -48.27051940084147 -86.18307894110916 41.90243231230262 147.13481159034887 -183.682814304016 93.77010902675298 9.45823383298652 44.570924356225504 39.36175023029607 35.3125393371821 16.179976953429563 -38.12814108113282 -122.69125746764398 88.13612570049739 -217.23191799069792 186.92672082460626 -7.399075036964916 -12.87509573548387 44.789889364912085 -33.5184163037252 -59.56873398794678 -11.261763293173779 77.27122844075858 60.025735959245026 -57.45781306173598 -967.5822318982309 851.1021945476019 -364.7891502368416 -68.7443350027068 713.7584569206377 -316.41673119260605 335.86429878116843 -579.6243396855014 165.78635623829075 -190.43766726219567 184.01044025603665 128.59048715383602 165.1040187192076 6.515240799091006 246.39032479053282 439.64853738101374 -756.3590710032223 -38.4813851822766 1177.128368015595 -1090.0351508262654 783.9090682385852 -168.22419634652906 -520.1268498899892 266.78255876467125 -1486.4092954523073 2440.665642065978 -1049.089157746176 345.0403578087525 -529.9009148319312 -39.95137581182473 -223.08444628240522 -223.79752083367896 -421.41094315113594 -672.306416060796 1393.1659914483016 11.9044584714145
b44 21.663781515866773
w45 5.3396218976411705 -63.99172769178541 18.53578282209876 77.33616759563397 -45.769781637990754 -8.253991163807306 9.546108360346302 -3.4343235046906884 -90.91952379014495 168.102480334948 -9.073436764114566 -131.95390773499574 77.63322728432904 -14.169609632866065 -6.796616360238813 6.978381455687389 -1975.3446972885213 -1742.061792410833 -1058.0349583361617 1681.8918730515288 1171.4008674619645 1401.7488079464883 -404.48314719327834 1.115474097730123 -492.00577062831843 105.49388336921938 36.15625496907155 -392.7964310843384 1966.90859908866 1724.4018335290161 806.2261611713582 -1185.8421121451388 -1497.5124939081832 -145.04941866686752 325.5032459468357 493.00558663668215 191.42906433638245 -81.7076372651017 -599.631265796309 -46.73576976213638 47.48576626901591 50.44823949932574 47.232444315762876 -212.9905049650695 48.03696074464974 -196.38510964086151 -418.2817789470048 -247.38561761251472 -318.5953025082832 434.04643500402165 122.57894148515159 378.87946118635705 -159.43672224184363 -125.08831371960241 -89.09400970963125 -114.67028619012646 215.03934977173526 248.3450707776214 -142.991788292702 374.7936005537974 -331.97681761026666 134.73099079863897 -45.50396208225373 -95.28683538016378 234.4902152813681 57.227280508709306 -21.925153984025695 -179.18692945612682 -111.95298323167682 136.62635998550908
b45 -14.61000365688366
w46 1192.1311521953737 -2955.7663174753407 1177.489450969403 2580.9433801921136 -3429.546829054457 1896.38403174712 -539.1906051298455 105.95488463996284 -304.55065954112473 658.4571188080404 -147.29680639345284 -613.8549420361726 636.4592836845696 -294.94969143758743 65.20568510386265 -2.525540855977133 192.8572046660343 254.97233522730184 337.2269452473099 510.0673934062389 -1358.8487450662801 239.69119035621043 -494.8394582747145 916.5432998975612 -329.1013199870737 -439.34875059470767 724.8946878862882 -283.5025958242977 -539.8569792137671 320.198435395413 -570.9842943849959 836.0698669841275 -920.2426626063125 606.6602687704171 270.7792057837045 82.81299611083772 284.55991106348205 -92.2891727803193 -202.11615684901022 -122.27204987593566 -121.43802357558181 255.88599740050435 -81.38950965925915 -63.668671026838744 -125.38183906789456 -73.68849213628825 -212.3794235096945 -223.48550840779953 -212.9454748673682 191.25698520241218 263.0740046013278 171.65259326439843 54.455448638055415 -172.3948165515963 9.002936687820403 10.823040744243578 9.379185160434416 93.50627132021789 -130.38602383431893 201.86494966877723 -126.99524333489468 97.72421227871982 -60.617670341254595 1.294584782895154 100.49227761197294 15.896888625245554 17.629049917617486 -150.90866894476454 31.843604266731734 -7.543944122960211
b46 2.8858337406704457
w47 373.15311321450696 -882.5417232017874 277.13975859832743 794.8391134766248 -921.8033087418146 452.6589148027973 -105.88843211704908 14.840068862897962 1411.1051379224734 -3507.5294111321205 1133.0911927818065 3325.934767542462 -3904.6520394358254 1967.9913958550094 -530.7015903905562 98.20799024456203 -54.77442129408374 -290.9440865418155 -105.97482201211955 80.3922572196127 162.70693016501724 184.10693704314372 -43.71935571870627 25.602400087098157 -84.85638340114542 80.50772614968183 -89.49174032844034 -23.41772392793728 167.7016153987439 145.94374265881805 119.97913981773395 -232.888825679805 28.11932277712031 -75.59701804131878 -397.5902923536677 -156.67168846577934 -276.9297735962492 441.4738598354386 -65.57039377463785 280.76896422473476 -62.300899893720306 -28.966775929269915 -36.89083362880481 -8.166549118511066 234.33325760053748 35.007871293690755 245.51232231218512 340.0366306421742 185.54821679624558 -62.44098880849872 -527.4767075519159 -114.2035479613063 145.1873181537456 368.4952264791917 229.79644340753754 172.46039171561574 -676.2208511808765 -64.13961381007266 -100.09422103951182 161.64079647929137 55.02031113553514 -250.3952795657062 288.8083405961612 -148.94648874564191 -363.97943774183744 23.903847835261786 -336.5903803546063 392.7860504657747 -211.03446815607 321.2052050932723
b47 17.799472668647233
w48 -496.7501708515096 1157.4677673174538 -361.29355438345664 -1062.1857241905775 1184.5287408070053 -528.7781190672065 102.55567164160612 -18.88327799459124 -22.278174660374326 96.88595327588573 -31.957006759101258 -122.80611551584646 107.64839343415186 -13.083133289927527 -18.789147851113896 3.326487692323759 -702.1495976175037 355.26419048010484 428.10101460364183 2002.6418050730135 -2544.789901191348 630.2748453314864 -981.6769550945342 1412.1902750705406 -497.49059048237905 -1169.6073891174835 1814.556070217113 -708.750713108653 -438.3630666718949 1311.2587703188594 -1092.4681853020913 1568.3287455005802 -2679.1796226449965 1304.4807461435753 -775.868914971904 -1440.8629097457049 -657.6529593772402 764.1964591411265 716.8211156593463 707.7774447703127 -421.23331720774684 336.2843476695782 -369.5595533310404 441.31756902055776 299.7337491291989 284.86140360021784 1025.3685246473078 1080.6733135139084 694.5754459166347 -1302.9383383587378 -561.7407400905405 -823.8552608958095 820.1193146907983 1282.3837255361236 698.9468914880061 -344.66298546007107 -1243.8622424266232 -452.26934535469303 34.50707602332771 145.35451216813652 155.4907064620603 -441.49683583974326 227.27276683633733 -250.9136519697271 -1096.4439476853504 -679.3905972670101 -813.9946176470869 1124.2613950387151 82.77975482631312 764.900972177268
b48 3.47875132107135
w49 -503.3585979694669 1198.6314791839498 -396.7329745466631 -1043.2414466549133 1190.5753886333798 -559.4329617741956 131.15791724250093 -30.527102841750438 379.39049750548344 -928.7804408382447 278.21044069403194 901.0558278898824 -1023.3021638406254 488.7481156873257 -115.23155672519611 22.93090169102456 384.0939087575186 839.0023814382621 561.0416660369804 641.3667314966115 -2173.8507299509106 -2.667402947065591 -611.7471708134808 1137.6950598791818 -214.14397495575352 -803.1968909355903 1218.3825261345419 -364.77021501195105 -1101.439015267098 281.1782675805094 -952.8206754657125 1473.0899052789837 -1245.5812163836126 924.4077913226428 1492.32402994868 1885.1444595941805 1074.8655545470297 -1307.9958148582182 -889.3191729101572 -1165.3237544970689 433.22026831308057 -232.30355961515178 495.4587438255846 -676.6892257288303 -543.4642782384126 -378.68113473000903 -1728.074667018678 -1591.249141614571 -1029.6213326838447 1741.4801810084675 1426.1652264897982 990.267017292975 -941.0317345264162 -1503.9242259973057 -692.9641926161903 647.0309964419689 965.674940952172 712.3916424605435 -344.55271251658235 355.591258568323 -396.0325114767848 480.8190704602738 -98.4685226120263 102.55775049992053 1283.1739988735237 903.5292302886353 672.6510250707836 -1294.7789184827138 -334.43159789573434 -542.1665684888266
b49 -40.284845387995865
w50 -60.556176376554724 118.14080291594365 -68.2883927787178 16.7869187105128 -23.704591588193562 17.629440784942965 0.057028285295641364 -5.421383681075989 138.10366965939787 -232.8758816745582 -73.00417066585403 271.655575779442 -93.79875708057997 -23.377809666702916 20.544006115467084 -5.7393038524524815 -263.024283637991 11.47507797418396 453.8047751101298 443.1321275134072 -434.06334891741113 -112.43718695461813 -198.0360939050975 288.9552770548574 -97.11083895978764 -155.353325150833 253.59577650031088 -94.59883507114806 109.38269689164531 182.84862128141452 -529.9555828392014 39.83598047484131 -281.5045378929076 379.4951217947511 -1779.676668693501 -208.26783502943408 -1556.74293524416 2295.858712663116 -1244.2840852984007 1677.1202001725796 -819.2953503179273 787.4609568646268 -530.8306124179707 -291.18619054883084 1508.615284693536 -80.78032173986445 846.2258570529017 1718.4384919208733 716.11711139324 -40.22145936692103 -2851.295620876842 -115.86240339455938 -833.3476536834265 -2202.3171904040396 -1035.5169563224656 -526.5316240930861 3272.3590703588907 220.85374940842402 736.049033266338 -1432.3933523987973 256.1553838072261 1162.600290380538 -1239.2603090859752 678.661948740777 1839.5518359826697 317.31161745408025 1511.4413397617286 -2404.220362909804 1327.5448097503343 -1652.9046612899533
b50 20.780711263010573
w51 -147.33948016844204 340.34858024788235 -181.02523434225205 -96.91943668793995 128.583219146028 -58.03842369293287 21.502977470428128 -13.664185074018816 -244.7241387665116 545.1919443657933 -67.62371431025728 -540.7813871152773 415.27728688737574 -110.63824214611682 17.770442584947716 -9.010279844352434 515.0126696394631 278.43932089950795 174.12695753371702 -506.5076976717671 -91.4786431353686 -320.1521363514755 49.86184088836125 69.59135524763425 102.25213816942149 22.152781942561553 -76.37670047990086 126.7967600724591 -469.31684647712285 -337.77115526771786 -79.2104849882858 233.8752945732807 366.2586007694735 -61.90040630465184 -867.4282051670341 2343.017611103201 183.6296522604576 2352.748361919446 -4050.452350240824 612.3407606916284 -1355.7378859451983 2010.0495583976635 -467.09118512251877 -1406.8297719626858 1756.0702862118635 -1141.5850141913409 -911.7270163985316 489.3526022470579 -1382.2492952511088 2258.9377147202918 -2575.1337297234477 2148.6596091537995 -197.79399157766215 1303.5463348941978 430.9502018979679 829.0969398265863 -1898.0769437931847 -20.89353183680981 -505.7474109275589 775.6108284394838 -119.04738857994823 -872.3252869569754 1121.1535154589433 -508.8834001420386 -836.3370466437367 327.7290329926689 -912.41320319306 1355.0176116654725 -1351.5946100092256 1072.4368430090326
b51 -13.226222267498157
w52 -36.22722697780324 66.79495629863094 -19.536056133012 -18.40711426740318 11.019463671703358 -11.861622093691011 12.998749316746201 -9.500582927891555 139.5274506731695 -287.7810418962345 43.84175539869141 302.16819292356183 -302.8150330426335 128.13322653456288 -19.74541067387328 -6.5559413457951266 -278.6865344040256 179.87006861231038 476.8782533344041 131.50177376966315 5.075646203417779 -521.0596052925931 -12.61362115762182 -24.98614978533877 134.3463166679882 31.815254375550122 -31.979598135221114 100.10189755641302 265.658880014165 -171.6361161067719 -429.58269600633645 -124.77046265688509 34.623760207295604 235.6957156436676 834.8376082720358 1311.5040404015112 686.2759150637356 -365.09357175899527 -1300.6527009265824 -494.60025997947173 40.43359197580565 251.32367779623962 164.71793619553688 -612.4373166795091 9.179684531565925 -371.7230657984066 -1184.718138645936 -751.7624125098566 -781.0033024167241 1264.7074359150004 523.1069789501391 747.9145489799544 2688.275485915006 1508.8492762666554 1626.920766689875 -3536.311679812948 1383.7089952111198 -2339.6121120163184 1767.2785580363982 -2000.253239941394 1082.3131053535603 584.4557708767221 -1917.5940965489174 530.0245715504569 -1509.2712858378932 -3003.299820190107 -709.3306804685036 259.572635240047 3723.3689256357684 -115.64139800563412
b52 -11.63127250392963
w53 -42.354934945520206 94.16398243490212 14.249462062851341 -192.22196246332916 188.47016755542586 -68.70181178224583 -1.966680381615538 6.95984098865627 18.307676851159037 -42.25143295087825 30.590309694757952 -1.1720716866996141 -8.789092208465066 4.494744994900393 -8.540473954361463 2.170600553180951 2868.5756511038608 -468.69706532927654 -4407.95549731502 -1934.86883973267 -458.1071430944291 4284.404028056441 137.98629755964302 501.2848931990672 -1004.2204269458679 -312.42445922791165 413.0376397706312 -749.9306994765723 -2902.323026669385 738.3338093773182 4014.561004730896 2158.909245662461 -707.4763175044286 -2058.8427243159636 -585.2242842611523 -26.335981590916987 512.6445869403775 505.064854239347 -25.631071514896004 -288.4413079884956 -70.45861717399912 -59.037795853897634 62.89295046625533 122.55812043922913 83.3142283766906 -273.3417167689886 499.64728733965774 108.55163920442916 -566.3402261287968 -445.0431979674084 -128.4932047496931 570.0188023628201 331.66156327562453 -97.90596691914581 125.13270159832646 -553.8793598304188 533.9419597151305 -211.28821365511476 261.81557130524936 -312.2250412509343 75.32956856726464 200.37203150664257 -410.5839107423223 129.29694938161117 -46.578912371133896 -361.5843098699951 55.44316924395581 -170.22047930660486 621.0520646748183 -167.56469005553578
b53 109.31175572067205
w54 33.49200685440176 -64.27673004363906 23.005928241067668 26.091644574475108 -36.159524016753124 25.242432748774164 -9.99987769163286 1.738837476883157 -91.40257443462976 276.76431200682833 -240.72024293260645 11.641809158483902 81.28658571805373 -51.39185306644614 22.61393507864163 -6.719790330977603 461.4339585094731 53.18220446492532 -732.1450414178763 -303.1251575273827 -197.06352357252806 710.9791769772838 34.149318058440336 80.03503013722897 -145.27020701248262 -15.173916883092925 32.857820978647545 -107.90529796795668 -418.000412175394 -63.838026891010024 690.0705387281374 206.18697969561794 137.67921974190523 -403.0711336561332 2827.8004572349932 298.8937971492916 -3945.4669765447024 -1828.2748029098846 -773.3240624575992 2824.8962074047176 163.4739983817957 439.7605876990948 -606.237073154947 -1118.8931318252066 281.2240824664449 1599.4912106253312 -2946.580342677565 87.33138467217903 3826.481112466961 2893.636920999708 -302.8190258720141 -3656.136538981035 -879.6365424502111 303.7483237083047 1398.1509793972903 669.2018094659974 -219.64069849165176 -1001.718583591865 -92.16376014576029 -25.656061821069056 190.73007413060097 81.78598732568524 60.97103789376091 -279.11252916256086 735.6713588679626 -134.42244877629932 -1355.4901448814278 -523.510720054591 3.846538695775821 1065.3873663982788
b54 86.08189148598754
w55 -28.02482525262767 138.60649140040013 -231.55737984179325 187.2043517140449 -85.10273414321279 21.46800846860626 0.2814515128059395 -2.1923655235705137 -12.0286806577622 35.71425610513494 -53.64155968647763 28.269638435560577 33.49922407703215 -54.52926719977746 34.909097908931436 -8.530897056293451 -71.39296790375533 -76.20014355157357 203.33737835325576 25.756188391822985 137.75833024712557 -222.8185744817857 24.124465311609036 -80.45742049091915 72.92799637618201 13.357115424215431 -36.94038654478843 46.873286819510795 72.35778222824307 53.73465035306203 -177.50090834505295 -72.78010483165751 10.197055477121392 73.97978164770281 -783.1705010561501 -406.7077502278233 1193.4036684647801 436.67220399850925 555.4707223613847 -873.6574974786068 -20.991311707891228 -204.47962220337214 178.78272007714727 409.55201135608786 -126.67697114327966 -431.8093243830902 925.7461101427637 107.86519292269287 -1096.2720147272914 -960.2030516631742 59.011877794335085 1015.4709433386153 -3133.5158654969814 -280.18849014060453 4564.321443921783 1946.754280699999 851.2121824932028 -3458.7187176171024 -72.70820527026439 -551.6976618321839 646.5637554110101 706.8476441613773 -294.1954685070329 -592.0721339209191 3059.8693100254413 -38.503827482616714 -4045.4110695857617 -2430.7607856579816 171.27933460180728 2939.059457572653
b55 -34.770283778228475
w56 -1047.9053448821014 4463.205679203114 -6797.4791579021185 5116.36406768897 -2279.8496990832823 668.210376892424 -103.16838726212565 13.303003466300584 12.33930594611422 -21.695306185231434 19.166176491868285 -27.14755692215307 35.51019451504399 -23.112907755191895 6.964887156229281 -1.4244190388344375 96.02545984373165 -108.24346314750727 -23.020580597619997 -55.34526993543235 43.28501840928515 47.32415565357617 -3.546453818297633 16.59902088264649 -19.847168735882537 -4.94127365002185 6.619827704237015 -12.767756890709505 -86.84001519723209 102.5917308181274 18.027567760902997 51.28091271504834 -56.23390752697343 -9.804920741200512 165.54067582887149 -192.43991159662534 15.157056003727087 -179.69956810344465 202.33837750001516 -23.70893518631834 46.04258120982515 -48.75194986970563 5.356014624152143 8.994643264847532 -12.180409421944324 18.918611706660773 -94.51009660225323 99.02737808249081 14.249591133645707 13.580282292184632 10.299913662045928 -51.20342543316642 90.9188673199872 63.402235490616675 -175.3916192531117 -61.725255492861535 -57.787575610489085 131.69935794873462 8.619529325119094 16.209724679956384 -24.718615274572237 -28.490858466175382 7.624014859641713 21.149258839491008 -100.3977332899269 -37.46191487745426 153.06555861556194 78.33678273108447 31.373093688171867 -115.33924205691675
b56 2.5022479306409102
w57 -0.1753761907626764 16.843923040773262 -42.342588274916025 43.61401621309406 -23.076999946332556 6.386433513744033 -0.3826972317022665 -0.06158493323999872 -1054.9661657678541 4605.959158575864 -6937.410829181916 4934.111693259443 -2021.4521664711485 543.0792978380405 -81.58682151669653 11.012552026346869 -87.67327946077533 165.86096092623512 -76.38512736163158 72.48591037314681 -139.94490788956162 66.17334785524646 -16.286836849284125 30.717173238393183 -14.255609481384342 0.9478123068430404 10.057727867604065 -9.413235936867254 81.67816047175974 -155.8979072036012 71.53359947330739 -53.671722367950935 93.21758079870703 -36.74909385824977 -175.36967453775796 142.2229620778892 55.8406648307558 125.06780609068682 -88.2137832906616 -44.91797388318346 -5.931682011054738 -11.882958482666323 20.645591586199306 69.42163896826486 -67.6844473557523 -20.799137042345432 185.04051366067216 -156.57682591677352 -52.61146108382465 -185.57616194926294 164.55815245734502 48.68623989942406 156.04566732432116 -155.62773400163317 14.440631567042203 -96.2880496624645 81.50313889986367 -3.9268080024671415 11.85198047387128 -8.71595338372601 3.8540008455271573 -47.412622764607114 63.40206130834344 -14.569477528901864 -168.1284213709661 185.46580827271384 -28.012358680511266 153.23070384379608 -181.57514307134727 34.39152569878586
b57 3.4794305499972813
w58 8.837431169454238 -58.56638747474233 125.21940073330971 -139.02566780197785 97.23245341639888 -43.78109008039128 11.407427373970608 -3.3752599353386334 -44.41907762455044 195.32442358496291 -287.3345737505628 192.2276214242681 -70.42982403486356 16.098020301023276 -1.7272629876653143 0.162606932540448 2753.1150354575766 -4531.127085763508 2143.3875759823827 -2333.1213219839483 3882.697910608101 -1854.8396163079321 460.6004193828936 -765.8174617810298 346.18954480409093 -42.56599737770497 -275.05355480406286 248.89184957995926 -2600.1102664944424 4279.7965073559735 -2028.0093412478614 1802.4801713798156 -2682.216120571254 1109.1311652900001 306.9911643626418 -304.0423676785302 -26.04592100707675 -249.10565322333224 238.2936694172884 17.560886006188216 49.61745631257589 -46.12418257557489 -5.135179625779639 -79.63787264717492 89.43101811961965 14.210807333866168 -277.9988027182599 275.60873596811285 29.592295532392903 232.70177034243295 -227.1928303219684 -40.327959758210085 -129.3762597358169 299.0051829085767 -171.93136787205066 80.69795801795911 -191.8215123460949 112.3186295898708 -0.7101700952244665 9.358259668549271 -7.575912360914949 28.545475658438708 -60.0611768680996 29.38603618841946 125.57842726121393 -283.6873763725224 157.74171793672735 -103.1878908685926 225.02370010163287 -118.62037190398902
b58 -86.77815927842352
w59 22.47981252705614 -103.86514677791455 167.08495152607858 -131.99694701190276 60.364521211745334 -17.233535515521687 2.4346404359865517 -0.5066373417750853 -31.19925477955226 117.59446664490595 -153.50043750294003 90.19412270752308 -29.03321048309412 7.734205205287423 -3.2908895589411418 0.4042203111027295 -133.87098779859718 215.33915037863275 -123.02952174180925 117.07960303717596 -192.81362010374238 112.37109749848848 -24.35361588406767 41.503896071677666 -23.77451551206408 -0.13407879477289972 18.94855696228885 -18.37964881065638 124.69851393749903 -198.33501167733667 112.88970367789857 -86.70696670022369 122.1105791491654 -59.361342183373324 2576.6255386513562 -3985.00545137916 1634.1791710727405 -1965.6357376721453 2896.9673393431644 -1061.5092584690024 366.34758003858184 -531.2949580162382 179.55701352062684 -844.3647326584835 1493.3340544258267 -767.8713217742561 -2526.49254966751 3967.0020660839205 -1698.7179527075325 2393.606742665157 -3858.074376364625 1684.7688085555046 945.7901157187541 -1395.8538486175764 426.6467397612245 -705.4850041913414 1010.9366743670653 -290.5918756058578 119.99064643432656 -158.75513687350332 38.5719503542647 -138.50948876642448 211.32325868870623 -68.07537550418351 -853.5830676264305 1260.514281965085 -387.67753260971745 638.1185560082174 -937.1889475218561 283.06950729995043
b59 -45.0269787525162
w60 -14.083933864380118 64.08180350841937 -99.8550008193631 74.08536857106508 -29.998222084523437 6.7363208132263095 -0.21369143939860785 -0.2021111071886151 38.578376891490386 -185.83491452806066 309.99864899551284 -253.83734099570438 125.2240185078667 -40.80187305690939 7.776203192309755 -1.0930930235847325 203.75582695870972 -355.64810420661576 197.41769571100068 -170.16909988954853 301.14111483097963 -170.9826400281566 31.740713631887445 -57.18071086100654 32.206960034593386 -7.582502766572562 -15.108172136784086 20.95343919296531 -197.46595224101648 343.47331545931013 -189.62746069799041 140.41108730676797 -221.2624399709284 105.5842498986135 -696.6739371540244 1181.8690763126694 -625.1451521964427 526.6387756607105 -853.9413396828352 406.35235194338236 -93.03222205145688 150.24016506016056 -67.14801824937733 233.11123025455367 -444.9888201945429 290.27522951854553 688.1265352313999 -1178.1802722127834 645.6094739055968 -655.6572043910311 1147.6340746756393 -637.4506158093038 2782.0793229784863 -4476.25362611237 1833.3597021512344 -2081.9003674603223 3274.811137826801 -1291.8248110987467 371.3153610968211 -550.4720664794436 192.6526959348795 -448.8498413079421 731.0407384378971 -293.93694088891857 -2566.3454359221546 4119.530655185413 -1677.3696541454929 1972.5557544235355 -3139.852072909165 1243.8403473213498
b60 4.050448745204679
w61 -0.0 8.210793156493423e-10 -2.599555932396074e-09 3.2958738266668745e-09 -2.2596898035161e-09 9.380086790515176e-10 -2.1215458679335462e-10 4.4063192942308206e-11 -4.741847524720527e-12 1.499525159747617e-10 -3.4901896787045093e-10 3.0042926623846696e-10 -9.989103516772487e-11 1.1979634655059852e-11 -4.083434329015582e-11 1.745572278264633e-11 -784.4578777799178 -1989.604502457584 -1459.8142730339391 389.42033969652556 982.9902214488309 718.2552218683006 5.825201432330118e-11 -1.6412218806216572e-10 2.2403953692240464e-10 1589.7440969322836 3760.1044561615695 2646.9887012907084 -1206.078357231249 -2756.5737792909454 -1874.933228938848 1.0430371844005748e-09 -1.7361329388010383e-09 7.59323159904568e-10 -1167.186280757096 -1152.33030871709 -625.2616990067633 529.0198370029125 501.5971065362062 246.32638209900796 1.9516506466477068e-10 -1.4322744379402508e-10 -1.2802259252708836e-10 3373.1359082527583 3484.619301396861 2090.3340743212707 -2729.2458381741135 -2835.605699051791 -1700.3263927425332 1.8578194538321213e-09 -2.977375290758033e-09 1.2379854086308484e-09 224.18888644063966 17.419481496595573 690.3699346755575 -97.14684931267482 -7.395346793297331 -281.6979905121467 9.285801294556251e-10 -1.2950404637557256e-09 2.8406096919120216e-10 -542.7398320146738 -42.21461250542634 -1670.5924529316922 416.76775040266136 32.298092684875975 1264.270938125469 6.9718644919725126e-09 -1.0942509919009691e-08 3.395027314834209e-09
b61 33.37712225726292
w62 -0.0 -2.0913826226376386e-10 5.567912366599967e-10 -6.178796234167718e-10 3.8253564650534877e-10 -1.4481234204712894e-10 2.52541478567708e-11 -6.420164158338212e-13 1.7274039535338456e-11 9.947152217431072e-11 -3.329066819629355e-10 3.610362469817956e-10 -2.1882853763122888e-10 1.0480240432574165e-10 -4.491406056077295e-11 8.664826749236383e-12 -910.2911695909182 -1279.3831801889157 -1412.2861301113112 451.88646392174104 632.096054294299 694.870509532582 -1.4023504579796509e-10 2.7299343341447013e-10 -1.5567408473415867e-10 1844.7517124025303 2417.874703760471 2560.808931959579 -1399.542932150651 -1772.5704399215786 -1813.8897824337464 -6.788927059409033e-10 1.1699582275204179e-09 -5.889212728593662e-10 -658.319928910108 1660.338185121606 750.944531946924 298.37936517151667 -722.7275228552667 -295.8400458633238 -4.861844433989848e-10 8.92836152233123e-10 -4.701967981635136e-10 1902.5262958649207 -5020.822973195085 -2510.5087126752646 -1539.3574751272065 4085.6900009158844 2042.1062239847674 -2.766155360323097e-09 5.5932342091224996e-09 -3.863116423974411e-09 -365.07492325939575 -52.57388399064108 -761.0706535525176 158.19641695734825 22.3199585293456 310.54665473362553 2.8695795739608343e-10 -6.093996834932724e-10 3.4017927363905187e-10 883.8114398875748 127.40827785445735 1841.6776660223145 -678.6752765603028 -97.47914573663074 -1393.7448038126379 2.1253398346798846e-09 -4.397298497549329e-09 2.441623292437356e-09
b62 1.1751424847547058
w63 -0.0 4.784367346744034e-11 -1.4990231404448688e-10 1.9576685735328328e-10 -1.5884585974608175e-10 8.244837779640457e-11 -2.2499220234870702e-11 4.5634300887087505e-12 -1.7784070012126943e-10 9.48272319888151e-10 -1.6584743810083903e-09 1.4115946760246395e-09 -7.326718928927725e-10 2.6209101060276064e-10 -6.086186289690621e-11 5.490809103606702e-12 900.0976016085928 -488.7333453055366 1654.5562554162918 -446.8261760211858 241.46512471882426 -814.0718256285239 -5.005024172888284e-10 9.127594513547166e-10 -4.295869215908965e-10 -1824.0939244193976 923.6450899211345 -3000.101995602964 1383.8706544317056 -677.1343365458579 2125.0528644193387 -1.68439914793872e-09 2.7990283701928576e-09 -1.1961612256250476e-09 -950.1191659043999 1097.3940561919762 -996.9914667167848 430.63553313592024 -477.68394110168975 392.7720206923787 -1.0127424072969848e-09 1.4787390062442896e-09 -4.693988253645642e-10 2745.817979912338 -3318.493387268319 3333.0767548805115 -2221.6751704831313 2700.4208917192004 -2711.2022164139676 -4.940665931929544e-09 7.811008784219808e-09 -3.1128658678492016e-09 1242.8385040148803 675.169915227668 354.68130596917786 -538.5541040096921 -286.6397413169222 -144.72387360027867 -4.274185172459255e-10 5.421791487991712e-10 5.018555016000903e-11 -3008.793038890573 -1636.2161141020445 -858.2759520524332 2310.4401636112725 1251.8570358148609 649.5260655418501 -2.244838429726892e-09 3.336168147294316e-09 -1.7503359872605984e-10
b63 13.160140015217213
w64 0.0 -2.8887829628398976e-09 9.270326173633882e-09 -1.2000853193665906e-08 8.495473322002455e-09 -3.7086293205515956e-09 9.262225678274233e-10 -2.0946326212351353e-10 -5.859325202582637e-10 2.076791010770453e-09 -2.7228445793800982e-09 1.8336738192156398e-09 -9.416402405828032e-10 4.0518369156357576e-10 -2.0247122103020477e-11 4.5018211400484455e-11 388.5762631489229 568.616449408124 882.5794235122863 -192.89690967411246 -280.9324209076036 -434.2451580041319 6.062858548538941e-10 -8.699161183067794e-10 -8.488001967954517e-11 -787.4697138596571 -1074.61419725372 -1600.3253326011925 597.4233090049939 787.8114434155583 1133.5534381928242 -2.8589327086270266e-10 9.872029409219163e-10 -2.9571397414107636e-10 -1371.7586168337405 -830.2131978969738 672.2355475744914 621.7409610188658 361.3829600086946 -264.83207050008684 -7.801387574141172e-10 9.424535804547496e-10 4.080936977235439e-11 3964.3442732025765 2510.5448601055086 -2247.3739768509977 -3207.599813049886 -2042.9535330366277 1828.0663048791441 -2.8485547254319954e-09 5.2003366890485125e-09 -2.8596699661043168e-09 331.33122025905067 248.2862870224764 -2001.3610143988058 -143.574396740677 -105.40860230371696 816.6337317505414 9.938577738566323e-10 -1.0134905067959998e-09 3.303780859997829e-11 -802.1211652531875 -601.700423247347 4842.995672814382 615.9456407616499 460.3566129340983 -3665.082211939452 4.981995718744692e-09 -7.155170553274637e-09 3.3426299922423297e-09
b64 -21.422733797731308
w65 -0.0 -1.1685531015048767e-10 2.734293216947155e-10 -2.1734666621531817e-10 2.8878132082899933e-11 5.099344037817436e-11 -3.553766359198754e-11 7.352594755955183e-12 -4.55509772417846e-10 1.8855367884945988e-09 -2.709894368101547e-09 1.8370920175346715e-09 -7.221466552847759e-10 1.8075287022181007e-10 -1.2776116953263899e-11 2.7422222033454205e-13 -138.5367869574566 -1953.4404452141725 1185.563823034737 68.77238939844926 965.1228942513012 -583.3190033032383 9.552254820466288e-11 -2.1191165142098178e-10 1.21018646492832e-10 280.75189951250985 3691.7588967196343 -2149.707741728303 -212.99578366619068 -2706.4689007477014 1522.6957619816912 7.893089393889996e-10 -1.284271083576427e-09 5.155923431254816e-10 786.9702667234851 -324.6540117381922 1223.104585014673 -356.68932122846195 141.31843247059626 -481.8509239164115 8.207310157014314e-10 -1.32032514262026e-09 5.155598170603071e-10 -2274.322196172736 981.7459690143959 -4089.0033638157815 1840.1821205485078 -798.8948645298027 3326.0905158181185 4.14066784332201e-09 -7.363905492330236e-09 3.7206500901054707e-09 1320.2064504211996 657.4122348900073 447.54237663857396 -572.0796384393026 -279.10081402727417 -182.61482986948056 3.738329090730019e-11 -1.7056776997759204e-10 1.7637800941994186e-10 -3196.0934305534297 -1593.1819058854228 -1082.9859170149612 2454.2673866738664 1218.9318764372392 819.5820703514031 -1.4131577852349864e-09 1.7316746994677779e-09 -2.252018016513091e-10
b65 -44.41595112941555
w66 0.0 1.970645868709653e-11 -8.566721280420303e-11 1.4763112524908916e-10 -1.6916719847221877e-10 1.2023832432884113e-10 -5.51021644710367e-11 1.6427769014635678e-11 -1.1633013428507454e-10 6.566079444910784e-10 -1.1211436118580473e-09 8.700331043489936e-10 -3.9231899159396556e-10 1.2723825714216698e-10 -3.0842728444226244e-11 4.524170740060274e-12 3010.16591024303 -1361.3225577842766 -707.0447685594646 -1494.3056402581126 672.5792793925125 347.8789093199339 7.549516567451064e-11 -1.0567935415650709e-10 5.877243136609422e-11 -6100.255504001294 2572.7299116379354 1282.0394677969284 4628.031738658105 -1886.096489686857 -908.1030069417246 4.0032213655116777e-10 -5.034687944327487e-10 1.918951109125544e-10 159.93878970459605 -75.65164840707176 87.81271089545892 -72.49124998650542 32.93035656281841 -34.5944544678152 -3.6474295805888346e-10 6.358108484150193e-10 -2.9858060468512804e-10 -462.2186565876214 228.7687759642238 -293.5697197477138 373.98681201552347 -186.1603775888565 238.79644346475465 -1.2408130078966906e-09 2.434441537246812e-09 -1.5538959008409847e-09 -1089.7701779613265 306.45714544698427 -199.38685026841074 472.22563500648516 -130.10472610446882 81.35764933215668 3.0177249588092536e-10 -4.2641237762985895e-10 1.4564738304301272e-10 2638.229275037271 -742.6724863756723 482.4864910022672 -2025.8857286188074 568.2133120245909 -365.13612134739213 7.949023383968523e-10 -1.0657273674663514e-09 3.7768399518967044e-10
b66 47.572263273448264
w67 0.0 5.028963356856764e-11 1.1196518536879828e-12 -2.146716909235989e-10 2.848531740261778e-10 -1.6137731115612853e-10 4.7193064657410586e-11 -1.0846176870946089e-11 -2.108366758012305e-10 9.663710356370287e-10 -1.5477895696548025e-09 1.2038338163942025e-09 -5.523053421035479e-10 1.6369075506815943e-10 -2.8207121495536438e-11 -3.78753166824832e-12 -506.36314315099827 -1140.6022618585557 -170.9423983934394 251.36863661095458 563.5295198527776 84.10677478193702 -1.9786255966991462e-10 3.3677054200875745e-10 -1.8176432581284985e-10 1026.170863377558 2155.5960705953735 309.9590170295379 -778.5167886617287 -1580.291099950984 -219.5523012060888 -8.174971116714502e-10 1.2617424466343508e-09 -6.117415601858411e-10 1180.369618401304 -70.26585414531101 -1064.423619536323 -534.9951018315969 30.585977701823648 419.33740646098363 -7.580958430453144e-11 3.703634621210483e-12 7.998809947729058e-11 -3411.235387596135 212.48226288192444 3558.5115239933584 2760.0725964950807 -172.9072427895412 -2894.57610505881 -3.308117668687771e-10 -7.258083023486961e-11 6.841315708383533e-10 437.2537577690335 74.76189838935592 -2050.97659306591 -189.47337484256713 -31.739760217076064 836.8788323956559 -2.35679531446209e-10 3.1576737752336825e-10 -2.0816681711721685e-11 -1058.5494884131008 -181.179018945791 4963.057985925993 812.8559264754635 138.61874825199385 -3755.942967927611 -8.190746258324166e-10 1.3573300469693628e-09 -3.238555257301101e-10
b67 2.457390330678969
w68 -0.0 3.8087588638546777e-10 -1.0407222816154925e-09 1.1277977290868788e-09 -6.27269118461921e-10 1.93175284241325e-10 -2.700494129411246e-11 5.3122263430003764e-12 -2.606808380664441e-10 1.0549527116637738e-09 -1.4942618800146401e-09 9.904319311455312e-10 -3.7347105753825763e-10 9.207117781236647e-11 -2.6098728197773726e-11 1.0695032094919703e-11 -954.4820788175664 -1146.7664860774357 2500.085415401681 473.8237015608942 566.5750357440427 -1230.0875788792187 -2.623595785067323e-10 4.679329840273638e-10 -3.3747310501652805e-10 1934.306854966312 2167.245685847207 -4533.2464335169025 -1467.4850112766326 -1588.8315605468733 3211.0202695703265 -1.086179757248118e-09 1.6159209387245355e-09 -9.64419516469306e-10 -163.02770344278065 -55.919451881578475 -163.37185634532548 73.89128069989431 24.341141644433435 64.36152793873534 6.930025130136297e-10 -1.0599680855261084e-09 4.5668330228565424e-10 471.14553144135164 169.099085435137 546.1741198188411 -381.2096564910368 -137.60422268559574 -444.2707423574348 5.158859450737907e-09 -8.831615994076003e-09 4.7986094264818036e-09 -2056.392326102475 -79.95598359326068 46.721020536626064 891.0880400781812 33.94488104264194 -19.064007483248332 7.781449096189164e-10 -1.2063960941333107e-09 4.904236738934031e-10 4978.328959087723 193.76643687500686 -113.0579134078427 -3822.8389344418365 -148.24929005326456 85.55996645800634 4.4431082077411865e-09 -7.556303673050824e-09 3.6989855622948653e-09
b68 -73.57601565471161
w69 0.0 3.308117668687771e-11 -7.659440892142827e-11 7.739072278052856e-11 -5.6382002770239763e-11 3.674046305095966e-11 -1.730690793886507e-11 4.0908383342161675e-12 -4.739234677609617e-10 1.9981586470644485e-09 -2.8930134402719643e-09 1.9452763496023145e-09 -7.356775908917511e-10 1.7999156395317738e-10 -2.6171261852225896e-11 -1.9210870375523993e-12 -552.4963572169514 635.9478901120016 -596.0729348982679 274.27007262393465 -314.19840302914974 293.27874512147986 -1.9664825323673085e-10 3.0368936532187973e-10 -1.251256043222071e-10 1119.662186252749 -1201.862225652968 1080.8212749818267 -849.4450980203287 881.0983673930593 -765.5747536876011 -9.043200216440894e-10 1.177586674006026e-09 -3.612388166374103e-10 103.10978868481487 -65.28426761454895 -71.41280314917196 -46.73386288233224 28.41754615770617 28.133591844009924 -1.5857866235424734e-10 3.3125845816384114e-10 -1.759703494030873e-10 -297.9844232590123 197.41806432828994 238.74261929053642 241.10286959772367 -160.64876530110058 -194.1988037391265 -7.411779523458506e-10 1.7172721578084804e-09 -1.1951811068611207e-09 -575.6139660758146 2910.8981585866427 44.43860077674789 249.42843559776134 -1235.8060931851587 -18.132690765926395 -3.5029271150399666e-10 4.755354096608322e-10 -1.7914489336412487e-10 1393.5063072241157 -7054.310872265778 -107.53479743343357 -1070.0679305051528 5397.201886834194 81.38018281896775 -1.7080098186489368e-09 2.6483871519433766e-09 -1.0564986385741548e-09
b69 21.792061136782003
LAYER 1 sigmoid
w0 -0.4131354286603647 0.16314785385633668 0.17957860808172746 -0.022767528107195498 -0.03676911233045668 0.16578610736729815 -0.014742311265417769 -0.17843935352149917 -0.01682278159787966 0.32324513233359947 -0.4288183078923523 0.0435511839232962 -0.10012139448216606 -0.036328838575640274 -0.4083160922867848 0.10425212965451254 -0.1606182792705768 -0.39733182936628086 0.11785093560582005 -0.4687761872943907 -0.03962015001173116 -0.1808312081905646 -0.13091095161954602 -0.06987240388712916 -0.31751399418432125 0.5068300814353504 -0.3164495281727223 -0.462151143033858 0.2665601488826208 -0.19484095573613391 0.05053414551501398 -0.10220741899522785 -0.1411032711273564 -0.2678565126892632 -0.2882300542643644 -0.38293479341838843 0.18835663140600997 0.23133828523368163 -0.43122463674063904 -0.31008773909344556 -0.12447726040449021 0.028383715803989813 -0.19052959580535175 -0.035269888722777386 -0.34224084604605226 -0.12948179038194482 -0.3941304476430765 -0.4606720464518025 -0.025090957716671653 0.028512515149497337 -0.04824962098274635 0.4981726771021065 -0.08316066592225742 -0.13131633084974673 0.2915196674152333 -0.054927716231292036 -0.17573279191710223 0.47964770912016885 -0.26588341380193004 -0.26719162176784816 0.1696992572077735 -0.006288860554888533 -0.43828849348595844 0.07759448807757637 0.19222865557461544 -0.13070545592959346 0.08152950593841055 0.04056095269660617 0.476973501723994 0.031493828020554906
b0 1.061639893418283
w1 -0.45466853403778107 0.2549452288701043 0.036517410269826134 0.005175380006743404 0.25986843551143085 0.624336568700513 0.33385145890503265 0.4168553002825555 0.3991360779274989 -0.39742342122352337 -0.31004823109865054 0.21487561877778671 0.00922416640470698 0.06657427073853163 0.17801590775416173 0.09326456833469586 -0.054315159320370204 0.2095145487404031 -0.1506263989127309 -0.06850645441242775 -0.5811412558606918 0.06049527043579954 -0.5618901226437437 0.4172121235370042 0.0749752757912077 -0.3565478944560254 0.17088996750903615 0.3804295258187379 -0.24045615682733587 0.023618566005218354 0.01987433126037387 0.28789814241151196 0.26493201247485987 0.1745778557477877 -0.053676225781179504 0.01761376279664205 0.06985523909178441 -0.1664378783476621 0.05859552015460337 -0.3109296855784393 0.08643673769450833 -0.1979987533061124 -0.39829697027836314 0.13275891454830627 0.027944354508667883 -0.1178357854933488 -0.21698978730140786 -0.07479166103422237 0.15751603000681183 -0.29649283447217023 -0.19083994107174945 0.48837504743386584 0.140448973331676 -0.4072055854296507 -0.12616568390162927 -0.09243874040031412 0.47333763634136033 -0.4931011893012331 0.33389134130697184 -0.07398140522057396 -0.41298968460456026 0.14067872511443782 0.23791276002660855 0.10590070585884319 -0.20768418689506865 0.08502177995994842 -0.16360349260097606 0.3040267978674277 0.08411433188651903 -0.5992715584035345
b1 0.678753153819072
w2 1.537173857731308 0.22260745625258105 -0.08170313580499279 -0.2801634831150439 0.1324714923166211 0.034417876623488955 -0.151070218028114 0.05602803359697782 -0.03217411868375258 0.06912992395388684 0.05292601169776464 0.0311182002840481 0.015594633930644934 -0.08202980411781384 -0.08883295707682405 -0.10773446875141196 -0.05946887376090326 -0.05408889354004349 -0.0510912242225972 0.03701592955572447 -0.14305701302219354 -0.026113121135835925 -0.0907610990715741 0.07851775033621033 0.06233140700722563 0.03402421320697239 0.03207299355211792 -0.02975188988462174 0.03763195786514209 -0.07675361587784214 -0.011731207923769832 -0.11750432043013016 0.10113136251189024 -0.031898573548400845 0.052222436043544346 0.0293464856875952 0.08262962955192062 0.008096114069428395 -0.0058884335527889 0.05790473990332515 0.02545674369501314 -0.11621722655380998 0.059255422739360776 0.024109789113561694 -0.002770088301949682 -0.007868538508540905 -0.014127978717140076 0.036324521724074785 0.013571095163474085 -0.05899875064855202 0.06686817381061423 -0.05062895966861063 -0.010987029538934942 0.03036658312901454 0.02132375470061914 0.07343104474135406 0.1472086106448709 -0.06734472495371255 0.3246515054236263 -0.4796815869120863 -1.0733019929316812 0.08464235255271957 -0.25715671484499997 -0.30867693298509885 0.13817553663385834 0.20802975318537037 0.10298667331841195 0.24517570820164925 0.19772146347180705 0.2143160022149236
b2 -3.11185151457699
w3 -0.49785300728000553 0.5044869255759398 -0.1463660089190282 -0.2611754908724255 -0.22014029418249684 0.08820462114242815 0.41414839903976297 -0.1719799724339324 0.35385031239652825 -0.00578239312718931 -0.6114263307433784 -0.15037342486617822 0.4233092914306366 -0.118684082991083 -0.14072061969187766 0.10610946663872009 -0.2547914762079554 0.049844853128856156 0.04739154665999941 0.28559512211543336 0.14364911296051971 0.1665957994096287 0.09796165203175564 0.1633594689703629 -0.18355564368542757 0.4601259464324473 0.4548171613714703 0.2293344728503001 0.5228118848012526 0.13702844176995685 0.19417605106704527 -0.09395927434203058 -0.08103559723507416 0.2508519457866934 -0.3561937612667318 -0.5062783903390221 0.051149403352938154 -0.20662385542670836 -0.11870872010357884 0.38716755016807186 0.06727275800455729 0.020189750671909416 -0.010409998590949836 0.10240410410938008 0.299010389743442 0.3101544439593217 -0.025988934211611373 0.2626056655570792 -0.1664008363370808 -0.4481569286744872 -0.35180478225557577 0.22184825733129376 -0.04964167745736489 -0.3739546098089921 -0.41643374349327145 -0.22711634251809304 -0.025646535417046895 0.3388935265729392 0.4294393374833881 0.8296032021289462 -1.0746245963162715 0.4203756337042415 0.05150348985659072 0.3213813238105218 0.05172815322543391 0.22498530944053793 -0.09077464468248884 0.18839039559904758 -0.08500131023140031 -0.016676867171528456
b3 0.984602220210557
w4 -0.35202596495445887 0.359034576757758 -0.3259162729383377 0.18593122545017163 0.0014221960324023876 0.04006270843475019 0.364463042264035 -0.20438666225597266 0.47854943700581026 -0.15562761835727384 -0.5550052606192845 -0.17481116797355992 -0.17918642674870208 0.06779479063313175 0.04634082425793614 0.03006050303894026 -0.17990908476851547 -0.14641473598632684 0.11148484137631864 -0.025107502382998012 -0.040951404466228344 0.03735753186744756 0.22380802995397658 -0.12553174406695644 -0.09787992110946499 0.04668469760631458 0.1449038478449373 -0.0810443545799787 0.00761624683218631 -0.24747219899769202 -0.0012893633592424075 -0.01887499578018848 -0.20913962674878409 -0.23646952445080235 -0.22303483368461077 -0.2573656449317007 0.07853924192844017 0.04497337584166296 0.10480637998861277 -0.19755026928160044 0.14289472244216792 0.1754740677844271 0.11840952666878662 0.09519563216731522 -0.0383475058585992 0.09837299700901941 0.1175205480119566 -0.05365475019610477 -0.14464016786641148 -0.0814458033766982 0.06757444529770001 0.04963993882649073 0.06834073341792185 -0.19437249837175863 0.40399469300755847 -0.21390127125363365 0.39673963142813745 -0.4399573875551358 -0.10444309959312492 0.20406617970754182 0.13827040018518186 -0.46275810107948395 -0.04001363142215173 -0.246392596859293 0.2929814895745382 0.005317349845196492 0.24036356868334066 0.15666688417486346 0.2941166655943099 -0.5533876673202595
b4 1.0481641452544155
w5 -0.9062923035903337 -0.07792729606375921 0.15511389925018446 -0.2466351578330355 0.11798458811229931 -0.08626398264655348 0.3189007221743599 0.06306403058766784 -0.057529425003080656 0.04604074944019388 0.08117712491181857 -0.11459413433541284 -0.5082275941779568 0.04168519771363511 0.20066911126050221 0.0354913884763608 -0.06110497228852968 -0.4384394747468039 0.10747679008631096 -0.09595038331213973 0.35518398238649324 -0.0997436250321286 0.35546438740012315 0.037312552526960176 -0.0007900750093378223 0.07101303136864111 0.20173848784745635 -0.5123869007286407 -0.11380396146917235 0.09747779497362452 -0.11165490130969702 0.11264804078603843 -0.14031271184657992 -0.27330371897118017 -0.29248495708580435 -0.1746918529798153 -0.06126223437836109 0.11421947368240386 -0.1764182453049391 0.1034241014744124 -0.04057155706993833 0.42340370070606786 -0.06757772485448824 -0.0015790322992030531 -0.010960840025226348 -0.04460963648681531 -0.05584830949817324 0.005958233449956452 0.1797507404381638 0.46578225066464624 -0.33793345025813576 0.22833893774794442 -0.0260868773915437 -0.16213111483792045 0.09317956583133172 0.09500587995708462 0.8164520413340773 -0.705844214154915 0.19304728472431337 -0.1629001749206599 0.18689533549769058 -0.09326916544656955 -0.10289884291819716 -0.1491224428642285 -0.029864282691068295 0.0014698964308568429 0.22463851894487893 -0.05453351992293989 -0.15449062333954364 -0.1775168634593124
b5 1.2613139017954444
w6 -0.5060036318142763 -0.2139110496753315 -0.1236343343992141 0.38832064086675877 0.46829315080648437 -0.1612822700976554 0.1474284677385093 -0.3356971871471078 0.41885222546245715 -0.5373289745958221 0.030788864986255313 -0.14222480214189395 -0.23864598396533704 0.5415770162328999 0.2698363244556158 0.314464469729534 0.02012942073009863 0.19341949354975552 -0.22645781010753796 0.15841611308387257 -0.17570012739866747 -0.014673577520099231 0.12765471634596431 0.03295619958164649 0.3980796311245086 0.08497849459042946 0.042266202228605144 0.30653261039318996 -0.3141940189429421 0.08342638744536988 0.056895091419464056 -0.11303396179414553 -0.1259622789301239 -0.007935993967074192 -0.06720707848361931 -0.12269458781590419 0.1501948315879427 -0.0005529937980082735 0.06120430651703098 0.21727447124849267 -0.22541137168388845 -0.3258692075408007 0.1626392951226114 -0.06974820088004209 -0.2846266981993278 -0.04039883828587866 -0.31049250241966647 -0.23386989157214386 0.0784606106167275 0.05306861061879276 0.30689498650017544 0.2080576325218807 -0.10706904549623299 0.1937646053366095 0.409018080128797 -0.012127865339729255 -0.8885860768077098 0.2888810786347557 -0.5607922114342844 -0.45560935534526303 -0.3018663027697505 0.2823359879006026 -0.31813465370296345 -0.011783149712888888 -0.031114460885554043 -0.14950968336780454 0.3033096995022283 0.015790989383446637 -0.47284226536270735 0.38549759862191624
b6 0.9593814039230014
w7 0.09148217296180876 0.04360637215778079 0.021577493889235945 0.1975421210793341 0.28514104193476963 -0.5985425060196916 0.2708586453870198 0.49040112213908005 -0.32686777550080437 0.5359835549655733 -0.28481487447146103 -0.2525098977334928 -0.06467552170531782 0.08830293358476222 0.3455948434094276 0.11080865136983331 -0.19043502073342378 0.025546316595215727 0.21909805083038014 0.10322738355049292 -0.10847931614709681 0.051582934284860826 0.1548737651236982 0.18575896974684014 0.16835908036944489 0.3829479538509295 0.37313966245769864 0.2824930616261141 -0.07609758619757756 -0.15041329030349038 -0.27358888402068327 -0.10588546429887909 0.2775896877706257 -0.10526459752894221 0.1858929805448833 -0.3158875187414563 0.18199816841692423 -0.20669457873360875 -0.24397621425862262 0.17498244734698296 -0.36669328120025535 -0.013142391652012508 -0.10947946458653544 -0.21341496437345742 -0.023202119232688286 0.12134638407399251 0.1434901351357018 0.0786090289305656 -0.101519116353616 -0.1050723742516483 -0.07657719956997472 0.21131161886023409 0.18013387160600677 0.36791793827505015 -0.8842712670478704 0.19799286399076216 -0.13940229321598704 0.24178651354120803 -0.10510807150188987 0.5721994640197796 -0.18168827249670955 0.1102415524818822 0.029423233683863716 -0.18205944681532032 -0.1315156259715633 -0.17585016457349792 -0.337402509168105 -0.41022890824203473 -0.3393229674738703 0.4579300913261241
b7 -0.2173436466953409
w8 0.3541513129772772 0.7880013417467683 0.25073628901800143 0.30119584860850035 -0.18302984623253002 0.3106029924442607 0.13578990306534797 -0.13138500342311377 -0.19271534568157211 0.15907286438036122 0.1261820008801404 -0.2611581666057673 0.16510240882399554 0.08469505267263042 0.28116785436865954 -0.11757911535405452 -0.05826963927738291 0.05881712959705402 0.013004739179819117 -0.06450280008289391 0.12421825300581397 0.0545930599249557 0.03636810597649926 -0.08806901123829158 0.045783944942357456 0.0648861373796776 -0.23326337598938973 -0.09902712446349743 0.17622171557223706 0.08029900294283465 -0.11753011556044966 -0.07491608606695818 -0.0655433014821415 -0.07242449166366344 0.09609104344301123 -0.1102764150467694 -0.004903946709756153 0.05451613337923137 0.15725594596943981 -0.07432992399246355 -0.04977079215249227 -0.012618785370451094 0.18942062402078885 -0.29992060018673367 -0.1630497526642944 0.026472260217575566 0.10261895916262272 -0.06036242310502994 0.020022450177337243 0.06926189398014578 0.05748899741731637 -0.31005925534487955 -0.022585747140239074 -0.19477145060958623 0.1691546793130051 -0.6682326836123256 -0.6704847101400943 -0.5479631084154495 -0.2445417015095816 -0.9150196616690547 0.6731153170668017 0.3118773824951653 -0.11198367513188379 0.08469008916640562 -0.11383360632270653 0.4599745024319925 0.2803503032972758 -0.04080346759893079 0.006378333863800511 0.2905224870299746
b8 -1.345600918686648
w9 -0.7047467146235671 -0.0992611173266265 0.1776999257687608 0.06185855252991139 0.2334229704558595 0.3027515208529444 -0.09528421981405696 0.17261333573694246 -0.10169665590998171 -0.37482248557863707 0.2520825472986982 -0.4583772367536448 0.17601954857823668 0.057998478194525124 -0.08300835950780722 0.1937760732278268 0.21917053576955034 0.04452182126269229 0.5015832577229831 -0.7653542420063669 -0.18107658170253305 -0.11721124213441944 0.22434121411170557 0.23744952698178634 -0.18100625312284702 -0.5312006641524901 -0.5027724424756027 -0.28470158044506144 0.16401736574893677 0.004392008813832922 -0.24319699334664419 0.510805470561613 -0.20476479551808155 0.20363691075916268 -0.13153284335339452 0.39907116327954323 -0.02659656068148031 0.17661296159616977 0.06011136122542037 -0.4050148130160219 0.04719506032712409 0.27804536927818474 -0.47316823932470964 0.07862245831264486 -0.15083062394823815 -0.018013292920584366 0.28736983400145133 -0.6534499283815632 0.26019662609920646 0.28931533923932906 0.634438869280207 0.08395222362880034 -0.07081673456695546 0.270145067115789 0.3817193436123445 0.16389564612490332 0.2385107722448922 -1.0156005226026774 0.3995812434557947 -0.2662411604383814 -0.07720634897953592 -0.4527877415949418 -0.23565857909669838 -0.1464767733647801 0.1650827490111196 -0.18742351676033825 0.1081940481337022 -0.11825392741612525 0.42539249362471704 0.20323098133570833
b9 0.3075035136763814
w10 0.6342156488495592 0.1748785799619735 0.08075747204641298 -0.4158413056311949 -0.4243016059938941 -0.23902186383824567 -0.2922485250930622 0.1646353319958735 -0.19701694128112443 0.18786955001108482 -0.005855637727362148 0.10571297804047733 0.307970593373664 -0.05965624990285409 0.3912581160718468 -0.3127250143073565 -0.08861725598102457 -0.006405645768223447 0.3716109255563165 -0.17393157363156633 -0.13418209019926675 0.40408984741589077 -0.06009710737893656 -0.45797168919113196 -0.27187999094385334 -0.20543399478984414 0.0039803782161616005 -0.21005455952562116 0.3824642125894258 0.10322882648364047 -0.3476632856635901 0.3083811844131953 -0.19546745341781901 0.1689938219558902 -0.19879960004766722 0.1506805184985688 0.0220063811116203 -0.17279314092687897 -0.12759471794079488 0.06971490113141267 0.14187260948855143 0.05117722417948866 -0.3113919674816053 0.25410046238583367 -0.23858392509371967 -0.004458038600640941 -0.03842797427737181 -0.2912289073239854 -0.31533075212599204 -0.04444456830163729 -0.347171708306291 -0.22206118708087305 -0.35386752713014596 -0.13309512777632113 0.29978483365213504 -0.4061570694216831 1.0861527381921126 -0.1755690969704188 -0.22977490609730045 -0.5463662741985423 0.608154466651114 -0.5057004909039409 -0.37847117728769725 0.23197255179521198 -0.2322922022650286 0.49710226725720513 0.03716161053130933 0.28649280171615804 -0.048079584228373946 -0.28598044053348953
b10 0.18392411027840605
w11 -0.2976420593671954 0.676760678687523 0.03272894193902956 0.24297967425196196 -0.062321240328142805 -0.11587655327132823 0.13357361170032897 -0.3138713539453953 0.22174284928430116 -0.18759777787882914 -0.48812667997605247 0.1691286593063399 -0.06272478350949773 0.40429248543338453 -0.010637116710283062 0.07923730250411948 0.07331583648078281 0.06538942915492173 0.2385817575755163 0.20384471427536777 0.06625280206769442 -0.40146773882538855 -0.10455700416019408 -0.198722989450467 0.09614506526290177 0.26614838012258063 -0.2567525258627095 -0.3820682662402203 0.43929886645278354 0.041860138665393364 0.16186844003828904 -0.5011493724360009 -0.1294332811335307 0.24436352346434684 -0.13096464537179683 0.2989952291027602 0.1833960092918048 -0.0052708636127539 -0.19497250409322278 -0.1899510570608997 -0.053455469192047855 -0.30489721534442743 0.02934182015544856 0.5216877909866332 0.040384429911676026 -0.1644449189737897 0.030807657238826603 0.10877038117298282 -0.19502256411602586 -0.39807988955928053 -0.23115022989589137 -0.1675550199149094 0.31738378561950154 0.3128310683041573 -0.41817933221294273 0.5193364347259504 0.6905751425945993 -0.4244862090788585 0.13829634712968103 0.496315226057798 0.025130814891437335 -0.060070810131882556 0.35802159699145253 -0.2833703143348763 0.16285209150812696 0.040554943720615265 -0.333370374652259 0.4525913389834987 -0.5291107305209815 0.46776830044002143
b11 -0.7661583221163766
w12 -0.2871146567428482 -0.035991657251467815 0.14643062409518626 0.2781893950127174 -0.0808244526434186 0.052238601842434944 -0.10685347680738164 -0.05260347745783906 0.1626587621470815 0.3268190482464582 0.28119641770418713 -0.4351997068099942 -0.1410085953685054 -0.187619641237418 0.2536722364500088 0.04637559004889975 -0.04489557346885258 0.04242261686280794 0.22881566307442308 -0.17502484563955473 0.1178809344260999 -0.14182823182970766 0.16081249116428029 0.29503340221702745 0.09745785397518175 0.09901649192911668 -0.012370582786195466 0.2929782009075062 0.03356649997472814 0.1565142718783667 0.06846137116501051 -0.09049082493200938 -0.2098560802208157 0.04711445367319017 -0.0730990387388797 -0.022722220583866137 0.008783496358380542 0.12223112720311242 -0.0242170337296907 -0.17786109632648833 0.22031852381324188 0.07965307889035252 -0.056204204754620395 -0.09101403589699787 -0.11052329707680916 0.15278757520314915 0.2149697204713088 -0.14981946248292122 -0.07633487238255013 0.03826159285473887 0.031154680669972547 -0.08893839301241628 0.07683448888606176 -0.1379850330972411 0.8981191005224979 -0.2801982777203341 0.2156820695127032 0.05127072881296704 -0.003700292187432211 0.2918227387798755 2.036271075575034 -0.21869970404226619 0.2655016855326103 0.3950205339845436 -0.02056283568093969 0.2015404933131102 -0.3574553491715952 -0.1881318654035377 -0.02490881053574277 -0.046523975517651174
b12 1.0834155953375864
w13 -0.3364382016957733 0.0356401527039821 0.04582517270404296 0.44736105061394515 -0.046280966853128824 0.41476762713406223 -0.1733449801427646 -0.12632652358738541 0.20513117955559831 -0.08295865084735918 -0.3389850243974147 -0.04956180044780307 -0.1729515044277062 -0.3060366457922329 -0.06948658666085662 -0.08081414137787224 -0.2639482004240217 -0.06033928791019448 0.3204658582956364 0.1437486767509439 0.12194552862942398 0.031873489977355944 0.2935498561454254 -0.08968991485843524 -0.12504960012332453 -0.05370426428930036 -0.11754535842491606 -0.26446521102566733 -0.10764081329358506 -0.22212777878335618 -0.1702636748744586 0.10956058310779576 -0.08093069516142218 -0.06319296142083225 -0.18788572362283093 -0.2361359995195388 0.10565905870945207 0.30021960978001255 0.03571883805815203 -0.07815508192285912 0.1598990371097953 0.11888436899432486 -0.09367487410553713 0.1920262059214439 -0.10562576693308694 0.18156737767079206 -0.1603808704232231 0.08133717506732978 -0.09295473798192105 0.1182581591447602 0.18342798650130934 -0.198425422638233 -0.22046028786064778 -0.37942340548940007 0.33018875229158684 0.5015785981942196 0.38482688571846524 -0.19864762184522738 -0.6793501717947447 0.8537762399894194 0.7853777824070977 0.09514033287787975 -0.2885647163152318 -0.08668004556519679 0.3685022564983111 0.3546847256463943 0.11685621694883686 0.18018550211801426 -0.2764101394795843 -0.44569481382345805
b13 1.721516597330204
w14 -0.015426663572734573 -0.33950228745607847 0.21490465086787947 -0.32303233709283624 0.1229821678295398 -0.3309546621295614 0.3941670838475961 -0.3223331563601366 -0.12690964018007128 0.4306566547075004 0.7795875937938263 -0.23318149791539863 -0.1966628471987943 -0.4209574447693675 0.1461784425774743 0.17497504844040795 0.1807975754051182 -0.45373436935660083 0.13422244010716422 -0.1035920933039118 0.12342076875607119 -0.12510594300242528 -0.17839044400028442 -0.03037866395163528 -0.09642483478231773 -0.14018313282777067 -0.4207263965014248 0.2590933936955613 -0.13458479019303907 -0.013270965395919956 -0.0810633415312673 0.15878302754384263 -0.330405127638451 -0.018170994519931788 0.10687412319899435 0.11454936375721687 -0.0025893428100340087 0.2590516790461369 0.34239799920528763 0.23917059581307132 -0.029978119302424736 0.13301611039472575 -0.478699082306435 -0.13584730056760308 -0.18637866905458253 0.10854766786085955 -0.431533059329433 -0.12047609042280853 0.4450903190951167 -0.08117311953895079 0.07631065327378152 -0.029036988902488785 0.49991707696608784 -0.04541875169012722 0.5000155563122934 0.4072658385447802 0.4887528445105951 0.3729430782575 0.4687492683397372 0.016612928196973832 0.323262135359234 0.03743995230668906 0.06408640842235833 0.3754526801714843 -0.1486720256463027 -0.21358974626122776 -0.3115628820808593 -0.15878897433471087 0.13169538218994364 0.027923899591659855
b14 0.5401456475792662
w15 0.4767078122209446 -0.2248886468706291 0.011400201761835616 -0.21210041691730552 -0.4268290205483111 -0.36642612235751976 -0.6530393952908533 -0.42352124670991587 -0.1681719371255202 0.6200585506330383 0.3863914427110992 0.010395051031074937 0.3094578463962855 0.051950154907744114 0.25868972698907927 0.28050870140068335 -0.16486512096604328 0.13877745051650694 -0.047468091116672294 0.04820781934178325 0.2910467899372269 -0.2773935164748144 0.16651307293088707 0.3123061972150558 -0.056545243000083435 0.30378260585545613 0.02992311462804204 0.026877963521726767 -0.18147935510442076 0.35383652271361254 -0.042472774181982045 0.41537105984498746 -0.024963904626271353 -0.0012228196866253247 0.16052406622504842 -0.05186939102597038 0.1009565615105096 -0.1319518515803459 0.1698178611330896 0.2133227163712497 0.3129259482791112 -0.15359651368726848 -0.0013547529642753211 0.16477400868235983 0.4008685673642645 -0.3422824329412956 -0.026017546363123357 -0.23148579432333946 0.10249559403396358 -0.12382859364976605 -0.08533274870003943 -0.0701203038498639 -0.3527187790866903 -0.11065078564827201 -0.30191720212267764 -0.4439056665849668 -0.10162494715101511 0.07969082354521377 0.290736824459466 -0.11727951356720115 -0.21312568856930897 0.525375863136436 -0.35896055054078346 -0.22464212666758568 0.08371685918390193 0.28836477585322073 0.29364073262247753 0.1694475028634771 -0.32842476963671413 -0.10221179101525701
b15 0.19786873113800524
w16 0.178374046385638 -0.28211993575945643 -0.08407939021627588 -0.22370414603039512 -0.18929222049912214 -0.49753811510671103 -0.5138902808911784 -0.36662715409918695 -0.046856584311399566 -0.17576449007567702 0.1866521986835777 0.008146739257803622 -0.1884196170265496 0.06221262594036266 -0.02221296506085311 0.07320266139816753 0.30134962374058233 0.1039107871383332 -0.14858277159414834 -0.34108316291688257 0.13240163596202778 -0.08522783872707959 0.017310190316328102 -0.06972190186648569 -0.35710182730636564 -0.055317395271355506 0.047831153823902045 -0.2728496825849213 0.07957095858795754 0.2792548638432417 -0.03970231827302652 0.32075342795326894 0.07487213653738377 0.02914447575802169 -0.2921225170713958 -0.489110150081319 -0.033302558231508975 0.30576581756511473 -0.09900331589203422 -0.44500909059770466 0.31389280730607166 0.03264146402066812 -0.04780649155651232 0.014958458309539891 0.038471807418612156 0.024606489030299418 0.08265038933681984 0.09495039783533066 -0.10549426362064414 0.10657857485455614 0.00851547577236407 -0.2268721662993626 0.08184653282076101 0.040895098086614755 0.5598882762206895 -0.5120558260504194 0.22251483745970632 0.23396470158071175 0.18845121514361332 -0.8936219393554123 0.5730540699474536 -0.01702810927946092 -0.19576952902164665 0.11438527447681733 -0.4851725860683466 0.22646116160001148 0.09353662070578214 -0.34285452918468223 0.25445485390590306 -0.06626688328534397
b16 1.480874562715878
w17 -0.22768083266390765 -0.223978302803944 -0.07734771211833001 -0.5991433417310962 -0.15437348464082445 -0.40217497319636275 -0.397086337104648 -0.11400775278695083 -0.3351956531023959 -0.42425468864605353 -0.027851659693183373 0.2243699517995395 -0.2783893048020432 0.016051880260389083 0.13239550709166512 -0.24076523450121587 0.2293718177743123 -0.09820955732713718 -0.13066797764750118 -0.15919042189164462 0.1553641124734804 0.013063573409662932 0.018601040807524272 -0.03446609965059526 -0.39942848656695773 0.03131797953638194 -0.061259641215203824 -0.022329092019816994 0.1520828946772576 -0.12490924132647073 0.08194403409361463 -0.26156506127037527 0.011220833250862641 0.007723761390832453 0.17659358150299131 -0.37731453611153615 0.07766750428442772 0.081951801552818 -0.05908580407282682 -0.1089776998944081 0.294111926073285 0.04850734571463175 0.321961533397671 -0.02409018522354111 0.03745533734152847 -0.032123757711779145 -0.1575050413567301 -0.01068650391070503 -0.14185806591654446 0.21902285570049643 0.19445482295523575 -0.6822059458211844 -0.004947632029442614 0.026010702778159537 0.4047921888973037 -0.3075357487670981 0.002397044410661889 -0.8292427405457046 0.4092851390547859 -0.25387158807983323 -0.4357298961237302 0.1368022927351608 -0.3351507255970931 0.13756728779579827 -0.02495692748598382 -0.18121829308340906 0.18677506161253024 0.028144526423210917 -0.2555062144157245 -0.40586834568963287
b17 -0.2915516929426191
w18 0.5034119305730408 -0.04157665885468007 0.11502640517157298 -0.08182153163655494 0.031167918193110256 0.25802197068942834 0.02874352461327298 -0.3295361425133556 -0.02539573925160922 -0.005407100581383314 0.20800425398329264 -0.29471549452046364 -0.400216900022381 0.10703429857305297 0.026952207594412424 0.09095435203928387 0.28694041091451306 0.09478570013743233 0.12095082416097626 -0.2817963317796911 0.04109872973371203 0.08598354711647882 0.11096478583597583 -0.18714058324245877 -0.12808487651907086 -0.020129326352918867 0.0003078264839340662 -0.11564340299514762 -0.19253264813867407 -0.10697126094069583 -0.06003704536417623 0.03717516933501543 0.00968924313077518 -0.29333972230727656 -0.2356826252130152 -0.3948883221598971 -0.06089855743555282 0.21802095075901634 0.07288721681911565 -0.24943401364547718 0.03222477631915299 0.11486813148533184 0.09561562135285447 -0.14541305606814756 0.0008069626707141932 0.05412505157898804 0.10296608232559135 -0.10583232902476232 -0.11439617641375023 -0.0709332478540753 0.12867246432499038 -0.6230193939128397 -0.11439325715172184 -0.12597331130330006 0.6058813158474867 -0.39041218134062294 0.7535516488261648 0.02652234138726388 -0.13258132196231456 -0.8768308489452235 0.34600508991152357 0.42054201003454356 0.43940642209021163 0.2802417128352356 0.1063948986216553 0.23100963184511417 -0.35693438507116193 0.04197145000363936 0.3653991338764715 -0.15840122661449285
b18 0.676010140350535
w19 0.2716402547817138 0.48420969185461193 -0.026246731435107303 0.26230069629599084 0.09686047527725522 0.39068484352109045 -0.188293270813869 0.6562984008709655 0.17573886491459267 0.12929314722958668 -0.0888503060175709 -0.14368512463186928 0.1643059827129728 0.3686770630540033 0.022316503315743995 0.07088675078398271 0.14824755663508235 -0.38838406333219055 -0.37749946009404195 -0.10579600535853953 0.39263620814392214 0.29511782262811864 0.5310815804885504 -0.2686837459707998 -0.22107545130748008 0.06986822564956664 -0.13937635468913456 -0.320064548344958 -0.24409945327276353 -0.47874514673502255 -0.14127655737167982 0.24677480182828151 -0.4815892321730393 0.08488062720457626 0.06176239326683933 -0.5196165090286242 -0.2081838384748776 0.2040423497834534 0.20708730845210632 -0.06967571073268794 -0.1398290784354224 0.05742860272384212 -0.2628448054220423 0.23584153490813797 -0.0725339963993999 -0.09658596385910516 -0.19017621122259964 0.13941577879952077 0.3461076884035848 0.37212275916065524 0.07117005345124121 -0.20836363085915116 -0.07891791500823446 0.05134045092377901 0.22021388146533186 -0.27833271390820313 0.2728945242200697 0.13576200655581597 0.33784928955147875 -0.04256140275099119 0.8603355621143937 -0.35798246563696867 -0.05290912606129832 -0.0043519438048574876 0.32307530901980364 0.08441886496720669 0.1325978215939644 -0.3847721671580029 0.28948873879839193 0.12649471721518446
b19 0.4980039873537796
w20 -0.09169835337384415 0.5295372186124958 -0.28336719029787294 0.3314887511456564 0.2583585769585602 0.01910505362528825 0.07658518343993062 0.12857687904091908 -0.3948559485694571 -0.47393570254140044 -0.13278634264524636 -0.08341347295011124 0.13296651985291885 -0.086951776607556 0.027124125488870533 -0.04735675131702251 -0.26722392831461655 0.098760434992468 -0.021271860682901916 -0.2555137171088061 0.0024884683043677578 0.22749491959526155 -0.14086273957009862 0.16313029854607045 -0.026148828488556198 0.06602845045636807 0.6417688500555251 0.10935119684764856 0.19179751200713602 -0.023195733797505107 0.22899833133292394 0.05017672350794711 0.26323530365048997 -0.2850725883974239 -0.058751214473179755 0.06478346183840904 0.239297343893072 -0.1604539510207329 -0.3393712626474529 -0.09427974547572662 -0.21171637085347017 -0.04405943948185356 0.07963006680642484 0.002853070467223982 0.07679962532307288 0.06682054897711225 -0.02881312848237238 -0.2027442010446294 0.021903573420501334 -0.4181110689012564 -0.15322157437340628 0.32375019985434356 -0.05358397830038557 0.4583235417862376 0.5480892844436132 -0.04604362066203469 -0.25734538177043 -0.5508615777733546 -0.8957762644747954 0.20840766083652978 0.47165019239606704 0.03841273073928152 -0.09517326108451254 -0.3197317114922102 -0.29850204507271455 -0.22315054041430812 0.08819112549967742 0.2875588534915862 -0.40824988587111366 -0.13617894439336542
b20 0.3825376923360677
w21 -1.4230183326297845 -0.3340602044023563 -0.0371506556669528 -0.016395176493473645 0.03269255677015133 -0.11232346932002525 0.0415745485363478 0.08807224821096471 -0.035082227295618953 -0.09961909237426572 -0.06023825337742489 0.05223385814298253 -0.016919918064766584 0.08598615182873445 0.0909921088621624 -0.05443509417552736 0.06846503005490653 -0.07195582154001606 0.09424580652012572 0.00021811471377813983 -0.04761257974529333 -0.11648146042127883 0.02939848828293576 -0.00639597163996471 -0.009956312466645512 0.07117716233245483 -0.09402862041721295 -0.03847246852419096 0.04509624351085422 -0.14490824264762076 0.03504299216008267 -0.14030856226641494 0.04368735680308151 -0.052009045724604686 -0.004193446812613734 0.033144471578553554 0.036121730590279476 0.0412151032672717 0.03319288532001887 0.028412331430564486 0.010552695301397531 -0.033292750540742926 0.05157420143885112 0.017702857108105 -0.017893814226247924 0.010757528727138452 -0.020808449110269512 0.07382348705455323 0.017873209639882353 -0.030820460722927788 0.06888525312690234 -0.0951561900060008 -0.08131152087824084 -0.03570932447083434 -0.015569930420333312 0.10238908317904193 0.20457691542051226 -0.168371212744339 -0.1399718380123012 -0.42110458311369414 -0.38848033209550614 0.005838078211199131 -0.21010776886609736 -0.3185434556504763 0.28130027289872256 0.4319114712367465 -0.2608237906774844 0.26178036401220556 0.5243377217276555 0.16120448576374416
b21 2.638338248981923
w22 0.045314287015265 -0.11906362402128029 -0.21908823594649215 -0.41228163350185254 -0.4403345729878264 -0.35438949259202335 -0.3040981771424664 -0.0803509549598104 -0.26287253809724836 -0.2942253359509627 0.3598695713223449 0.18517451997295317 -0.033450545318731886 0.4180015224389794 0.009024650629844522 -0.11085047517849404 0.14524572982244394 0.16763074874702225 0.42132111989000987 0.32962592120336476 0.1770129597839533 0.1584611275011276 -0.35927925324884563 -0.326323517736365 0.19874395051074936 -0.13820381317416536 -0.0006028538254230961 0.14575212053728426 -0.15087578442447014 0.10163744867085091 -0.028445990586730238 0.054189327095182614 -0.06850332381605594 0.06844193944239553 -0.23486512389304157 -0.12840868449177653 -0.5078773672609547 -0.25840146246445495 -0.1581294643903482 0.29693452771291473 -0.04990776761330846 -0.2712565823868737 -0.10333761157379079 0.015838956868756852 -0.31175110289573726 0.18932737898352078 -0.4240284520535251 -0.30827273963716884 0.051261534395145185 0.10787532988605214 0.19246520670962233 0.47513973853528124 -0.2100213593734199 0.16891471000017017 0.13220091224928945 -0.15696716540308736 0.7271865904419196 0.21388746204490974 -0.1113761526887073 0.07082091475580321 0.2752636545015477 -0.21811363689037738 0.37757864211950415 0.22256953987051442 0.27025913234341314 -0.29255263086513766 0.03543207443441413 -0.13746467328450077 0.12619066245465074 0.11334171855442299
b22 0.16505043672931607
w23 0.27487154190134766 -0.48845592894767764 0.09649821918197556 -0.5134032991207788 -0.2131443383265596 0.17221287505299473 -0.2754541978202588 -0.3985557930074463 0.17532386179540044 0.44696331531208017 -0.10174190618055477 -0.07824303941481303 -0.007159144165174643 0.11454612234869094 0.09295425745107445 -0.07891361676971935 0.23788133189527685 -0.1700334460590542 0.20871927206779964 0.0881107541894227 -0.048444641609923164 -0.14051371266620358 0.2735604639084422 -0.09298475521173535 0.03144130692007926 0.11317861303341167 -0.09504577108003477 -0.16675162573292657 0.0853104802090016 -0.2982785922448495 0.03683883612193488 -0.18098732793987107 0.038755249465343 -0.24628242247889257 -0.0994757510692371 -0.008994979941232157 0.05777936798206431 0.04212492320203452 0.034750403640012154 -0.13352383269117923 0.09338347693017694 -0.04385876799079363 0.053705177090966165 0.07725446940819651 -0.14239086401170628 0.02196536263461988 0.18935924068412385 0.09928250469640663 -0.08900096606514085 -0.12251040317756498 0.19980941856894882 -0.10203146932410273 -0.17697053934718038 0.06940996222939523 0.5820354469074742 -0.2500743575579638 0.05357923779307894 -0.38004355830717274 0.575879306230998 -0.3413953315781943 -0.29487407127337334 0.09065378746558804 -0.25053964243852483 -0.0004637700225827392 0.05907085766933881 -0.1894581392997431 -0.12864851255838614 0.5868460028943611 0.09558559772158416 0.38009369988187397
b23 1.9929358108955082
w24 -1.3567323422346795 -1.2045658920493922 0.026900995618556335 -0.03706690503952317 -0.11862021675594726 -0.023190768278801194 -0.320482461618734 -0.31908730181745715 -0.08682972123214182 0.1260220722308655 0.17190504593452413 -0.10972042612610394 0.15990137069613738 -0.07611350496091648 0.01704849837183188 0.05332589529520033 0.08926885931471759 0.04841058323001897 0.02043015627755529 0.09309222433656501 0.047103166819785665 0.020451821296707653 0.04976202526544756 0.04720455872199166 0.0669492048777139 -0.01201056536191841 -0.035459794111366266 -0.15672702699777624 0.04735345963599293 0.06659101023333455 0.0064942743611211455 0.04258051833222172 -0.0722159483771056 -0.07269178067284858 -0.015664242594332696 -0.006565355606727466 -0.049264959608506145 0.021417034828538392 -0.003945919240786826 -0.08857718889933441 0.08501944701000934 -0.015174709857855368 -0.005555928637435155 0.018024353986414197 -0.05045535788774648 0.0014175649189426094 -0.059652250630490754 -0.08085149610527821 -0.02595583023500461 0.050456998309758576 0.07907757768765131 0.02760395603139716 -0.0415516022487586 0.06944029582248856 0.40401505129491355 -0.12775301290252683 -0.10811165513885275 -0.04081868859291516 0.19838546201007812 0.32334468730660937 -0.6275196672043793 -0.20630035661732818 -0.31089711131236125 0.15665409177670186 0.03177899322728874 0.3967449091550521 0.10324936904070244 0.46809810917591976 -0.1879833002855301 -0.1902036635125133
b24 2.333681854267494
w25 0.2719424843656647 0.04199395897125891 -0.1002819009746571 -0.1349022901992404 0.0037282766615853694 -0.08079684880730922 -0.3964313136006523 -0.45756519589985417 0.05392852699480991 -0.6826195164323094 0.23392577124338967 0.11722255135465073 -0.10030658316495127 -0.34291517568098023 -0.06361538747121485 0.2552566831130309 -0.2397740473303341 -0.16645856094606412 0.08860920503474143 -0.35123969722657855 0.06805784283986822 -0.1420394568614109 0.11013168287176718 0.10149441160622732 0.25614063656163305 -0.3377769738128829 -0.11630376564531711 -0.09635642368386427 -0.2538654983958349 0.06157980993002003 -0.007114113235951945 -0.13227414379979766 0.04787436859613862 0.23487822174475612 0.22525321046421604 0.3228445446237615 0.22641152436287743 0.06549559841339105 -0.05047748140341725 -0.6322356854395601 0.23468449983870754 -0.04434809936787159 0.03536087632737062 -0.16149184851922793 -0.24119336511008535 -0.2929881832626349 0.17943654231769685 -0.09875194691350433 -0.21419032153023693 0.17320189441274259 0.26521271582208494 -0.0422851135048429 -0.6001207554722398 -0.40928703494543506 0.950926866187997 0.2681926069042074 -0.3647549999728239 -0.11102174623313149 0.5180143179081235 0.3256635322766519 1.447325396145415 -0.005328560845469988 -0.17094464220598335 0.2185093894083358 0.29212215400992275 -0.18412823225574623 0.3990557142449615 -0.06316997429327693 -0.2943354315328544 -0.09511129725462683
b25 0.1782923230859948
w26 1.2193514445047737 -0.3920664977713326 -0.019717106849358297 -0.18365367981660077 -0.3521599295912565 -0.3450439984532944 -0.13076974063206318 -0.08454990281735236 -0.04742574677299517 0.2535558611688049 0.04866581885269226 0.19267700105063462 0.011367663108214174 -0.15681008775405092 0.06116171290630489 0.1093400628169184 -0.0037586780365185704 -0.1193398599114625 0.10676931362493426 -0.0949569087115104 0.0005485882694040865 0.018421221315135513 0.06428936591529386 0.050213123151353525 0.0926532138377555 0.08538731044618983 0.03845746927692467 -0.0334073665624918 0.00235466242081698 0.07424615997417507 0.043843300669946114 -0.1517316658044547 -0.07353316074600984 -0.059098873774866265 -0.11363726569365844 0.03999172399472358 -0.049172733387492534 0.03320286738714197 0.0840166051761528 -0.05094182013844052 0.10585572923916496 0.036016138877505786 -0.00027600271055187815 -0.03911133888799874 -0.11089012712334297 0.07760549488480784 0.015528899468748853 -0.023724284454920884 -0.07505024191572966 0.10229302956412112 -0.01602979924788156 0.31021297316570945 -0.16050025770033144 0.1273092378185145 0.2235461653120491 -0.00020078056278684784 0.23251756938344212 0.30544519446316293 -0.03662941649765951 0.02751048005886443 1.5324715418488244 0.14323709369266177 -0.015685556406823807 0.13955654661096187 -0.29065222162000853 -0.06819537148943819 0.03746912634063559 0.10200612116107712 0.19660674833712796 0.03159453964011368
b26 -0.9364382191838534
w27 -0.4599568150460202 -0.19130402798070026 -0.4660751647782033 -0.17668622682248944 0.14191813684664403 0.025169639673714578 0.37925648829190356 0.048944888027914746 0.21898745099751904 -0.2142400116787367 0.1375046907822229 0.445459754529079 -0.17830382879950446 -0.036531204309640276 0.03286651790843907 -0.33493567778983585 -0.13751539798534046 -0.33801983077550435 -0.38194866865002175 0.1435991007176747 0.026149903421788648 -0.09894318899524736 -0.3123660832665009 0.02606164717366215 -0.18065459154538543 0.23113054849909548 0.010944746744027503 0.3252873460769481 0.009413365332819975 0.03188713152480194 0.20143268556556285 -0.20477363050203784 0.16997636749662332 -0.15249626708806913 0.08960348377346156 -0.1315995988724475 -0.1083684305361833 0.4475135108400897 0.05742687465114376 0.3989508795686665 -0.08235699501437924 -0.1452062107969446 -0.14311208243285173 0.06624688256720465 -0.5100520698107456 -0.17798229934555876 -0.2672777049119739 0.16391170374989295 0.02295462923985478 0.1898297565971653 0.052969928166682057 -0.33569275522996067 0.34904388287093313 0.34263643953731276 -0.10452184993530646 -0.13566219278094652 -0.026075628237698146 0.32794815759025364 -0.8033612062176306 -0.33233530879357503 0.0543997027931126 0.07237861440103745 -0.07531168277058012 -0.23155407414528906 0.2331400138903104 0.10280340285535276 -0.19246511029027755 -0.37962427630934004 -0.22574863438209608 -0.0725150448874309
b27 0.1456302053630749
w28 0.9687608801159685 0.10312136140598252 -0.26875684669132105 0.2305678504272008 0.01351920536657694 0.05171763606850714 -0.5214747338276747 -0.14977258326914406 0.03366645326372185 0.05774445362526303 0.004384740051440811 -0.00840403008818397 0.24320522043244652 0.14856872632652793 0.08820507919953338 0.03620447731801759 0.10504341949615721 0.14393025083599584 -0.1434434403117061 -0.35318611072005557 0.08622221948406775 0.14023993955112538 0.3418759075940498 -0.2922911771279874 -0.0403002796611639 0.04333904895905477 -0.15765444670098566 -0.24822731263394154 -0.21894593108046026 -0.3855849434956753 -0.17718411808472212 0.1216398311919056 -0.2487396281675858 -0.07404711789086849 0.007188255137320072 -0.09543831497837109 0.026112212750255534 0.18930520720361704 0.10627629003192858 -0.3153275705441279 -0.21411921524231226 0.03455349729427264 -0.1355737750628096 0.12851547684581605 -0.29385914846394584 0.03796352448044158 -0.12226605026177638 0.03425657689966188 0.13571050063474 0.003979145245340381 -0.05619511677496522 0.0034606184929975316 -0.008229684571324992 0.1916074469237334 0.5268057604161069 0.04619920162965764 -0.3341720130221011 -0.4761881126233292 0.1327736091442522 0.5042621237500343 1.1259398165502188 -0.15242533553478835 -0.09039917845371576 -0.4021174136241055 0.05345193827906198 0.1619802644411006 -0.43956111971020284 -0.12311019444398383 0.08031570182003622 -0.08017353218170128
b28 -0.8428024316113905
w29 0.2125789530451844 -0.6530332813686466 -0.22256391885771742 -0.37909338240397566 -0.13237844854278247 -0.41016980790409413 -0.15455639726857293 0.2815707889442067 0.11106123728049347 0.331578784952928 0.15175024846922233 0.23503481596261133 -0.2576513323297144 -0.24372926711177406 -0.03742042589592477 -0.003312689640599447 0.23508227056325356 0.05605445981784948 -0.13760208297041637 0.23819763563179028 -0.3250517525321609 -0.2738165293186674 -0.23064156861591525 0.3450382531603846 0.0292420198953859 -0.1829455475954978 -0.12981355659014268 0.03228833429570158 -0.00021262269367926581 0.20170710341546186 0.13583165929646676 0.01468960571468393 0.26191463367039225 0.2793555098799589 0.03734053206993648 0.032980402666103754 0.08617289511762825 -0.03628560025687318 0.1762102166587311 0.12055102747606682 0.21604959355129832 0.023276802145478958 -0.1871159302224977 0.2033802956042203 0.15160590903773777 0.2713307952399251 -0.23474917805739684 0.08763022706762856 -0.13412667246216417 0.0963859965026669 -0.1882946679208968 0.5825949023563124 0.07580222859699566 -0.1794834067534684 -0.4385184238046984 0.48744606008747504 0.5080413559212927 0.8927076772720187 0.18949037281013886 1.2745817468274123 -0.22711767235127758 0.19549696840419728 -0.2855004084862996 0.30514705911742196 -0.2800411942652317 -0.34589154328916005 0.39598362716055246 0.2623472197442157 -0.08757739288178801 -0.26851844261054053
b29 -0.6372681507772712
LAYER 2 sigmoid
w0 -0.1855820936534923 0.3204147894798626 0.2996750040614656 0.407577343439378 -0.07698230142024853 -0.04562510859811195 0.09216619779456825 0.14581569207155695 0.11659879836016264 -0.28772599214933064 0.45921366354968246 0.42687046164211145 -0.3325532995571654 0.2280212239124339 -0.22389016936076372 -0.2632905104157926 0.0725736838962587 -0.13294344446735598 -0.2335782012697586 -0.297309911210091 0.13105088168799311 -1.9279187369622723 0.04649654716035871 -0.46173218086216855 -2.218120916533019 0.1880473083887668 -0.15473498034890976 -0.15339919550225886 0.33657028724120536 -0.26947604921937346
b0 0.6138022511720942
w1 -0.2177497893257658 -0.2223323609251536 -1.4474997674472765 0.3895432945469938 0.06786937975512089 0.055628341287778015 -0.3396256262659396 0.37057428649730584 -0.12069340459658243 -0.2944167373215875 0.5023631289443624 0.10008997345775625 -0.3324027197022604 0.20961709878713985 -0.18549804900529324 0.15281406041787512 0.1271776029130006 -0.06426386404068553 -0.02868369364100493 0.052850091103320236 -0.029308169011639625 1.817714346984807 0.09853575496560671 0.35793196844638725 1.725759567193505 -0.4023263002659849 -0.5755239224671689 -0.17269937712579708 -0.38012941394773353 0.16105416764420907
b1 -0.3327049397265339
w2 -0.12408172092212924 0.25146125513591155 -1.628138755977477 0.18634102008840006 -0.18414597349224548 0.2404611094227012 -0.20879896424091798 -0.11096118911510316 -0.05597317897237493 -0.42759619868844984 -0.17083753109836988 -0.06439035110262044 0.1753026401740778 0.2661506110391388 -0.08425197030777862 -0.10204268528618314 -0.018531432624592496 0.2324552570090965 -0.04099252422055229 0.2563575694804525 -0.09041113579994514 1.1451998275346098 0.17873767830985454 0.05805944780457872 1.0290579018393515 0.26135753196514955 -0.9785222569948038 -0.007959034757908571 0.058498116784580535 0.15261978724816597
b2 -0.6664132428853187
w3 0.2159394920601958 -0.29824415802494475 0.02675501658732346 0.17265269986708218 -0.1987997411708081 0.24443899539920266 0.3582460165144094 0.23877744841297271 -0.26894345048494617 -0.08635225864789074 -0.09709850164054175 0.09564830867038575 -0.09232184940043414 0.32571252134491163 -0.13894296820734814 -0.16639221556483688 -0.02472437085567939 -0.4436574063681923 0.41512741701329936 0.6756760573227512 0.245544238540582 2.18987853291121 0.09418327711783801 0.08517554695492918 1.1593292044351826 0.3855655518742392 0.503841322482944 -0.29376515087378374 -0.17886640947887447 -0.05123087486394172
b3 0.24249248836676532
w4 -0.007807098721288228 0.13465492432687443 -1.7882180845092184 0.15663892609899344 0.04659424544666044 0.17257195805144102 0.34252740419818284 -0.11985309912995136 -0.39138938293244396 0.009153363185157496 -0.5064225235726579 0.06258887408403672 0.2795879957321316 0.25464550224586574 -0.03774887937441751 -0.30019604736586936 -0.0196618209018544 0.15960204378474402 -0.2227582827786374 -0.1155396140427244 0.07647966425055341 1.5123957448342873 -0.24554922529975926 0.08538801512354727 1.0387030320763477 0.1896064581558488 -1.0810992548741503 -0.13951196251423784 -0.10618871152551272 -0.34541152205696585
b4 -1.1724462208323414
w5 0.07012166698759635 -0.06927405488404223 1.1404818824540361 0.05407964565201268 0.04002071058991694 -0.14745673797997388 0.21909406872753448 0.13915724769952997 -0.14920881546700404 -0.05521811521713024 0.3030022221196304 -0.28424412869056725 -0.1326345937832976 -0.4063615434009256 -0.034122131843116604 0.19884643276672118 0.0050486764542162456 0.27096858621076714 -0.2392024549377875 0.10715129953266954 0.219845600815118 -2.14529793567821 -0.20124447683355268 -0.08914227197580754 -2.1744212867397605 -0.015471592538655352 -0.04557535629085988 0.07109570920699802 -0.26491880047719407 -0.31159634354027865
b5 0.014067846243091828
w6 0.1873713231738969 0.1421059846547679 0.5915075915556495 -0.0151903758705256 -0.29499484222774397 -0.3861238689969639 -0.10970098269030285 -0.14186378380424425 0.015813510208272725 -0.10127158815636546 -0.1299223244007999 0.17476685955839574 -0.4536518833386714 0.34531606514342195 -0.061980308132527875 -0.13011676748994555 -0.23366992273117776 -0.18620119084258063 -0.1221650002749983 0.016624401389234135 0.15785403483674082 -1.750137549163058 0.35602180441262504 0.2380852876406989 -1.3913155009917035 -0.11901863679917132 -0.2362907425715985 0.17922272955078672 -0.3296337961659422 0.34029132322615563
b6 0.12621425562336083
w7 -0.29156232644184393 0.09395596321324574 -0.9518515201403877 -0.4954520011408087 -0.1346105409568565 0.15786601946227113 0.11538355677683687 -0.35835213837323143 0.1454321790168455 0.20647921336734307 0.042497938955462035 -0.32785660893488106 0.2476979854990698 0.3436044867597898 0.27051129699811266 0.12731250153601084 -0.16017090717802349 -0.08582008729984486 -0.01869842418209118 0.08390774644597043 0.0480949928272793 1.5457789464139626 0.13680125081417008 0.24663473239950023 1.507500489024839 -0.31415127689828615 -0.6116245688054524 -0.09728220655237858 -0.43264314986650315 -0.07348214445308841
b7 -0.4740498721361877
w8 -0.10719440659946515 -0.01759779416064283 -1.7493910582136936 -0.15982986040119604 0.050919892106219514 -0.11408267553893116 0.15538518142515928 0.14848171321488957 -0.10773774353866031 -0.1505873248462274 -0.08686928015702688 -0.11460028160831524 -0.1116951442614807 -0.20005878698674018 -0.11220327833797211 0.0706296273103233 0.4271778000702899 -0.15001304804768995 -0.04331802317194667 0.1427307513557981 0.013191927861483238 2.342247509086285 -0.023325668641698438 0.05729844514954535 1.2260481381589072 0.0703504792989895 -0.36100663506302066 -0.03596149296801221 0.03860442829388481 0.16480452114160962
b8 -1.2046151929972406
w9 0.19580795661206052 0.1579804615750413 -1.7169446435070912 0.03157440882265719 -0.3899002182854539 0.0635212859720878 0.15405338434043747 -0.1914436450110425 -0.39810539437829723 0.119853530989053 -0.09863239563270286 -0.2816990846639346 -0.10512803984536895 -0.03870668181047228 0.07183513801450428 -0.3747173839819618 -0.4459149130088838 -0.17429374839466086 -0.15531091440677838 -0.521071176513975 0.16027999471111024 2.2550568173996206 0.08662916735355608 0.06224480149108061 2.19933595787386 -0.3086559543552673 -0.3337383022113916 0.19566965275644174 -0.3782296697402431 -0.055816736022494824
b9 -0.22420807569579362
w10 -0.21706120678920543 -0.04417666405325848 0.3071905850970603 -0.04858958371736259 -0.06254897927681533 0.08653669925726146 0.16272066041410232 -0.008160674570815834 0.09352147761465114 0.37908613993759915 -0.4396482708217363 -0.07510395673389524 -0.2088436600309331 -0.17388968620389547 0.14177338095492634 0.42975878865388933 -0.26182608732750345 0.08545954332495381 -0.19648088685049897 -0.27916280393367426 -0.15088842257062055 -2.233577295854367 0.06746814245246083 0.004423168600036743 -1.918413131740629 -0.10919119008798596 0.06625031193022844 -0.17940348948263127 0.13908539388525637 -0.03765376630174257
b10 0.0695820672731491
w11 -0.8634700646337375 -0.6185206585737316 -0.32815323284406944 -0.7781212037581277 -0.24162006476745157 0.48370930510684595 0.45600719627813074 -0.20907062755102784 -0.4496447284801389 -0.26682536317997546 -0.7841543856873004 -0.2799829376859973 -0.4643567934681567 0.09215055810357889 0.027740903016930694 0.25216702133262886 0.2820279316644356 -0.012291609521816741 -0.41126740992081423 -0.8465029977966316 0.1452863322702093 0.5930684839212624 0.013145407660018468 -0.4567854651577593 0.07505090831093841 -0.4780957238393966 0.179099535192114 -0.3706308838303627 -0.9884928995263537 -0.31909947311591436
b11 0.058000407673405835
w12 0.1320929889331049 -0.1641039688506986 0.1683391331531102 -0.008658812509680943 0.3014982852603159 -0.4872502497166941 -0.028547422364138562 0.04242900646560388 0.3394200197950696 -0.054808529945038056 0.3799916310660467 -0.2993936764692728 0.029140339298566104 0.3286516638698064 0.11056217255680563 0.46971098571300535 0.885957899494795 0.2582463060454841 0.6909524584502426 -0.03834960500133787 0.4075522242492365 2.1108470609971923 0.4293253875318259 0.9873929460732304 1.2222865006812371 -0.0981264131417593 0.5873686782807653 -0.08583536623090078 0.585407166961382 -0.056540874906922146
b12 -0.1796921385607811
w13 -0.189569582493403 -0.040978290785444516 -1.445698558194401 0.015494186650677212 0.3977107866351242 -0.15024702923071825 -0.20047846218428858 0.1914535810053698 -0.3087614425614522 -0.24411343953028025 0.034512746970150575 -0.021158473649168202 -0.36298010755135 -0.29445715071657286 0.029291535811002554 -0.042325822653676126 0.00024403302104293692 -0.30717595885913557 -0.26725646550366067 -0.5072211819529 -0.10809522701339057 2.6095497563885774 0.010305182888052659 -0.20827677159563093 1.926493283029642 -0.07611353169238731 -0.6489903157715059 0.09030626682973053 -0.34287413564550984 -0.30801686504305653
b13 -0.23470703201929094
w14 -0.040483514735819244 0.3387506396359456 -0.8048221233440823 0.46728115842477475 0.28880215869113063 -0.4408572051094731 -0.11409124866047395 0.2887532710299687 0.6787472621319056 0.20570889543634935 0.12379602945304136 0.32014886278692356 0.11898425000192832 -0.4609226741023714 0.1481008705733482 -0.06756282264865737 0.2267804075202728 0.03780605412851456 0.5793253648290662 0.030907797025532927 0.2406232126535805 0.7911252780030151 0.12405586537744764 0.09489544174726887 1.0219390394538443 -0.06535331280612305 0.013377030721341372 -0.010566617101131085 0.2654857940280926 -0.10848091005074918
b14 -0.14394843671056082
w15 -0.4210868650581236 -0.0019780791158592326 -0.870031555662051 -0.11313744662808209 -0.2630429666866003 -0.5042110589929184 0.5366251871606086 0.06188230095690261 0.3730423901525636 0.21496480993569284 0.22038314683405846 0.1489678066260296 -0.03166138533129177 0.13244855252048449 -0.37002407967454576 0.08857461237972321 -0.47263337789824483 0.2501268986263304 0.7294695607354246 -0.14632009664214346 -0.39646820107836883 1.0449304507838968 -0.034961703293366696 0.2182371954273694 1.234485316554463 -0.24501228372044126 -0.18565533657434558 0.11996679321184837 0.23115425643970064 -0.3731503052558307
b15 0.02779387856213319
w16 -0.1659155564734132 0.11338303756850449 -0.8667861690327405 -0.03178952670096379 0.48401469812813297 -0.5179836076570059 0.10489775829221185 0.05147168058373725 -0.2369180038565256 -0.08777462954377716 0.1985096559407909 0.2507353197566511 -0.12179636091917113 -0.28183800114053376 -0.22477621811041146 -0.014533701324334007 0.11364043970494694 0.4069981392049557 -0.3425023971314103 -0.23140101416681608 0.09445975699706025 1.734838655792174 -0.11033997791284249 -0.006652374714160698 2.1868342778098584 0.44859553850343875 0.278327184977799 0.4353924121248167 0.6629194272281435 0.13867283783790718
b16 -0.1802514693047443
w17 0.3789610573901241 -0.4577371744402103 -1.5278914274009676 -0.13901706532059344 0.001657170549902458 -0.0018665998092154772 0.19640941377701612 0.025571198182763176 -0.3016111840209549 -0.03696347650675803 0.07837673120861038 -0.3607149949736776 -0.0835533229147663 -0.04780390633484102 -0.17679864171218385 0.021689672412097797 -0.09893366480012118 0.263380459090082 -0.22493641998138209 -0.4029753539499256 -0.35075315058438034 1.9099780960384567 0.16584419738803519 0.3833246554515434 3.6418739301514425 -0.07795359378497485 -0.2107044271605057 0.1177863668579958 -0.09819062041833045 0.2668336043790907
b17 -0.3087749190367059
w18 0.27215144145887626 -0.12352647786579984 0.26097436359396553 0.1002565917122716 -0.11122038728760929 -0.3660073268608701 0.15206559075120804 0.4157677556531242 0.14427990039798314 0.03145468020927908 0.32955921829673707 0.3992578001202393 -0.03605611492124737 -0.03064063369896006 0.18007582644282902 0.09793749277272593 0.786663540156258 -0.3078375408814756 0.06024385403833211 0.05984680880683844 0.17808035091957142 1.9609475579698867 0.46728230187737707 0.482741052803959 1.0875305101640433 0.21953384146879654 0.6988622677957238 0.18350363538059297 0.1772983241061467 0.24231176411699876
b18 0.033661530092538444
w19 0.3422781656197207 0.6213194728777477 0.8286759440040501 0.6384573598146442 0.26313874302846313 0.9738170966085088 0.4110069746064108 0.9064601618632881 0.33589886082389264 0.5963462956503534 0.6614754617055004 0.2551981753824082 -0.05398237557621135 0.5018426915882033 0.15594954182701096 0.3908417368926437 0.5400579103352892 0.14512918824364712 0.08769731952761657 1.2320882752678666 0.7325083712277246 0.33535284958600764 0.44091873485789185 0.5530366143147563 0.3301647671729492 0.36728212836933766 0.5407593239512097 0.2573269015151774 0.9926965377215378 0.7742450984246595
b19 0.9214453781025431
w20 0.0579735201076366 0.22479269027534723 -0.1942901669628487 -0.06044196893152023 -0.2986249369080988 -0.050297288402116176 -0.18026626586699054 -0.04881290140115066 -0.10412978264967364 -0.04454157810588223 -0.1504250662018574 0.1701354423296851 -0.0024413779563611593 0.2324101776862621 0.03317414027741537 -0.045351302714946175 -0.11543254545474672 0.20284264481451098 0.5764039209123132 0.30131054179302325 -0.24079057513572868 1.0613008358045768 -0.23948168658244692 -0.045465692135190534 0.9689272933152654 0.2835231900264003 0.3157470893030436 0.32122595692504036 0.5606078101303601 -0.3718543383270964
b20 0.19289144610891015
w21 0.06400081441969814 -0.11641099757087706 0.4787294569344537 0.1691008046569769 -0.4767326795375566 0.12840275276358426 -0.016250179888682176 0.019225305886568587 -0.060037380974294785 0.23945490866481717 -0.1432849778110156 0.19091054229580254 0.11364204057576276 -0.3627728185869828 -0.31934290544499416 0.1585635892500322 -0.07898220400940932 -0.0024882465179640796 0.2950992684287712 0.05816507936923518 -0.027408065524616426 -1.4603520808307398 -0.5412911613973237 -0.503515378194682 -1.5794653682431576 0.07917042616072296 -0.2729367742219757 -0.19301533161477621 0.17267261505948112 0.05121680554212252
b21 0.17163320081642608
w22 -0.1085725228138745 0.0782118399117435 -1.6569273765652215 0.29597508702164893 -0.299408941392119 -0.013982454179079343 0.00010986905450216389 -0.07943016755341778 -0.3481773493200305 0.06429861780891058 -0.06374660609691256 0.20950309658757046 -0.05651600633649834 0.07188049555934316 0.2482518899575179 0.12086951513238155 0.009099732294134575 0.07973774956313245 -0.1736492687173017 -0.22014343379573778 0.0016070020823158021 1.6795172683173867 -0.2319200697331439 0.499236706059922 3.623677034806774 0.21230958255660273 -0.3865662961358924 -0.22842811516953426 0.019674700436407132 0.21884621221542844
b22 -0.6897762357079764
w23 0.1653226785222638 -0.10273915300161313 -1.9482327724508235 -0.18672639978419708 0.28650926414243405 -0.16509342098767743 0.10445436722838945 -0.08940845338215157 -0.35657853376410464 0.015216590984714472 0.10832274713705896 0.19185289312140413 -0.20570971129422674 -0.16416866953899223 0.16482053814875172 -0.11581951050779214 -0.14072762024921825 -0.2671297965677181 0.1376800679446639 -0.10402063316759559 0.05049556351881974 1.7269946689813411 0.08499307333803677 -0.26515040817104607 1.5915349192716928 -0.03073363292079324 -0.8598560486955104 -0.17679918928532304 -0.3052735969458754 -0.07864200216240844
b23 -0.9231365340449985
w24 -0.04469854300054248 -0.11171725311169924 -0.7258699988000279 -0.05143122055677665 -0.42322590753241607 0.06692337556957406 0.23161580175089744 0.0811983965615441 -0.530206577691477 -0.20363725875274485 -0.3356302207965976 0.33990672086147683 0.2833438556945231 0.02799519627208646 -0.015436113453380116 -0.10277580107377318 -0.0539556733526958 -0.15024309695038038 -0.14026135722394487 0.23786932243833847 -0.21001686077001727 1.3391123845195676 -0.23193181517927855 0.5888540654822367 2.282687518408881 -0.11676905238341433 0.15652478021951954 0.32611705971248967 -0.10954094518789514 0.009980783279991573
b24 -0.3159191848446908
w25 -0.08571804400228215 -0.17444444595424777 -1.7140427079189977 -0.025444218654259578 0.11302442629507235 -0.007735244467566729 -0.39856408825172485 0.025955963773532265 0.4011511951196937 0.10123882856398146 -0.029202962583629765 -0.11437903034791402 0.06241773662619978 -0.2687465304892106 -0.059913509406349694 0.06605370739376033 0.3263521107421428 0.103408367338602 -0.14389241836806616 -0.15834619825923651 0.0817354703669891 1.5303760080125008 -0.19245805232399152 -0.10869608290321722 1.5838150555368626 0.2817476814299702 -0.3921919457279281 0.16846349530014254 -0.36043392424687876 -0.2507745066736789
b25 -0.3444034875694978
w26 0.224509137266889 0.060731842408498875 -1.5989712011084178 -0.39858736984317655 0.013347474629248205 0.13396317113453698 0.11705722663770057 0.12507281585165136 -0.06371086868984879 0.043988123869698026 -0.159607002683481 0.26584076731364037 -0.2248325954969862 0.19712343970817658 -0.12649894599643485 0.14052682126166455 0.0006514294518633995 -0.18946675307866068 -0.2170866237020643 -0.4059790260924542 0.24857423180730984 1.8885580212888946 0.054733426747556865 0.1508904948109131 1.6410745667435025 -0.27710291907180334 -0.4102679925862092 -0.2577230634518223 -0.09331888074870204 -0.2946140938963796
b26 -1.1172798951512974
w27 -0.21015606239934242 0.19580769992951744 0.39662975778245213 -0.14309653731177432 0.06563397568550115 -0.07956350320175797 -0.1321854507459287 0.29273159014824396 -0.282933204615241 -0.25730791608135684 -0.09800485886392735 0.006137980378120723 0.224393276637017 -0.12464346285699918 0.16703884640884722 -0.3796054281760274 -0.08493709570685688 -0.2699699654787209 0.2704908212628717 -0.21798202592096463 -0.5277338273717112 -1.9484575853356345 -0.014027127390602944 -0.6368061864081653 -1.461465444553872 0.16787691127631935 -0.5380478263123692 0.21843587966335967 0.10120499889428043 0.10546991257947254
b27 0.7012374372684737
w28 0.18498569751336824 0.7277822590064589 -1.132586191364254 -0.5382289598898637 0.37197797826073503 0.3627649221030509 -0.186257713207563 -0.2673199685375591 -0.48303466491033825 0.37372918419992174 -0.30243468287084563 0.2700709266948876 0.4781068532004794 0.03723875558869255 -0.21670034699500226 -0.3170485068309562 -0.26855370252888516 -0.019155852681607667 0.03806759579151364 0.039122347883073734 0.20471207293836918 1.1695242103462957 -0.5530698735284181 0.08256539624345344 1.050480924653685 0.26499783824151896 -0.6621272402732843 -0.34573149078284 -0.3239973214749061 -0.047157600754228056
b28 0.1941874290131607
w29 -0.11721823581910809 0.30689588058806117 -2.9672735366488467 0.5847445651151164 0.4732635788560901 0.3906511740016237 0.27535488671361863 0.0712638626476254 -0.43945147767222 0.037871181398892416 -0.2697782797312375 -0.2599594172150392 0.054326301461287585 0.2591282541655995 -0.2389677982204807 -0.39696071542840555 0.13926681742648447 -0.15213828140685856 -0.5796773979248782 -0.10588251577033907 -0.003341683070493897 1.6906473204537584 -0.452859213792359 0.04573341962485835 1.2293596736437356 -0.24510293860317814 -1.570504901955832 0.6626650791304511 -0.24248785297541456 -0.31335570896984144
b29 -0.5943380753794711
LAYER 3 linear
w0 0.1825134543327837 -0.23518988413431727 -0.2432429547870893 -0.19410033494483028 -0.7925353230499163 0.4470713641891637 0.4931230408511426 -0.19654812237476715 -0.46529122327374317 -0.5872588980298574 0.30312634242016023 0.13202005936483677 -0.26603530064830866 -0.3275183278913427 -0.19816156483973088 -0.13735057642489873 -0.05959511432858284 -0.6614236797144599 -0.04688921229970156 0.1797952287231621 -0.4105929254241967 0.36778254143238 -0.6729938809933016 -0.8121453650636988 -0.08125692293465965 -0.48787141502911213 -0.3790587578642425 0.39850851254719827 -0.06563695113836263 -0.9617620578518769
b0 -0.14188656421494203



==> anc/Scripts/NNPMeltingPoint/PBED3 <==
ELEM_LIST Na Cl

POT Na 6.0
SYM 70
2 6.0 0.003214 0.0 0.0 Na
2 6.0 0.035711 0.0 0.0 Na
2 6.0 0.071421 0.0 0.0 Na
2 6.0 0.124987 0.0 0.0 Na
2 6.0 0.214264 0.0 0.0 Na
2 6.0 0.357106 0.0 0.0 Na
2 6.0 0.714213 0.0 0.0 Na
2 6.0 1.428426 0.0 0.0 Na
2 6.0 0.003214 0.0 0.0 Cl
2 6.0 0.035711 0.0 0.0 Cl
2 6.0 0.071421 0.0 0.0 Cl
2 6.0 0.124987 0.0 0.0 Cl
2 6.0 0.214264 0.0 0.0 Cl
2 6.0 0.357106 0.0 0.0 Cl
2 6.0 0.714213 0.0 0.0 Cl
2 6.0 1.428426 0.0 0.0 Cl
4 6.0 0.000357 1.0 -1.0 Na Na
4 6.0 0.028569 1.0 -1.0 Na Na
4 6.0 0.089277 1.0 -1.0 Na Na
4 6.0 0.000357 2.0 -1.0 Na Na
4 6.0 0.028569 2.0 -1.0 Na Na
4 6.0 0.089277 2.0 -1.0 Na Na
4 6.0 0.000357 4.0 -1.0 Na Na
4 6.0 0.028569 4.0 -1.0 Na Na
4 6.0 0.089277 4.0 -1.0 Na Na
4 6.0 0.000357 1.0 1.0 Na Na
4 6.0 0.028569 1.0 1.0 Na Na
4 6.0 0.089277 1.0 1.0 Na Na
4 6.0 0.000357 2.0 1.0 Na Na
4 6.0 0.028569 2.0 1.0 Na Na
4 6.0 0.089277 2.0 1.0 Na Na
4 6.0 0.000357 4.0 1.0 Na Na
4 6.0 0.028569 4.0 1.0 Na Na
4 6.0 0.089277 4.0 1.0 Na Na
4 6.0 0.000357 1.0 -1.0 Na Cl
4 6.0 0.028569 1.0 -1.0 Na Cl
4 6.0 0.089277 1.0 -1.0 Na Cl
4 6.0 0.000357 2.0 -1.0 Na Cl
4 6.0 0.028569 2.0 -1.0 Na Cl
4 6.0 0.089277 2.0 -1.0 Na Cl
4 6.0 0.000357 4.0 -1.0 Na Cl
4 6.0 0.028569 4.0 -1.0 Na Cl
4 6.0 0.089277 4.0 -1.0 Na Cl
4 6.0 0.000357 1.0 1.0 Na Cl
4 6.0 0.028569 1.0 1.0 Na Cl
4 6.0 0.089277 1.0 1.0 Na Cl
4 6.0 0.000357 2.0 1.0 Na Cl
4 6.0 0.028569 2.0 1.0 Na Cl
4 6.0 0.089277 2.0 1.0 Na Cl
4 6.0 0.000357 4.0 1.0 Na Cl
4 6.0 0.028569 4.0 1.0 Na Cl
4 6.0 0.089277 4.0 1.0 Na Cl
4 6.0 0.000357 1.0 -1.0 Cl Cl
4 6.0 0.028569 1.0 -1.0 Cl Cl
4 6.0 0.089277 1.0 -1.0 Cl Cl
4 6.0 0.000357 2.0 -1.0 Cl Cl
4 6.0 0.028569 2.0 -1.0 Cl Cl
4 6.0 0.089277 2.0 -1.0 Cl Cl
4 6.0 0.000357 4.0 -1.0 Cl Cl
4 6.0 0.028569 4.0 -1.0 Cl Cl
4 6.0 0.089277 4.0 -1.0 Cl Cl
4 6.0 0.000357 1.0 1.0 Cl Cl
4 6.0 0.028569 1.0 1.0 Cl Cl
4 6.0 0.089277 1.0 1.0 Cl Cl
4 6.0 0.000357 2.0 1.0 Cl Cl
4 6.0 0.028569 2.0 1.0 Cl Cl
4 6.0 0.089277 2.0 1.0 Cl Cl
4 6.0 0.000357 4.0 1.0 Cl Cl
4 6.0 0.028569 4.0 1.0 Cl Cl
4 6.0 0.089277 4.0 1.0 Cl Cl
scale1 5.686020294014535 3.965078167148917 2.8100031208321132 1.7936565556166661 0.9568580739891316 0.42524650097050837 0.09195233862412913 0.007240459238205455 6.760227206546482 4.838047047978633 3.4744000541147795 2.2849794595643256 1.3340706504595987 0.6805191336518162 0.1519000950851949 0.008464505806666186 4.061366286629574 1.851293764271509 0.4106761117467998 1.8342458403305522 0.8271011354121725 0.17697885819994524 0.7080401120977228 0.3131991276095733 0.06408704851956834 9.47786597588802 4.319309382252604 0.9827308842612301 7.242055387549831 3.2929112439254378 0.7490338570962766 4.876859697642291 2.1457883659500494 0.4827171636642619 8.784779828024721 4.107583962829273 1.0459065167627775 3.977788762083809 1.8057652631563401 0.40987527266759977 1.656597329752305 0.7469098465583188 0.15886468405124457 24.968743594076052 11.997537436584967 3.2421079821055545 20.215476624300035 9.757524573104815 2.617511773509142 14.650713304040572 7.0609478177547595 1.8512011119033434 5.763055065546904 2.9102336074084767 0.8606139424315461 2.8111020851563264 1.4550501471359634 0.4226481888108558 1.2320238131160308 0.6313037439908721 0.16710777434778354 11.796303343879769 5.557591658806005 1.439557614814173 8.849477357578031 4.083300942541722 1.0077434217300736 5.734533499824397 2.5465718709309346 0.571729057796822
scale2 5.087782657869745 3.6699186677151303 2.6707128496544392 1.7494400330909572 0.9506860533057789 0.42496841742846375 0.09195220022409073 0.007240459238159365 5.091111151861897 3.686015376755045 2.774961391758608 1.960729932005393 1.236683647818794 0.6642540511290875 0.15164675772281302 0.00846445216810653 4.058496585908322 1.8508164861687917 0.41066818814323075 1.8336881569957593 0.8270146806305023 0.17697713856811742 0.708013046183427 0.3131951979375021 0.06408698242343489 9.468042224332118 4.317888581022577 0.9827082607092927 7.234769511159929 3.2918510716781513 0.7490169847522795 4.872775119099281 2.145194646357348 0.4827075996611133 8.733911519910194 4.094185703036136 1.0450926573407293 3.968687692255851 1.803569016667052 0.4097615844781504 1.6562126563529451 0.7468096446908918 0.1588598605580848 24.604901262558478 11.891457017161105 3.235649326708757 19.898428459845558 9.662580540017897 2.611761984377783 14.412872086402231 6.98813082006076 1.8465999556176766 5.701712061032673 2.893975847460571 0.8597546417720766 2.7898113886150053 1.450004754370858 0.4223973092514834 1.2291698203375212 0.6306685980483288 0.16708113414066297 11.72044237091722 5.537319092396403 1.4382090946812274 8.803414704410716 4.07140769871617 1.0069992769818774 5.714198566132894 2.54170421333475 0.5714868551759628
NET 3 70 30 30 1
LAYER 0 linear PCA
w0 0.068262779951298 0.0675208146945632 0.06598799437605243 0.06313778407291502 0.0578432889514972 0.04835771994736278 0.027015359580411038 0.009760142626974286 0.06854982672981806 0.0672607302418692 0.06533132167753948 0.06344025071774213 0.061705362222808424 0.05916306869869208 0.052017421428592094 0.038295236556832084 0.05362544853396901 0.04867998880006005 0.03880909329803461 0.04708739371021748 0.04277192406165345 0.03473411503531875 0.037045051479770275 0.032936074901390014 0.025873210464265498 0.06287820423725773 0.05722327292308628 0.044666474721318745 0.06414003768745408 0.05843490359526113 0.04553114100362195 0.06383169571406994 0.05993486099386234 0.04700633050280284 0.06485205676732009 0.062283772579474324 0.05695507570404812 0.06290936874982568 0.059370064279160084 0.052110511717435505 0.06092652987179386 0.057031751842475054 0.04693756167678727 0.06830591337718829 0.06731991074253799 0.06363057581071031 0.06854389374728682 0.06753977361602309 0.0642155698780832 0.06870975502435485 0.06749838277843027 0.06383702219399477 0.06284796159835686 0.06111751636788802 0.05457112255499332 0.06109611969595815 0.058411544387528824 0.051919688783228016 0.05819110755953042 0.05464864078529767 0.047677302407529945 0.06504142431427283 0.06274653008377046 0.057547421082231036 0.06524967351376862 0.06269869753932991 0.05737659064158023 0.06500912619046803 0.06234098855805192 0.05659984812948426
b0 3.344438875981327
w1 -1.0306627600317464 -0.931845638641251 -0.8031799456973228 -0.6042645010234646 -0.30433810253421634 0.046110281728514516 0.3392766458101987 0.2596599840486561 -0.937998480007137 -0.9983336402986159 -1.0226468678789447 -0.9922281652200474 -0.8192123690603413 -0.4757141239504934 0.07119873672175979 0.40964853751846 0.23346279738111883 0.3366433810850698 0.46194512710819785 0.28861683251119336 0.36022862668565386 0.45256132838936947 0.39072303386317825 0.40261325156016553 0.4114561721929832 0.22925221922165476 0.35562050371652676 0.500375720877551 0.2422046743143666 0.3676894637091217 0.5101489054282665 0.27187189342773527 0.39833825234771997 0.5344242338198623 0.0758056021958932 0.13338806985630436 0.2712704175577472 0.23968403978426012 0.31460777199502793 0.4237573503588378 0.3621906729279134 0.46338589275781866 0.5766050488101996 -0.09238388782561167 -0.019666254145013894 0.1875906928523324 -0.09970359045059733 -0.021998172596032577 0.19033681620756743 -0.07356675029539916 0.011155780996022168 0.21654322753416697 -0.2402122064721512 -0.14975972675504715 0.0747559346037089 -0.22283666420316664 -0.1139521760761527 0.10920762560962848 -0.07289890915223056 0.04157933170151425 0.22781192545207302 -0.010399935076227652 0.03395194845186859 0.16442188303771346 0.07111521523786438 0.11204296921689126 0.21681276041778563 0.20685051940413765 0.25318954297542995 0.33202920079366993
b1 5.7396098820909565
w2 1.397595158594481 1.5349627270995352 1.6324036472479027 1.6987980125169355 1.6811102660854904 1.5281885721784827 1.224414813677251 0.9705019355741608 0.3154051206132778 0.07874865285076893 -0.2025314804349833 -0.5974201953944216 -1.07519321820358 -1.412079953472077 -1.445909706139822 -1.158134086191907 0.5683197815888756 0.6018133718580659 0.7462335738169632 0.7579133539038764 0.7869190410973527 0.9023560219050883 0.8940758876283994 0.925552152744857 0.9952645417364875 0.18319214030988826 0.2340541090958493 0.4367716884043424 0.11302692727920062 0.1663401661578476 0.3771091297318471 0.03323685824344425 0.08904400304880122 0.3054510739200164 0.22466769904226502 0.29154876709904476 0.3686331347068153 0.09881639640916488 0.18912409652993536 0.38641714115579295 0.038157489465251174 0.11180968560168082 0.3215758160808185 0.20422988929427738 0.18780430544791887 0.11652898108622255 0.17363179606501106 0.14289251064612396 0.05748228122877236 0.08420342360151262 0.03905564946154272 -0.0503132180735474 -0.8133848978364515 -0.9966422405580774 -1.1781697095798527 -1.0588049074906076 -1.1807784788065774 -1.257792808273023 -1.3103993078963545 -1.347844582919343 -1.3111828156892953 -0.4105746869053802 -0.5861037008266995 -0.9123500859216412 -0.35535034629771095 -0.5092388681094044 -0.8247291048695601 -0.31947257379190924 -0.43341741595281347 -0.6862786931319442
b2 2.5222561952539566
w3 -1.6067559420073123 -1.7964668947687568 -1.8048587833230427 -1.5412118019194412 -0.7070474268970407 0.8558733913348076 3.177910156500635 3.4646416086668683 0.6919476421139208 1.7942272364617313 2.748714576048715 3.6038459027428233 3.891620865607049 3.2216228924548984 1.543414991279587 0.4542600072605038 -0.1954497455710762 0.4162446928231039 1.7340835527016292 0.5998172496574443 1.131454372902522 2.247027207339775 1.8363785988957497 2.195105327690933 2.863151540479367 -1.0689048440496185 -0.4286877434988355 1.0591317091517787 -1.1371925909164677 -0.5120793859370774 0.9697470008181173 -1.0986467311937171 -0.5378504468083704 0.9063447439809359 -0.5937694936664385 -0.24558537551989862 0.46100643063389735 -0.3726297579867012 0.1700986517282366 1.2802595673105266 -0.19471847975478235 0.45419297046549223 1.8165559012112065 -1.2193707440312513 -1.1230541588049425 -0.7429354675204297 -1.32148213241012 -1.2463020014308173 -0.9040149547283093 -1.4477476029500052 -1.3741103387327285 -1.0546837239164064 0.2467819425389553 -0.07781407496243117 -0.7568477250506297 0.5560830421216312 0.14411265394780826 -0.5341833725234755 0.3292794413109474 -0.030141610231479692 -0.43734870823654126 -0.6308792961988356 -0.656432977667068 -1.0075997639561458 -0.8235323964420007 -0.7861464658036244 -1.0169554658108297 -0.979390080822357 -0.8598712821670637 -0.8709019732111287
b3 10.861552637846234
w4 0.4771579656458599 -1.096227611929045 -2.401753872918651 -3.561491579924754 -3.958734112750536 -2.753767029400714 0.28815965454950065 1.2499175413017478 4.187425970245308 3.7563710234555416 2.7390962483252603 0.8263184275138882 -1.986814243372603 -4.260107903248833 -4.3857200735638395 -2.064011726957948 -0.38532788201489776 -0.1404930286937108 0.6642704039506107 -0.4110445773632877 -0.09608016722975699 0.7338320117664311 0.03769785319836211 0.2756993598734917 0.8116649182034242 0.212947559227992 0.23281078365246452 0.7434298321493022 0.390658029683428 0.3602283649329935 0.7845635221606264 0.6537990705664023 0.5917305870801385 0.9043339102119672 -0.4774414197018365 -0.7749562149015473 -0.9424611571014064 -0.7988864517460469 -0.7360689438954748 -0.449507648768965 -0.9578787974748278 -0.4879444767640087 0.4115984278161625 0.5008254315025096 -0.10766564182978744 -0.7219017271140071 0.6695081777861452 0.058469076641013126 -0.5877459652706956 0.890616146848462 0.3439988453658958 -0.27601897632937095 0.9957585786790507 0.29758770167049114 -0.5547248047437038 -0.17483331936385416 -0.7318105593035541 -1.166656287217583 -1.8094470631645592 -1.9359012147153314 -1.704189709339672 2.15636411418225 1.7960869387478315 0.9206265404494597 2.1705510065329117 1.9706122991901416 1.2990954834075246 1.940721979155274 1.9928880713335426 1.7933235439992765
b4 -1.9602538975750232
w5 7.139668840133363 4.273113360868616 1.2147035027430872 -2.521853021328105 -6.08982005864008 -7.032187803553257 -3.5869881090348 -1.2543934743897531 0.5870792482227382 0.4114557966398638 0.16756567802488329 -0.1791079603132685 -0.3867312083305229 0.2813328495298973 3.426984591797468 7.534465640693992 1.1537213232218269 1.052233639460331 1.2540750193731318 0.5467496113394956 0.478682989583443 0.5253694267831963 0.8550644287935905 0.8431671565984648 0.7353621648822992 2.3212225136726916 2.3814199226693997 2.952002790033999 2.529123696210152 2.6523351734748557 3.3095740680229624 2.535046037597228 2.8638523253013646 3.690515252485591 -0.6155671928146728 -1.0465640566674244 -1.4014383350247057 -1.0941480392260112 -0.8529748016221765 -0.3292389848926158 -1.710962458508061 -0.8340512859949037 0.7885611097025108 0.47872144393732713 -0.39683953175208986 -1.2078116820663372 0.6439137355004858 -0.2041454197928786 -0.9872000763326214 0.877781581471947 0.2158392547606486 -0.36764591855503853 -1.4313603042919287 -1.555414142416738 -0.6210691474351545 -0.9118244756939041 -0.5893307485332964 0.778741122869903 -1.1600404998448917 0.018080960389847335 2.341216902097065 -2.3069392383247105 -2.7220450496366015 -2.539818014000185 -2.4332560842901167 -2.8064085681314723 -2.770492683628779 -2.2771269463800725 -2.466018771884682 -2.495458520431408
b5 0.8508737084488116
w6 2.4244681831001933 2.4940592086417985 2.5423784587409153 2.442969056641725 1.9955815284153888 1.650953148803844 3.2093097207873575 3.6646393536038904 1.6054284139812323 1.2630525485819366 0.2715172066257598 -1.5929635768859995 -3.753160892051242 -3.7052816558539474 2.3404912881661004 11.23080442173615 -3.6338660448734874 -3.0920562559852254 -1.0165852588299225 -2.7427981092635725 -2.4685029209574796 -0.8862840880858669 -0.44781885602110466 -0.48116616202335133 0.17855925842333795 -3.3938017842593795 -2.64984084984571 -0.25780929956973336 -3.0981031300342825 -2.357450819666671 0.00971390000783281 -2.409072841358558 -1.7975635463420745 0.4664328193518827 0.11126788331425037 0.5139423651543399 0.7698145012659666 -0.36603489750711465 0.9628940381338797 3.0395106010465334 -1.4851864160459285 0.3176954746027244 4.095520297036452 -0.9733143308729562 -1.4286749632188156 -1.8236312472826912 -1.3253702473202134 -1.7962651358832973 -2.090421735578053 -1.910779888556152 -2.1976266799434407 -2.085852781576272 -0.46202317358007094 -0.3775262215412782 1.0836187193986098 -1.2494981496728288 -0.8297170921921233 1.4860554606208296 -1.5584104394419858 -0.35077453022595634 3.0868890881366986 1.022085059140015 1.413191317311978 2.0767901323237394 1.2640263285016295 1.8948604197647119 2.664270095748191 1.3551310029474872 2.445895891837168 3.8923798583973395
b6 8.723539991918964
w7 8.447979859590689 5.335594960735837 1.991038250295703 -1.8257880223120408 -4.38353728471688 -2.0013592771026105 9.470128665110332 17.575720889546336 -7.412506385475329 -6.931222780784388 -5.077363605373766 -1.5986418703207073 2.674874157177313 4.28626568828798 -0.41340494600712846 -7.794797882598456 -1.8533681533358866 -2.4988613847927366 -1.2161499561456275 -3.875079728629254 -3.573049373419947 -0.8618710475121856 -5.386133887672798 -4.111634643735844 -0.40435589344877626 2.66733401658804 0.7295109119047414 -0.7067407979085673 3.548230744987532 1.4641963723397393 -0.4640981448539793 4.5201858652241205 2.56402622868293 0.16630695690683833 -0.6193851311071935 -1.7002134099780362 -2.538790302636839 -0.5931398057803982 -1.4124776165162682 -1.3538986916860294 -0.5753417022758626 -0.7172495227718187 0.5176769607649245 0.762822987840477 -0.5708043734042565 -2.925930276911096 1.0968128777364117 -0.2457114941866142 -2.8213860772440413 1.7468852405465745 0.39243002610638417 -2.419163073221083 0.7847174051364258 1.113201436651288 0.12820250523848695 2.2448405436418652 1.5790688100878119 -0.9462031164425314 3.9002467769861844 1.94468832573647 -2.1349738851299653 -0.37503789400288573 0.8022460358003074 2.422144506740752 -0.2961533780018825 0.8622009294284301 2.9529851478969165 0.15444193146856083 1.0487090570645556 3.4231148661602866
b7 8.971493990493096
w8 -6.175004202067261 -4.073283057511578 -1.3490258311282917 2.2230277088851444 5.382846532757589 5.164980450656476 0.4834934205431829 -1.4843949571540487 2.1819768707940237 0.31665874289906865 -0.4896679238274773 0.3000390198193028 4.0035007043461075 9.268996228104314 11.626682174970366 5.4048609098674385 -1.1161056266423803 -1.3675140273896502 -1.0657110590028025 -2.409538755528846 -2.875951471016958 -2.9704450193827863 -2.728901291066806 -3.122792917392638 -3.4459492144931065 3.773292922479518 3.079877018830408 2.4011008171422072 4.95344942985885 4.086190091021458 3.0326874075270114 6.601513867186323 5.480339789150805 3.616166177567056 -0.9113225653032947 -1.7325105390781064 -3.5300650517248955 -1.4794078323639803 -2.283977888126875 -3.6330883402452234 -3.243905196151782 -4.240517822096612 -5.286801182209425 0.7208445525904871 -0.3807667544882414 -2.9157680509266726 0.9962802880375035 -0.1608228115098591 -2.7697232532842393 1.709785808404852 0.46935879669140457 -2.1965151374867395 -4.227649507328647 -4.9534625201064495 -6.508418635365423 -6.462265875979728 -6.94710125704139 -7.2972849651181875 -4.7819985344638765 -6.288510804080037 -7.425552482277099 3.7714419772131182 2.2963667520714495 -2.452024505480024 5.711341256328806 4.169954904645522 -1.006191731294308 7.719244570509281 6.357241889654608 1.5750230729305377
b8 -9.638028515018776
w9 0.02961044327261877 -3.2120318173901707 -5.351028821650404 -5.8720517829708365 -2.484409040336935 4.28652455628477 8.843623239234057 10.801529603872359 17.79512739529492 5.297031134839243 -4.558565114744361 -11.176600051855525 -9.291700591266274 0.7984926777814496 10.907307832987732 3.9465679479296005 4.642999393686072 2.840429404923952 -2.118218851611517 2.6228532419686568 2.16225118765013 -0.7526061992136269 -2.3256431257707977 -1.0288312258966978 -0.2422028633929082 2.928151055802966 -0.34124779069478944 -7.304330929001763 1.8922172370708916 -1.501395393095712 -8.599718654895462 -0.5151452745735071 -3.9040507722905695 -11.040592245890208 -1.6522296682200752 -2.348322750768956 0.2394524101885295 0.7787404349511802 -1.3350642517176856 -1.9630047172309797 5.960269373877213 2.795136530118508 -3.106800090286401 2.3173422485983486 1.1950014219617229 1.102105280854236 3.745973340617946 2.216477975905118 0.9615777953882874 6.390552049772056 3.860194569406644 0.2587786500595277 -0.14942512899372476 0.044800263129486824 0.8320236844712119 -0.3467150310240272 1.4850187927608411 2.4645168780031645 2.0434264373154 3.9009013847285954 2.850695569090924 2.102624879791614 -2.4026213412408715 -6.024681928533022 2.786237394566347 -2.77065045532839 -8.281121406647152 3.430179057823548 -3.2445152315158468 -12.100584661547531
b9 7.913750766431472
w10 -9.809125103128705 -6.331421301904159 -2.525376958829232 2.389269869184309 7.595824650679956 9.496197095768705 5.5541978501419145 6.187793072107617 4.333906938482068 7.021458411012984 7.453916315063741 4.847302145586064 -2.295127697188127 -10.346606558378676 -10.581873819519165 3.5381409989402806 -0.6552619205580015 -2.03816270824753 -5.063315721758191 -3.8816439996486176 -5.777784006295663 -9.09720418510716 -7.935007092065096 -9.482738202450157 -11.535164266347644 6.147025254852736 6.288368549613958 4.170011096173692 7.428287552176124 7.942773573748206 6.0976586275560125 8.909176779781523 10.151441095502348 8.722468077642167 1.5860206172853903 1.496279445820632 0.35861794483269055 2.599459244622931 2.25394020111062 1.1150822256736637 2.7426222478982365 1.6970304766173283 -0.06735053132093552 -1.8300689369060625 -1.4893492729345579 -1.9040894195028935 -2.4406142135153877 -2.0461865216480266 -2.327484972171293 -3.1544804573021885 -2.682012685552858 -2.7242864621542657 1.9286574084260417 2.661513430646119 4.2669781820306145 2.6575041455489004 3.426374484264237 5.059691383243675 -0.10468870657627527 1.6275631383861608 4.684995907029243 -4.696067136074356 -3.7790700019349086 -0.884656149855353 -6.6590862845101615 -5.811260998062401 -2.78418749336799 -9.273894020722853 -8.817431081468293 -6.198637989267426
b10 -2.1342981048743077
w11 -14.876659323701519 -4.779895157314888 2.640556198541428 6.838087380929665 2.50737392829951 -9.300680171531793 -4.668065034482105 25.449146398487066 -14.527246794147612 -2.6900424052884975 5.44856072282163 9.04535366508366 3.771784848673065 -6.036791714704201 -4.362567112494297 20.908980424522234 4.3556135066434445 2.103234087433865 -1.3841882316879763 5.129399828187889 2.8427786149611385 0.10182825939760498 1.8120723544497959 1.7083859314319447 3.4595020170179183 0.7162065755020836 -1.1691442339000133 -4.492190758942149 -0.20601191624798235 -2.001887408808297 -5.110764773418834 -1.125936616626294 -3.2378813431211486 -6.4305041863755115 -2.3125894514633365 -0.45923750619890796 -0.17286755915084834 -8.833089022871448 -8.908978517307373 -6.8231653766399045 -9.866089451955688 -11.999116815562397 -9.453296261062818 6.341357705777408 10.4717659773926 9.487947362858636 7.094563295155874 11.418978663637477 10.753071001623104 6.256152110770316 10.870124891584103 11.69714109424876 4.045022819795975 5.69268421616936 4.802532488742925 -1.286844532172809 -0.09866402854824416 1.9947881816883357 -13.115960769905907 -11.05146553552792 -3.414717769719705 0.29292447695776413 3.7666880147535595 3.4037935949452023 -2.637658824270432 1.0413596067125446 1.5977771806391776 -8.25944434068687 -5.060249896937885 -3.099432997694416
b11 18.21811445187225
w12 -12.354884676340314 -0.7622312948087809 8.166778375949809 13.520287541136247 7.993983874013529 -9.472326624129332 -13.14707561134204 16.490657065783463 13.24205759324998 2.0065398807988237 -6.333025171668908 -11.253754809104787 -8.436693377389256 -0.03287156007667427 1.9566348373284157 -13.552727842347354 -1.5095813137339549 -3.2472885512495275 -7.188333624945481 3.9213378625056023 0.4051154543977941 -6.872638226886613 14.107756422334061 13.949406328819336 12.545471867401295 -4.6536809478222105 -0.21840101039019724 7.413499231023505 -4.249493540759114 1.6410646373912907 12.043821724268971 -3.084096044569863 4.246507408032266 18.22455602116312 0.07775667484640837 1.72468639758529 1.8471051272355763 -6.075264919989912 -5.571983223910488 -2.8564708863720605 -15.373059670491283 -18.62426265727757 -18.284924689720018 -0.38713640856761533 0.14173807628698135 -2.8918895356371648 -1.7245282566180953 -1.5963820833888405 -4.769963168789334 -4.661514609805385 -5.085438980932336 -7.839179342722862 -0.3278044765646656 0.3759816009095385 3.1742731067448764 3.8234339027056063 4.599675830218949 5.424655214507678 16.990884011129804 15.758880785595279 11.151077816898194 2.3920619419607934 -0.604583121245325 -1.0979338850952611 4.608635590137822 0.548631003166917 -2.0027767810305264 7.834441233704127 2.4194632146754995 -3.965757081613659
b12 26.63101162144214
w13 -16.289494322574086 1.5132704980612044 11.015145283572725 11.136375928176049 -4.632132524972658 -25.56792026671612 -14.026995669238891 20.142503345713266 11.29481986715687 6.682244642350768 1.2399237658463482 -3.2262889970344193 -0.9705181602578631 8.765972628059007 11.172231280479611 -15.626287650280329 -2.256348706769439 2.9417463534164745 7.954857583398895 -5.7375417369104325 -2.773219049412233 2.7494068943332155 -17.33683369606588 -18.267524459719063 -14.986882095440716 -9.613623117970768 1.0023074677570516 10.423955709868935 -12.769676805522653 -1.0359744324816795 9.964370303339663 -17.849161912898 -4.909476020731771 9.619734450791459 5.955321869531462 3.6627793912059445 -2.692731621631866 10.482929666788479 8.792376464885432 0.5464514054232479 13.563145311390924 15.47885946745408 13.602623899986058 -0.40764034540308547 2.5834849204805894 6.091512544444776 -1.0272032700588818 3.268584257969788 8.709854664713452 -1.3654972372669247 4.938832247956245 13.087486273261078 -9.063851653411165 -7.813987040759685 -2.319528291182541 -10.219836234306925 -6.433856046305501 -1.893361859150974 -8.37560339230369 -2.5558960479284134 0.9830908911199329 -2.7263660147405635 -5.004934734575372 -0.5959968249125593 -0.9980398830896212 -3.544118844758566 0.33496171649852086 1.4115427257491968 -0.8694663829586997 1.4070595832747492
b13 -15.577521567387683
w14 -4.743003824376645 -2.9355712341670497 -1.5850633850763236 -0.3553242932152294 0.7588949923646139 2.1386213695233094 4.353738591069327 0.5267577794816096 -5.763570861995196 0.24248217022908367 5.065293383493779 7.232333836512317 1.3628220055786682 -12.343706643306191 -18.51924585777273 19.471706881783902 -3.4574558619863716 -1.235106260004398 4.878451723133752 -4.078230557093976 -2.4937255992102028 3.819426630864928 -6.141588391828469 -7.534366944019448 -6.263362311761554 -3.78837630339955 -1.8921438530643995 1.7030940743050083 -4.05191029503679 -2.413978887742452 0.46216693165755873 -3.8597841999124074 -2.659472657131902 -0.5771797517828876 -2.0963764926937225 -2.847078664164339 -3.7442457042576227 -2.992142400922443 -2.423213751301886 -1.3450087134953472 -6.017833176469826 -2.482537188186679 5.534511765492981 4.6242112114801 5.238191038909023 6.420960602160202 6.041328771156928 7.200536007782395 9.242008952119077 8.846919926676025 11.056363477444128 14.727656557924897 -2.8240048750136824 -19.33786113601231 -34.322311272967355 15.779203200872603 -3.9899852842279917 -24.563135347808842 42.634962686999664 25.161814982288487 4.021474983155133 -5.826611388865226 -12.532222040390558 -20.422087236075324 -0.9277990218372302 -4.720015375345446 -10.16670783557665 10.981367087867344 11.714487101676877 11.519526525498103
b14 -8.101033233915773
w15 10.179245825299953 -6.3743489910914395 -12.705357593798087 -10.904491186513447 -2.74010885562106 0.21249258990407474 -2.0989621276131576 9.812460839312017 16.616848198256648 10.032992404415047 5.941574814972161 3.905553232557484 5.28680649439592 8.41848951977512 3.6231190347718383 -12.435116973791033 8.050385262346245 -1.420582685815518 -24.168551696998087 15.610599437052306 4.001923428834776 -19.93557854724689 19.793769056851623 6.634728985756667 -16.7110395329764 5.754128575141266 -0.5961179955959313 -18.014817238560855 6.9708983050153925 1.022195756090931 -15.094712479424869 12.49498648429125 7.006253383406137 -7.122076850062893 -4.87621739521714 8.024046510416488 22.138350850256714 -11.76765337510477 1.2980562141139753 18.537299770869833 -14.759588436200943 -7.022452582104999 9.02374225536652 -1.3434458972493895 4.794401433361699 15.903195625545521 -1.8679386446649775 2.742705835599772 13.75179278968338 -4.797809284294242 -2.097733180834823 9.181159966884131 -34.133469146059014 -25.57686394478398 3.364946829509741 -30.101519977905568 -25.48644095199439 -4.335077872213009 10.604965177333979 7.768844144364426 11.712399379755263 -20.633996356744184 -9.485393135918924 22.729755269982732 -14.903071151380983 -3.797281848653483 27.771605704008287 -12.067372157761145 -2.4164568084750435 26.36035113775013
b15 -8.421839659879705
w16 -9.689362271108054 -0.29289494227651736 7.988595646902797 13.730782058845541 7.1500432134157155 -19.425633884942805 -35.78590533472156 20.577024817670484 1.9989850032685583 3.997273200637968 5.006457713126826 4.481993583472031 0.08328790850173777 -7.678842038720377 -8.797982831924037 21.983720405990958 21.27566074592105 15.87490867808016 5.88187810137949 17.87051525889625 16.258635971880512 12.676395553073762 -5.852215250058815 -0.8490222871546449 9.0432369133622 16.908600089015184 5.246416221339925 -14.683331435243351 14.72238958300289 2.040805760981053 -19.494216291246534 12.712617499967536 -1.1982049165834388 -25.813577235555716 12.690105913978321 4.191218222408487 -10.941594138923465 20.70601659807185 7.5784104580597464 -12.8544737567013 28.303047108884765 12.582022616311768 -10.89703257136744 -8.474497739681638 -11.562325822432296 -18.74032201969339 -11.919168873854247 -14.590754444811417 -20.85542269591241 -16.788356702032846 -20.04672076290782 -25.725003896654478 -3.7674912668697713 -3.396136855876657 -4.819878199959077 -0.20933732731572935 -7.094756113061234 -14.845958417585049 24.39949366771176 5.839723385556482 -15.643711990693593 -2.7658502314048485 4.6425184795378245 11.222816721843325 -1.3085660387733005 6.201298426106212 13.916372299333284 -3.3119325421656987 2.3724509438838335 10.513238675697078
b16 12.296928934747415
w17 -2.388993225951318 -0.3063453510623097 2.999541106552949 8.205265250654803 14.79375935944063 18.16995771978566 4.792891507741412 -14.155876903006241 22.05956565301467 13.072629240450285 1.020878668014068 -13.03014856276775 -18.267458436117632 -2.036145435637519 22.929195157450145 -6.675478086730003 -8.803078875855931 4.796426603509685 35.371358066318805 -16.13020714484104 2.1600317576189383 42.87379740721385 -28.274585854357724 -10.278511993388324 30.197824352130255 3.4644100737449377 4.584131303485816 9.048663173761977 5.383817211079877 3.858874680031833 2.60873457401691 8.977699790276446 4.6521781248072465 -4.136594976379564 -24.9126217288818 -23.915830226468692 -20.85915943780583 -21.55687745473667 -21.89242687199867 -27.346998257448618 -9.486530959364387 -6.141770258934337 -7.244440516594044 -12.768229633860466 -6.089267586650046 8.321819607475067 -9.152929344916622 -1.4467063256328672 14.365970277691279 -3.8479161468037244 4.975237297872664 21.85830315526741 -1.6265677792513884 3.7140338809995312 8.847886114474003 0.1386008195481634 2.1552672410057525 2.550007784251947 11.944456005821351 8.823631986911126 1.6139922698440614 -15.488627822809281 0.08392654063841776 23.12419014535432 -19.523410438203715 -1.7582244510384188 26.541752764849416 -30.185980443793646 -9.722500731293247 27.23694015633086
b17 32.6822551254636
w18 -33.47455227937815 -3.4804188315886404 15.11217141957877 19.60407449616022 -2.5250901362667664 -32.372884732844426 -11.526378491500195 -10.577705534522634 -0.6603103463447519 5.917199057313433 4.931149040797209 -2.398058326445903 -9.64823619984801 -2.736865036500159 13.778685611687006 -19.246128993821532 -29.921849075419974 -20.38700040793412 9.422068809961354 -35.89245498873605 -20.028146690872198 22.433687460725352 -11.467402774014761 3.2739057295257235 33.393285984444084 13.979782699550858 -0.4883683901289936 -21.78309571164826 25.98331920245297 5.790147977312921 -28.44464497573638 42.67166117303207 15.743587164551307 -36.97313569025109 13.202374799681083 21.067613556013345 27.986038321876126 -7.48758029707527 11.744374362120835 38.89511017065982 -38.44112975818918 -5.570199658658994 49.377052921169344 11.226969105075499 7.932736776063589 2.768129896209214 6.594200413871009 3.0280592002697375 -1.666914357968503 -3.8570006617308388 -6.424812043919054 -9.24682250628937 4.80540686518264 2.5120289080675215 -6.184279083464457 3.2872198447597074 2.522615000630276 0.11073672993668787 0.702314385288792 -0.5208330844351353 -2.8520160383977307 1.4764920935547658 0.09427172239575188 -17.187286983428958 -0.10486640229552753 -0.7589352047423509 -19.220644294493606 -2.8012201836485744 -0.6784376307399732 -15.721745052148302
b18 -29.14183733122042
w19 -0.4569266436865479 -2.057638217690962 -5.177802321711311 -9.016170985418238 -10.479845907587203 -6.1988553052318185 3.9245585730658483 -6.895982969892759 18.621339170509906 2.9911895512724938 -10.75088450007839 -22.585334609331117 -22.7544681101997 0.21695673973635582 39.104316388680836 9.908028604951589 -0.4027058592986842 -12.536871403560298 -15.288531251708116 9.885525857822886 -3.2291616917200283 -11.719981463306894 8.350228156911083 -1.1506183877184064 -12.457434199457904 -9.87802018932853 -11.170247830740335 2.6471344704177993 -10.195785793220942 -8.414415111410127 9.086183217329022 -4.8126025843596825 2.3334171988744394 25.78623611040653 19.129119865704215 25.62393588907184 24.36235953056218 3.6308452324307248 5.317290317999435 11.542392478684278 2.7634557915297364 -6.2826783424097945 -5.585522993322465 13.565007471168533 17.124837062433137 8.18927639930815 9.101388094293343 11.210277782712174 2.207832364508636 -5.178548701040955 -5.179781897967902 -11.650977024782044 39.55907878349608 19.86599755446948 -22.191594120194146 40.95401349385628 9.444903237059252 -45.419244300288796 18.054076365298442 -17.310045140700304 -72.40978925436595 -6.0313723226249785 3.1962836101739684 12.850369875605558 -20.672757242963517 -6.40999923906795 18.24815441046781 -43.39081060330836 -26.268817861207765 16.856243021936425
b19 -21.319966116016207
w20 -6.627125627170347 -1.9550411167045063 1.0606757053529385 3.9007293464505555 5.443822363215442 -1.8248539271856172 -20.359101439136523 3.89105635669429 -0.5094385466445023 4.782358727730656 6.396485560937783 5.221214066997749 1.3664347872996239 -2.0756246543071244 -0.11576011866665044 2.552625234562301 -44.40312589597622 -48.62017202956422 -48.25975765337465 -28.36243092532543 -28.927139443637262 -33.467811634800086 34.924032124910454 50.68037819682658 64.72304244807913 -11.42300233232037 -19.267666266105827 -15.722707162822964 2.7711474040900654 -5.204302629794431 -2.0762206235610052 26.943519784242234 18.766070123555338 17.201026504360474 -13.190928907425569 -30.072680826480518 -35.7808294427312 28.49993891440636 1.9237173877417633 -23.554864996452423 72.10620433322309 45.32452220390786 7.493823462970209 -4.863912606228542 -4.039210458283501 -2.7036963276435513 5.459711229748307 8.13039530131641 7.27255784887477 30.75583218376958 33.51011925542218 26.11030487124879 -8.177630061996767 -7.1915626891668625 0.11146948656332428 -6.356058082244812 -8.512363964399874 -4.476431334084604 5.6564644200916305 -5.231368037653974 -13.91404666377041 -9.912060645280976 -6.0904749494637755 2.5016129049223252 -9.914271878583369 -6.203177028613033 1.5999748053493732 -10.205584424565561 -6.885548943502867 -0.3585836873365743
b20 -11.813492042761903
w21 18.707790212345174 -10.553556829659248 -14.986178114145469 1.062916630816993 23.489377724703328 3.842492462993641 -46.16057637508038 7.103244800000931 61.672935846230324 -32.85458018946264 -57.94127705181094 -21.379365699210343 50.03807817847385 44.05923280926788 -85.05429980671035 41.519059505317905 -12.461654837847657 -12.298931102789316 16.1383106754432 -7.967655296138772 -7.470945647937 18.145330821071994 -16.233399331296575 -15.881866228419682 0.06663420468599296 -4.399819724463739 -10.99867587690562 12.76724768781363 -0.7867963814561713 -9.38881303680791 12.189707146179869 8.413068541466448 -3.2819145923137034 14.645663028182243 -35.84192892091179 -9.649204597120656 33.38104310322088 -31.577743503684687 -19.4789435429869 25.952478518167336 10.614381496315973 3.42600776934838 35.71220063975289 -6.338936975303924 2.552562764727163 13.212011881426774 1.5955589449188858 3.5940406097727444 7.082377006954542 11.804112993043828 -0.18419085374611605 -8.254699840289268 -8.596952409962924 10.808103278286957 29.879684742495407 -10.352988938149112 -8.76427159047278 1.2148238228754424 33.539987659754075 -15.149440850055711 -43.57076686644018 7.844312356816365 10.17350184568326 20.012879025378197 12.730659122482018 3.0326858917914716 3.581576838679487 10.268300497865766 -22.326603802313976 -43.22392430143678
b21 -9.461721826196639
w22 74.52692511300808 -22.364981095734844 -55.71135029009161 -30.912421140626005 41.74844429582334 43.05985571050098 -102.24443042148212 63.554407450373276 -2.0624550287147194 -1.2529793025907403 -0.1516568834295022 -2.343485178667509 -8.024984006023036 -3.4023540812509885 18.404918444301344 -11.84485932578883 -29.23927130888106 -12.459408973426653 18.68048474619122 -17.874511686721284 -5.905482466490569 14.274886351856015 9.99767938026222 -1.2192712720594696 -12.444908797474726 -4.373304498828872 -10.332988190688338 3.3598235098543623 6.148719826682325 -8.03211697636004 -2.461127056243058 30.039009386367326 2.4293444035554503 -9.093459039547199 15.491637000139514 17.172184274113174 9.991601455918738 16.051841353818062 20.069235911053298 -4.196309111864527 -7.205926194434261 -4.405418709426578 -19.046639543000463 -15.286588755397375 -12.698497863054746 33.34167200134921 -22.500412507964764 -19.157770537797685 36.64971140087276 -31.570846559692708 -27.155448423954454 39.526539139490865 23.280158926121203 4.162199286238819 -26.998283339490108 32.51272821002299 23.04296986591838 4.148973453527023 -37.994565924692836 -16.19616901832781 13.870916554605648 1.55564949471283 -8.312056304114366 -34.746295497384814 -2.7034377049734597 -6.05672490718792 -24.834202087853022 10.986510054856348 21.895930849271178 21.937981551324555
b22 -3.017358559276538
w23 -34.596608420500324 -5.708134441731551 12.622707059185984 22.935265711970032 18.813610280659194 -0.05331139529990859 -13.508118026653284 2.1190004551802875 49.424584743165006 -12.434808961689162 -36.67813330588336 -25.182899018279826 17.579531267672674 34.397169826528994 -25.178675827445282 -4.379639783888989 32.28244866267137 7.287967263296355 -4.7357919664622745 30.505820879618174 3.560550616870913 -15.783250943267033 45.182500312593284 13.262507932479638 -34.93627019517877 17.134827472526094 -0.21169448143105435 -7.762461962414704 12.046441101720113 -3.480757563093451 -11.31706109396439 3.4860191368586704 -8.053353588839613 -15.439000630942441 -15.271979493910349 -29.40458657979069 -63.84500627035714 -7.531162875436082 -2.6508489242208717 0.3795980056186884 -30.15189793921691 -3.2421108898728415 78.61797966944239 7.681716609846651 -15.00214493102515 -45.55139643700721 14.699812275327478 -6.498317127745779 -30.82549395861185 31.903470804137662 16.010842248242334 5.48790370981192 34.775880483853285 2.683981756935639 -24.549903400967157 58.25986255308585 39.67755543132515 11.938407145119173 -55.532439933797775 -22.891619583195624 23.441040395174117 -14.136245079537058 -33.47645983351455 -13.300580281438114 -22.881016253047775 -33.306557480617606 6.971831156251102 0.009021191491007495 7.770248247749404 79.52029370509204
b23 13.923189926237468
w24 -10.725341600096145 -6.510746001676244 -10.989661218969323 -18.749293244482775 -16.103189163865054 6.905462131681807 17.137572104430003 -15.548535328207857 37.60887691148802 -10.048488510509616 -23.983983326863406 -4.84885288130097 34.36417354104982 28.508435028618983 -47.192742038818245 20.32228632798689 -5.718881817304032 -12.457314499058027 -10.46840660031979 -14.711818422962814 -2.2635466458199387 28.48260412655644 -65.63636301930555 -19.132001300199445 85.62330348369049 -4.415218444248674 -13.598433651759025 -12.380370247261139 -6.298790786471731 -11.401580395232568 -3.7735870101412137 -7.040556275909591 -1.6736510515773504 19.4292626608293 57.46089432480949 47.6187906850012 30.881954583407285 36.69442092990323 21.117979413996355 -2.626968033024209 11.443369918875218 -18.355651149439048 -82.97970672900614 40.57808242152833 25.233231070093392 -0.014773389235192037 32.27340503461992 14.81875813902512 -12.787817676250864 16.423788281581505 -4.357554185143079 -35.05204123503987 -22.292488429063106 -28.3484783918133 -9.156299515835007 6.958107536922704 11.226013363032413 16.161343503401586 -53.892225443349524 -11.053355172825297 37.80274265336186 -31.718022901098248 -46.15746547368145 -0.9326851076181467 -25.58462929422104 -38.62817038599411 13.264441316877786 15.094241832003604 5.631244592052803 57.13580877664394
b24 -5.661625708757567
w25 25.41837941599251 -35.397215521090686 -51.40802600487663 -22.90944378315773 43.54794188427146 50.8053445801409 -77.78028842369025 18.571883353478402 -38.449523229822056 7.617349901684111 25.625595455144857 15.134748631270641 -18.57289322786634 -22.557354965060753 36.42606134926119 -29.52649737180836 11.322950191133513 -0.7550665281519772 39.97164784249102 -8.332360724342882 -22.18495688799231 -1.5043757628406085 -9.073899188357702 -9.503563634165085 12.87546034397119 3.909880662643009 -11.967105721953166 41.09895339941363 -3.3469194325847846 -20.84615102796835 31.65075983629101 -29.130042870645983 -53.74656389559084 -10.845676254807277 7.4875440550916625 15.409840073771793 -26.27891707084998 0.311402936060748 25.438999686647158 27.970757898797668 -24.026035956652677 -4.179531993078414 27.882987689091035 57.6884464682879 24.83261813179898 -69.19601241739254 68.10883813255015 28.779708973174614 -70.82145568638602 90.22045250670513 45.10876668853362 -58.24318739601887 -14.3572699149777 -10.28890137483324 19.750095855645785 -31.306922092825513 -30.984519850618106 6.316985386704199 31.91496623175154 13.02733248748053 12.686946646812968 -7.67383215737368 6.798926369751522 19.425751665702 -10.8389868622353 5.52535079758639 13.531622187515353 -41.03163183711353 -21.623204461413827 -12.310623310678928
b25 4.550790962229832
w26 -2.1885846192871727 6.225289922829073 0.5921781560261464 -15.357955984315648 -23.604791637501435 8.780922489960377 29.118722238833815 -0.8920430370419945 39.07497071640172 -8.928514115033911 -27.066757960017533 -15.808175632520518 18.345779413494498 20.74881360134157 -36.5151746458229 28.228683198046042 -11.971103979968731 14.241384438356887 36.91091151252151 -65.95366838283783 -50.518389758410784 -28.412808548748217 49.86217832987581 33.690204922094765 -0.06620624642683948 16.222624873446822 41.52029584653305 27.00920801657117 11.229483008977699 33.76287985693874 8.485277708355612 -44.423856562663545 -27.271319467968038 -63.27398673229857 67.67769758788667 22.064340091066395 -69.0185742420711 105.66348558011036 85.86141151161425 0.16778546138917644 -82.43900570952837 -53.48499648967785 -30.473572752937503 -14.688098309885161 -23.58421937115498 -11.524187127609506 -26.79331473769669 -22.34695527342056 13.366964174174772 -6.211236615221869 19.51680635715422 83.51368718788865 -10.406741310597221 6.168662626164324 24.730405035394742 -23.38346418036102 -16.27688368618354 -1.331257415987145 35.692291349173495 -6.473215522816979 -40.20196524625169 0.3871185367678383 8.865632800525555 24.308282403886455 -0.1547140256209261 1.8760878190500103 13.044689362823773 -19.857512528353098 -27.04060559917583 -21.757765247042972
b26 6.830586394793701
w27 6.649905600817318 -28.184879638909987 -17.07257757602647 10.593075231634051 6.1832729152834816 -25.94644591674976 60.64284813765822 -12.161767208554163 21.564987991934082 -9.01286198306723 -17.225376939267115 -11.177875217220956 7.749997194838851 21.136556396540545 -27.921161923558657 5.432447429228398 -81.95617459236655 -73.80598083218071 59.60999839017883 70.08943296354839 32.057264253280145 126.28365117150325 102.59362333196268 -28.77447164321736 -117.51136729464802 -79.06518870672315 -82.00009296530416 -21.593214523481723 -39.73195369577254 -58.00812571388723 -31.17478183363914 117.22731958387861 67.65109684534869 34.04475924666895 101.57130436666168 70.72312423869894 -108.31076710014138 1.1963096780045595 8.948847266302176 -123.01227565295166 -9.190255928273944 16.213793662329003 3.7125722530732967 78.90294247260057 37.734314358839285 -27.55960461982454 53.221896653581446 18.142382987279696 -10.102043702612235 -26.173652292756703 -38.98214965645126 6.278340577132785 -24.14586157718427 15.077071083607567 16.806990378029315 -57.79571225061315 -22.596868327375162 21.806873812955768 26.50485734341146 12.64449813235932 46.10404675265908 0.7081043677783787 33.63354312989976 -7.439896971290392 -1.734223610802744 26.978731331124585 -15.828065642033248 -43.43302388171549 -18.33132577845833 -35.01729711674636
b27 15.8278531173602
w28 -48.81942857743774 28.871914267595987 40.253388424593545 3.9193510597131116 -40.67665922593112 -8.932505969459875 18.311726275145208 11.301612491401187 7.988962463813305 9.850043222995543 15.005575104671673 16.076695497580143 -5.021786743110401 -33.5859372384912 17.791491542730135 3.4286654230020805 -65.8008738085345 -29.60192611465564 156.1186228292945 -61.476080419142285 -72.2549778192672 -10.876414081848331 130.83448958330706 60.33819440953059 -129.10509213996875 1.0075968986478547 7.12562966556848 97.56974382691514 22.649599386322166 7.837377777421442 39.84524416233306 24.420143239136834 -38.25080518816959 -132.2517110795434 -34.272711451149284 -1.2628313211513722 90.68043832932054 -42.4681425201736 -52.68169075989571 -10.536224348256237 97.7418404514542 24.018477917079277 -102.1609721837453 14.791887907735237 26.258706256807596 24.702400856043948 24.86352011586897 23.017606590518348 -7.335466884963414 18.957971312013154 -10.973908287544004 -90.40659736353518 -71.41592846583748 -34.35095123114079 66.76747664113664 49.79883900165981 41.73335832780056 104.71773888461024 27.635729158168207 -50.9954448474143 -95.1961291828081 -96.13938285505571 -56.852064281068856 -3.1914862189236692 -65.96004924851961 -38.04178830902896 -17.637729974047495 71.72106177583795 83.94445208007431 60.88580609896132
b28 12.77119092556342
w29 -9.726363768110723 -4.784767517887174 10.396303315851942 22.40585678178682 -2.7272279709842584 -56.397939843145885 31.83058074534961 -3.5803126840627923 35.5108354536791 -7.498538873367017 -36.86382022823919 -38.44009145062153 19.400005233981812 76.22639643891435 -66.46631687339355 -1.5624945269515496 -23.025807888087133 -13.15236227499442 76.76967809163897 -58.80278552091236 -67.5162081720493 -44.396909325252665 64.98482143007001 34.0075411615132 -34.79550500284028 41.43720304531337 2.094246539601514 74.92844562641262 52.2412467738879 -6.820345969524478 45.72486418399127 22.211542039934983 -80.43818255364495 -83.2516307841302 -47.4651206908771 -1.8310315213853903 79.50019006985995 -16.597297746001836 -26.71958819841787 48.92784717656364 124.90614002875353 0.30578813742474487 -99.68025994580134 -23.83216651312263 19.41902953764352 11.363938590758805 -11.945738895945839 19.686926896792144 -10.057039126173432 -2.179922919032725 9.589620186482756 -40.69697862374922 78.57626911299137 60.53843793795967 -164.13164184785185 -81.81730280775146 -41.187968847220134 -119.69859626794592 -75.13029489153165 65.44886488827609 218.80127347404093 71.53690602674364 117.41025326985616 -60.13070584903151 18.421270092789324 101.98401631907122 4.043744645094895 -201.5626762751842 -52.31496641075642 57.57767748987214
b29 1.2353532738154371
w30 76.24093689481026 -90.98999712263105 -64.58292618367418 56.89791958253301 74.13045931797586 -129.78901326087083 115.989634955711 -47.8015620727232 32.772757657812456 -0.19984617720218423 -4.987565035321972 -5.186567556633307 -9.320031954244472 4.889721416580757 5.079409985092346 -22.040579941386945 148.31324413821858 -58.478003035554025 -15.368627880247171 121.17357197776025 -67.62198131371548 -161.75474218925984 -109.01152346016681 -34.393461082624015 134.2104006048589 101.57497301274942 -112.8711191124906 102.60698559096116 80.44235292072871 -132.16188279883602 104.82705878295934 69.10084972972751 -179.26571979613558 -5.334126384773586 66.26474863526175 47.204961013791575 -64.59122427319794 -0.9322518668141028 -45.22616983187073 -31.41184309316615 37.498167319632024 -59.65586136696923 84.67272791572773 -4.668329116081821 38.797912592523346 15.458483715906961 -35.04367424543321 19.304295993281787 40.06899582456326 -118.90267240006636 -44.03544526063222 83.84639892002238 -35.84854900940167 -7.753671771139408 37.13810772875749 10.410844779562508 -43.38404027293002 158.26469932053004 119.92759250226129 -145.9751517957432 -31.38490438089344 -73.90339895524883 83.52228667383328 -114.54115663341022 -71.87417066290394 103.65491693401411 -128.91092726347648 -72.1955980524308 159.15372838830567 43.643928690963634
b30 -3.542697388382186
w31 -62.69422031690757 86.66888980541285 46.420072680872906 -92.51493073130683 -102.20217959293595 193.02543756465377 -91.04290555740322 31.911828326362006 -17.133659702244387 27.90536634410708 -3.9283153858649706 -52.11300577911768 -10.552731238438223 94.06982270367119 -58.795625205054684 13.243180264632448 12.174461590331044 62.48974125529562 -28.25289784250934 -111.81493750291726 -34.765664292063526 -141.94067145663695 -23.423473881715726 104.21429736983602 72.44140749841824 26.04926751536701 101.34099157898201 31.95438736348418 -1.079256597392771 89.05942154175378 23.87683227218595 -123.27231717520334 -1.1644177759757186 -70.6227246090259 146.01251759895004 87.86559819439448 -58.644784996736696 -182.1745983130707 -136.8620493812892 -243.68178413899557 -12.906994098291708 150.76512821894175 166.50187986280855 166.25872171481183 81.00660202314026 66.05645298611478 105.16031154818685 36.91646313831709 67.07093482914732 -185.1379246678841 -195.0703885393185 -59.29189800662948 81.59845264940815 -75.64342570042743 9.156424211319989 9.156199400884294 -107.04439311815688 10.751757643264982 36.09616629928738 -26.19918472571701 46.54851482049724 62.91627774391266 -14.504326220291686 3.365226587238486 33.81640025128778 -4.0820560566943875 1.4986453301911093 -47.29373687417668 -3.704002563750556 1.5411891060895493
b31 8.800042939639054
w32 -131.2861543569511 156.06790419944707 115.66332205015536 -105.53781651655494 -173.4909306880342 203.88758959719814 -125.44644870405325 51.036986161591685 -57.895138208280166 129.12787803989178 44.488786798404725 -130.82447599817255 -85.16431257267325 189.1053967318856 -117.74265377120821 28.114093675364405 2.7884009498026603 -12.78397595279634 -22.37828586111603 67.08163725561678 102.77532894925456 31.3305917121924 -97.83560076193434 34.580060058628604 -50.5344956136878 -64.2787187311681 -36.57511939351402 -47.06842218742001 -68.68270430085492 -14.967199307023296 -42.08139383295378 12.767191764055417 130.24626809091959 49.58782615755422 -49.14318370443909 -66.55658204432417 56.06259279795934 81.94636480406373 79.14027344889138 74.7020258057417 -92.89420286122696 18.28729183188613 -53.495019323875304 -55.40733093204524 -36.99100842414385 -9.758408669685915 -30.598404307704644 -2.550771482105145 -22.80275630957744 81.17567999004811 112.69130077463778 -32.21702546340014 -5.447635115114099 39.66208602158992 9.93535133515729 -83.852006254841 -10.629707314733414 163.98231569732135 97.88867666848665 -69.76111577547007 -69.16696695361526 -47.14420957509355 130.13982664980054 -155.49123326875008 -85.81004666708478 145.01900701936853 -161.77288809102532 -218.84441292274127 200.72190826957603 100.33826874497116
b32 -0.38882221428200037
w33 99.3918366941366 -80.1022639072858 -82.32404954596365 15.948400879235981 73.62733589514329 -39.8415866453963 3.515170691512915 -2.398172803569576 90.56832563420124 -41.04319106961651 -42.349218066818004 18.332833556996274 43.729697682337836 -42.26944510101359 -22.206603236286835 40.05083343377551 -19.899979233395893 70.73273564144485 -42.025554098431186 -31.33674436655583 11.757821489111215 -105.81738206814376 -25.463934009447126 48.65953155902059 59.337809016118136 -56.6975299165719 115.78177099744809 -1.9487593011348419 -70.97840860289823 115.0548297539051 -4.517602756821568 -104.50747264996541 78.49747500146988 -61.73442657183684 -36.5360794164292 131.1551149777758 -59.10332418725766 -92.40469376353622 63.84247110561341 -138.74522517080217 -99.91776945832436 146.91900473392627 87.68983429163842 -42.22781133813215 168.62712382017008 -29.988848910597408 -54.609016819564424 163.86855400467033 -35.27021700663558 -107.02276652087315 105.43589263276615 -111.54076384422561 -277.8305697216242 243.9323978542736 -102.1535604756689 -140.9501819509882 373.1324098403534 -96.120220908732 -193.61252808625343 317.44930647407733 -173.23911729666887 -212.15866672295778 138.73974399814864 -56.12827674856127 -147.18242668913987 148.1933469793105 -33.26528999403853 -14.630368317747251 180.90794402133852 -29.269876777875396
b33 -8.658306242639421
w34 -213.8981070175079 226.04229171891 163.47785867648074 -156.71753936581538 -230.82946769526495 283.814390241819 -141.88488317751884 32.68312016773069 130.7075800245588 -164.01864966961568 -86.3769097889536 166.24854424355036 152.26441536130378 -270.3075363414258 137.259827744848 -37.05419417944015 248.1071195168407 -246.19099239001753 34.50409560940496 82.00092538358084 -254.77827600135046 138.59065204546891 90.02592644609595 -87.51013481675668 3.844885903189257 204.51131241255564 -183.35461709807635 -9.957158549530071 149.24372750921393 -166.09373347620664 0.7645496106282194 -24.20945216680121 -125.84215870057774 160.81706041607742 70.33218807534205 -69.6652192249794 43.22950448653053 146.1422942962397 -102.82107889074423 -82.07468613635046 2.949060073958965 -123.40057502456456 129.23728083138352 -12.181096438407709 -34.61858042038287 92.96883981668404 -16.78507721202033 -32.27791244483944 85.00187770918902 -6.899597897350239 -64.64695131615707 -16.649220891984815 -128.98355757340266 120.28279917017159 -55.04274683608397 -139.81982736384785 122.325250450611 -73.21391100496017 -76.64708176788461 167.1430847983191 -7.957978345646307 -22.924931633569155 60.30749520030549 -10.243201787182354 8.708645640702578 40.08896571774948 1.6544521421587404 33.91928373001127 -33.166335205651535 -29.925651228101522
b34 -15.846075981728346
w35 73.12273954273418 -77.0897053405152 -71.57698338453369 31.921333020178555 91.73565127070316 -70.71985509823897 34.553928699759744 -22.31932181869681 -334.6897433206752 402.4741436953183 250.33924700368027 -289.9487227371958 -316.7572824116023 463.0336971911177 -239.8871791262418 83.71138069367706 143.87092731686369 -104.01187581159861 -5.306676650999866 -72.94476636334937 -221.96234707537323 169.76735299565456 178.7136700368689 -79.67737543978724 -27.268292855529893 183.08057063534204 -50.92052202884312 -51.342741878275824 140.39935206524504 -64.07591385038455 -24.339518731330006 -91.72596171713674 -164.99153069425867 159.0508018121835 82.4609399509695 -80.22791877027562 62.74702856792862 139.88530968325026 -149.9390609467922 -94.59112299371961 49.311171319735614 -150.55417017579873 123.40057327792323 2.733907124023842 -6.103957879197226 76.94659600976988 -4.913851958906546 -1.5050223273896999 55.37868120261007 -5.118346499513877 -33.03712195519056 -70.3153967726056 -97.69990406285731 31.754507301653323 13.281765425594061 -65.42674196947392 180.78484871876117 -60.08716284273177 -121.78362899256693 201.03847165809853 -124.60078613795258 -10.418509399764234 -96.37855398569327 71.33347104826449 28.672841272974576 -89.2656105689733 65.33543065998973 121.44187944542928 -21.043658353966386 -52.58486366803415
b35 9.495692124777435
w36 93.8634452682532 -35.53259688677263 -84.7149132030046 -34.69592617926886 83.2592933917926 -9.885927050035761 -27.44312902563563 -4.862833372263419 54.22897691923621 -60.00683179822291 -32.11264013142536 34.7673972877912 18.627535761335466 -40.544196672648084 46.01861154355846 -40.49910048237156 96.66746375158556 -111.2870766577207 -11.624561094538112 46.83802540375591 -318.6019178331664 237.320267699628 236.32388955841049 -245.83392752695312 79.8435886852006 -76.91420056943872 274.13917135114065 -177.00492676040147 -143.0128680907034 342.11325661965526 -169.78267109844998 -375.29835759620096 333.488472788488 -24.399777927855546 45.26419870705486 1.3028304882469772 3.1082301199610436 96.8968473775596 -225.03833471888387 58.13931336346059 297.3722213949008 -360.9781641322351 132.01305300571113 -71.6452833375562 168.4182885238914 -75.21333686355759 -89.13293363597619 164.71093144060129 -85.30222716537648 -124.00279457652714 132.1781401763866 -60.41284375070343 39.64852554489989 -73.16653550152651 12.406966615320998 120.6179466822288 -138.5088390804572 76.26946592951148 88.57956259940804 -215.67981939524648 132.49806840738674 -60.232235019180955 83.15280829050806 -58.86429375478987 -67.64552328671407 115.77011667900531 -62.67143782901625 -80.87789397033752 127.03963838523956 -14.259969522773847
b36 -16.39634851872505
w37 -110.3657299403855 183.0225806084789 122.0119488445141 -131.9667960228035 -199.476253598044 223.99198033293837 -105.80683956798622 10.023073379976282 -101.45209261649964 123.33682193591974 84.29616626545646 -92.64480394946017 -122.40341543010052 165.22274241923685 -75.56658409554882 14.950753334737092 -6.1619233203708745 -189.2135705778259 146.54103392401834 481.3530385240657 -139.08291498797723 -230.6779881743853 38.481964634788945 -369.2116266586675 281.8238765903244 -180.9560365549579 -52.73198007896664 211.12838928724574 -111.3566759485572 2.273847908539989 142.15050288889694 262.4542177629562 98.82498253368759 -348.4002890253232 -42.76086922459529 176.3983996010896 -222.8685252397924 -296.7925996970149 76.23849414865266 347.5021688569584 155.95530048829016 -51.70979667648999 -108.98870864995995 -50.06567326376004 136.7350866902611 -220.255360897773 -102.33312850074915 107.76344704612308 -129.16866606153135 -288.92645334476754 108.79528661285529 319.5737475488685 -41.75150233732249 15.427433136000422 -13.31493412575937 63.9345115125047 81.31148334167862 -149.91505637685668 -107.20817602050909 97.57369993211168 2.41361062498312 11.095111260434582 -79.10272707411306 112.855921578758 62.073627479871604 -89.59103320866683 109.66668528676006 220.87254188541644 -120.73638086845264 -126.32782035375676
b37 -7.7869460425726444
w38 -7.703732440490772 -2.8582428134095186 30.000101237119118 34.78952996150652 -34.83510735595185 -18.915402327608575 11.022680210040178 11.871881302439784 -8.778067418585422 -1.9442358012957002 5.185111905493366 8.212726317412846 3.079650204436042 -17.864601822547996 -2.360907726975666 12.264786057653984 158.49135447302078 9.938024060135277 -162.49995035149814 -187.93894620059464 -245.2400339787557 282.56214584401874 373.35620712025866 -319.238087532037 77.28384294881224 248.506823061875 50.12506618255043 -205.76233502761252 188.67429719326464 -1.4508907458406288 -114.10121251039605 -181.00627668665962 -206.00800405382734 300.26244366720204 -353.0131635023551 374.066723409493 -132.33681511702636 -477.2474380964167 446.65430303573083 14.418621309790547 -92.58770623689018 465.68900334476496 -308.2450913535558 -91.25490735725342 109.84612859324048 -94.59133616345078 -53.078477313998285 60.056808366680194 -61.97041049272951 -78.01172586062816 2.7182814321452526 104.72929210994432 53.0346202284185 53.517200647766785 -10.265884446573622 -137.88953467352127 -3.1196118424479287 197.5207891480395 181.60571482549776 -157.32915123414588 -84.05561653258162 137.74397322437162 -39.328566665204534 -151.17474867914584 105.33939422860081 -92.64013557090904 -124.29254879848177 -4.844883277404567 -82.6802981011659 231.12147563580095
b38 -4.205432390314057
w39 107.34438125201949 -101.81408262911067 -89.3848984171091 60.010672935317274 132.3697923513614 -137.53654364417386 50.95579404595974 -17.455910191115777 -54.64378997623039 -14.151469244287943 7.4236273101379044 48.78751203025406 52.271622981767194 -87.0121441187144 18.049762642168496 16.79942663340123 128.94127645213675 -222.5855386169412 149.9699582709973 334.90778424252915 -203.0157664893826 -173.43606484219794 -81.93827571658323 -50.23453985724295 143.05118158019394 -169.47411811654723 68.85572353238751 110.29113275585621 -209.23671397351444 164.46044968595993 21.497373291383028 -106.8542173846441 371.383573392876 -287.39266735811293 34.646310961041024 -129.47640263559995 133.50172429677826 78.36376410345527 -61.6717623492013 -92.9757557460276 -43.811548370101995 12.026090694637634 46.40672939363918 73.54532415943358 -148.90799715760642 132.48654321070623 91.36294027558786 -139.90692086210856 96.12684120613793 142.30968262641568 -134.7582596918478 -84.99941046866861 90.69689046555906 192.20906906374583 -45.54800732122454 -580.1247684584359 136.38138593787914 320.9876006418945 117.68364256750635 203.9871938287799 -336.9596428871819 422.3216612665591 -172.56816580633804 -263.76539050653315 319.67487017583215 -322.7531708969449 -203.18323819426465 -79.61033010108777 -389.33570602001953 609.3012218239686
b39 2.1605557666027884
w40 55.18963848345047 -55.67543141475347 -21.906925390879085 62.194146065061446 27.558664970660388 -84.77401632954762 57.74828774044009 -8.09972342371815 4.493844386640802 1.2615969646128649 -24.370529735663016 -35.304736596377026 20.471461943795934 42.320779159183395 -25.65323682591251 8.207360875706103 211.03050015790032 -399.06716838507833 147.0983722109792 394.46415447725 -313.83274546500417 -59.8021770814976 65.03003470808673 -174.0948810975086 134.72243920550227 -12.416702622397167 -94.72763813490337 138.04932248335686 -34.65268386477225 21.27447993206598 86.33979032717127 -25.8474890454716 181.0672081092649 -206.28732564096308 -186.90855175735422 -44.12540931108666 262.6495598510111 247.26408201904675 273.44256880792375 -521.1511313071242 -583.3389401367967 566.1988802871471 -35.737874098441345 -292.34321609797604 8.955637124351089 244.034504103627 -230.1347216290018 80.75748870354487 115.46581998263397 137.59269734571632 242.39209559723997 -434.6131827103794 223.94403079315532 -378.0804643239758 59.884945728179396 364.39208925380433 -253.15686061121613 -92.34996163315617 -150.9267153275786 20.410937644945406 146.43675958026822 32.49297873450376 -72.80691667457738 158.5523113356001 13.693879922387246 79.56018529016306 136.58067480689022 -89.55782110109872 153.9946218190584 -274.67905665610243
b40 9.894705543246367
w41 36.854741174993215 38.939609776759326 10.962432994330506 -76.54097939517551 -110.77763191915795 142.69541774975107 -39.30548886116759 7.154705405352503 -2.671618542406658 -8.352404123661325 11.337160573937691 19.87560203669408 -17.665473032773836 -19.576973986355277 27.99194560018053 -17.239562960924495 -145.35565646351657 76.11174493061422 43.82292972993667 -155.2006760377642 272.0218306479627 13.180686264193321 -242.74703224481806 407.8251514671331 -225.6653851622829 68.0023553837069 -160.6166341040584 20.621889688240103 131.19767873110558 -185.1321769913326 6.143116150693517 224.8999723018842 -168.21173433130585 79.51980363833516 -91.94306370020493 203.14268104070936 -63.984207426539115 319.54716300640763 -53.57982426912174 -257.27351380402445 -0.5546866769894382 -293.0713982092425 262.5383176366486 -541.8535448190245 667.7286821785508 -85.48507862917693 -565.9264758329244 725.6786241365218 -120.66609296276418 -513.9743205811442 678.0827749594076 -409.5050379924577 101.72370883172033 -13.431964695862765 -4.7305259949151734 -183.7222877062957 -35.23573423413345 149.02865470507115 156.08373038387157 -156.31607866402607 55.841549096421254 313.43143879957586 -251.5232499951945 -49.43315900675337 293.18229053399097 -345.0857293344787 -4.050474041668176 180.83803245553497 -383.5960469467797 274.08801259381573
b41 19.769153245920194
w42 63.62847540656126 -62.0885892967703 -59.07005699661405 37.3334692977182 90.88232466919979 -86.9927624281998 23.523642272666898 -0.7503667524751334 101.8858505550198 -69.39961131190456 -144.44399553156845 0.41589362980538597 259.0085182923643 -150.94985196427862 -12.905342602343284 39.35237966168912 217.15582635843106 -196.2397475320706 139.2672025293438 -150.1893849303627 -74.7321670784435 189.48246096721806 -178.53721500527035 399.5373452783303 -248.95536026005652 196.97088157016387 -181.91278850587477 -84.15410300081996 97.88866752954233 -147.0540376846378 -141.99608331493636 -104.73317707270284 119.15814804046751 178.36540792216397 137.5086842128529 -59.02589898483989 -214.3339223593826 -230.18816607764234 -120.44337954654654 510.94387874214874 205.7274077645331 -24.237281858791462 -243.18976758292078 70.55781232640278 130.1849456854762 -270.42021940968056 -19.01987475637237 162.74366081681555 -169.08930511033424 -442.0394167011151 164.64536425424333 332.1464897293322 788.9621633521299 -786.7804602413968 592.6184484424426 -41.32179182761358 -576.0430279697092 208.63693593012653 -710.2430722680219 1413.519207422356 -729.5831541136515 367.5671703441225 -340.43601609009266 96.22302241067452 -34.721214520323315 -108.91671002655337 -281.0229977525923 -550.7142372925318 762.6122463687268 -42.85556708273102
b42 2.3152946316094116
w43 31.072990493567563 -16.606666436278555 -20.181032039001995 30.108190248319048 31.51921520163855 -84.63739983460135 59.66007678738693 -2.321243281064318 -108.72530566721748 61.96110724017935 113.33955623443762 -6.647726295617064 -185.30597208772187 156.76995283535464 -50.85718300190608 7.032755387441349 786.243535811459 -717.5299470755161 532.971223256342 34.28675361512868 -496.1311256206199 52.50372745201687 -998.5558072748152 1515.7129929409605 -483.38313764509223 214.9888671945707 -288.42311652916885 -37.344319883324296 -151.0168109284825 -99.53984650833273 -328.8055461918221 -447.846945231706 829.9385487173369 52.254713571538026 -826.7455616595597 815.7890089654918 -428.51909800727697 -366.58834513149554 794.9780873365131 -60.30033520195898 419.987032483469 -497.485162388407 5.0916427012232885 -105.60315016215183 92.38634952004398 -3.868891656144598 159.18306589915633 -83.57866124031757 157.217628457082 332.5171225100848 -599.5905926739104 161.86927179871637 -192.41728233578954 90.64778192862016 -105.94709779424328 247.33737995422305 -4.850957805324194 -174.16366129583494 1.1171246457287571 -214.0581849483992 248.232489057914 -159.55276151940632 120.40481805756943 78.79722943116185 -9.416387892728777 97.59609546432402 129.93965557343216 302.70868298964757 -247.94816895993176 -171.4966606107073
b43 -6.959951219566491
w44 -145.89412413442741 137.45048449466674 164.03592413117843 -30.455676868181417 -262.89686339456534 132.83862816912247 42.51067874698022 -26.417203326263575 -26.303877155946264 9.862958679787683 -7.543128767996142 8.36589363460496 43.14730468945531 -41.655372256251965 0.040837244087140775 17.418130445021994 -451.03102894965804 800.5179771543454 -81.95988283351488 -64.8583782312335 234.3613718897354 -411.2175686472197 459.99409241272946 -863.2922633096861 447.4458558223997 -341.60833107699636 243.81857019473512 63.381295183165285 -210.48137737961216 -71.3914904605235 30.930580718561917 575.066148596928 -357.0559904107765 9.094324935395305 -1243.1240688016985 1034.4683719421778 -198.568224309077 324.724002552295 811.8368674730871 -808.7216780584802 642.0247694551862 -1431.606894061885 717.4634966909802 -415.0694068206675 164.25477944762045 385.962649654976 97.1595324452746 -84.64334603296803 430.73561496969774 937.4292441051003 -900.8552661394863 -444.8114920558915 321.8311246347528 -420.13012928655013 201.44571195895654 8.261713736566739 -195.66975976452449 178.52971014036 -335.8343667457258 614.9208252087259 -331.437511053044 179.01405734978954 -150.80768043901418 -18.58536327923343 32.508313022727314 23.837975464058143 -123.64761135308456 -377.76319493700566 401.8027253909244 -14.501112908536085
b44 36.9551616753696
w45 -272.1018234016172 608.977186245926 -122.5530838035928 -590.7698809989269 570.7675292439284 -238.21963105876682 44.04176018968386 -8.016560059825233 -187.01233796106808 386.6595787163366 -155.98058565068345 -326.1315834734712 491.4807023188477 -293.4342493856758 69.70525115600695 -3.2923409591268715 -357.8073661854818 -272.20237610965034 -304.92475198639926 141.0573357825625 334.02440613515887 257.75952744931243 -122.91671055320096 163.8769466344204 -157.55063087719392 76.8195935459234 6.007812174797661 -13.294340825931489 337.00400430866546 244.841209057845 210.644062399636 -227.43585637868188 -219.93875037936462 -99.73658444937976 342.139999803786 509.7536842733213 151.9878017934593 -336.74417673723343 -315.5136633107515 -111.66516730272072 158.09199887454122 -63.5444327276224 68.2087858149534 -101.64812954824048 -52.289623231459714 -179.0067171268767 -343.0268455728868 -339.2340904410003 -300.1040676674581 324.52987089189793 187.43868836643347 426.32772308593627 -1756.75435650524 -1903.278441914705 -883.6584346079668 1542.4124265417045 1093.9206979676503 1507.7381888653167 -425.85119701577077 180.9510114562228 -677.4225222777433 296.54036230466056 -105.44720771015305 -442.3760718692151 2021.3896630812205 1599.0383916631108 755.0796931807193 -1380.2151027722641 -1276.3172733395952 -123.19130325938586
b45 15.902420967010393
w46 1099.2064301412256 -2520.3030441673086 580.037293487058 2486.1958381814857 -2569.539722416966 1167.5862472339536 -313.2573425193637 64.58348400296886 -91.37142004939426 212.14288901293745 -106.63487113442059 -227.34340941067285 386.4161154951142 -253.92337406918944 79.34234732227765 -15.988944484900665 808.6840274961361 1019.0776077207469 842.5200848743508 -526.7129233206372 -888.8718646352526 -604.5448030306526 203.17187358299736 -73.70190466455628 200.8531981201955 -242.1783259446758 67.30105204070443 -184.79915639226923 -904.0817706890448 -708.0020400270848 -847.2310729702883 737.1733114342703 440.0071472342712 665.2389714244373 -145.16030927194078 -862.1795708337348 -320.70225269752876 397.36033264945235 -28.911889780305973 687.5168507998131 -75.6638031322028 119.80566813928642 -251.1310593713177 262.5006399812257 98.12825625567712 54.711635266159306 467.5554507186796 480.68594159859805 303.9745712568555 -590.5095785382773 -263.34884491166844 -315.3507036330552 -610.8956251714268 -682.1504543555728 -486.72647883926595 373.7928514211175 764.3045706454774 429.7114246483044 24.142739627814684 -283.22077146072684 -69.24178054974261 192.74765373643677 -241.71037878799254 -44.14786784717346 770.7293707617117 428.3394919443647 532.7515582122757 -617.9136218990504 -170.0799172472307 -311.2767078066262
b46 2.061469029097659
w47 -657.7137649002157 1656.6945054364046 -499.86430059671324 -1670.373084063563 1897.4102057097066 -919.726723501104 261.50145392842467 -64.68986534075863 -614.0921244484416 1541.4404916380527 -603.2408494848531 -1363.6849135847049 1775.8144480479764 -957.3223576402004 257.53698083162135 -54.22514481355248 1156.494622424083 1202.856189288444 1056.2870463179254 -1150.1536590589371 -468.2645252463473 -974.4896516660352 530.3500400589102 -448.8630424770813 358.0458763350083 -69.35515586587839 -362.27166757272397 -8.307827913085308 -1031.036324346515 -1269.1267946491525 -820.2885397974151 732.7069950625475 1098.9457074987615 498.2283180512064 -571.2814349809529 -1016.1045359207835 -543.8146730117655 598.5723106627123 356.46734801320554 639.252145793831 -275.2270734182081 231.8410868769119 -286.75789826165294 290.9293653280338 303.9182563128159 132.32769641955173 729.8745429006835 871.0990790619828 481.8370598932898 -994.5856761897559 -452.9468252122373 -557.4771679126803 -22.524108503971398 -6.709934514824896 -256.5212127446067 -287.61342392170764 582.6520711202858 -130.9731614814017 344.07866454829184 -633.259048352841 309.11804616536307 153.65822663770297 -309.6532856890693 159.8559781495144 128.0163667760254 -208.8669207571223 392.38252005023685 -216.64819715725375 443.9435488509861 -419.5177112689146
b47 -3.336599934940531
w48 -329.574706077251 760.8628566440696 -198.16030594601497 -733.0215075385682 775.0457292161534 -350.4571010123105 81.58160356926749 -14.931794674243802 966.0965696793505 -2435.9632486505384 943.4021866534276 2162.7681491247563 -2816.5502868702893 1532.729200123302 -421.1006614157532 81.78419314964661 736.8163086848962 1028.90304504967 729.3526790273986 -854.4795661143049 -330.45006951500324 -716.4126667206983 451.61006727818204 -429.3724763044704 304.6990393894917 -56.42094216699806 -186.426829882721 -81.29715230563667 -703.742031993412 -906.0458666429219 -675.8217776784934 540.44065669442 645.3294146775328 515.5246278774079 -258.3238355349161 -735.9214271901859 -238.21954990545785 606.1474510960813 -86.23628565567373 467.4204876522865 -367.83030260563754 404.84625862764767 -261.87422332649817 122.5328771104409 217.0315979709538 69.3648305072296 385.7941249026819 562.8194030527054 254.59162557251005 -504.77150363225365 -320.09168117824123 -329.3879977214007 -424.9191397938375 -290.9829248551746 -111.7918512398921 904.0030265921804 -845.391545668935 781.1989220672092 -495.03326129213997 765.8626062675271 -472.567473753391 -328.183227704024 647.5551928764219 -398.3257200177079 124.75976115303146 786.4590740775985 -145.76553413886626 442.9050306547283 -1369.522340183911 453.87213768765787
b48 -4.181522223879265
w49 178.53484166636412 -369.9515550948869 90.15982943585598 326.62687091243254 -375.91601435507334 213.34360255398033 -81.22313032664917 22.61475156275439 -789.8867781922119 1853.9628754646876 -588.9540502641593 -1610.3310643420575 1794.455438721075 -814.4415240849868 173.4818398349548 -40.07427108686851 -316.8300652368628 135.90165599614184 51.52340526852959 185.1044624173665 11.431284488450125 -77.73536202815028 59.13437262781882 -161.641069336253 88.09221435698971 -71.18747433900182 164.49978583540167 -96.55690145583334 131.4860942379888 142.23503776960246 -173.29870050665014 -49.209577358054105 -217.21127167037383 195.433801455328 -294.92588989081463 6.216090278889368 -179.04281418560925 649.2941670038452 -485.08305879324337 176.9201292807445 -419.381466757918 430.12586297043396 -79.48927691010364 -211.80392297166037 400.6196780536132 -29.785952771268697 -2.9505955893430573 399.85395852556604 62.49976295675484 135.2850325213459 -532.2774539001208 -41.97564046693901 -339.7161118149227 914.7361243979136 532.3333872689519 1764.5949442352683 -3189.150373474074 570.4337124527428 -991.4446903518935 1635.5888051816091 -470.4144616112319 -1374.09994975077 2159.6467114900393 -763.6859219361711 -1050.1843954384485 1151.2346245982499 -1305.92593649077 2220.3333237319566 -3033.4046022925663 1590.7884941434334
b49 19.70884958526259
w50 251.71979640813927 -534.6965861013058 74.67924574693359 548.526972159089 -488.7722497332934 173.6756391448647 -19.222144060930706 -0.38309263183706754 -93.93877051423415 176.93373585762095 -42.18203426891948 -93.74371299976708 71.44681464681993 -33.62015920893518 19.772853773464284 -13.413243276664753 1135.6896787668747 -419.15600165820985 831.6896745788415 -2664.8248760261095 2890.5113706604043 -1481.9447406948054 1372.9344420709247 -1724.4573229644238 623.8435684147188 1348.6209234350745 -2180.7865141290818 688.9330182842552 452.4192986500689 -1898.6633583063333 97.72987549386902 -1658.1748138228188 3316.450258594918 -763.4555028402893 951.5504406416293 1564.6742872954817 705.3189485109496 -645.633509762728 -1160.481812300726 -643.0091186220943 268.736146307934 -70.08517548298542 289.5304196088957 -648.0768473759908 -46.26140239232148 -338.2779289406261 -1347.7919632478518 -936.5191398565922 -802.1989963112858 1424.4143231959695 655.9411077859703 790.8514465600518 -63.151329569884005 213.67033767320757 252.44462028607597 30.314127382509604 -131.2496296865346 -325.7412627908808 1.458062287911583 -10.292549381149444 134.48777397948982 -42.37480047572278 53.07561571253139 83.38699983364818 -5.907936115410565 -126.43606375691311 -233.07338031273753 131.7363079612176 -54.9556098510693 111.51971875339478
b50 -2.0760545078645634
w51 158.83910768133728 -344.8862100879668 42.76922923660882 304.14087939059687 -221.58109896491612 73.46826808900695 -14.694683247129932 3.06029823772393 46.04779459431028 -127.1599391003822 11.539538558998437 228.18833948035999 -246.78855050029287 105.95484638173657 -14.56901865616905 -2.5103328523754005 -967.6711092741463 -1959.9217283087567 -1045.368611086509 59.93591149310607 2442.4096630934073 619.2686453119662 276.24655605873755 -790.7116031303359 -65.83618208304316 818.1575148578271 -830.2585830806905 459.58463758549857 1628.737936018949 626.5168118960453 1322.4448394676008 -1925.583837395152 582.7059561443788 -1308.4477041023752 -2373.523484314013 -964.9358829299872 -1606.3667025754023 2565.4788875380527 -513.4979411363664 1739.6739776697702 -810.0217967906864 604.0480316369791 -564.321035769824 70.16289419361759 1473.2154066963064 -86.33303563580577 1640.2340384768827 2126.0547656150093 808.7682550819219 -842.1615311828783 -3114.274484194235 -192.65071569993276 -310.73635487835037 -232.29090468455237 19.909034537667978 -32.72196794121799 588.951771134098 -83.65399336598453 118.56889689282701 -256.6623044787407 35.204614838325455 152.34062303529834 -247.3678251190585 63.10774403360835 393.7041151639834 38.43205266624094 38.043746133846454 -440.103151779562 246.01570019660326 -94.61788365319165
b51 -100.29286068485683
w52 -129.40005295455245 275.5879841889612 -15.882376887674583 -271.9277378475224 167.7562781943136 -15.050907572551724 -9.75466064375639 1.9797267154419034 -36.346794664469634 89.07076807014768 -136.27884913443475 182.7874746515868 -161.2144233906419 66.43606330315474 -0.29281130708694675 -8.549764651293781 89.66629237092697 960.4435830896407 731.8444369349542 517.0287677946931 -1581.0028114203633 -325.4397986108896 -396.5907497719188 711.6309541135709 -57.2761915172192 -613.6762602336688 767.1106331266441 -372.67705197697444 -722.3662825790072 69.0131131186398 -967.0988316078699 941.5216866467508 -631.3419728261814 894.4677680037305 -286.7175183323635 2548.9020328593806 128.48668821397055 1913.7826896243353 -4305.740227879323 656.2889769800811 -1314.333650024092 2149.089730175832 -499.4643542928159 -1600.4897864101904 1757.0787700552537 -1065.0918311470784 -1471.4992183021086 278.68836161608624 -1267.964756924689 2810.338669025388 -2457.5532481640753 2040.9928667282838 -46.239242155637854 55.8629501213082 639.5940886855074 -312.151483897156 519.8131629587036 -843.456853312921 196.87502289175455 -326.32035931682736 273.5725614350307 274.6685533664219 -410.3457998251413 297.09172428080757 296.7071435900184 -412.67056186203854 -475.5593008225156 -492.5067093513263 666.8486093802002 94.0800301320126
b52 22.841771237313672
w53 -50.73953680335791 135.31526293207588 -103.84948487649505 -32.68955516307573 111.1900936841449 -84.96323509589725 36.21374364556757 -12.069340041545502 33.38264439049291 -63.69467400354706 35.27504721919417 -8.768240948535706 -0.9756140228073252 12.031919748768079 -8.81069144163553 0.142540791423609 -3114.7010732156746 -522.5001261810996 3628.4414650902722 2175.509094570092 774.5380820734592 -2795.485764928274 -185.35733629151102 -438.7357045431431 566.5036669916378 430.74775655066395 33.36120356126593 -570.1391517832697 2862.364426267359 532.1189002497161 -3397.9242925865346 -2184.2103777623306 -439.9098099042743 2583.3380081364085 937.5923443315828 -15.344563820715395 -1282.862397739922 -623.610492843675 -184.87353316508387 964.0289392880767 63.42906424019469 126.88832163626138 -206.58664114054304 -236.1023362463049 -24.710641496278768 455.48052800084616 -827.8562585627919 -58.416508044117606 1228.8667117633445 799.7809187761136 -0.6005704338747436 -1119.0551723531967 1170.2754183325342 -173.45588951808213 -1700.044263215346 -885.1064191141389 41.70890266173873 1510.4711604079864 159.46955864390407 -7.930425148867805 -262.23850486720437 -48.32208319673326 -3.213558368860064 -299.0257272194497 -1102.7777235222343 133.7770138039504 1657.973762353512 627.5204801608102 128.2867696843236 -943.6460829681822
b53 -65.46634536341986
w54 39.18531157534331 -114.21237643307657 89.36155704555803 37.215912429580136 -103.0944865702744 69.58761711125595 -27.559410323878804 4.283333492166276 -4.211501803007177 25.243821712161097 43.23684191288631 -172.60291486728593 178.63112260049166 -72.16724230204763 0.7586808786627824 3.7547141833508326 1114.0332483208904 113.95601918923948 -1449.2795518672046 -815.7257807751133 -166.9402156446834 1121.1422637245366 27.732412946364605 214.01692372553714 -265.3450173936965 -111.96773798925294 -82.97946418498023 237.71081331348975 -978.2208125077799 -214.85472872281147 1371.3840383531203 701.8035786822235 256.13478236800484 -1058.5385346671662 -544.8513056580967 594.8189121045018 683.0621517661496 686.310143602561 -786.9073452462003 -326.95299418964794 -194.41178420043815 207.30517983354298 48.88494869171492 -200.59801804361885 342.602285424607 -484.69391073469467 127.98695599730587 22.71645317303086 -925.0979058014335 154.2720147734116 -442.09320456039484 1059.2523799504077 2797.916529804818 -412.38398145784026 -4027.85968026348 -1925.466735777042 -356.30427108863745 3910.5278859974173 156.14289837516935 438.3953081351649 -897.3046361148896 -241.14801415268326 258.86799416117066 -884.4543354338753 -2743.363304498304 518.3025719304644 3816.0278086584017 1850.5450966138028 -260.0887182234623 -1980.8783189295216
b54 55.20541532693345
w55 52.740181106136234 -177.59564757285898 189.21768112943602 -64.279484838185 -2.755347381986086 4.495029440381818 -2.0382136963558892 -1.4595520140395042 -15.102933732705774 52.97563200635026 -76.70619813656715 60.3614182851687 -24.51637877064507 1.2451720527622558 2.898570356634044 -0.8677284240933125 -1046.7867814650465 -165.70145470963487 1656.2818357179303 690.9823509021152 327.0990616479535 -1321.1690802636845 -73.2464601654702 -128.4283748663146 255.7899814792891 148.49951877417996 -22.452422504050137 -207.18560477307386 956.689281627096 145.89106279677216 -1492.091650762856 -685.8038963480608 -158.27205402673894 1108.0199794380756 -2768.524760299204 -214.44985580159914 4108.044335087665 1831.070639896769 661.3224518684627 -2932.380677709635 -210.5465581863081 -355.2994192043924 610.3606523244631 1039.2700087926173 -301.1895062263057 -1408.627464040919 2865.4591429670268 -156.36028525100483 -3849.006337162233 -2793.351511885878 386.14155324315715 3566.4896651666213 24.83363271716988 -231.31502072514814 252.12787613549673 -77.0525004275806 305.607998448328 -277.21114611419256 37.19003986968216 -99.34919876806781 69.15401781845499 4.991532847066397 -43.729134966701245 71.70983652510051 -33.85654354716016 213.78624405385094 -229.12391323902136 54.13175667974452 -147.48716868713268 107.70401367230258
b55 70.11556317434558
w56 246.80458691754365 -989.3432782063571 1395.3361235127584 -925.7045782420995 352.3442717423427 -90.26060763615999 14.457888466941851 -2.5661790432244134 -1016.0534854710226 4374.2500772745825 -6696.617571354063 4977.09156642218 -2211.477190248621 643.9375608377483 -96.3631774907328 12.153281729046741 -40.335149197599684 100.33745117776357 -54.70529690477417 27.759345379756937 -71.44380105533016 38.62321089767791 -0.7423902003640501 5.631137298817783 -3.8086388511018012 -1.94027012621434 -2.7004916155931857 4.531680791949845 27.12339190337325 -77.9050137703119 45.06502702674754 -17.80692959048182 53.91181363632065 -31.85764806129043 174.57895773189975 -206.00902597256774 -2.5614873044799076 -199.60238749926094 236.715255564508 -22.032388282223504 56.893863299227405 -67.61387697000839 9.904091617925571 18.32165781597059 -30.352171184189608 35.00609219497616 -93.78198539197939 94.11978164847768 40.93650361164586 13.701488751309187 16.890778131646897 -76.5924768700109 68.74673105244608 -35.87885173696222 -98.60593694011281 -32.20814606219206 -15.458022574513947 110.79992497082304 -9.070871099925085 29.442745533674135 -31.405955934815314 -3.2162157086972716 6.637433687383596 -24.194992914253582 -59.01394022536578 29.024829046306913 96.108354321312 18.127467847351916 12.6137905254568 -60.123621071085005
b56 0.3190528958764335
w57 -1089.9418799326793 4630.13455981306 -6821.706756053529 4712.262020216523 -1838.2441942131604 464.6269079977763 -70.11100687884698 11.51809374616648 -213.69569963259772 913.6473873210778 -1381.5458579899912 1007.1740875548111 -433.19798652215775 119.78286038732821 -15.949202036749453 1.4543535802733354 -76.78230084758022 120.46238388925931 -82.81505831446208 64.03508173054274 -98.02063041010572 62.470003245734574 -14.855272118471305 21.452687264591127 -11.650818021788268 3.0512893565061905 -5.9128450477766465 9.236580094287046 63.29583998212909 -100.11062632436924 72.28425661090886 -39.850733160108426 62.25712041042609 -50.03935918104657 -181.86673184270023 162.93070313585292 24.18808359589759 135.749091720171 -117.48652625989745 -15.750397754210246 -16.138916023739664 7.2593007844117965 9.357173328519613 76.05527403332162 -77.36375091188172 -4.790153186393865 200.94482387386205 -186.17504146786737 -18.084324970969917 -214.494730958514 211.76391718932544 6.873901599317997 135.07300971753125 -177.56066056793503 53.55151799327514 -113.76671907874685 151.28143405907602 -42.11896590012439 20.20290010057186 -25.332978011200588 5.237204028714602 -5.636939389610959 -4.115961527247617 5.6819214213208005 -131.04034732067367 174.4909186187116 -55.27343886938825 95.59160343666994 -118.21315104939572 33.818424624730135
b57 -1.8128380041918608
w58 40.36594073566886 -165.7464565129847 244.2527501097429 -171.97791898585388 69.07044428378089 -17.587299558738838 2.592286338149416 0.16152917608238077 -0.18513482029696865 -15.610387669832493 51.46599482427304 -75.51249292245211 66.97388693859959 -35.15483175386662 9.417609807805253 -2.4171111322924466 82.65269131013474 26.993391544512917 -72.6005556343838 -80.14866310226853 6.8932369698952884 44.22980442494064 29.017455345573303 -24.11324016360893 0.6031532289190031 -7.059464046859118 -9.15115879559958 14.13917396688341 -75.91846880852634 -25.448505466684 68.8062980760943 56.735712569318565 20.74518304856747 -53.19644025319501 326.7886845755915 -267.9125784641555 -157.73153012392893 -288.0042705726867 248.90828441234063 87.96691107034195 64.95906132223145 -61.21914717084546 -11.454246657591353 -74.90132751455147 55.490532023724725 73.28665286627292 -293.49464661004794 228.26928950140243 167.7103183538765 240.26826049058835 -169.13409776211677 -178.41625043722652 2800.4100565578865 -4541.471525764672 2061.188101372965 -2330.6562868518004 3918.1552092211487 -1792.8602316341053 447.54381288693946 -754.4025363483088 324.8359042228434 -60.14358185492101 -231.45426986925867 375.97136408660333 -2632.402699457753 4308.7348995120155 -1974.8672970421862 1817.4071220418177 -2708.991738264856 1024.9153175886795
b58 46.55357821344607
w59 -37.871303661135656 136.19310830940745 -162.55737440258343 74.8295843912118 -8.399516208094063 -3.5605966122235846 1.1648391881053706 -0.3796408546865987 -23.926135252654262 102.13538505292313 -155.6398704562506 115.27570527543854 -51.2244699446506 15.028969551025297 -2.3764572630751783 0.333424292524821 3076.246569849876 -4623.230731702292 1661.3415327891994 -2372.1079785568018 3516.4279539276795 -1212.8597629179308 420.4283924947788 -606.7374366992633 198.6630996218694 -405.5542779846971 616.1142734326125 -263.1520439772035 -2857.6511670170025 4290.960215746128 -1542.7023397957191 2203.813714374825 -3206.651565797194 1162.0584454785371 32.18101423967422 59.44957836494776 -114.68640029486855 -14.831258938345833 -62.105119688625535 83.03276681648 1.6992249093569713 14.063313968734317 -14.951825454840225 -15.518728993389637 -4.753082297600974 36.0846207771375 -36.27239013700393 -42.631422886919125 103.62304582351113 42.2840891155321 22.693972845311322 -89.86763410017885 12.957069141058314 3.2793494483243397 -53.96389133702747 -4.368753636021581 -15.365216228581929 54.890446289870965 -1.5779749240018188 7.675608531946034 -12.79840521757973 -8.564610959109462 14.639058795355552 -17.24255935039936 -21.17888470510585 12.10665912038878 44.471608084706126 24.21737917137104 -25.121024594116705 -14.754764464978793
b59 53.244745634185165
w60 -62.67946848716448 255.94526732198534 -367.7550941659233 251.28321526620115 -100.42007768864417 27.947232261166974 -5.783412029427127 0.33843083700499865 17.985849688217368 -81.8722494086838 129.03067261284036 -97.41248443328496 42.1363796360761 -10.731477928066319 0.9265305769668758 0.031247727552133887 5.260390433523152 -58.97372263098857 63.63971399017536 -6.8545735843609314 48.44240350409374 -46.677161728204396 0.5033815049858209 -7.840715004865848 8.57801320722744 5.417438603903436 -0.3152915835628619 -8.380052463403459 2.4014739459650363 44.914159174568915 -56.91558963283175 -10.782980566627092 -21.77921654135363 39.71850113509195 2662.724117023786 -4244.248891766526 1851.6521731185337 -2054.9846147941844 3162.035137195815 -1219.7359325828477 396.8499875401871 -602.2322186541995 215.7919032316622 -805.3000037681558 1417.461983846151 -725.4346270767487 -2574.3699393605393 4132.99323352634 -1831.0248444462945 2400.2672171553654 -3926.4027046620895 1756.2129036931608 -139.3898270214804 232.2685818513812 -127.17587165203791 121.65389291772689 -211.31000709566428 117.98250949915759 -26.50758819077391 47.230648661809454 -26.03439264537867 2.8106347146407185 14.005094360212745 -25.430794682869323 132.5728703183366 -221.306626912215 121.74858824705572 -95.57238260054622 143.51615579173432 -63.573661523301745
b60 8.487905690154617
w61 -0.0 3.321301567105195e-10 -1.0350441019179846e-09 1.2669747229361303e-09 -8.566498362894287e-10 3.323005862871773e-10 -6.478305560615345e-11 1.1758680146131282e-11 1.992879742587162e-10 -6.020708073592851e-10 6.989777225019498e-10 -4.2235047587119597e-10 1.842046637259717e-10 -4.569354873487015e-11 -1.060139559233534e-11 1.4858774113079733e-11 1296.8641484726877 1203.3846416152783 1700.902377205979 -585.9422029678298 -537.7176897333547 -733.0025660435414 -2.443184543565735e-10 4.5238118806523175e-10 -1.668457039194493e-10 -3025.446555655849 -2807.453273421249 -4070.173597567599 2311.8199074216545 2140.3326865364297 3102.2728487794498 -1.2742584765135234e-09 2.065327076028467e-09 -9.092032682289641e-10 -594.9115853261937 -945.6328410566377 27.316004612511872 270.3277084130358 416.56979360044903 -10.710102355818446 2.485511796379569e-10 -2.6194324487249787e-10 -1.9012569296705806e-10 1675.9662361566234 2746.56625249607 -84.57146006328212 -1355.3841933957297 -2231.763322601927 68.26466716657309 1.636295265949883e-09 -2.518822823927014e-09 2.8284883116236337e-10 774.9619737308137 1041.1036850611756 -1274.8526217696792 -379.1839568390436 -521.6371430517057 626.3348762121324 8.0629947163402e-11 -2.5604518505417673e-10 3.1649162457458857e-10 -1593.0122488708716 -1992.0426487033146 2132.5905623840413 1196.5373841871487 1464.6831148382382 -1493.1884121451862 1.4052994878888114e-10 -3.158237560363375e-10 2.596534098842085e-10
b61 -37.14431145109624
w62 0.0 -3.430571798856974e-09 1.0371167809683709e-08 -1.2223364870958847e-08 7.866492399316448e-09 -3.032560258534471e-09 6.909116971500173e-10 -1.4306777273178682e-10 -4.658083256229873e-10 1.1722622212972425e-09 -1.3796983815100756e-09 1.3316170013947835e-09 -1.1685521712837301e-09 5.446179197854089e-10 -5.7552877512321535e-11 -6.756458369289123e-11 -560.5771441014417 -333.2444329993091 450.2752092708752 253.27695822043896 148.90619377219528 -194.0457537383887 -2.8695795739608343e-10 1.9739418433140088e-10 -2.877906246645523e-10 1307.7670408170686 777.4473280914596 -1077.4858645530155 -999.2977312941201 -592.7065444496196 821.2561608069448 -2.312585886676821e-09 3.967572798080354e-09 -1.641603519786372e-09 1556.2213274833418 -729.03875515949 -1416.07451621064 -707.1466678729149 321.1558551857207 555.2167393257 -4.653699300916081e-10 6.853025091846376e-10 2.21021118074205e-10 -4384.137853720396 2117.4743037293047 4384.224233855962 3545.531539000989 -1720.585288391157 -3538.872426761139 -1.265914456594075e-09 3.3961353694544894e-09 -3.4544318360668624e-09 -522.3790126131654 -198.9517003681419 -1635.9312405063072 255.59672304660646 99.68324776540662 803.7327401752672 1.0131478989094944e-09 -1.4824599881002598e-09 3.2413985774984444e-10 1073.8025785253128 380.6732007971503 2736.6077181335163 -806.5505644147288 -279.89642181230926 -1916.1066382767049 1.30443399137814e-09 -2.2561119639163962e-09 1.9894502711892414e-09
b62 -26.19072309734271
w63 -0.0 -4.260480856999038e-10 1.2689255915917003e-09 -1.511322867119295e-09 9.913079993484773e-10 -4.075216521762863e-10 1.1366401335036876e-10 -2.716942727534598e-11 -4.3169879112112933e-10 1.7799779738285045e-09 -2.6630273771971005e-09 1.9529460245002935e-09 -8.636253156969426e-10 2.5337357185435096e-10 -3.9947134868074724e-11 9.146648135785418e-12 366.0532225371768 500.65158248889463 -815.5612167680075 -165.38820343579704 -223.71002835554802 351.4654766016441 -2.699229728619912e-10 5.224987109642143e-10 -1.3447576385772209e-10 -853.963356624904 -1168.0022126656297 1951.5968559789185 652.5349074065642 890.4558937364391 -1487.5006662313242 -1.2731916215757977e-09 2.526902298516376e-09 -8.134638795898042e-10 -1393.0987156328047 36.10372524656076 -1797.010683642375 633.0237848444061 -15.904398325546222 704.5747952403967 5.850354922731782e-12 -1.5795090929637823e-10 1.5254290886002053e-10 3924.5939541506955 -104.86234090677199 5563.618084747883 -3173.8900797546776 85.20745718139277 -4490.859404756122 -1.024540695337972e-09 8.778784990615129e-10 2.795880931286132e-10 -637.3303572967874 290.55277806339177 739.7308074569279 311.8416837018959 -145.5792763289258 -363.42961986980976 7.420279668490792e-11 -1.651933798085814e-10 1.7311022407207055e-10 1310.096624308611 -555.9422504288787 -1237.4316150319096 -984.0348616245449 408.76596068859453 866.4197342785678 4.616055801487384e-10 -6.767936905349714e-10 3.9791087091956e-10
b63 -26.265975853012
w64 -0.0 7.28583859910259e-11 -2.418978063016415e-10 2.9320982471298726e-10 -2.032691004465681e-10 9.098705779791345e-11 -2.1642689366577846e-11 8.160841532353497e-13 -4.1681520968019804e-10 2.0758119716178734e-09 -3.5642044731848567e-09 3.0344407150587204e-09 -1.5997597152661984e-09 5.651950643530356e-10 -1.166898543403722e-10 2.4671855245172855e-11 -966.7064555161771 -232.10457688989476 -1405.331776532131 436.77212515687444 103.71308769155398 605.6266439189742 1.4422490979271174e-10 -1.8207657603852567e-10 -4.912736883966318e-11 2255.2236636492835 541.4916657768578 3362.8880583131063 -1723.2731979907412 -412.8198045944102 -2563.182151007571 1.4866146508252243e-09 -2.2480975414573834e-09 4.5449755070592346e-10 -745.7225083885988 -1740.9770061558527 380.0358927967316 338.8561624562553 766.9344809426893 -149.00507481135 6.529325691229104e-10 -1.087307327507503e-09 4.1120752636292224e-10 2100.82603269072 5056.6229131110495 -1176.606564028455 -1698.9759914940512 -4108.834273869296 949.7371266787849 2.6379246009788915e-09 -4.8129686000542016e-09 2.2173604098674193e-09 806.21491291979 -590.8720689661408 -1058.866787808742 -394.47582088591025 296.0519901969233 520.2210727291985 -3.4654570879588675e-10 5.687637860685157e-10 -2.111218101383261e-10 -1657.255807436028 1130.5716982881436 1771.2865628053326 1244.7917648891275 -831.2719999643659 -1240.212076719269 -1.3399871490182846e-09 1.9211368607052748e-09 -6.340761249390425e-10
b64 -27.314996551090577
w65 0.0 3.433646596218143e-10 -9.758542603590868e-10 1.0784748691993012e-09 -6.543847419140294e-10 2.6226755537879e-10 -8.356458945459201e-11 2.2470159370707973e-11 -1.519183916032668e-10 7.938621669633085e-10 -1.44532076435262e-09 1.2955574661655531e-09 -7.195919622669971e-10 2.734643759592048e-10 -6.777988270822777e-11 1.896349692038583e-11 -62.92882431725152 1065.988538914981 -1006.1918552860446 28.4321638438502 -476.32392387836796 433.6176030689963 -6.83778120930123e-10 1.018598183230579e-09 -3.0262684719284394e-10 146.80627496220882 -2486.913086225342 2407.7663588130613 -112.17837193124632 1895.9608045499187 -1835.1915519283332 -3.0603335620868477e-09 4.5011563920560604e-09 -1.550738704114707e-09 8.005274011702879 1334.251293227346 -94.50526492275759 -3.6375949508142438 -587.7638357062655 37.053773963125764 1.296700377281801e-10 -2.86298220374126e-10 2.811840387265119e-10 -22.552206554156893 -3875.298546364575 292.5921397264274 18.238377139627655 3148.9315621162036 -236.1754783393842 5.759661411003369e-10 -1.5164537919658272e-09 1.938334068989425e-09 1110.6729078769556 -113.98758367697327 -2768.223292398477 -543.44517826433 57.11261841178936 1360.0276326591736 -1.5039618855849923e-10 3.5796127346998663e-10 -3.3888521058355464e-10 -2283.099825170674 218.10327959456663 4630.72104737621 1714.8733756350605 -160.36413232582987 -3242.319050724899 -3.320428784356344e-10 7.996164494428193e-10 -7.752869526922446e-10
b65 -0.03440203609823242
w66 0.0 6.682154829462661e-11 -1.1146457685315142e-10 4.5907984442247415e-11 -9.265416208175046e-13 8.966473401037489e-12 -1.1605138964590595e-11 7.986447702988575e-12 -1.5397154672682857e-10 4.830250209296572e-10 -5.847645831184453e-10 3.977756180068607e-10 -2.3689944153954935e-10 1.204401991560948e-10 -4.018209697029106e-11 9.759202184053068e-12 851.7374243551695 1352.8165796057444 -916.5260884861628 -384.8274342111571 -604.4895211900863 394.97621010499375 5.117434254131581e-11 2.1510571102112408e-12 -1.3858705849578712e-10 -1987.0131037801525 -3156.0726333170383 2193.200701475125 1518.3267544554435 2406.1114327795162 -1671.6503178549517 -1.1051142639884048e-09 2.0905846498386893e-09 -1.4818701821184277e-09 1173.1678464825582 -426.39074952050277 -243.6796418592982 -533.0872407704071 187.83347913470075 95.54229996043101 -2.0414225865295066e-10 4.330043268385708e-10 -3.1231094099748447e-10 -3305.011616081954 1238.4409595061416 754.4420713030447 2672.82264211563 -1006.3136500467398 -608.973013537138 -6.186891277071283e-10 1.7426945303489205e-09 -2.0712598303163077e-09 1620.6599639158824 -443.1195126187713 1963.2820153015011 -792.9785959036425 222.02168709022257 -964.5601201478811 -2.392183673372017e-11 2.2898349882893854e-11 9.078892151959117e-11 -3331.4294911084403 847.8626867577232 -3284.204484212085 2502.290821506058 -623.4054084156284 2299.520670041951 -3.19900356204883e-10 4.540465226021695e-10 1.4932499681208355e-10
b66 13.107293419963934
w67 0.0 -1.460984111467667e-10 3.0038595155449797e-10 -2.333287635387926e-10 9.550785233641447e-11 -3.321271143190145e-11 1.1575880304427717e-11 -8.145170685032459e-12 1.7159271460162595e-11 -1.5958640974262624e-11 -6.565120542241992e-11 1.4116616777858236e-10 -1.1570079915737746e-10 4.853467582743262e-11 -4.69217941479551e-12 -4.2665117535888095e-13 -613.2279779329491 -888.829429396709 1262.4839895171456 277.0653755335124 397.1625453843346 -544.0665004097542 -2.3064883336587627e-10 3.526692826660849e-10 -1.1048453818496284e-10 1430.5958537353404 2073.607228138144 -3021.060509024914 -1093.1543206247593 -1580.866677800326 2302.6423239704195 -6.81685610737226e-10 1.0192194310754132e-09 -3.544040061420617e-10 -543.985043867763 372.89384169862296 -609.3977106874821 247.18669790164904 -164.2670431133938 238.93361966960575 -7.243337873941158e-11 5.760149301980988e-11 7.5842110369706e-11 1532.4975827999128 -1083.0605673848254 1886.7200706413105 -1239.358499787779 880.0569978049278 -1522.9288646914695 -1.1898294849377322e-09 1.5403975837935402e-09 1.4696685708692758e-10 2166.163488064874 -1771.3102780446657 456.293904408623 -1059.8899951304315 887.5016447985754 -224.17711761639282 -2.0766374730918358e-10 3.5992042679566794e-10 -1.4410239494722088e-10 -4452.766827945765 3389.2163370311714 -763.2945625241427 3344.5455152558466 -2491.978745845274 534.4404199846304 -9.533953487794733e-10 1.4380510671152535e-09 -4.857919622125451e-10
b67 14.895698744187783
w68 -0.0 5.398459457239824e-11 -1.480173805965028e-11 -1.2153107958018505e-10 1.6265133447101637e-10 -1.0414703560867431e-10 3.5696163610857255e-11 -1.1485317499444201e-11 -4.798766434252406e-10 1.9295510913765298e-09 -2.819416863593227e-09 2.0352739656941265e-09 -9.280137628730496e-10 3.0622573624965837e-10 -6.042335553921893e-11 1.1014820752278849e-11 -2335.408964937754 1021.2649871048794 455.87325726055457 1055.171951016827 -456.3397524610983 -196.45822819772383 7.081141228937327e-11 -2.1586898935055387e-10 1.226796442210798e-10 5448.261498577415 -2382.574641502166 -1090.881711026366 -4163.153822596214 1816.4157642820458 831.4664306617349 -3.1540742240210307e-10 -6.21031004399697e-11 4.053701818662603e-10 13.574984515046829 113.45256658080534 -88.63500141269041 -6.168470318263508 -49.97807837351162 34.75215174804428 3.4774266799431075e-10 -5.844630335261058e-10 2.0546064849469303e-10 -38.24302007611201 -329.52006012121717 274.4175654019097 30.927821693435067 267.75643353992547 -221.50526611449894 1.0677569939332443e-09 -2.0129124062018278e-09 7.123338377490462e-10 559.3069119291347 1982.396260324575 880.2068219962738 -273.66530893380724 -993.2646829229994 -432.4454619171601 2.621514116896151e-10 -4.697284228249998e-10 2.6002312282502604e-10 -1149.7115881565949 -3793.107212915914 -1472.4217760355268 863.5670549522073 2788.9463567203047 1030.954170267376 1.152827833195147e-09 -1.825900541874148e-09 8.711087406965135e-10
b68 -1.6775259804959466
w69 0.0 2.707903345999796e-11 3.660294323868225e-11 -1.597208522677128e-10 1.420145534218607e-10 -5.233703532523335e-11 5.3282555494278475e-12 2.280321465018246e-12 -6.014923664779243e-10 2.46888576828634e-09 -3.6139464602618356e-09 2.5288961094103473e-09 -1.0361410077874052e-09 2.7739867234499284e-10 -4.3071520720314834e-11 1.0768705668463679e-11 -744.7466278184062 1880.1354012685827 613.9909851585231 336.4874264350865 -840.1154787834788 -264.59894093987083 5.823119764158946e-10 -9.946730938903414e-10 4.3859013643121614e-10 1737.4149193895107 -4386.288560000044 -1469.2494586481605 -1327.6024957694153 3343.997517772385 1119.8570759627023 2.9892407993337144e-09 -4.989775953534448e-09 2.2379320618881593e-09 -177.70368451350268 -83.52930974843001 245.92818986720584 80.7485196055685 36.7962974746246 -96.42391422439992 -5.246671153091853e-11 3.816391647148976e-12 9.734400785443853e-11 500.62123957467986 242.60873067331187 -761.4036672945894 -404.8614467027218 -197.13533812303137 614.5922973142442 -5.081872422874056e-10 6.143566558258762e-10 1.575714385360083e-10 -1394.9642022589344 -2382.665238863536 92.7777560639807 682.5470975236993 1193.8164333529137 -45.58169577157589 -1.6171092243055796e-10 3.071327914216937e-10 -2.2665951147221586e-10 2867.489162387172 4558.979899410522 -155.19987456104602 -2153.817702268216 -3352.0672280275053 108.66720426738013 -2.22218077272629e-11 -6.567663080048192e-11 -2.3869795029440866e-11
b69 14.832205701716665
LAYER 1 sigmoid
w0 -0.6768046278450842 -0.1682391658409934 0.2373729601218908 -0.046028524492938566 -0.26565657858272446 0.09416710139569379 0.15526432253637568 -0.21125944987235257 -0.2061781698533658 0.25869894440992414 0.3283144256107454 -0.12517409947502117 0.28677660677564915 -0.4939090649230178 0.3071118117603121 -0.26209623864607895 0.07051480662113394 -0.10823509248593388 -0.19417228814935233 -0.014987328673096448 0.04285074632445908 0.009675519152928226 -0.05636066334589283 0.04548012047042142 0.06368083708227552 -0.00020347140582305855 0.045430076918283345 -0.14279717628179942 -0.04555962563750838 -0.3484636611254839 0.25527824213294514 0.2009340104590396 -0.08401413941009657 0.11294815656887211 -0.044309050386374185 -0.07411778336554825 0.2678982959422291 -0.029020666907537435 0.2288332485629739 -0.021300272978854444 -0.23902727543030214 -0.19703916861250254 -0.2343398713650524 0.1814726174680961 -0.11049535182861679 0.04366105923153206 -0.15900660521090348 0.022100389534816044 0.18021976233012044 -0.25480555143808625 0.08871271583334456 0.3247704642420798 -0.18249727021625117 -0.2656384478682148 -0.28471122914024893 0.16654943181447915 -0.43099792023018635 0.03874262025284671 -0.18796834285013897 0.04503250054054627 -0.8137637072306481 0.08159439404502725 -0.04867484197351453 -0.041982131268779435 -0.385069741652116 0.30645405560839095 0.0658716684519394 -0.351405571370172 -0.10080912577555906 0.028143922929010513
b0 -0.1439843507881436
w1 0.36220767563815687 0.004227966352654685 0.05076326372302445 0.15602629416459274 0.33826557108652433 0.2558212917263817 0.08528171319010651 0.048737214334244376 0.3072856331275582 0.2939090975037984 0.16985615761602021 0.11214578533908719 -0.07584015195895988 0.5530446898675383 -0.1437779294925365 -0.028704162342663247 0.17723541475515472 0.005228579454109747 -0.10444828903659377 0.00015387685892671713 -0.19020598592873375 0.19536522419344643 -0.1682944649558445 -0.3247765543781587 0.06506319327310266 -0.23318419883970748 0.011552520561236037 0.2004900293184439 0.06649373704115963 -0.43915736857687104 -0.29826683381319147 -0.04038357898426046 -0.5036158816855582 0.10045854832603143 0.3844011998531014 -0.11829722015515311 0.24095737710973866 0.05418705446085757 -0.13626405591901777 0.21572269952234926 -0.1842121722083928 0.11134408283042656 -0.2708168694190316 0.3691932326323787 -0.07526302772760354 -0.21024099815232564 -0.3044354779631656 -0.009900847990416706 -0.13383167101176746 -0.10060211871217092 0.1297425176120876 0.047410898320797576 -0.2554228452674591 0.37363964548852713 -0.46867817758789293 0.16131288814151237 0.03837507186492461 0.2165293613529685 0.4130636926119085 -0.13436398913385023 -0.13185683821185673 -0.15813579188509883 0.47700334978064507 0.2202006287102604 -0.03042523641662852 0.19410899294976672 -0.3098076194347802 -0.5805203242161374 -0.41044407276599254 0.2138134621355689
b1 0.6692914752147564
w2 0.4393305302456308 -0.17104552644901166 0.20441866026222347 0.18045017687410683 0.34985377321824507 -0.2360129715126415 -0.23066961722258103 -0.09022151431331704 0.06573238179883932 0.12863645076222827 -0.24949802690961811 -0.13031134639132202 -0.2863209740037883 0.09746908182096824 -0.06797966568979608 -0.6778067616891298 0.2401405415515901 0.09374545258735141 0.10844567298993485 -0.5320275405646968 0.2657019069756568 -0.12753561093521198 -0.08573840607122128 -0.04209704229846919 -0.03711347355464678 -0.20994072188776952 0.15747747979096688 -0.055168981649953444 0.10635542904656425 -0.13365289199128932 -0.1720657802756406 0.016089647500512942 0.23863639449019164 0.04628004406619675 -0.33572951388274175 0.18308571517393316 -0.25559318435881095 -0.4296435842707029 -0.14612555651552706 -0.3235217339500894 -0.24756231028238365 -0.33026528957355705 0.13440685267537864 -0.1804313928422828 0.07278331185297493 0.005638148072363246 -0.00536888388044774 0.1362477809823856 -0.32802452085079203 0.33612053575285183 0.1046203748688416 0.13776846001117873 -0.41601316446509234 -0.008361685666495072 -0.4443259125236748 -0.14533386387390748 -0.3828781994662819 0.24091856632603886 -0.6758840576957725 0.14621197828765095 0.6199052005604124 0.2633291190464091 0.018293132024481004 0.2298331388198764 -0.2462689913278989 -0.32598523380359223 0.12127736203321014 0.2896262135436921 0.250345084943672 0.035091975611907786
b2 0.5312230729617193
w3 -1.3273429470983293 -1.644800208327031 0.049436441036845205 0.13331559624402708 -0.02285293675884332 -0.18665738798378229 -0.38764282962522056 -0.059631648390048336 -0.08612655771840301 0.3972846585978568 0.13245566852502236 -0.10593241759410144 0.015488709479597683 -0.010483217792576174 -0.021224077394909842 -0.030306956826688224 0.1346971294609196 0.01710134175812418 -0.08168878704856479 0.06138095788303748 0.10949101009309165 0.09649482781452018 -0.1056920364279101 -0.05326809287362018 0.021028782587332418 -0.011841224015790432 0.014748820243001311 -0.10962931827672268 0.07202384893482842 0.06740041265543914 -0.008997397388007823 -0.020021743430066317 0.09497902930190585 -0.00358391279677576 0.08536273533610908 0.048031702689683646 0.11913632908574671 -0.03619510176591571 -0.07992600899257991 -0.03865216814658884 0.08893562249820786 0.04036525691969293 -0.022589150142000445 0.01090644090450045 0.02767199125320477 0.07037141455691023 -0.05691826498167295 0.06100748094061118 -0.04308322111604811 0.021793687609228257 -0.022072287684697375 0.013028537380317048 0.062136565680663995 0.06878172597807128 -0.03176156676844488 -0.19704744647023598 0.21138520135121705 0.3960141709201163 -0.11026762849390372 -0.10042997959520888 0.5362262305238532 0.395819455974508 0.1418808380771437 -0.0008701284932727683 0.09759974596450699 0.33795237215386814 -0.3160561207472653 0.3018656832435944 0.016300938218925688 0.3204596786008994
b3 1.8872880963987357
w4 0.9147609724503254 -0.1648224456681942 -0.06815211588589642 -0.4090836885929029 -0.12556035260555087 -0.6527301245923289 -0.3137469716095734 0.022213076046791402 0.36761758648083775 0.3608344782006027 0.07971050698236369 0.2920502117090513 0.1933730057515054 -0.3538405629594136 -0.14631768315951002 -0.07753874653745484 -0.00024542359406530014 0.17025756683150525 0.11500907907365172 0.17738915458950774 0.005906266419318824 0.0991431727152896 -0.04916498402390489 -0.1541096349368166 -0.2673955214497475 0.07703800417099517 -0.22451513618282165 -0.07099449155382893 -0.022157955477062088 0.261878483501228 0.1228783457002535 -0.052876487041878396 -0.31799187264755663 0.172716921273554 -0.07109022020478274 -0.13467621058253756 0.05499502121422994 -0.13736048916498506 -0.09741324381105432 0.0212209626328407 0.22291801629939886 0.15840759420106992 -0.05106294535632184 0.07611636059782909 0.03163202719957242 0.012654682271177812 0.28546414990110675 -0.22729190104876912 0.08294071214150611 0.03591849125615122 -0.09436189110213311 0.12468570082507521 0.061996365188154746 0.020184556146441608 0.05414330642051945 -0.5465903821939736 0.6048640657656644 -0.18536557998834718 0.757433131184477 0.08326053896838782 -0.06782677843487707 -0.22857531537041506 0.1792288748924665 0.011215836587341333 0.1471592644495447 -0.10417499002793613 -0.26965669461015984 0.1730748861265533 -0.014643754231819664 -0.36172189713704406
b4 -0.2611693406207139
w5 -0.7078465423941174 -0.35630900216466854 0.39887850199119523 0.2705458496185287 0.33095739506590427 0.09083502293543369 0.31311285239914405 0.07606896575187432 0.18240575426786984 0.053388072777497374 -0.09200482005897025 -0.21321573617191847 -0.11218068609688021 -0.0771277577567716 -0.47295381924033136 -0.18440777988078702 0.09852338894459334 -0.2195686237537656 0.06316515885896726 0.09546189555683109 -0.19924202821241813 0.23092368173178124 -0.11254051977563548 0.03339455039323486 -0.037763379279673534 0.021639138912850173 0.0780927045038832 0.20271144011610048 0.36522161639143264 -0.08496580480664963 -0.028134804574272622 0.0742907590931398 0.19821321850417847 0.14742135467400191 0.3399463604616241 -0.24932255520709087 0.2745653560787377 0.07567356431948434 -0.15898522057754697 -0.005721811916348749 0.16488901016618285 -0.022383569458601014 -0.15786201083174367 -0.15017992987444503 -0.15798078877104862 0.2395068245420572 -0.2761979755520535 0.23406575178089284 0.03425527402846524 0.023678080376632892 -0.23985974141934466 -0.0499771578629138 0.007033385959613803 0.16586534355452434 -0.4124265071545721 0.09794077830922479 0.39890256427362664 -0.02598669849101259 1.0933246871849003 -0.8987105272289021 0.6159979746216631 0.2046322806091614 0.14431130807685827 -0.1083828296173894 -0.0052771093454673955 -0.16701404330955208 0.05068419721364361 -0.07651704779617052 0.1323221296747886 0.17502532223535036
b5 0.7969422485713278
w6 -0.45510869492974415 0.1658271058413957 -0.01600719429308302 0.36052200280493435 0.18571564146373887 0.21695740219236181 -0.023172042759323042 -0.12218259037374388 -0.20146292661167042 -0.331250344005729 -0.1411720243126539 0.04253776904143131 0.2073161390235494 0.08762688523910198 0.022541410347434416 -0.13053928582702276 0.20347513868445288 -0.45295176198437503 0.3060445116108532 -0.01052870434208413 -0.1141863403043021 0.1621059550540018 0.0313078136649333 0.20477163857477787 0.18019084225314325 -0.16877480350723184 -0.0978996758886638 0.2806007329353836 -0.0003774470467136728 0.2633734465973829 0.11431725146684812 -0.017827432834878858 -0.3488174178440245 -0.1200543673600115 -0.045965965102247146 -0.25642212307332546 0.15627818421570644 -0.13020323808977297 -0.233942637163304 -0.11009359554211819 0.16073695300194824 0.05386439237427059 0.1690948483746396 -0.1747863736471688 -0.039528651266776016 0.025293563037876807 0.17920132301915656 -0.2908881438324725 0.19821570635003977 0.08378002211416856 0.07890883668535974 -0.08260677703936015 -0.03766980840362405 0.13101373341800046 -0.1479184717878786 0.17782364991312702 0.5639840848836133 -0.973374701321326 -0.23696570319029367 -0.409636022840745 -0.30087471881094724 0.5543009084858483 -0.3039566401251934 0.056515767071958184 -0.3628779310773635 0.16152248566164085 -0.18207857595046367 -0.030330927430948708 0.46410656612056 -0.0029548301996998195
b6 0.9897013489768057
w7 0.6553141453095428 -0.4224495107791011 0.10351126951484083 0.001198226491558376 -0.18915024099107128 -0.44507333505245616 -0.3271646432293939 0.07283194960618915 0.1771355044344488 0.30981261429700907 0.1479931753300488 -0.21938771039770893 0.04620861369513576 0.026242466166929743 0.2852805219265601 -0.120595668164769 0.4790275023778966 0.2667521476602549 0.22381667464716803 0.27077884421330856 0.12700558394137962 -0.21740393041556125 -0.26536306726907144 -0.4907940653905944 -0.2023665837241313 0.17756202306148133 0.013553952316727931 -0.185398255342419 0.11880974548771586 0.06927281864638526 -0.01087204559390509 0.10025014485472408 0.3075516711354192 -0.09638965964867256 -0.00027668635857884896 -0.062342535686461524 0.11124346915381352 -0.031778187561784764 -0.11294966083153368 -0.07691164572750875 0.17463471356163734 0.06962159938410487 -0.1374510625525951 -0.053638677796327666 -0.06348472092899043 0.1699321626802665 -0.42079943002218856 0.0955135551610716 0.2089442634735516 -0.03875363325866209 -0.00740144006503197 -0.18175948249952362 0.17895406713326045 0.18494336264613107 0.11233235870529489 -0.5649238907981108 -0.13338023692867226 0.6348362327128704 0.306094650764055 -0.16761432143646396 -0.02747502811389721 0.07323632252931714 -0.03141755856544636 -0.14345181078178973 0.005789317773454876 -0.37869914748108796 0.026455458291463733 0.5498426742180373 0.04720691355592761 0.2622509509041493
b7 0.3182326569803224
w8 -0.43858219076119426 0.18957851874218248 0.26205128669658806 0.12450590617427199 0.4288385384880106 0.4305148184791016 -0.31053242423654487 0.034537120302569356 0.21367895945639537 -0.1111972523462537 -0.19965152189600938 0.1770670460550949 0.24093310033591445 0.08220443650900415 0.044833732313721376 -0.09742875133686113 0.5497511033303436 -0.1582967983929255 0.07343524489020102 -0.0520768970192441 0.3545667230219631 0.3598447532252146 -0.1369408069255429 0.24240167047248626 -0.03811784873690295 0.01550740549772952 -0.26302917267092757 -0.1315164966627476 0.08679373926194028 0.19785812543612027 0.005782079691508122 -0.27384231473815446 0.18510201814027655 -0.429505471584746 -0.24390987743535394 0.09180494894621963 0.09998977720583437 -0.16205145387307102 -0.32757282458199194 -0.26776665090767343 0.07350869145269513 -0.08010040934500202 -0.14216115602969384 -0.23211905279343692 0.17248109151965946 0.3819075209251207 0.08615091050252154 0.26275619669770883 -0.04933734116543191 0.24946835820832058 -0.21557621521700357 0.09521532064670088 0.10520407306611113 -0.12612302653018273 0.15211994840177961 -0.43978024384992 -0.058049519806323134 -0.21097467093405642 0.2913662449804181 0.28131721561384804 -0.4425801579182757 0.3546294186108007 0.1362089933970073 -0.19786307059686223 0.42099639670779826 -0.48574542176341207 0.25811193545355576 -0.20263853638733856 -0.11228744030831657 0.14279200020769917
b8 0.8362200631395901
w9 0.01633363894639459 0.29297353474314036 0.47707508463890935 -0.0702556305447904 -0.052109943365027576 0.17266694048817618 -0.09822174853261433 -0.3142992766988375 -0.5190403651482497 -0.23300353878976127 0.25068226873511806 0.030517192235455688 0.1637606293279422 -0.013377040464350958 0.37213525106007717 0.11183814807950503 -0.10176987154375011 -0.5295141684240638 -0.17845965503813835 -0.5325368713681303 0.2930564708886373 0.013888523914312957 -0.09615539226154603 -0.12582234908682782 0.03729650100156758 0.23428469806417093 0.3720009146618389 0.018700464015003904 0.18039481985460679 0.2742931721925314 -0.24205572822991844 0.45621998497102967 0.03737374678445057 -0.14750389469790923 0.1251559649831421 0.0058464139837983145 -0.08831793477050279 -0.008701448721606404 -0.00017144373742735347 0.07042703361112763 -0.23693715393361955 0.12697930945908964 0.11201267037207176 -0.24489701299770372 0.2685566673715308 0.10663194647188952 0.0674140251324141 0.1254367464424548 -0.09490406475560546 -0.20442169190444642 -0.45188522644787954 0.11869395072404329 -0.09816335818050125 -0.10777141239433267 -0.1262359878917739 0.20306050312071833 -0.08956112784157336 -0.4296847582712205 -0.12146190584945983 -1.0893924130135695 0.3896766258856598 -0.39380387798131855 -0.10415386861583037 0.044341416862778524 0.5219752836855385 0.10367937880348833 0.11790172485575104 -0.13502619360597196 0.20580547756396644 0.21015446779814412
b9 0.5039632310360744
w10 0.3661084810354622 0.6348461230140306 0.34931313241740286 0.1565866440249488 -0.08198342486218636 0.3868381638816511 0.3884573425271407 -0.18990650495775746 0.30574252268976193 0.3520546793566729 -0.3924672067354403 -0.03485137988963021 0.14456698356810369 0.08762398235024044 -0.20632237465682718 -0.02650077788802758 0.10465925808318786 0.09360386571751986 0.28966046013700675 -0.20175564553070863 -0.22016464785433643 -0.14608956886303245 0.40106606414793583 0.13938030247003302 0.0185574453040112 -0.35628432925480946 -0.21146605110705968 0.3548566991835439 0.0023300619632512795 -0.013467450337010068 0.08431170266808162 -0.296599306266245 -0.31747765756214785 0.170604060674417 0.035122834296083344 -0.07558282501966081 0.10157417800940688 0.19836708128841757 0.1798087909175574 -0.015121684246096471 0.15661006845114453 0.2047709562194843 -0.029655551151748914 -0.1826962586231075 -0.024646477859563302 -0.06186817039586003 -0.12666795951958223 -0.021687581332334258 0.0605944471405113 -0.4483268419449253 -0.1600667275831344 -0.0776854206240496 0.15765749446614835 -0.6872612594109206 0.016356941468419504 0.654226730245663 0.0014227914087990977 0.1052142916306052 -0.7464370524737123 -0.37901734895043887 0.04024489460177048 -0.028528594260007905 0.14191235610076436 -0.062430956340549904 -0.42401292950486924 0.5709708727264975 0.34271491263971526 0.23189231104027105 0.5102083864877244 0.24209803318537423
b10 -0.09846229566433275
w11 0.2869186739167895 0.08530479243984725 -0.3484447067798253 0.04404261795009128 -0.03695210576341761 0.2634042734415006 0.04637351239617016 -0.15231206471685793 0.10837955945452045 -0.09826840895883657 0.31727554885862363 -0.0641707308280166 -0.07860345193697217 0.10529631821142078 -0.3896035026655851 0.0791606637882803 -0.0904045463251725 -0.3758394209751307 0.3658035489715263 -0.18466715343543147 -0.468473498211804 -0.16365120241449868 -0.18550716302491835 0.008893843054325817 0.10376841725952393 0.11839401787413852 0.0804734465393364 -0.21355514441106735 -0.30847680671086036 0.23356542427108853 -0.10892088971628168 0.07504919726017464 -0.3634024476756988 -0.14442026749670142 -0.08490421914782488 -0.14065975520507026 -0.12995774483350406 -0.18344488390292377 0.28828412627802497 -0.11313188665043528 0.21437710029681242 0.0319346410489696 0.28307936884696766 -0.19699061156035397 0.18722622347502335 -0.09015427484178584 0.10790342345174689 -0.13198970027793339 0.27401166851585107 0.15401237809100815 0.20104952333946724 0.004623982046560852 0.1533240620754889 0.35691916560830655 0.361820633771609 0.3874512016183004 -0.5281174578366115 -0.11258220655380548 -0.2238482896368081 0.5114889016783157 -0.4401888704802098 -0.10733757831295826 -0.12663845870743412 -0.5671491584257368 0.48548846034595894 -0.009584714642719315 -0.04065229135917096 -0.4957980353541226 0.08520546798865816 0.5977979894395279
b11 0.6854769603579952
w12 -0.7425289030645383 -0.4442312103210358 0.31193578945158673 -0.26389151476626377 0.14559898459810566 0.369218518261721 -0.13127533038382505 0.12142901269447577 -0.27880732374991657 -0.06851851689716316 -0.0042229217054354585 0.05615594075903046 0.2089479749534663 -0.23467845595663497 0.1954477355195484 -0.064026950257643 0.15301262566082113 0.08086102176864805 0.0208529625703628 0.1751159781467999 -0.06674697240466033 0.08100311254290177 0.13164818421084495 0.2274707199564501 0.1107829601268368 0.36203520257812993 -0.023565200883308556 0.25966989405020474 -0.11141332978597408 0.06969110159811419 0.11233916251857529 0.395341405451174 -0.11645315541774738 -0.08354091345161276 -0.1929950612977322 -0.2550830724511869 -0.061566511453209245 -0.16832698072857852 -0.15191182957660235 0.09517230027734058 0.07842130103351976 -0.25896650803004784 0.042086688284636166 -0.24554114873201063 -0.1429909530010333 0.1509970875973973 0.12388431159132385 0.17744037131576276 0.09849594037413999 -0.10353464798845602 0.011288891753378218 0.18375739014904832 -0.128759127863473 0.1351811658916778 -0.08038168809770034 -0.12191650918500659 0.2634667715037004 -0.3821663904261035 0.28066753985677223 0.14688464502388698 0.9756439316162349 -0.1705877835904096 0.33335023008414627 0.1290059235041601 -0.394358915358356 0.5745216839212692 -0.41175332201595966 -0.4554334898291225 0.14710584163773507 -0.20644496437590085
b12 1.838625962894625
w13 -0.20483445722801163 0.28407009457422305 -0.16943686429898488 0.012282262628341653 0.2214627393448582 -0.33157067572534543 -0.011388208524195342 -0.029263993142273383 -0.019177507146490344 -0.0787977642744422 0.17693185485082943 0.0011092067135846278 0.04566499142938212 0.005177769899756126 0.04929818677455883 0.06412547168592149 0.2718489421823778 0.0010264607034136818 -0.10567783926620958 0.3025841120796106 -0.09179502112983554 -0.14551416896520875 0.046478041777517916 0.37789497821393137 0.3468040787200708 -0.32665641618215924 0.157368745100771 0.2851304938176746 -0.0663244870460476 -0.00887451839612388 -0.13846061679958444 0.07500955517367612 -0.018884730395923404 -0.3704006148071429 0.24077487433596978 0.374882185552383 0.19707136081829446 0.4627947947023521 -0.23053478249956882 -0.2965698585285072 -0.036026091064681125 -0.21705527681308162 -0.20566385862318817 -0.36676402779852224 0.03318407386909111 0.19128013339743297 0.1896319748184029 0.19132730114426205 -0.20040552933560354 0.18195197132597393 -0.1758308910814774 -0.37334927622860936 0.39641829900872805 0.03878597566716576 -0.10536525049693611 -0.22190085544084273 -0.04824439110806008 -0.19947385923168953 1.0837414806908343 -0.5528081627978085 0.06322764372087425 0.2565386846368761 -0.32892978582279037 0.3204343971549019 0.05561038874316163 -0.03846370535160107 -0.27474493099267006 -0.1235740854557775 -0.10470029918370662 0.09379237168723432
b13 0.6212518461532825
w14 -0.2886189425838355 -0.32986634803145015 -0.27781470919359375 -0.3339138359834626 0.18653099164569867 0.053078049988155865 -0.42512683556526076 0.3145780217574719 -0.15550555016023582 0.15667222745818898 -0.11534037445963988 -0.03632914634765499 0.17197381909594522 -0.04148277437381917 0.053397520324523766 -0.17459025483498572 0.06440639043017006 -0.10905948269604324 0.19283404076980382 0.04241598640264005 -0.023873837377944296 0.26104905974708487 -0.15800495196117362 0.07494564162821865 0.10234653680519129 -0.24629697903490327 -0.07144070709735871 -0.1295668075952118 0.10651138282597562 0.20536032815795416 0.10425387490447105 0.02861883248534829 -0.25241699908767423 0.10803078133841468 0.06355719707325465 -0.12213217707653898 0.1399903097291327 -0.2632155065573257 -0.16459285050882172 -0.2165557162272565 0.36814840856839265 0.05437899429894446 0.11622442249440768 0.0412746488987099 -0.045716000031878895 0.060078923619350216 0.18649701074123168 -0.19926251068871206 0.021395313240877956 0.24178990530370129 0.01726219465456561 0.1715868000489525 -0.07474929014740045 0.09685606218215874 -0.016126934895890333 -0.3592234007791986 0.33397566380877225 0.05516506150169143 0.09727993965443345 -0.5968323827882367 0.4953615670905365 -0.12756606800695958 -0.06701241767716426 -0.18983381786364578 0.14631195647497688 -0.2797872977515369 0.21093019683558886 -0.3795969517328832 -0.5405269406614706 0.021770699150019734
b14 1.463560914353411
w15 1.016590487706922 -0.42184051335887585 -0.07805648999348992 0.07662548043504357 -0.5324110109896937 -0.16659010019186035 0.0926435707709707 -0.017721982100078658 0.29688980147259036 0.2611374850275131 -0.15570147240363652 -0.1097759074567792 -0.035343884816705265 0.044017225948991705 -0.1623367068324449 0.10490697020862855 -0.007894755552682207 -0.004211344758772208 -0.3398963847817453 -0.19634343828311054 -0.017563152407204585 0.23885025511210886 -0.035581515741985946 0.15222359690783754 -0.021688982643455656 -0.08795415512065488 0.1839800960467983 0.13167978188996854 -0.2246411181001687 0.1172248307793603 0.09215616613349911 0.006986476637856121 0.20600207595690545 -0.005733794062998414 -0.040760045565213635 0.19810460187556053 -0.08816213921634133 0.1924706658612907 0.09533220487029966 0.08187731981030959 -0.3128582104018244 -0.06470573275252568 0.006792434277037321 0.010993751617041256 -0.07092662855812584 0.13015559953342937 0.07633979805544658 0.183387194644755 -0.34810822693999827 -0.10071076913129219 0.06980647290085312 -0.0812917065498862 -0.12887221239385682 -0.27220210025004776 -0.3652263311990224 0.0237908220061254 -0.3380831666497358 0.15443374282681402 -0.06661440928475894 0.14470302733612977 -0.5063949555938279 0.01379383265483 -0.4830242698154739 0.16353383544848696 0.10766390794153054 -0.16177735849204491 -0.2829231012875856 0.05463155652939115 0.274421134383051 -0.17979020042227165
b15 -0.014234622049295891
w16 -0.6523013696821301 0.13709913312297106 0.029875383800338717 -0.01694416866073593 0.4229668302305753 0.01633796187099047 -0.33344935275869625 -0.1349606601099855 -0.31815017213247787 0.32731873876970324 0.17205854497406398 0.03405351284407878 -0.11353491304372426 -0.2570565804095953 -0.2855168196026963 -0.17730608952977076 -0.09101901865489051 -0.14944709531417405 0.02030637841933168 -0.053015057556264365 0.08204068667961796 -0.0074566353116084175 0.24755090883575212 -0.1725819173457583 -0.05138832652150912 -0.018976813975028695 -0.1436560189792992 -0.11396257574258956 0.03387731535965423 0.05766296702305263 -0.004747096323425754 -0.22275049113707507 -0.10989991783835766 0.12106916538800387 -0.22389577713219386 0.10971167993451902 0.14831572246704092 0.027905929101371584 -0.18695600801546297 -0.14039603811793544 0.1664637692191816 0.24250491997284568 -0.05036733873347627 -0.14435938423095035 -0.03802505263540042 -0.0510109845407651 -0.09402456742641986 -0.03634709912248967 0.14683001236444707 0.18040095073138107 0.020054132513372198 0.0005857417068917697 0.07924291534916869 0.005951294306081447 0.10536188370936896 -0.018482088279482403 0.4124407953002376 -0.12334705486442918 0.15951965844205626 -0.6203426944107885 1.0267207849322928 -0.22720394055519555 -0.2475166178875401 -0.1395263772215842 0.004497089502812161 -0.21023232897309937 0.07891374388397498 -0.13253298568940894 0.19771074698069835 0.1449194270984425
b16 1.3487068942422846
w17 0.7031219845023009 0.46273623103849315 -0.2788638662113069 0.34257657211120607 -0.26313963883983843 0.2583103842020796 -0.0909887635776771 -0.19326188253169568 0.16198880614872266 0.46192326882246704 0.1711311871378672 -0.46618959696671963 -0.051349918516550526 0.19797615629195173 -0.11786439884263589 0.1771865080091939 -0.0028912666242579027 0.27323047793034866 -0.05696398603490602 0.12234726878583434 -0.174991876176154 -0.4154164278624102 0.04295121409597547 0.029119305195719748 -0.21691401413462813 -0.13448874313496567 -0.03513229280412802 0.061584938660168176 0.20946165818263904 -0.2056928539193175 0.12426822014293172 0.06610808352900814 0.34686859319101376 0.0912263124421415 -0.20213909092751198 -0.01624708585545314 -0.15773117647865123 0.18719709411889113 0.2745151608107608 -0.061937505104542996 -0.16506162428668497 -0.3058609332311416 -0.02080769499456436 0.053142044608986604 0.07172686795532711 -0.12964878428898358 -0.09921430260542533 0.0811870312626291 0.2360315470499567 -0.09177271542712262 0.3830048709456954 -0.1486448552997854 -0.23446366952151443 -0.1491686351438648 0.11600756295044941 -0.24968735549512613 -0.4781640533475115 0.23580590423762252 -0.21739265011580133 0.4426303733366151 -0.9495872954831573 -0.3966321048532388 -0.452668740413233 -0.054551519725136596 0.050625507726996186 -0.26078671707094925 -0.10800446388210162 -0.10255401669302579 0.1490419887940195 0.04091725796011421
b17 -0.6129229427125342
w18 -0.23833395165293567 -0.4134322189568689 -0.003177306406146109 -0.02558526556334972 0.20383389280497874 -0.19081318570243092 0.0025556589344875643 0.20810472318778175 -0.027257467366268186 0.09660094877397021 0.20452312207151624 0.0844646388176665 0.03748265377442224 -0.17688599977575534 -0.22618477510718177 -0.16723403417749144 0.0850611801857191 0.11352017191104485 0.1580884466582471 0.12417153123568907 0.23478199684306167 -0.37572101410638786 -0.03774383522295889 0.08460434230393178 -0.045375923545418445 -0.06754987308521515 0.3950070394887124 -0.07220300061417557 0.29453303714082074 -0.046941742018062525 0.2654928160381164 -0.4431001261514857 0.022368651328530036 0.4192788460805472 0.22164859856773014 -0.014486380062189377 0.05688990558004925 0.15335752692568755 -0.42860845708487877 -0.12777551401091966 0.42947504275357085 0.14341030668353694 -0.04372100575708863 0.06495775594420392 -0.07556920991029549 0.15111206324448417 -0.06748837015611152 -0.08809190604480852 0.3863829631574705 0.32894568941292796 0.09213480263778165 0.14877030938869026 0.20386051627751772 0.620274279228759 0.039307623433447555 -0.13493834585822123 -1.0422643045954494 0.2916635270124844 -0.3214031919630634 -0.46767552358025305 0.2132526710967312 0.03197380583838158 0.4304978217048439 0.07665984670421379 0.43244846950602633 -0.06462745209970865 -0.08980923780365631 0.25174981258556556 -0.3170392686055332 0.3607204222786872
b18 0.20343155634007037
w19 -2.3525849060785364 0.07280092835246994 -0.012830278574106523 0.14222210483315348 0.2178114575437476 0.08059142875795086 0.40013970820292943 -0.0746128150392607 0.18387440491984278 -0.5166982931727617 0.08911292406760639 -0.0017518698715888736 -0.24996129578297327 -0.05759284690519318 0.14965549161631328 -0.14582120861477602 0.045186038701386474 0.15398256644881547 0.23243173525894856 -0.06099918691589116 0.07415867249217209 -0.21936890100453238 0.13872498139715858 0.061154679472646474 -0.108449619074371 0.09648887089075124 0.2016241929495751 0.11895617999076087 0.12558823530180765 0.03228837766432258 0.1277339876270052 0.06443927898521659 0.08535935154370336 -0.07138825499995147 0.10610953407220292 -0.11784096384201985 -0.13899041858396333 -0.07798068277649703 -0.15173098450840908 0.07896958839909707 0.0598903514608506 -0.010781241438914943 0.0020550661631401996 0.0324515826109314 0.022785933950928997 -0.003657121400671562 0.010781020211243912 0.006560950000240311 0.08797031126225094 -0.00015364438604639213 0.09465533227322429 -0.053765519610789965 0.0589459307292022 0.3965777054026101 -0.2754448620674662 -0.2851461058040784 0.11221417223974116 -0.1956945001366094 0.3805004286769857 -0.5674270141035579 2.510952485662092 -0.03505065759708585 -0.3479771637100063 -0.026614541420436993 -0.21475754867818922 -0.11395588345592278 -0.09799772992000072 0.22332530157919522 -0.33755528112271344 0.21582224202233893
b19 2.444038400651227
w20 -0.18320146499893078 -0.03347974926178009 0.015231240052853008 0.33989757845807134 0.3858456860226312 0.3107228982825283 -0.40176228050474944 0.11516910698466144 -0.747642045743226 -0.3107073114057944 0.5301363976340844 0.4601940464761058 0.05252052947129909 0.09425488482182322 0.1439181420247784 0.2250500665212714 -0.21016735342348156 -0.2630903909528329 -0.3681821649343494 -0.1079147245306877 0.407193865853585 0.06816474218314025 -0.24279873377227226 -0.019252699224716 0.2037159304186736 0.23845323262299353 -0.11995575080611869 0.28991228076567255 0.0903217502688977 -0.26705689141422706 0.039338385761181656 -0.06909256591665422 -0.15088957216463314 0.24742066652759168 0.1429143638020376 -0.0433841769219629 0.12609634014040946 0.23120729784957542 -0.19880915560400583 0.27977374969860125 -0.21334613795527313 0.15679683909272082 -0.25804577794200173 -0.10568957421053007 -0.2889398321168289 -0.23051599722127303 -0.10011168908827008 -0.15183437201668928 -0.014204740150143965 -0.21063538531992676 -0.24402226692293855 0.22085327991791998 -0.031372940195865964 -0.5277154143903324 0.266896377830715 -0.127762856558188 -0.1136511045287845 -0.5448126283655885 0.8808762270949323 -0.0816877206249879 0.0366301593735073 -0.5131757660833037 -0.4124680136803702 0.29708164367782075 0.5569246216296905 -0.21395038030492183 -0.2797052313871397 0.35622025400573826 0.10935012536320994 -0.002955142227123263
b20 0.05197589078564673
w21 0.5689853431965098 0.20329590569163375 0.197784118011749 -0.16051612672970447 -0.3748493696873156 0.2715710129917196 -0.2787022561429546 -0.04764849573583743 0.27827925259218145 -0.12399112981653033 0.15213602459521527 -0.13984581784012212 -0.2364334455636947 -0.4867022194712989 -0.17449477717355594 0.09576773277752534 -0.18960453532390387 -0.21162458343613638 0.2176699437697456 -0.09131752474505485 0.3211030041863017 -0.08117550482361166 0.25772553717960167 -0.5761687884693223 0.16299431470449424 0.061145779821697284 -0.20585318241655393 0.1330331530260948 0.335889159332322 -0.038303459277830396 -0.27905961119098216 0.007298752092575261 -0.17165929763075313 0.13665280551189912 0.06053674950602763 0.005071090429548363 -0.19333488624083142 -0.2950282483590013 -0.19982983124143133 -0.27062779382479824 -0.25616990261268324 0.2074214204615389 -0.08618504711300905 -0.14182815194257967 0.012275588723661903 0.1071566251564522 -0.04164578117103669 0.0013593127863143672 -0.16991776674259204 0.0325934288971381 -0.014312479501319848 -0.035694292674306544 -0.1975684792896028 -0.009350587533581894 0.17006997464768975 -0.20111438812445734 -0.023849178435629854 0.10402529157508121 -0.5392738207509739 -0.27625741750878036 0.9191272385768905 -0.3306205305653917 0.23347969244601738 0.34674541122276686 0.40391055054136094 -0.24834427435871914 -0.3853269467213546 -0.17667333132516655 0.04035815157897883 -0.00016667640377291434
b21 -0.09057466555677307
w22 -0.22365942396232652 -0.4654770051675276 0.1654465389360105 -0.7358528243549264 -0.49842605257639117 -0.05905463702640106 0.04363363192723044 0.5092357634316604 -0.42959842279338617 0.04568087744696867 0.00170224456660716 -0.20417088766752362 -0.12249228593848409 -0.09909157136927561 0.14483292681391516 0.22110586873672675 -0.5304117321570215 0.0063719811018529415 -0.05441158474504097 0.18502658997439586 -0.14256198648846677 -0.03357421620608811 -0.09846241115791002 -0.20237059229963383 -0.15056040444083746 0.15672431784158034 0.0358404077141419 -0.11919418981247719 0.10142414356453915 0.008502456349514378 -0.19734115768649668 0.06257617053324616 -0.19477240844504992 0.1556673766363687 -0.09823996732989194 -0.169278366891763 0.20828116217036108 0.14658367195095046 0.11986397869060592 0.21225200322672788 0.2446479169341905 0.2136673941663548 0.04176312922224848 0.11057135456137791 0.00047236942878224565 -0.055636414654719905 0.1406286947673549 -0.19413200748309656 0.0748116795787219 -0.0864560569067115 0.03794551161858654 -0.14839670456001441 -0.3651896222840053 0.3919373704307194 0.03012096217141807 0.5319922259453022 0.21319318936254514 0.06394791123444556 -0.3702136332214842 0.1428724270104058 0.3744657672791338 0.2499137894495913 0.15060217500239845 -0.10301412823698909 -0.31457957946704646 -0.1582348881387149 0.1511375905078583 0.24971550510038532 0.07894002105507851 -0.12861284774463358
b22 1.766045693846411
w23 1.9100985438399216 0.2753210251338651 -0.13302811770002443 -0.06472193413553648 0.08548314118370591 0.06326660614951689 -0.10843753178508876 -0.13194292452787348 -0.15617233093276525 0.07157875865864903 0.055668044301593604 0.005730983196435648 -0.0045445246483377146 0.12608195762492166 0.011855872342801032 -0.05974626042008759 -0.11917277204628692 -0.0641878107119592 -0.056702082963987585 -0.09343476858681987 -0.013003702960381043 -0.2694049226643815 0.01907813126745127 -0.07507157791441653 -0.03709940977519499 -0.023399011664117907 -0.04730663756920928 -0.061289397775608295 -0.07109489803218466 -0.08414618001725596 -0.13032275983417183 -0.008131692196943844 -0.0483972444330642 0.04786267781771564 -0.17893962169511266 0.18087722388449717 -0.04977288443084271 0.08973675052237728 0.01063309285952634 -0.0007699885010114925 -0.05968692148307916 0.0044460708383450365 -0.020328499529688345 -0.01885860854415393 -0.02853162875912156 -0.04282025558822836 0.0001278952889807867 0.02038313768080157 -0.0600230086363274 0.027058656108997475 -0.061540207431014106 -0.0455429582475293 -0.10395106038243891 -0.10590394113412932 0.1275387170899248 0.0016406227945542774 -0.5281657998101791 -0.13299095370398123 0.4260331654858769 0.48584338964024804 -0.42961395198837443 0.09783830331895801 -0.2734479555560891 0.19426752863418295 -0.2808809393579879 -0.05947593505157962 -0.534455556877493 -0.3522648417826658 -0.2649665074018359 -0.005856720478956424
b23 -3.138130872770456
w24 0.029293697381041543 0.43475856751344066 -0.026470624926348992 -0.25117041860455763 0.26354797578994077 -0.025203205349047412 0.26458564969420645 -0.07693057278876564 -0.16395735118407276 -0.26094321780588436 0.04005544217234724 0.09334886710725532 0.249532045061782 0.05835886367557484 0.07137489342898215 -0.01295894332178282 0.15211610655019953 0.16387024034790565 0.275550881671334 0.21122868901854816 -0.06713698745682414 0.08591080109887173 -0.12140194615722046 -0.04965786110064569 -0.260472760202532 0.09573380460918163 0.009199866868817583 0.3471757216074049 0.04333719193118915 0.14942531480996163 0.12232649726527747 0.11374343418480212 0.004463712223804446 0.14574007538350905 -0.013051622015064459 -0.549931970360757 0.05756724452375036 -0.16795003680314072 -0.01838126869568257 0.058969155013783935 -0.12438701182971647 -0.17466128414867296 -0.12601902169001672 -0.16831064678022878 0.10562649408641052 -0.08619633076998567 -0.014972008874018113 0.0715465618648336 0.25302041914665463 -0.17642155966116593 -0.09678735277432236 0.11828147481377511 -0.07506526745435711 0.14744181728259204 0.23031855136831966 -0.3255829104862293 0.00184839101408641 0.23561526001492303 -0.014793688743297555 -0.3281408034641265 1.297792226912449 0.23348655312828867 0.40967480469404627 0.0673075069656358 -0.18350561551634675 -0.10291694466572938 0.008479077674655458 0.5844432371515094 0.3448790870868208 -0.5194327766778958
b24 0.7963292869453528
w25 -0.2248042818532168 -1.3329334504327808 -0.010884086685320446 -0.2470390354630087 -0.4610778400428847 -0.6363794563733598 -0.6767042491988958 -0.15795800045706948 0.018755760492336373 0.7636966158613382 0.33551597978016207 -0.1586345655325234 -0.13030051334986256 0.07268790704455785 -0.23342730675618567 -0.3057098841191325 0.007200657206612247 -0.022142259226666405 -0.12132855566444445 -0.017263844948060627 0.2224341734228147 -0.3152459595922731 -0.12782091538532547 -0.22788247127133607 0.03631563092586614 0.0444312229964417 0.06774425153133737 -0.10952603376301837 0.000613759012716976 0.11162915277916954 -0.19640985865372512 0.02957359101526064 0.1873252046632887 0.3018277529802612 0.00013006146233326225 0.02107282199019767 -0.018852505392588398 -0.04253371207010321 -0.07959143731082331 -0.010857842133261528 0.09695245627231766 0.0719972981907472 0.015882887204840122 -0.0592556422151312 -0.015050588495883423 0.0673679285478631 -0.08812321151926446 0.19425591312466933 0.005711107671349165 0.022451726784025974 0.03579073373204089 0.03506889058215471 -0.019410259969145204 0.1968729410880439 -0.002894370563916811 -0.6161443694037114 -0.25402668578986765 0.17057930832418494 -0.20094488867265112 -0.3116557343417146 1.5555055003764995 -0.035220958285773526 -0.5190105601003204 0.2158160421581901 0.14989043520170037 0.10843408345849286 0.11951853170582515 -0.3827811263875501 0.2622709145235187 -0.1426634117324462
b25 3.1131638059374924
w26 0.4016433536194337 -0.017133497469934113 -0.5242653119893158 0.0053446827236948635 0.33759756083507886 -0.28835832245899046 0.030656743847855633 -0.10489631430751786 0.0917294285286944 -0.11194222333340359 0.012370676081098859 0.0390645632865884 -0.24211938492740984 0.27837232201618156 -0.14155893736819117 0.1382032382695869 -0.4177432257958317 0.07332178797242335 -0.04004428345013583 -0.2775965317439605 -0.08968283626438601 -0.23327992389558272 0.38488556647810923 0.27132894127363055 0.17932355971424505 -0.10812894553162879 -0.05631920320267403 0.09376055260857837 -0.28235604572340517 -0.1756557387939922 -0.3494170405059904 -0.26184398419700816 -0.5433593446009439 0.34667885340665094 -0.03895438066460061 0.21797243602502311 0.10744007407289698 -0.12076146361965993 0.06949666687735546 -0.030221199904717687 0.10873539316347651 -0.07586062189523575 -0.17743564542679058 -0.01399381311979518 -0.08893807697935374 0.0636625498748619 -0.07351447171927128 -0.10057004149851641 -0.028700367410197786 0.05851233145269247 -0.041417592625025146 -0.31726683909294745 -0.42607107298816216 -0.07805968512449933 0.42420704117333063 -0.306753621143694 -0.6337986463433355 -0.2528877504837113 0.3406714320633817 -0.2515906983966891 -0.604620639689682 0.11115822151471483 0.2430468651494639 -0.35520172554508656 -0.13337830014774538 0.19767096470764942 0.09511278846953923 0.24669015197646157 0.17474096159862668 0.13086212491825933
b26 1.4256361019560893
w27 0.6575880024581396 -0.0061999739165008875 -0.47988863072427895 0.20874234492549784 0.5313419793261878 -0.2347484622503074 -0.08346914777262203 0.002057859839137264 -0.3235743473990455 -0.060961124751833656 0.3365468139963173 -0.21626176305387207 -0.288724454936163 -0.28673243910921664 -0.2837741849631613 -0.23524858462191842 0.0028832752753547904 -0.23002723155019467 0.11213570672392784 0.12421211242279777 -0.1555982798913841 -0.10595263231348193 -0.025682461483873372 -0.42394647650816997 -0.00538634737316589 0.0913505595371014 -0.02309680400289704 0.06119006834567563 0.09920838450615461 0.05267192033780471 0.1267388193979322 0.31248398177529585 -0.1985948690000037 0.03406714792381048 0.002824666528065073 -0.309319195195609 0.23495588375641097 -0.26293843014238677 0.032719190507786905 0.06883713343299472 2.6311797643658845e-05 0.02266301228730563 0.050888913591501245 -0.04075626007317949 -0.0941136968055496 -0.3165630522800175 0.15448001481217916 -0.3262123312998795 0.19148019697417787 -0.2108134067707724 0.04018100999303431 0.11353947668235047 -0.05627035002068162 -0.069219805277387 -0.022067870550837303 0.12829988185034252 0.3102490816765298 0.05285222927198656 0.677340531517415 -0.02974320468692812 0.6247615865220754 -0.06489311318869864 -0.47422566113014003 0.02337151934870366 0.04519318171623891 0.4066787253423493 -0.4062339106003919 -0.42298042964630495 -0.10706586367637312 -0.07660905597895365
b27 0.8992498073613397
w28 0.7882727667006433 0.431330816198606 0.4396570417619722 0.3127999487399156 -0.07876612897796981 0.4723429772636825 0.7094343790154665 -0.07785439271194036 0.07863794611570477 -0.17431878555545544 -0.2446552241673873 0.14443199596076742 0.1897653676628545 -0.1644199615773975 -0.09368931282824328 0.1754175520950206 0.26029095442613387 -0.15990029414380572 -0.08761775707741037 0.14197352542055403 -0.007511444824814855 0.1970262242494656 0.07969467968149313 0.18650265785885228 0.07853144444488112 0.19579729362342857 -0.07515345116772494 0.15720381258903626 0.010093288123341131 0.21861627651393134 0.35531307343238994 -0.10066326752970509 0.10173952831073917 -0.29062202640641505 0.05908118530569249 -0.051324881724053154 0.12939112701132044 -0.21095557292614905 -0.14161786424913606 -0.03175177448161036 -0.015609750703371415 -0.08771582918503473 0.04390611515967369 0.03809727925125875 0.21473419989534334 -0.1084347784224364 0.08129377652122455 -0.20921896843199705 0.03775670776014521 -0.01205302451861112 0.05330909511803076 -0.014440213565684333 0.2268213517285318 0.05520031901526132 -0.18579060868594566 0.12346678195694853 -0.14418798550504666 0.04821173297590909 -0.5111929964650901 0.6211227073693205 -0.5810878139565548 -0.08369446031861233 -0.13694892775463519 0.00963793803494075 0.026274188101712524 -0.16570305345596198 0.11612248352566001 0.2627092070241425 0.18584993495109062 0.20698041499092318
b28 -0.6799607467973099
w29 0.28209569270686485 -0.07813825748032459 -0.02090554183664885 -0.04934833609944408 -0.4897953382822844 -0.01250045222547603 -0.39627558027516935 0.0780316922056137 -0.38969858627325366 0.013145508590673356 -0.14780057091969082 -0.20681992239783895 0.11268027625548276 -0.012441499815571236 -0.165745750980293 0.3099994260073093 0.20889404698232966 -0.2138786069447085 -0.046801760744971346 0.3352440907799413 -0.09331297166209905 0.057358618711014615 -0.0899532794060688 -0.28701050402885947 -0.0793402866693929 -0.09885581294473711 -0.10061148573412673 0.08466327830027476 -0.2699430577282231 0.16905662793268844 -0.21798417005613074 -0.006430205545799073 0.11024281713148783 -0.057342391152897625 -0.28575034293633134 -0.2284640232120912 0.0693791625815076 -0.23205656242922662 -0.3006141746090813 0.11316267220791526 -0.04050844123731932 -0.07709890182531957 0.18327872291161923 0.07609045306954793 -0.36788911967211374 0.09063785371816085 -0.2147322248562413 -0.06915543852728236 0.01980945405405742 -0.11622350162216374 -0.0626569166229199 -0.3365012356056019 0.05598970943230131 0.05765976445045774 0.02489281746899056 -0.570861266952182 0.7413579984530143 0.1000389004700631 0.7699786519024865 -0.24083807036316573 -0.1671310494421269 -0.1960484104010019 -0.03398294062513472 0.14961424744044263 0.10627510383899016 0.3109837272042445 -0.15956887927176439 0.42813410555234604 0.20482147976948578 -0.32114140657312246
b29 0.7009279925840561
LAYER 2 sigmoid
w0 -0.12573691401882442 -0.19846239174343394 0.12823490187146772 -1.6866064654725987 -0.46225040992201427 0.06790108801065778 0.10886429027729627 -0.37644970310739956 -0.09879463737363157 -0.27855234491303 0.17259449128165275 0.2599989158661092 -0.07719752158388772 0.19947071344231318 -0.3031589083161553 -0.07609310066019206 -0.16798054576408222 0.2480558635743122 -0.009636313669043935 -2.1578246206644462 0.1610421159873143 0.09776464975033855 0.10661412916987012 0.7738135575989501 0.4102302676717887 -1.626088808047907 -0.3533586336527465 -0.03244119276069447 0.14636720303381912 0.1871535024379154
b0 -0.12815304184901127
w1 0.3170142120544565 0.2032199822286321 -0.531551801833925 0.567481752343936 -0.6441423134888783 0.5792223500350091 -0.13752278207585417 0.16254719470392356 -0.13485628519332513 -0.2808349853329269 -0.05987420837123704 -0.0485767185111034 0.2021815406739897 -0.3421849400021401 0.2808150366101766 -0.17187775406989092 0.3953537693894643 -0.46060720573064323 0.26889944022364376 1.3802086443282395 -0.2778981387352984 -0.17641711404724028 -0.03768307231986862 -0.9339849812174488 -0.02121960653317247 0.4964147091952518 0.24228079362478785 -0.08442126038916707 -0.24189002333343426 -0.06306153036558514
b1 -0.19698212826108238
w2 -0.3589510482287082 -0.07971382718250503 0.29221232629350213 1.045121302502616 0.40883005442601006 0.055843669033571644 0.9975342918160648 0.33253068034977407 0.20589976791077255 0.057733784441167536 0.23843350308871009 0.21342878164199006 -0.6093482471923365 0.3075677909505224 1.0938135149329582 0.5189624970381211 0.9024695554186325 -0.17424724039116324 0.47034378450187236 -0.24591826131424585 0.349063879110545 0.8346577393764338 0.21219020130996755 0.061594459487123 0.9767159146839046 0.3082112680917908 0.3209856624810623 0.6340613782005725 -0.41862046662106067 0.8748031370428428
b2 -0.42325063921380757
w3 -0.07414507641451885 0.09440221681685325 0.06800629235455388 1.3165741992615518 -0.1937446706185101 -0.07153561129871848 -0.10969274990165083 0.19123386817835814 -0.10151295024022051 -0.16274169680086512 -0.018137746183774082 -0.042405587663090286 0.18103686850993958 0.30440924497106064 0.26621636146243477 -0.09266095191130944 -0.35534056429934896 -0.39314279150981546 0.16913105197348124 3.4105130863854387 0.09342357289046338 -0.23913375740005033 0.14949789476233957 -1.961510175034557 -0.0022597406535331942 0.8086719820784353 0.046515366020199955 0.029278321287945344 0.0401709817787229 -0.06800772933977905
b3 -0.31166074861918286
w4 -0.17446875964589678 -0.030702201780958997 0.22725953894689685 -1.1217936754018107 0.6381447364519113 0.12958903024004817 -0.01452422486588523 0.4366823978353055 0.3365695834205267 -0.0013108607503582801 0.2824826982333812 -0.1589251424345917 -0.1903541567371786 0.03607710494240133 -0.36124249671236136 0.7151832518258453 -0.5637383240707406 0.01718059000491946 0.21779970860748277 -1.062718499007544 0.04702972934946042 0.20732807773420822 -0.19299831228466796 1.3274338536108814 0.19448574914014705 0.1120208219870968 -0.04767814931545526 -0.07321608091164777 0.5301081028568259 -0.06921596671008229
b4 0.5653289675715982
w5 -0.08422771035229691 -0.33313817965775133 -0.06823092490767135 -0.30396479634491846 0.10391714733713345 0.3605107623972613 0.09855906850981824 0.27558042785624975 -0.8799281716196331 -0.651637378096623 -0.4266800841731888 -0.5239695596434254 0.29693828155549595 -0.9066404084413321 0.2177272428639739 -0.5602035324379511 0.06922080233393609 0.03182467051546107 -0.04263068075235491 -0.021924190251627788 -0.3790323258414836 -0.13179073347561399 -0.4423250606149502 -1.0600373461580508 0.13899603260057736 0.553599928234442 -0.6212404721166145 -0.071104146219556 0.09796779664024587 0.4701784680605083
b5 0.3479037289083777
w6 -0.05209936846466911 -0.14773540014120373 0.1368364167334421 -0.8213466288339708 0.32988282079891246 0.24545353295848665 -0.40914236778124247 0.17680480582887678 -0.025759438547950583 0.029451488256975186 0.050599003480094634 0.29281284333330154 0.21877481396431822 0.08985279928794788 0.14953982479555825 0.3457203013077862 -0.1013628642369981 -0.04415366966133304 -0.35668066802496323 -1.6924111624308829 0.16468457479953835 0.010246590072529552 -0.19751931655280106 1.2487874019541894 -0.22244491150934906 -0.9219523029255643 0.13049736050179436 0.03929230603652574 0.04553081034378319 0.12530546331157755
b6 0.2594022658789035
w7 -0.2864725665781029 0.06772722912019556 0.16412143386890593 1.2776307042295143 -0.012479967434167964 0.18538221109489436 0.17337815718365146 -0.13847367965677107 0.13641458930238354 -0.10493667838164354 -0.03365739733255608 -0.20144172440395272 -0.13804430472172163 -0.12271358891893452 0.16900736010822517 -0.3574795448694846 0.0029951318825468536 -0.0471345580742323 -0.08826131691185218 2.423686582374897 -0.17270707432514082 0.08502147409529072 -0.3618624734746011 -1.5281500716585341 -0.15701104165403276 1.1235598438371561 0.10775676741053018 -0.015332209369510356 0.07657448311969914 0.30706287276951566
b7 0.027235993129520606
w8 0.14915889089401896 0.021019590104685577 -0.05953832303533718 0.7772011597299258 -0.09187400161322459 0.2967130138466662 -0.16546004608539924 -0.2230140653527356 0.06890528440269304 -0.03792124682418677 -0.21767347765951853 -0.1968403516864613 0.6893519118481863 -0.40121034459313853 0.08798534199456218 -0.09783850063887216 0.046562868784654404 -0.3119943439879042 0.02217162693865715 2.5314778805537292 -0.3323573187701902 0.07927868837349905 -0.02136173302610414 -1.4209473601172684 -0.10774002940405414 0.434086155654465 -0.018667645650107638 -0.28209771307399395 -0.4076168113616948 -0.22727280911599332
b8 0.06047818364401044
w9 -0.21182282042658535 -0.2137676570376157 -0.3443736456404305 -0.2078822084551896 0.2714505268278368 0.4937689884143353 -0.25230617955856044 0.4821510989216635 -0.29183235363257815 0.0879919770525901 -0.10859403434118493 -0.6159287543238129 0.6458796172174355 -0.36492369652780177 0.18722797786627257 -0.36152770423999075 0.18375339347836814 -0.7063101636163454 -0.474661874795306 -0.4310856736198224 -0.8399550256254876 -0.10323902069753918 0.2436925107118316 -0.3784467738285664 -0.40796163982938805 0.5037567492527435 -0.5466207792477588 0.016462076661138976 -0.31973771318611616 -0.20407146412807015
b9 -0.006712473790262206
w10 0.09496397264438353 -0.6356641171018519 0.31627008036065707 0.8432282346706955 0.4595615812816441 -0.19166049201033714 -0.450416457644638 0.3194602583611481 -0.49694579727189747 -0.16933274712777213 0.2770953344813586 0.6546684887155921 0.2668706943738837 0.017642632646110604 0.63728418037045 -0.2428612457470582 0.12938210656737759 -0.20447006747868096 0.22465257728046595 1.1023717233845307 -0.13064645801605365 0.3443574952170861 0.14968881572830287 -0.26074613497096144 -0.07372703830048846 1.0698142549884582 0.07206515699340965 0.7018870668321914 -0.32349155531693113 -0.5893736042625213
b10 0.5317954038428769
w11 0.028850467700870006 -0.13594647961133177 0.27526298120141096 0.12836577249756878 0.04247998311521666 0.23606072283739787 -0.11232370555758406 -0.26689631904588673 -0.2148897874336775 0.10413578095190498 0.43011739055026904 0.26235730172181493 0.07452375344687019 0.22718661181730124 -0.3718877519551999 -0.2100752858599722 -0.15911733058593566 0.8378710175309928 0.9126186876143878 1.236015169017695 0.02748570696022203 0.8092387636614897 -0.40687583979469044 -0.4991171290355031 0.4371798448205984 -0.4496669085834079 0.32962971250541745 0.22641496774681302 0.4380567408441932 0.15529646246361117
b11 0.20202010114608623
w12 0.08547487552176586 0.11421436172160997 0.35339141316043143 1.4402259226680052 -0.24576113423244622 -0.19424148215489281 0.3771788868246012 0.02343142175557243 -0.08742019222042983 0.11413728155058414 0.41306814890830673 -0.11317667740844446 0.05159894716321973 -0.11707061702404523 -0.20152237291015898 -0.15877703552634298 0.30534266594571396 -0.22422173869855305 -0.40348220076296104 0.10020225493918081 0.37158903002213667 -0.3281116588907534 0.11578681769344358 -1.6523425269802448 -0.22980783118749815 0.7256221233024537 -0.44383046903751233 0.14092912140196068 -0.3331909507721351 0.04907584482712981
b12 -0.6033555065194177
w13 0.3370482599202947 0.16359774415945133 -0.16580612942185968 -1.7068592155515898 0.06812510203845713 0.22397622257093336 -0.08793499948270783 0.019608327698629836 0.08859083883139542 -0.17909550568676277 0.21511623645114308 0.12602523989088274 0.1456572166039592 -0.1301886422985597 -0.2327908630495898 0.2168510007300094 0.049865451087727004 -0.04999139797268567 -6.706127369163985e-05 -2.246873303820513 -0.038364918073278235 0.06491312871869379 0.1147830681063807 1.2755092182740584 -0.1991224157931847 -1.163050783411621 -0.017778564853254214 0.09237289916272395 0.19833233758507102 0.2552080315814141
b13 -0.050701497319982115
w14 -0.3411215423417983 0.1449371283736099 0.0924008471331442 1.0343948003819121 0.37949490781771933 -0.1769135713739237 0.2827822733432022 0.42991731593716453 -0.1805340228939052 0.1734012823318884 0.25336491129424155 -0.2215882753849743 -0.3730021930355999 0.2524156774088671 0.42768331630494705 -0.45859897809752403 0.24354169471782003 0.3840041370623 -0.5490675442932502 1.2315593132595295 0.1199374813911713 0.08811472226197559 0.0642445678836025 -0.6939669709125148 0.14152434160772623 1.1343525083507013 0.016881080033485162 -0.2518370264409437 0.2854200569353423 0.2615368867878186
b14 -0.12774310648732093
w15 -0.3283405164604111 0.22780782976803612 0.3757617737318515 0.4346197900089709 0.045728129314079956 0.016085560126221917 0.40308959453024934 0.009975519311358398 0.27725135852155064 -0.18105867517591295 0.15760628436906543 0.1644330877877614 0.049654279075938314 -0.008073608478184427 -0.015200122992355054 0.24273914033018798 0.06629716778261019 -0.1507186494852543 0.09382698581105464 1.7289547562609568 0.10242767082629912 0.3182380351877902 -0.42493028175824826 -0.2526949884823595 -0.4175260292685222 1.4344346910923316 0.2924405753180787 -0.3474991543427076 0.39199712162136485 0.48037425686523383
b15 0.08192694128375454
w16 0.18754172656062745 -0.005065526132128328 -0.05136310905673457 1.1437704861616877 -0.38986777688760466 0.08774989064899576 0.0704801964375128 -0.1114232844929867 0.40658291817125874 0.18555650388070444 -0.048507272386810046 0.5561428077246052 -0.22682365807823687 0.18859378482806405 -0.15484130330033533 0.5876357845082095 0.05856875609984527 0.4089121909235822 -0.3276724110162633 1.0181542566000685 -0.06429985897742711 0.09282883431356101 -0.07040805681556558 -0.17693377392442042 0.6927306089690713 1.0719567177409244 -0.3689003546105022 -0.24535169842538893 -0.28020924398502145 0.27367109285571095
b16 -0.3564441023642049
w17 -0.05955941511583801 -0.2402577146813454 0.12457914194121268 1.1949380297369223 0.22995141297841304 0.07518051289556153 -0.35712613621862477 0.3064602685731243 -0.09455065280435615 -0.17838128563704625 -0.08547776253463914 -0.22024714503355677 0.003323834303490501 -0.0013369282562154716 0.115418854110896 0.007984587040405045 0.3659000816384753 -0.055013185718565255 0.20326005749577866 2.2883628941879084 -0.19616630231773927 -0.1218387158546337 0.22651924189778486 -1.0738661710617528 -0.0932045644159689 1.97260384451313 -0.31473648172774654 0.29592886433268484 0.06453775810473882 0.14277760725767
b17 -0.17353977120439892
w18 0.05517272211303826 -0.30045329656366276 0.053754980515054424 0.6276005422535501 -0.07996318868386823 0.16298401984176436 -0.05701190026221532 0.06748564793910103 0.1547933019000588 -0.14588904237292322 0.27235306326237785 -0.3528988802863528 -0.159827270807461 -0.135959339290409 0.14993190138744686 -0.41329341516384704 0.28100457668658824 0.3320601270096852 -0.060307104265216856 2.054980478172191 -0.3490699455753466 0.21759197661658852 -0.1368961587428093 -1.2486112759440386 0.07552003148725181 0.6363323152608442 -0.3602660216911918 -0.15532155362231484 -0.19593446455367028 -0.20755496360342246
b18 -0.09735470698291607
w19 -0.1871690483632549 -0.06452682918468686 0.08798835073665684 -1.2382060748355717 -0.28091479782720086 -0.4209503578768664 0.02651610537016943 0.24137824742372527 -0.08831144790929264 0.3814635441140674 0.2186002055739445 -0.1239975411274189 -0.05485499864020886 -0.14577813651558647 0.3586343500931712 0.008648115937610484 -0.12425871795224533 -0.10176006318833881 0.214446049719811 -2.257015306797374 -0.18523651490872026 -0.0549112723591451 0.06697123564353681 1.164314788112689 -0.39270745830228104 -1.018982345026577 -0.06254965490849777 -0.20446618717315243 -0.4775751413656256 0.0722748330988552
b19 0.3217162500766587
w20 0.2530054214836477 -0.0800815440854007 0.13869813355613578 2.0635800671848585 0.3704592431945446 -0.3472320594409309 -0.036820057313958786 -0.06877139594312162 0.023104609543389467 0.1082959667787421 -0.17345188640144943 -0.0029557263054583215 0.023626590328061605 -0.650219886479536 0.4691928808467242 0.10521775093839639 -0.3064172742854012 0.060925594936754986 0.813799293784064 0.7940799584823011 -0.12384439416947303 0.5678381097289701 0.06009471372145258 -0.30420518613152564 0.07189659993341259 1.5891937268467713 -0.2877730273479909 -0.23856120362452268 -0.18403512669357128 0.13102787175265598
b20 0.04762749218834269
w21 -0.07061349049504118 -0.0054927631103063685 -0.3106568418366581 0.7286272758590056 0.06911859378849733 -0.30687214527638795 0.0641413891229668 0.03191445834778387 -0.18471596018448844 0.4560606626207847 0.13190780557565737 0.33079415838750326 -0.17263771482228676 -0.30559298844070676 -0.13850995811516137 -0.40876873558818233 -0.20673367334584583 0.21252340632247402 -0.06857724369150728 1.024051713049667 -0.016606644578071556 -0.3544928467185946 0.4140531978157321 -0.5703647334982334 0.27560315025520166 1.2237850348608672 -0.04950836970597811 0.39820381311564035 0.382368714718885 -0.029804731643821795
b21 -0.3080476518991009
w22 0.44329362754203566 -0.051964473844969945 -0.08696778624756565 1.2621174513177438 0.09039156800081129 -0.3669846992753098 -0.04709608188529773 -0.4607523835679882 0.4989848052058187 -0.1391849910089828 0.2473645588778225 0.09358798263857171 0.4477192073031553 0.14537937081665583 0.22299626528765804 0.447783240274016 -0.20664929486186398 -0.3098368203092718 0.2654364487616348 1.524763812509555 0.14241526033153934 0.21330201725128647 -0.17126299983050244 -1.0953767449436556 0.17815262300887286 1.2099803734507288 0.02388993518692734 0.34728976064651745 0.17605377647345888 -0.07118664383197934
b22 -0.6825186216263279
w23 0.20815442746558857 -0.0329333119615123 0.24744709699836612 1.2572182991697665 0.09012876717676004 0.17603993481655597 -0.11041800395217968 0.13227086907696486 0.025156310980366876 -0.07886838471853617 -0.14832953472720223 0.1858436604705103 0.5190043234328694 -0.0958522620416597 -0.284122275661479 -0.23719859137307905 -0.06957367116129247 0.07435236674965989 0.2422294173724128 2.92618754904623 -0.22562851334929152 0.0886147562114536 -0.02359306945803186 -1.813129407648359 -0.14573322023337343 0.8510653142692837 -0.24606467166403292 -0.06742670291697538 0.019699863608046517 0.11842843769522163
b23 -0.8054515820313755
w24 0.32919889645792616 -0.029103615281780355 -0.24429988669020755 -0.9124371334949899 -0.2312235457051318 -0.5101641165882461 -0.4160943197476992 -0.5684794649033703 -0.19950384431078516 0.319628561211756 -0.34395703770196856 0.04617013506970987 -0.7039117380062271 0.04810062945087756 -0.3667645885045465 -0.5366783148668908 -0.3447504372201047 -0.042264653357662885 -0.15460381669595655 -0.6950509660086894 0.06277786754760886 -0.18740511863462322 -0.160519888014829 0.21433078575832906 0.40178574419034624 -0.9755552131162775 0.18528319275716487 -0.1983284277771617 -0.10537869051779963 0.1823132313694227
b24 -0.13084020188852974
w25 0.15008806692382468 -0.239378790455525 0.20663060673786077 -0.931950110891788 0.21065438169001788 0.09628534425667765 -0.37658182984608246 -0.02201708784517569 0.2350993840949511 -0.3980279427325177 -0.24909934086385707 -0.26285106914746853 -0.2264298189843929 -0.3864201434076566 0.17232708362617113 -0.2808184738089371 0.3428331701206726 0.27981009522794936 0.04566032722701702 -1.3596235620616706 -0.0005520335886787212 0.002511962806231241 -0.25489813106059206 0.20799956167479178 -0.026893545191210257 -0.27237422241274467 -0.3441869947136131 0.221133181408198 -0.3389924904060415 -0.39806353548492057
b25 0.24145734765188395
w26 0.17365740549468053 0.05882517077013321 0.19997372658425538 -1.9002584594074252 0.20668369086747942 0.27700149901382703 0.17429074263496744 0.23239027608721502 0.0760377522460759 -0.2920659434222069 -0.10620501297490875 -0.1449139047174529 0.1664976930183388 0.045974498345350494 -0.3462336421032215 0.2858212432563554 0.023333126338344255 -0.013495233256880646 0.2975605271209969 -0.838586623079279 -0.15296047347001626 -0.25979565995755216 -0.06176084850804775 1.7651189509951606 0.23548237318562784 -1.2349953085177725 -0.1687741876073509 0.21534208894993226 0.31002308256044214 -0.18445476620474907
b26 0.5851882287142398
w27 -0.012987038095084707 -0.11445303204157903 -0.01577471150182015 1.441494625158505 0.1998195107692398 0.017877659937024695 -0.051546551442771656 0.2584263469676838 -0.2049975262124684 -0.19062937860953125 -0.03661152592696975 -0.10324050488665722 0.25051413608464973 -0.11320902160972882 0.13470481045549482 0.25877328792730436 0.17887775222718955 -0.13135067035659573 0.16159985621161319 2.384028144635773 0.15503812934475966 -0.06606230959609317 -0.19519639969138247 -1.6042758851176901 -0.04882575841470575 3.4479154256731537 0.17442115054793836 -0.23753271257497297 -0.6090619766491154 -0.044277491861120566
b27 0.13689376438302017
w28 0.08716283378815368 -0.02078804883810085 -0.08933504173344776 1.0944697881980507 -0.011537327075673072 0.5396477228271066 -0.14712038221936016 0.16725052603972687 0.016680157076256228 -0.3310323976573425 0.09176576700405642 -0.07987738597616677 -0.105225788035127 -0.3440278627534589 0.12118928969165114 0.056867267434065435 0.33876229269501923 0.143836860708712 0.01660734624204222 3.389224300235224 -0.10989671529920976 0.042514457489445726 0.18883122259502733 -1.4620575769577777 -0.3908755543569914 1.0409663780694445 -0.16195771106787993 0.13918095048661375 -0.08565345969979696 -0.22255867971749455
b28 -0.14365876061546168
w29 0.2631383981419682 -0.3889344709182383 -0.11953873792599602 0.5270436155717253 -0.08666635074994751 0.14626832315121024 -2.3379859485013306e-07 -0.3624800680873539 0.15724903857358555 0.12987481520335256 -0.41961299172257205 -0.20780808362278114 0.10476849484574012 0.1673780370702473 0.4462881505542225 -0.2522074686049964 0.1223544124493212 -0.16867420449129158 -0.16494210397598263 1.1219781080565843 0.23251508574695956 -0.1644898776215563 -0.10386046161473743 -1.2939161284080243 0.09804358712073585 -0.19945025892698887 0.07810517854982359 0.09362029237387101 -0.5805648268110969 -0.0504924192392477
b29 -0.6858582063203762
LAYER 3 linear
w0 0.5856702084494135 -0.12590484970598265 -0.13506747001201924 -0.725942207990349 0.9856149473616983 0.21100407108347966 0.6148582419552451 -0.5874427411354199 -0.6579498638389463 0.37526814999832186 -0.10009565906520862 -0.08223577211967889 -0.5611597110727597 0.9769210732474543 -0.2670506069670249 -0.16737292838430637 -0.2658254201579191 -0.6969667136601891 -0.40137713269405795 0.740186075283458 -0.09693965083569787 -0.38862887382319816 -0.25449058359650206 -0.7914314525351926 0.31498434291172234 0.46466014558857793 1.0197393585319636 -0.9399143851833495 -0.5152612425990826 -0.4541332888976158
b0 -0.38171585671671077

POT Cl 6.0
SYM 70
2 6.0 0.003214 0.0 0.0 Na
2 6.0 0.035711 0.0 0.0 Na
2 6.0 0.071421 0.0 0.0 Na
2 6.0 0.124987 0.0 0.0 Na
2 6.0 0.214264 0.0 0.0 Na
2 6.0 0.357106 0.0 0.0 Na
2 6.0 0.714213 0.0 0.0 Na
2 6.0 1.428426 0.0 0.0 Na
2 6.0 0.003214 0.0 0.0 Cl
2 6.0 0.035711 0.0 0.0 Cl
2 6.0 0.071421 0.0 0.0 Cl
2 6.0 0.124987 0.0 0.0 Cl
2 6.0 0.214264 0.0 0.0 Cl
2 6.0 0.357106 0.0 0.0 Cl
2 6.0 0.714213 0.0 0.0 Cl
2 6.0 1.428426 0.0 0.0 Cl
4 6.0 0.000357 1.0 -1.0 Na Na
4 6.0 0.028569 1.0 -1.0 Na Na
4 6.0 0.089277 1.0 -1.0 Na Na
4 6.0 0.000357 2.0 -1.0 Na Na
4 6.0 0.028569 2.0 -1.0 Na Na
4 6.0 0.089277 2.0 -1.0 Na Na
4 6.0 0.000357 4.0 -1.0 Na Na
4 6.0 0.028569 4.0 -1.0 Na Na
4 6.0 0.089277 4.0 -1.0 Na Na
4 6.0 0.000357 1.0 1.0 Na Na
4 6.0 0.028569 1.0 1.0 Na Na
4 6.0 0.089277 1.0 1.0 Na Na
4 6.0 0.000357 2.0 1.0 Na Na
4 6.0 0.028569 2.0 1.0 Na Na
4 6.0 0.089277 2.0 1.0 Na Na
4 6.0 0.000357 4.0 1.0 Na Na
4 6.0 0.028569 4.0 1.0 Na Na
4 6.0 0.089277 4.0 1.0 Na Na
4 6.0 0.000357 1.0 -1.0 Na Cl
4 6.0 0.028569 1.0 -1.0 Na Cl
4 6.0 0.089277 1.0 -1.0 Na Cl
4 6.0 0.000357 2.0 -1.0 Na Cl
4 6.0 0.028569 2.0 -1.0 Na Cl
4 6.0 0.089277 2.0 -1.0 Na Cl
4 6.0 0.000357 4.0 -1.0 Na Cl
4 6.0 0.028569 4.0 -1.0 Na Cl
4 6.0 0.089277 4.0 -1.0 Na Cl
4 6.0 0.000357 1.0 1.0 Na Cl
4 6.0 0.028569 1.0 1.0 Na Cl
4 6.0 0.089277 1.0 1.0 Na Cl
4 6.0 0.000357 2.0 1.0 Na Cl
4 6.0 0.028569 2.0 1.0 Na Cl
4 6.0 0.089277 2.0 1.0 Na Cl
4 6.0 0.000357 4.0 1.0 Na Cl
4 6.0 0.028569 4.0 1.0 Na Cl
4 6.0 0.089277 4.0 1.0 Na Cl
4 6.0 0.000357 1.0 -1.0 Cl Cl
4 6.0 0.028569 1.0 -1.0 Cl Cl
4 6.0 0.089277 1.0 -1.0 Cl Cl
4 6.0 0.000357 2.0 -1.0 Cl Cl
4 6.0 0.028569 2.0 -1.0 Cl Cl
4 6.0 0.089277 2.0 -1.0 Cl Cl
4 6.0 0.000357 4.0 -1.0 Cl Cl
4 6.0 0.028569 4.0 -1.0 Cl Cl
4 6.0 0.089277 4.0 -1.0 Cl Cl
4 6.0 0.000357 1.0 1.0 Cl Cl
4 6.0 0.028569 1.0 1.0 Cl Cl
4 6.0 0.089277 1.0 1.0 Cl Cl
4 6.0 0.000357 2.0 1.0 Cl Cl
4 6.0 0.028569 2.0 1.0 Cl Cl
4 6.0 0.089277 2.0 1.0 Cl Cl
4 6.0 0.000357 4.0 1.0 Cl Cl
4 6.0 0.028569 4.0 1.0 Cl Cl
4 6.0 0.089277 4.0 1.0 Cl Cl
scale1 6.811488007279975 4.827525630896627 3.5139031812168016 2.3370900898122766 1.4006041485558995 0.7224012417151353 0.16439057632948734 0.009422993963378328 5.617475924963952 3.9047202147627176 2.733116526161917 1.7032818969459664 0.8663896974354625 0.3456472422314223 0.05148531327848651 0.0018282769115025507 5.964564392141535 3.067420288648932 0.9309902065032308 2.9793009720955035 1.5646646698553084 0.4608770050845602 1.3400013180544244 0.6916920076799558 0.1856759709015388 12.174524570691476 5.871610997036933 1.5719198468972748 9.143957042184715 4.334059440870391 1.1282862819270967 5.997576634664259 2.713530053306808 0.6621953564960249 8.550625446759662 3.9077877439888513 0.9447475342819118 3.843515362945132 1.6879317441683042 0.358903540724812 1.575297834420563 0.6872545155020957 0.13323921331358074 24.796668278189497 11.88229784379518 3.1560895601392174 20.138168411917004 9.70323953596334 2.571340505353552 14.681446604732445 7.054031161048424 1.8254078648578806 3.746861973400126 1.6519958334940454 0.33898784900301293 1.5981272792380317 0.6888810804243904 0.13535294696627775 0.5686860413086007 0.23372425233328809 0.04089747537431086 9.30641202971334 4.12829540345089 0.8472240222522676 7.157663683605345 3.1651805639617674 0.6435884675177265 4.699356999602611 2.057690160240031 0.4084867302177666
scale2 5.202134638219967 3.779824598785884 2.8419061812536714 1.9881799211336206 1.271505174553421 0.6923836409560031 0.16378286534694397 0.009422779915174278 5.069057804344186 3.6489953429243056 2.6208443324138044 1.6712052245853695 0.862245737680709 0.3454769362501313 0.05148524121438559 0.001828276911487918 5.911979966593697 3.0532794727070622 0.9301151531499353 2.960683747068162 1.5595594490672104 0.46055045507763015 1.3378693799184187 0.6908760536205658 0.18562365443627377 12.115799688306234 5.85529674139434 1.570788437661768 9.115583323452826 4.326465743713975 1.1277897413791165 5.989303867058085 2.711523289098483 0.6620860627576363 8.505117002381118 3.895274465224254 0.9439006917003854 3.836555498634119 1.6862247808186597 0.3588049264220221 1.5749008392323736 0.6871686998385076 0.13323615681815115 24.487870407235125 11.791315790776862 3.148957285699052 19.865585519078348 9.62241391429046 2.56493135610876 14.463650613709232 6.988924610843527 1.8201472321408985 3.7456189008694283 1.651819509806092 0.33898490512897306 1.5978467397625011 0.6888441957282537 0.13535242027932876 0.5686659711810998 0.2337217404496772 0.04089744530837823 9.301095296773621 4.127462448064772 0.8472087715987433 7.153336787612571 3.1644872204064125 0.6435769394469045 4.696422428846064 2.0572405773374403 0.40847990845391224
NET 3 70 30 30 1
LAYER 0 linear PCA
w0 0.06613484342896818 0.06468633174667543 0.06293417248722935 0.06174597142128817 0.05925422620224628 0.05606586299693993 0.04762293598367698 0.03406714590834561 0.06741286624867485 0.0668599234765525 0.06613622470762132 0.06464645443334655 0.06118071828298022 0.0541564231080627 0.035722807947728204 0.014672324571083658 0.059638523918937696 0.05695901126177674 0.04980161800246002 0.05679916051498351 0.05345460919642685 0.04674003589436768 0.05298393280571231 0.04940408185158809 0.0423976251989184 0.06244189388702162 0.05931218529760712 0.05399853795420463 0.06276242023475558 0.05934273411693951 0.05322373675941241 0.062262465230749596 0.05949453909297396 0.0520520241439471 0.06513967676356618 0.06355639105070386 0.059642301609218594 0.06330303315800678 0.06117192904249876 0.05547665483227637 0.06145385859759862 0.05859141163238903 0.050743085016348624 0.06760191813960349 0.06669495292361023 0.06339362270018767 0.06766838243772272 0.06671935886068696 0.06364018163353209 0.0675661526073705 0.06656443657212732 0.06345818767648541 0.05633323439105726 0.05234187377413097 0.04361033058534205 0.051351719215657954 0.047975162457013956 0.04043003070277883 0.042430400347996576 0.039419345190867976 0.03344456021027131 0.06245089359661386 0.05789380076955526 0.048566466970844505 0.06317486171503013 0.058632745101106915 0.049465718243560323 0.06397275548210345 0.05961553097258114 0.05096604538968823
b0 3.351693141215072
w1 -0.8971040502342278 -0.9554849316138594 -0.9838856720752918 -0.969514367477398 -0.7981075114550017 -0.471201747460557 0.03577007638197312 0.33659927533519773 -0.9846758606402792 -0.8960575422329408 -0.7810127924284074 -0.5944413037673244 -0.2968916933455288 0.06370041220797311 0.4006777775795401 0.31760473783810833 -0.25139575854280805 -0.16875581847470758 0.02936497076488575 -0.23833833488731923 -0.13671850569036673 0.061027502621831875 -0.11289524351773832 -0.006052672346508353 0.16302012311347963 -0.02912644590687061 0.005137345546985204 0.1168297603394902 0.04692097635125296 0.07676444038882493 0.16342432439152793 0.17082479424258556 0.20666968757873577 0.2653154309773581 0.05359091933286332 0.1096637533311777 0.2449663709837143 0.21356957070087162 0.29118383411537796 0.4043564302984211 0.33435072966272944 0.4358929296376103 0.5659819919459235 -0.10365844029442191 -0.03604150341037981 0.15945696737440646 -0.10947575538788591 -0.037531722575585305 0.16218146750205267 -0.08219060818141048 -0.004297154117405946 0.18970158509742627 0.22584277039567913 0.33540821953107275 0.47906789931355903 0.2920670040049261 0.3718120366646454 0.478448150653062 0.4249907559943801 0.44687144659508027 0.4725806622515937 0.21200042887970075 0.33705054984134375 0.5052588590650732 0.2226364562406131 0.34547468010217336 0.5134150182288819 0.2556181671444301 0.3702210447441517 0.5328934832070699
b1 5.046190121412704
w2 0.5400389539995384 0.2424025362145996 -0.0942246591386276 -0.5481894821221674 -1.0526099807637832 -1.3858060873847589 -1.4057441521351348 -1.1136668419331175 1.3731857817261017 1.393021572272478 1.3907339360390536 1.3512800530742337 1.2391878418693714 1.0632836869306768 0.8396063405108322 0.6411856363297449 -0.8294433524805068 -1.0616848253358309 -1.2872951352687223 -1.1173164726796996 -1.2720144030269362 -1.3877146298529168 -1.379451545346862 -1.4429480292381518 -1.4354431813258015 -0.22334268409053595 -0.47061298949601166 -0.9048818249997349 -0.12180717575562236 -0.3461810148243347 -0.7653534776006774 -0.02226237167437542 -0.20054259063780436 -0.5580504370843494 0.1023419331331433 0.06105311182460897 -0.03328982067353098 -0.07438556802658369 -0.07857022979732 -0.0592381312455643 -0.22047929109112505 -0.2006396623748871 -0.10741931482049828 0.28520047727079006 0.17013457109512986 -0.05869722104132417 0.2933786092694273 0.16999941732395685 -0.06809838789446881 0.2715838378694037 0.1456695469076917 -0.08822888321611105 0.5711961524212675 0.5789777400563765 0.6670354527258666 0.66124916174388 0.6721630946190831 0.7487808084896757 0.7444179610656065 0.7469509900399568 0.7729082351056177 0.34300147174208323 0.3410814512590043 0.43094139218796174 0.2946011282323842 0.2889725057028576 0.37343114366560304 0.22013881620539402 0.20860736088934026 0.2809775775331137
b2 -1.28836624091334
w3 1.4696894579886945 2.648665338032924 3.526610817227593 4.128098954292883 3.800788401515309 2.5271488222190737 0.5360004082535986 -0.2015036578289882 -1.7677378059556914 -2.087118346194441 -2.2455058963669963 -2.167184299177887 -1.4896878073418869 0.08845923590091502 2.84558650537492 3.296100108969312 0.31566152368334444 -0.21980246338168669 -1.1349795858685179 0.3123532716734699 -0.271730400039665 -1.0819659341919619 -0.28067004245095517 -0.7354837846562041 -1.154441740755603 -0.1496063538923517 -0.29698816087041324 -0.963662668818405 -0.3021206507130667 -0.34476528012069657 -0.847984633071071 -0.44620509290846316 -0.343628336821053 -0.544477477384818 -0.7786514504981324 -0.5993235242691621 -0.1539922487088859 -0.7313465352045464 -0.3076218172374432 0.5654976260605281 -0.7393213404501334 -0.07218613565100056 1.3013050926741183 -0.9997252514860006 -1.0230143919859351 -0.8333123682762674 -1.0402146094244094 -1.064896579646216 -0.8872784543505292 -1.0916446997769322 -1.0838591299667135 -0.8926195631052282 -0.1047055184136883 0.5657355077865115 1.993244739939289 0.6924353536379955 1.3111147437727741 2.6040734617269368 2.147981332388067 2.5421234091388074 3.310166127056755 -0.9274472537916384 -0.3178069579101116 1.0814076153706536 -0.9964136962609679 -0.4244211965265575 0.9213595883159937 -1.0068310203458872 -0.4951950408837325 0.7570679611268951
b3 7.433448499862689
w4 3.367121337906663 2.926886864154799 1.9521409917840546 0.15340243579426066 -2.4259705600549126 -4.439695732155631 -4.6517648749180385 -3.132451321559364 -1.0793514479332036 -1.805407883977996 -2.3225087822122252 -2.6773081053140153 -2.6067821469144237 -1.9213197882371313 -0.596453380250804 -0.04840484020560152 1.2733522977185123 0.6388077792535294 -0.21482382488096746 0.04111146781947712 -0.5538556878201919 -1.1623328367964025 -1.2876593102809926 -1.6316420926151658 -1.889415266936995 2.8837153884308835 2.7035914609916576 2.048559706401744 3.0203445909536644 3.008483480946873 2.555752879071343 2.8981538368524937 3.1766439043649655 3.151719414775575 -0.07907238346287529 -0.3808375316710451 -0.8774440342617211 -0.3539752206957364 -0.47121175391913234 -0.7478514941074892 -0.6329776996750396 -0.5576691921453505 -0.4736943744295633 0.6519753719769491 0.2727756765268372 -0.25539487922656523 0.7691674980671753 0.40585262209690665 -0.09526193928683444 0.9323362285004388 0.638074812765634 0.2286336480163413 -0.7729729206842871 -0.6387537660707205 -0.19407851769523424 -0.8675016037957183 -0.747123625256565 -0.3777309221313575 -0.6078168067888527 -0.5927343719507249 -0.48845044148374606 -0.2206693084835757 -0.23902456020231858 0.03785375800286109 -0.0759560064343866 -0.14097409953663234 0.07261436253734159 0.15568741428442606 0.009582780852409852 0.09318348098022605
b4 -4.932385781941616
w5 2.7928881807508685 2.3710077971212407 1.5007035853899846 -0.04848043429541442 -1.9066383938287688 -2.1379850941071448 2.348836206516426 9.208496319387693 5.694527076638079 3.429664577300199 1.0979210688732006 -1.8046772173788612 -4.797974243679061 -5.946018390561074 -2.7005246132820013 0.6365087103697269 -1.4843578262143524 -1.5611657914848625 -0.11866302532778787 -1.60348337588109 -1.2306592189216472 0.7392076007574655 -2.024246595680682 -0.640880720293542 2.515373262888723 -1.0423859589937179 -1.0863497625672645 -0.02437205045920809 -0.9435767969747509 -0.8120972594541374 0.36578568211995616 -0.6919255412908272 -0.21454355464298047 1.3907851408585967 -0.44213314918993574 -0.7538858865812382 -1.4259255468756573 -0.8975211370040479 -0.13815012766418389 1.0198570729321803 -1.9548038781838104 -0.5095398800620895 2.5830141958989485 -0.1830915674312432 -1.2873485244349625 -2.5012829833132844 -0.20973547750373778 -1.2965450063338906 -2.4034060042948133 -0.2202135517743491 -1.0521915936768333 -1.752266212842755 -0.6800116908429275 -0.5356022000307725 0.7363464397631657 -1.1955286908907639 -1.345164372842058 -0.7170777403491464 -0.010257481060497096 -0.43344477305558293 -0.7637773092598791 0.9498998716703397 1.4672974906734642 3.419918877077249 1.3241236266412681 1.9005685177313358 3.963343896843502 1.6968018697229645 2.3361820339374213 4.518540825985884
b5 2.3615377647045257
w6 0.8524307339940955 0.7739638047983028 -0.0015734156565350588 -1.7852322332932005 -4.233461534978532 -5.12917750519773 -1.3206304776598776 4.912239596530775 2.049880823085362 2.4435961426314807 2.6729335419129354 2.638286803321228 2.1072063367367946 1.7052367606862728 3.832566321706379 4.927818459588215 0.7720513625864383 1.0437094614186977 2.1102046756021857 0.5351810885649249 0.9176743148057084 2.448863278804104 0.2584874864798168 1.093523385775297 3.2795030684004702 0.3220035910919269 1.0512487206671484 2.0252408999122204 0.10108851378433882 1.0169511199092693 2.0804558291542232 -0.37805174524165897 0.8523075229705097 2.316023455433643 0.31893200484794043 1.2892934032765722 2.789152463480718 -0.08993964710156008 1.3627513289997608 3.9350049040225783 -0.20724485211604227 1.541318115583159 5.110889178140569 -0.9489370193781763 -0.5296826461019709 0.5031244745417062 -1.3236488395761696 -0.9321883302768401 0.14173232526345197 -2.1456882842342093 -1.698850880175815 -0.43779303065834496 -2.8529938705168987 -2.226912120618514 -0.43312612456597605 -1.1933866533234918 -0.4882388929858208 1.4080304001279786 1.195292053597882 1.9252990787827362 3.5836274762119578 -4.720679343248123 -4.195368928219838 -2.5595874056068886 -4.91073057062113 -4.415910185066648 -2.8451941776354284 -4.902515970277305 -4.434437131706383 -2.907124549537868
b6 11.730908770354533
w7 -3.705505723659391 -2.5026316244588673 -0.9507394519526741 1.3154086960010116 4.137761976442846 6.274222873638707 6.1339952128541055 3.7859305906866862 -3.6548524629562094 -0.49810474555739315 2.4728936207620227 5.377048075032681 6.469915690936014 3.775509618361724 -0.8167570709811866 0.34658274222717533 -3.455680444126923 -3.0815450844875265 -2.3698970374149972 -4.408237489692871 -4.561870982060185 -4.172533437192399 -2.666795237555639 -3.6196175959871137 -4.04447681674571 1.5368320779183444 2.7863592628658207 4.079794322553739 2.852090223497849 4.301263610936867 5.93293987077997 4.267894731113235 6.0082769021017075 8.452821562319812 0.407528503407942 0.5046924011960884 -1.2718102898077976 0.26130105940999115 0.6774278148172831 0.3784854182420235 -1.506915306288458 -1.506868203677037 -0.7134644849688252 -1.3317297045951106 -1.3837703939944865 -2.825186271262343 -1.7656064542833232 -1.7812675389771695 -2.947496364546965 -2.2644907386077087 -2.124916552660783 -2.668556514788203 -1.8103930983746217 -1.5316061666991299 -0.2250714539700669 -1.5339126808706471 -2.117328198310625 -2.191688207013114 -0.17240977088328296 -1.3801592413615438 -2.9802022471188656 -1.3489185191686885 -0.5169590996419724 1.6837765282340595 -1.148601653641282 -0.33569469216761805 1.8741438550034812 -0.8329575067734766 -0.3134440203851619 1.5360501105480437
b7 0.36051681419718185
w8 -12.898482769418424 -8.389520127999123 -3.4664592508240304 1.9614150279663045 5.193307722014612 2.9170387469645713 -5.982128801986898 -12.931280387941202 11.61523486745141 7.484920490228166 3.196788521786999 -1.9056062506327176 -6.320677410622846 -6.119433396480683 3.3152849888928793 10.539597693859033 1.8154726907917793 2.159739110477865 1.3962677193138469 3.5434952470809855 2.315955366221458 -0.5144121095852826 3.436262107797358 1.277285349724928 -2.522020575585396 -2.3649774174812976 0.8328778981223434 5.55297592676848 -3.1698971995836085 0.4378470413619591 6.372595548562677 -3.7213871712400026 0.03059693737887849 7.285139354745188 -0.022687832903249147 -0.5648935742417175 -2.0643434850227385 -0.3065517053664168 -0.2274379485813665 -0.3207405406912132 -1.3872042808194534 -0.6473616094878779 1.4113026976135274 -0.29713155209744213 -0.8015808935479217 -2.0002204841808617 -0.415757133923778 -0.7934380609029421 -1.7408485021302929 -0.5746803291459854 -0.6338190241110198 -0.9842805433441603 -1.5389791943145863 -1.5926090423056312 0.8104397672480638 -2.19824520281292 -1.7553370895709919 1.1030000660555797 -0.995068186560434 -0.11338092741148303 2.586371753290747 0.8247714479218474 0.042141248390684775 1.2548767685248163 1.3872195253157091 0.5041844795058926 1.4570277910689824 2.1303052557700046 1.223368316134503 1.8829604294158233
b8 6.789326866589278
w9 -2.9682521095074765 4.3550855595434514 8.640594880240288 9.048906255874213 1.8507696721942102 -9.456777088651206 -15.049843927436793 -4.7653471076674245 -8.989144512957665 -3.613550824499492 1.312873568812007 6.199638585510016 8.516954642437126 4.700530164714471 -5.233045584621863 -7.13204944093376 0.8594622814626084 2.14802702740054 4.52372068142709 1.1875782408696283 1.5597262031155406 3.1757068405046933 -1.6528245416561833 -0.6924076865197962 2.2404803286813593 -5.773966842879517 -2.0368320980882406 4.8969420215217045 -7.846048171725156 -3.71025645160411 4.386502024243736 -10.826533387117982 -6.847026650965198 2.4784852769255585 3.0960187046829026 4.380798214423075 3.0275307134375775 3.778881569463631 5.258877019621941 5.07767281611277 3.5635147156875524 3.977521670945906 4.155660156015653 -3.718743294626962 -2.0525076227077346 -1.112135934770626 -5.179722301094767 -3.3669855093622134 -1.76919466365191 -7.551877372699189 -5.38362838655961 -2.5315784005975286 -0.6859598558216807 -0.4565828914631928 -0.15295680257358826 -0.2612315497525026 -1.6627578936017222 -3.9474408643434526 -0.7749784574753541 -3.1273790326189954 -6.872754228782894 -0.30536410759714366 2.2798303422110244 6.3879804853923865 -0.09621865491627483 2.8499800761812057 7.659546466306464 0.5513762456028469 3.694807403851985 9.098658909652224
b9 -7.053501538612415
w10 19.637306267393186 6.701819910510062 -3.012951074445456 -9.016007221580555 -6.131624756937429 3.264989972628936 7.557869076081734 -8.013391558889364 -1.72215559932154 -3.2596450215226613 -3.5490040619168455 -1.823908747445967 3.6036292114069877 10.895207753408187 15.922159433774981 24.610745876494416 -3.174366095426828 -0.25924646564375503 5.349625065710926 -2.843026295203047 0.2516731330336685 3.038925418903852 2.137302298134758 3.5027096623845297 1.3217398935924212 -1.8038506495443665 -2.372397839966882 4.561030296824756 -1.2621908780972955 -2.9370490764870865 3.1816434125603608 -1.4263677954145855 -4.969880280162952 -1.5655667379679312 -0.20574527726704053 -1.9608329265616276 -3.0757379176564976 4.857251483170754 2.4859884073603755 -0.46930383788678176 9.735697681323828 6.591286177982556 0.3066015556931586 -2.2661664324084265 -5.0926463165438625 -8.522730321543385 -1.7673069511329393 -5.011121291588604 -9.397097923780779 0.1668105173019372 -4.046708858619995 -10.552240573266156 2.135159293212203 -0.3243001367802253 -5.752950417180637 -2.9600457690327437 -4.075296627912057 -6.754805979245954 -11.052967423934193 -9.70676310580236 -6.98383453669401 7.990778514279487 4.520723275424372 -3.874735508897227 8.610778689571942 5.17858195687708 -3.491153519456911 8.672870264001867 5.522471139022384 -3.241648186138011
b10 12.677911551306604
w11 -9.660292177519365 -2.086783478844309 3.1689588609673174 4.917071124789039 -0.8623871311844656 -10.111073729443719 -7.989333075517354 17.264306945765597 -15.004257395754431 -6.149355893494503 2.083145410422433 9.572060464249958 10.764399982232597 2.0663490671844973 2.1562230331086334 28.45804949995555 5.8379250900759 5.920727224058799 2.8833020298237977 4.9261125382642446 4.328240014317966 3.9496514216305947 2.1713544425619795 1.355946768445522 4.306459810788669 1.6516914753107586 2.9601698210381664 -1.1775033602471736 0.009053530430707104 1.388011781040302 -2.405056291507322 -3.0033107142775974 -1.9414460786167815 -4.280717126472958 -2.6976796551503384 -0.8591279338523486 -0.5907777692257475 -11.560070856148613 -10.93622443718468 -6.431408649701737 -20.296771837998282 -21.921186876599744 -15.476920196031 4.361721114198029 6.127507417070611 2.561041306715494 4.299016961226898 5.9399836592606325 2.461907646918492 2.6486858145238976 4.240576346549929 1.9421838531141584 -1.4352801201013878 -4.300341037322428 -6.9804130782193 -0.8158670216514678 -4.241904562852013 -6.428694411367057 3.3684106166706664 2.1338412033546192 2.907936355623869 4.216245847903744 2.333701396931808 -0.7016236610573982 6.051453691682603 4.365206684694235 1.4010657343198307 9.375993685231776 7.685608407182346 5.012098855341607
b11 28.131980986243068
w12 -11.18952083036992 -1.9045351737102114 4.334866425456775 7.665618402857752 5.741658030317414 1.9200508822037181 4.489086124019748 12.220551404288944 -0.7240362884506413 -0.9020118949770717 -1.8950441298763125 -3.5904431914418242 -4.808004812223641 -2.7820095247340983 3.879908128252894 7.074127446625942 3.702117214954268 9.454261909220072 14.531326876314608 -10.391587469328885 -3.6199291834392446 5.618061084651107 -34.614455700915286 -26.88007631947294 -12.88970326130534 2.3558230996069414 6.768956570537974 10.09602653848324 -2.6449614143195963 1.1839342025412585 4.371661523629133 -13.389901081297015 -11.442481926416042 -9.228618297134254 -1.4023797368598432 -1.7016808480621943 -2.2420146582299583 0.7918963721521001 -0.14333112887708482 -2.467727882035899 9.57826613313233 10.083158054384382 9.310761686294466 3.0097343571873094 4.9479663752409 5.946367027944337 4.463374257886413 6.726987643975895 7.7801934130208705 6.2441857710585635 8.899907823937134 10.111237629477307 1.4884714133628836 1.1173864191053828 -0.21665997869765208 -1.6186105538131093 -0.4816603933875942 1.596361780723284 -10.162287237310256 -8.57313300799336 -3.5302363743681697 2.076990751638214 -0.3730072839199389 -5.7041149203027155 1.5596568408709113 -1.174624181330939 -7.0590787569326165 0.5805796506160094 -2.27844174381111 -8.504682312825372
b12 -8.760565313582621
w13 8.601226034802528 3.43243986951347 -2.2459094275760663 -6.66788922313405 -3.2063650456979396 8.540580668215751 10.357565646283575 -22.36913412728425 -20.965112160570122 0.7668540049602116 12.95761328286296 14.95815969687788 -0.537376879452308 -21.760548705643078 -8.135776205922056 23.896862071317337 -3.936703819617961 -4.9490629041396 -2.6430592378694646 -3.8373902696077122 -2.2346599397516123 1.376960768257602 -0.12957227912545327 2.6729554892219825 4.628079653919728 1.0245038200246368 -4.118986445559142 -9.445993704286701 2.668517999758527 -2.887368467166493 -10.414306768118319 5.0555360033328505 0.06128533221328181 -10.331425366484265 3.7947276568439605 1.633025820288137 -5.622489077000039 4.057766014796932 4.200254246982377 -1.9567410014089326 -0.027637858243077674 5.218402223652282 11.374210705331944 3.3907428017702093 6.004990649014722 8.555546252055294 3.3387041148587784 7.433501688713203 12.298977376620298 3.757402606380317 10.561154993493952 19.282600359012108 -12.441366925862788 -5.632211400793823 6.136091397262904 -14.118267850921333 -9.233635264120027 2.679609004690943 -16.314890444810377 -13.81260200091258 -2.265289973609121 -14.317837581171938 -2.158447360757168 15.501427859936399 -15.255786798925971 -1.8853132890392683 17.737731356684634 -17.101293206271336 -1.8869271385901036 21.779951094809007
b13 -5.916447941855186
w14 14.325683229014148 1.2391421702063845 -8.645740222608808 -13.946489098148405 -6.8077700927996565 9.96285036133778 14.179785397389317 -24.420541702835706 -2.3393883350974374 4.782745819444083 8.805671686951879 9.187168355331913 2.7200132199732456 -7.52574624509107 -11.310514225174805 -9.873282309053048 0.5605060088554867 15.659657384185214 30.03971105942241 -11.42809059227373 7.00281787490656 26.36802647539684 -22.341482858212693 -6.05787979594303 12.50965708428035 6.543157487067434 10.680572691546683 15.41515049483192 4.621418243403992 5.9276842444550395 7.4635865120864215 -2.4812199528728294 -5.03314764040238 -8.09741028728159 -4.202444848515535 -3.224079075895833 -0.14514758127417704 -7.9979094542588145 -9.44039371057713 -10.406837948100028 -7.002715316643449 -11.774335435621364 -20.91413441175092 -6.201276179884922 -5.50831263972669 -3.5546907642962795 -7.389572568759584 -7.099071743853716 -5.766465900657481 -10.981621756900646 -11.552576904395647 -11.491805614089317 3.9419365435663942 4.616175500043297 3.227864890349815 9.420412692112981 10.137094324784623 8.93339968964208 11.557138023457133 15.14163456597986 19.411433776237008 -3.0231750243970392 0.9208629034684951 4.5518637074647135 -3.890695509435333 0.9981449345191871 6.170728645420885 -4.050563446364123 2.367836646572515 10.424400655122913
b14 24.42527482973541
w15 -19.124659376287916 -13.505703764899465 -7.566968927207276 -1.3429581382598508 1.0167344935928304 -4.764323940566661 -10.078149428990374 12.867616150757963 4.875302989527846 5.778190269049238 5.029257481011193 3.619334427111913 4.055577981837242 7.834876157786743 4.947849883636594 -0.9144020943724424 34.2261208735424 24.13077632740763 -2.9894202805105548 26.624779121723698 21.244659329761234 2.670593065191801 -11.526662901551619 -9.636453496916184 -11.523920348965405 28.105654766007767 12.253169306815078 -23.82611891259887 23.806034724260766 7.211486081511759 -29.62905488736298 21.688598536987225 5.410421137877661 -32.57002991095942 13.558937468711838 2.2974127560066284 -15.484388260782495 17.359847835278316 9.809507439351691 -4.984545597561658 10.239481178092571 8.240395172218077 1.5162133706249172 -0.04991617438097488 -10.653815561633996 -24.649871353059655 -2.5139289598578385 -12.266207152170384 -25.261551955733633 -4.297692003010018 -12.54494470068539 -24.363205108812206 -5.294905262560984 -0.2332639012105028 10.12598349505612 -9.57916915018165 -4.9354536963734885 2.9219485116701343 -8.071579791466062 -6.85841060211788 -5.53762945168389 -2.415833715370049 1.4338769816938184 12.456628111421214 -2.5083743582963587 0.9176288054761689 11.6789483718544 -5.03614500263813 -2.156556638697199 7.700377387311003
b15 1.4796046219570707
w16 13.750937063904233 3.5544041019741637 -5.476474280237053 -13.053786314545835 -14.089076781188773 -5.920712162869208 11.614594443161767 21.84045563006241 -11.914242321765466 0.25608445745216996 6.1943401251552785 7.081672726364528 0.2468450730730628 -14.069284016752624 -24.652591034499572 18.937191477719946 20.370967203557544 9.652469417693503 -7.369501244897371 25.08699291314201 7.4477316075928055 -21.881638404294677 20.165249430841314 0.18417429745965433 -34.42033981971492 -6.969762450140645 -1.8111024221529695 16.006680536694706 -14.327370933221808 -6.578359873380279 19.436242556768743 -25.031439911521353 -16.298925262187556 18.220533875604087 5.269470834098627 -2.254146111367091 -21.163632645538982 13.371247685148456 -0.7565106024437629 -23.47119642741967 25.510618977512404 4.014087643430387 -25.874538491921125 1.6139565434751475 2.8650421877909262 -8.31827258678503 2.3157850787110474 4.2907620085356335 -5.707403609801102 3.850143176200919 6.19924463091141 -1.1011607319784609 20.526003345948684 15.263006130738178 15.195181866797016 21.522151401715814 12.804680887116257 2.9012781401411325 11.132180773511994 5.3994969679036355 -7.026529027996495 -3.4244067297062215 -1.5114074361911118 10.83364554401029 -10.392942787013954 -7.1511044470259755 6.868047931788481 -23.078407899391276 -19.238074685443525 -5.990066545938127
b16 23.7926779961717
w17 -16.500830576194836 1.415703180017053 12.83361982644855 17.403804428587765 7.080703729276562 -15.783676615072224 -28.075992565214747 20.882567047009786 -6.270679074041435 7.808581201745348 14.63875597911051 14.823166602828408 7.1083605654000825 1.8993960061520272 7.767062893609233 -4.9810081757139235 -23.36804622022685 -9.919196460726692 11.82022951711453 -21.23366308063214 -10.329529854650522 10.659892754172253 24.314019195025768 23.375103034027056 26.696534538908434 0.32915408614901887 6.382000460076404 7.606098259769071 8.696451132126887 11.913897532274891 5.198500091364262 13.28934949424209 11.950579394797801 -6.930740816661337 -21.840361230612558 -36.28183630245665 -44.75821948024738 2.8513949947866113 -14.957093549404528 -44.47749168426481 22.04992106179418 17.092980003570794 -3.9212242080890913 -21.048062151873122 -17.67889300366957 -4.775435137416637 -16.04422156123941 -9.597458844718256 4.38644484591276 -2.16490756660924 6.909075231786213 18.67236274344198 8.151114573219049 19.72205150621297 22.754579537628853 -4.546024946119694 12.82808328456682 33.08071337799085 -31.983323305286998 -15.13029045937958 18.254842041089205 6.325873891766206 11.451929355006147 -1.1702840267967578 2.9416671659431564 7.434597770057105 -6.568568572286238 -4.719518175669562 0.41150261055714554 -11.908198717379992
b17 31.3506290865871
w18 -10.089641117477687 -6.436958620250957 2.135572138602153 15.588687227473647 22.607364466805354 3.9320510484559117 -33.13094540493718 0.24570682955304027 -22.93074888714244 3.1109863269473195 14.26423710015949 10.026769475737472 -16.797740581200504 -49.98762592028214 -42.04681062764377 42.58052525255446 -24.68587737968774 -16.34738389816683 3.266319419868683 -22.516432645428267 -10.570765026244636 11.160920534850014 -8.708168025371174 1.5904792045200051 21.920884583583746 3.3690149564098877 -6.070376086831528 -8.314430334348128 13.174876741130646 -0.4891886905961991 -9.716436308044058 29.998880587059265 11.201201427899484 -9.854316528204388 20.644705738626477 18.67835678753518 21.048310745564677 18.274271430875658 11.71813636085529 15.280771316799544 19.392968241431227 7.929405690145333 -0.7891817120586052 8.433587929935413 4.581802500618484 -8.577380737570413 5.0864459521793774 0.10678878031736236 -16.13864032308988 -1.942237070020642 -9.684462259403672 -30.94739210858275 35.29239410768789 18.35681788777003 -20.077476112245616 35.2464578041726 18.938231051950055 -19.03968509984988 10.539349785626023 6.3200822705271245 -9.88701771398949 9.670557494141434 2.9089498723887557 -20.97997113301018 1.967383405489072 -1.6653813584417412 -21.04724527248913 -11.273627782465102 -10.325096379322424 -22.836454045770786
b18 -3.7130255541491732
w19 4.010319246578771 -12.669198513103742 -12.784543541419225 1.9453352322293629 20.25085483761078 10.140515804363407 -30.802395328698076 2.6747687986313027 33.46459693159389 -2.142383393850337 -22.90866775183438 -25.36265117426884 6.048997902469713 46.630921182097616 19.210238908896432 13.706926050663322 -6.676239173378186 -6.17975780174917 6.754767910800411 -1.6230998768663993 9.075735362874042 24.179576712294153 -29.039811134230042 1.2826031960463329 40.25798602163575 -0.958136229232596 -14.919584329755063 -3.1370454401460486 2.5292643788450277 -12.55896157345844 -0.06599779594103067 18.967206518359895 4.270087550193801 15.468522680700069 -30.43391979483077 -25.731664914886963 -11.327566136276271 -14.482031526751316 -15.59821633519091 -6.315899394843881 17.564667041710326 2.373034466730627 -16.138633615809812 1.9608948037419869 1.2104639767424232 -3.5237136809774166 12.650071079237868 9.166386122907763 -1.041003365807876 32.973739149419025 24.996993233051676 6.537315311738912 18.04921462122695 6.951992175820329 -9.393598059791222 27.89039352371257 5.91726755931846 -38.60270214140612 24.091101592517376 1.2309134243263584 -50.475393023975336 -19.524861577136974 -7.308930039258659 26.77097601030163 -28.608118047539094 -11.873865353445366 32.07064022660914 -44.027485040867255 -22.799869044370805 30.843093010762423
b19 23.772778149186063
w20 36.54050109625499 -18.50014750175641 -33.29798705394183 -13.59206460143507 25.691993931082266 22.95139230797231 -45.548421951322595 18.776181831165594 27.086978232133475 -8.795342207776397 -15.829036818280047 -0.43179591328884753 22.418018567968524 3.3793501475890957 -52.082650718849685 17.08233336093173 -10.756955196956014 8.36569484281126 32.46614356174462 -21.736885161710383 -26.842056827192852 -15.13246898647447 63.750478430314054 0.4863094729613534 -52.12085853495467 15.972269470690131 26.77732343383835 27.891314093995433 21.14573161702011 20.65995485565755 5.891910412863255 0.9548416706547173 -24.260741082735017 -69.87800833994216 -30.71798235846757 -13.129731983845717 8.531830862666284 -22.04590159017531 -10.905825931758674 14.98377769240776 6.769521788907501 8.420948827031927 45.71104844845323 -14.676510053966586 -7.536982493830184 8.900210915311291 -9.19765324756412 -5.83187393555023 9.883085621515669 -0.4339962238453379 -4.665898636695299 9.771260964965501 -13.481848894060864 -19.390316615443318 -1.8481687117724492 5.4625862587054375 -8.587184176190465 -6.207395159500009 32.25661249189392 8.985865286020271 -14.70435560375819 -4.823624939173184 -12.865979603475333 7.16337316182492 2.0076292884920934 -8.528957294432256 9.097883337646179 19.888425229239907 2.859091303726109 13.151574689883562
b20 -6.656996964833516
w21 -30.0397569591597 13.85063459325108 29.59674787501471 17.764152033547116 -16.549490562532032 -22.413912103142096 30.605607638552257 4.603887348665564 56.2504883149817 -1.4652561435985012 -28.900761803645253 -30.155440709112387 -1.9843941114781074 15.890315295323651 -17.75126120566933 38.150621024537124 -16.899020220613988 -7.094553190895282 -2.492827439922674 -21.49057554633008 -15.921738327233331 -1.845972124500656 7.409107357995111 -2.870994628911765 -8.30359279139479 -0.0036457913169630532 13.533141689716956 -12.25314004581793 3.9751377724390196 17.58278491379042 -15.764141827730494 2.6428077380276 17.436930435725685 -19.32959839334663 31.74398638380186 20.201244612095312 15.580253779865313 45.90405188545127 15.640866934240712 -38.00204164378391 64.1719270330945 16.368813561802142 -88.1386152564709 -20.573582190380506 -4.839007941865862 41.36053400210991 -30.086004238947154 -11.366549663740413 39.72855747897069 -44.75727219089585 -24.38054530776438 29.390483141027413 -26.849694793656933 -24.31156045884478 -39.86187215878134 0.14635503378795126 0.3433766633926527 -23.673656935079833 11.142142818792705 16.29655973201539 14.936043625726594 -20.308829646434674 -14.649966732748883 -6.295561491835955 -12.314781941302467 -6.343000699798782 7.729660536369018 13.500671585386609 18.528443487515627 39.20545245162149
b21 -2.9118561117312654
w22 -53.084230923716206 19.058464931018808 39.88434979987455 14.39220621705419 -38.71066851304437 -34.658098929551734 59.441652957385536 -29.371148034335178 18.13629748054402 6.902741736533658 -4.57573195823804 -16.565799265288565 -18.865559534017326 5.403554799002098 37.95003982030422 6.901328309162831 -9.469597912016551 6.685453844891583 20.788241502750758 -38.53826318337372 -26.493204888210716 -13.064836356238235 39.034877284730065 32.17426686318366 -3.745711614757693 18.64994289286146 34.54991759890839 19.58744220197497 18.41280256379422 32.49066125780556 4.801651209541795 -19.059051681305846 -11.149450130519398 -59.30600428559589 11.95047063139862 18.39484328215026 2.8585687354684737 -3.472445720357614 20.003980732436602 20.201876923814147 -67.78741932894907 -29.572166359944937 5.091871650764028 -2.9939259910605593 1.1714440635654761 -2.59379825951294 -9.477558724500783 -2.5054927622857415 -1.4103426049812224 -17.29304992702075 -3.1038030098221534 5.408285749889141 35.84765286136026 44.35544678798203 32.54362625613381 17.28445832813504 11.927669932556675 -8.898880616411915 17.088980420538704 -21.872797085962553 -89.74503153483978 3.924279517230077 24.124635784224502 21.70588871080951 -9.807120095574462 10.90939532985107 9.560840119963892 -46.07527751453108 -25.74269652586127 -24.341443001384253
b22 7.01285988620391
w23 39.227102766185055 -3.0998788708313554 -20.59889676019999 -15.538922015574766 9.369473903480142 18.01702315537011 -15.30575801024038 -1.5050258622333068 18.92731374131848 0.8528105239857885 -3.1702690201776247 3.955233222825098 13.718731956165799 -3.428811816854088 -37.639814873004745 40.59076502094282 17.652193214964488 13.24231072483 -16.882954913193842 36.61373385171993 40.034974962092434 15.752287142787353 -49.680764674319526 -18.009870669162567 1.3759477231816604 -7.666310925049131 -8.229608293020277 -28.20432569058236 -9.746081000285923 -6.051671776472006 -18.92658950229339 19.370201859939264 34.434803337498884 36.00991848432168 -6.534010378709976 -12.669133991581594 -15.1129183164145 17.134409094015222 17.932729732548218 7.989608929817646 -41.054619134096036 -23.7905850088243 19.4649113290385 -55.80548525441623 -38.15854715767685 37.947641323077434 -62.683672501670614 -38.48837885748612 53.26743204674007 -59.12522574212737 -25.956771619068856 86.07632975736512 17.43465919079822 27.90195963114475 32.5314678402533 -5.8336130955896 -3.2400480664565374 0.3560938545979417 29.15628377403412 -4.021398309096043 -58.57005907752239 27.84138943895271 23.653411954363875 1.0835416724969547 25.768478848134766 15.581570280100246 -15.633705542311636 9.792507898470374 -10.466396777246057 -54.34182980894703
b23 13.353575244751346
w24 60.46869421947056 -24.306798862812347 -49.147192520919184 -17.109643855530187 49.80252440518347 38.636610386225954 -86.46892063165252 58.04658065910651 11.866080013890583 -0.6605803269221142 -15.933787405048617 -30.675092726935823 -26.18898231316295 14.08463799603397 47.82261566537247 -16.477854395203757 -31.20615968706225 -8.267553332383757 28.792417048050805 -26.09260597916197 -12.612827652749868 8.728061269359964 9.868992439545625 -4.9193148723327855 -13.590609140458032 -13.126384309061233 -8.790656729267896 27.384047393858772 -5.682401731105445 -10.608938123297692 17.959016186146894 1.0500600436817848 -20.545681004577006 -12.237191052257797 73.71495191661558 59.65138122959256 21.946718700045146 58.73816299012249 47.956642862351835 4.348284494812228 -52.15591874142703 -57.01845449615965 -85.26342202766405 20.856144948448165 13.9130798364592 13.604779795760363 5.492941847147435 1.3053580490538557 9.234373207874482 -9.106893250842768 -10.26487639458341 5.806045061297102 -4.897886736999412 19.742843235322603 39.82051422740053 -41.36728912978149 -9.44858095588847 33.417039375927544 -57.34263256346876 -29.859258222021573 23.43476971106963 -5.652562749900544 15.519037376357893 19.802768918043665 -14.025342119210757 7.879327195811307 12.122254499286777 -45.2046861930567 -18.379452503404046 -6.794673509540703
b24 2.0045357909044506
w25 -6.856959872513213 5.47817063429757 9.20519990289389 6.526532291551486 -0.07585457068969978 -2.7554944786022415 -1.2901603110502726 -17.24111694892678 -22.234914217268955 -6.099253923912119 2.7012715239196687 5.711838281991907 1.5362066913938535 -4.047293956894461 -0.4912289440903182 -10.549982476437025 -25.40919573735454 -6.1388860808368495 24.199873496140825 -34.493843811356655 -10.110987518566377 22.56892663797482 -5.137067058964651 10.593875561499653 24.229711506073073 -8.206049415427774 -5.196542858285485 8.22287074348139 -5.630967948811091 -6.345191054069076 0.7109930596752431 -11.594934424266762 -15.7101875821276 -15.807517326041888 34.52612554616407 -12.05656633296815 -98.66517325120061 87.57465169557483 64.73957864671254 -1.0333461372637427 -3.5612048759313666 -5.193601457307327 -8.592300757966347 12.022592934477794 -16.26431310820544 -53.6988664603684 16.95112240763261 -3.704739320885006 -29.76145189948983 59.639406189869916 53.24921919644737 42.61746016148524 -53.820947938509896 -38.37925393154063 18.521999120894936 -57.02569527206688 -61.749933567733926 -41.12382424253635 123.2952063983713 88.22201203851682 7.056589461357029 2.603546189817137 -1.9879943685529402 11.153932062016121 18.82901278221642 3.998797943096785 -3.721665630979018 23.344050516762728 -14.07571114801002 -66.33069409106497
b25 -1.9990045154857863
w26 -21.315746206886455 0.9032775173431058 15.838351267308232 14.511628007503 -10.64135973314605 -18.32604193356817 30.62387662216605 -31.4225944827615 76.18147208806988 -58.36851325623451 -86.0736194458027 -24.29636615817122 84.27769196224796 51.69847250757489 -151.06073182455162 53.03098611353887 -6.663201580630585 -12.93755808115505 -4.223307891184482 -4.9878340532579974 -8.15223204923888 12.942886542823226 -18.873728397761095 4.575344539662221 60.65290615403779 -8.334750736375867 -5.510291809107524 -6.06032031874345 -8.376518827266775 -1.2657684136721714 0.32766202294590274 -9.351599705925665 1.7580879339201432 9.690044120466684 12.758828512562204 32.635456234700115 -3.9158146484324674 -12.879252924722627 13.270934066524493 4.556427536721807 -16.199567324031946 -11.073749129915669 3.686106575142361 35.63058890769864 18.1207687287227 -23.220548197504243 35.971250134037405 11.31955307450292 -26.42936445871188 31.05279568925872 -2.0951529203218415 -30.529268139663102 -8.108838233199315 1.5172678505713333 85.79903425473637 -18.027034054301506 -4.141549526040281 75.85650651028308 -46.90765382166583 -38.81260680290578 31.998281022559546 12.9185185990533 -23.914423335302335 26.57163445257306 17.01647166295346 -32.88527082745089 5.7405817713385545 25.18690416773425 -49.34277938278164 -39.12974233193397
b26 16.562723076015423
w27 -22.405736621948925 12.38209532682898 20.766479382386326 12.681870415939603 -8.110953123453308 -24.080378388039644 8.984582909725008 3.296872331769753 -29.762305335135565 36.866185291871126 40.21140038628868 1.8259067022813347 -33.66062348461258 1.2250242055960296 -21.217884354528852 14.618188207032507 -37.32019879141938 24.84949653872887 10.06384328277059 -14.895419613138163 44.065074919021164 13.281595998419057 2.3905174685034742 11.723939932610005 -60.7438814537871 -16.25154552779599 -4.206097227421754 -8.66889584389841 -2.2340676035499016 -7.34509481806765 -14.950206403965877 39.70592132770318 13.47400624062229 -0.27747813104738817 -114.10010592255753 -41.823040326324396 166.2969074513661 -54.1888297204771 -47.883103322497675 99.79523209520065 108.55161774018346 24.288666619455665 -119.50359258469713 -50.72537946281589 11.579012763202051 39.05511231728185 -24.143271284699086 22.728427982903558 0.7104031884395368 23.672536481525427 35.6817846379609 -68.10505363167125 -46.468211337263874 22.176533527165283 107.29326187052614 -134.31907128315055 -73.63263047494708 -46.70381843724885 -11.837980834929638 49.2165560894788 10.450509581776046 30.81497058554987 55.7401568590421 90.10518257508073 34.395682158609056 45.09810073042388 52.27911058327117 -32.30555664855559 -51.320963650854864 -114.8782073109526
b27 1.9254957645319042
w28 -10.872453559047083 6.399657779073146 22.310859881003424 23.094751018440004 -12.186651241225071 -44.891932919787244 27.431583867497515 4.046798994835714 -9.862223918321193 -1.7161986407460026 4.626689284578447 3.0959115751428103 -9.78767146092992 -0.8515603178637877 33.13202334253304 -0.27089175105977287 -97.3054163607335 -45.10451416629228 129.76394757802566 65.13897620922634 58.00005231614622 124.41167475872797 39.83516581649648 -46.82175747668547 -144.27831361233336 -102.78488820663217 -90.2407496324437 30.365721420129667 -52.34964337822783 -69.39039118329887 -13.92053488674958 152.9051183567847 83.2400424275671 -13.4507501086892 43.85748772022879 54.42629872987179 -22.33069585123347 -67.69301853254791 -29.503885795162514 -107.64238794707086 -21.13360750728005 52.68034990068425 19.29511120151958 63.1056614940553 39.7997377099586 8.351278498591267 45.93885102413591 21.567947766464098 3.4126291236283013 -29.162217935142234 -49.44936451943053 -42.11049127703897 -63.760679462920415 -22.093939766059446 66.49877983548699 13.98320058108388 19.125930043990753 74.84386583853606 73.05136200508929 -12.79072524330378 -115.03967140375887 -46.32108506104357 -19.7648290762201 3.4638532071889183 -23.719085770955008 -10.083340816188375 -14.725787684249006 50.29980225888721 36.092756998463265 -21.35729227264592
b28 11.927570554646088
w29 36.640607309406654 -7.2802216084133615 -33.915908739686444 -32.111891199213886 23.692173833554943 66.28315262590426 -70.64888581144255 17.54527570148445 -33.544309851875816 11.703168663494278 32.50708903450332 18.766593590786062 -38.826067647634716 -48.2499212458611 78.87319917219794 6.261872611894396 31.53818173438298 33.92764986506369 -99.2710257536774 -66.60128626821263 -25.737572348219267 -80.20751444049434 -58.71793758180373 64.19066333771984 166.82833970156761 39.538066548252914 69.111106552826 -31.887860217779846 10.465249078641678 60.31162186598131 4.703710026358842 -110.36298210374197 -30.74503502226199 13.975874244503304 31.743085323650607 66.35741248105373 18.79111863160884 -88.68432407471994 -58.807699693375994 -83.2485695103404 97.86722247445974 59.430525855821905 -53.05513889584801 52.02289534508549 57.87462904291536 27.38637145819939 33.409985973811196 33.751893783640085 15.061442914665554 -75.72278240854412 -71.33988275796256 -43.528802392276745 -105.53079406419451 -47.109956300167646 130.0541066250845 1.6470045497182724 5.408758225283489 96.3413327773101 108.12968190986383 -18.862814247112283 -183.89122421355952 -41.77999166089361 -45.527100508019736 30.73290900947314 1.3015064243321026 -33.61317448145032 -7.783306136377473 124.71951887039198 22.909414130587784 -64.71194602487179
b29 11.09868009314683
w30 31.455955174200223 34.22460536475833 -1.788534732806474 -52.87126367386905 -30.26059303660107 78.57391635723866 -55.90216395299889 6.085077341105839 18.638198234540564 -49.81633621083233 -29.331657870619157 29.205743792511683 28.156919725506906 -68.67443602519369 99.07176188215385 -41.407131770370434 -90.476101844561 76.91685177757343 17.78337609984859 -63.80886404919011 8.192985991220988 186.2110565776675 138.56591966367583 -134.17804768585125 -54.62491333563487 -143.31893202933534 191.21384061420613 -172.7500732610118 -152.5353219667754 207.45399018653038 -179.23094261680467 -197.2630996325697 257.731081150415 63.32334360379389 15.212701972026668 51.328334960752315 -54.749153120904 -15.892599256476736 -25.466104750247954 -9.72402325561838 43.544804489480796 -23.395268994354012 49.90296195270459 -6.840064742072939 85.4214007092481 -52.77131698229446 -18.013930064970587 79.43445256518542 -45.9996275355315 -59.00039632255441 49.57577819247394 -16.77531852038618 116.17689704188491 -20.410155322074413 -1.687525102524839 42.89924300681635 -54.67353162588023 -92.25859157182457 -43.7970618937445 -3.922646957862014 40.35732521341877 95.6045603320241 -70.81573035701297 65.796270681953 73.05949323287226 -93.61292977641304 68.100326238922 16.508240516726723 -157.73373375587306 17.746143327668538
b30 0.837112822961239
w31 -21.765493989031743 61.09009852771513 23.691722273268017 -55.1648590675061 -38.02859336370442 68.49138463516424 -59.359400802065046 37.20544274505112 -20.39240585159142 35.630051632477276 18.51592797140454 -27.94573555397773 -25.191695013297302 52.967438133743116 -113.9304143380782 51.94104828101579 -121.91790511321662 161.87936676178197 -40.596224291492476 -116.4021210138518 197.0298670280367 -7.53283003195354 -76.05928957121822 148.20861740658336 -135.29997898820955 -108.72731438406149 104.79344958507237 -68.81241783295114 -103.24868782832871 98.60556223708858 -65.43758336935416 -100.2321880157393 130.94846732240796 28.781981159568762 -129.97017053227552 -81.673637563522 70.1630713264741 147.26687417795003 158.27241104917758 135.57106922360805 -95.67598741602309 -17.26475798602203 -91.6387425949189 -101.35856234213918 -45.59548172491139 -58.21951023917904 -40.856902779332124 4.925310144145584 -78.33120153414691 207.30084851311705 200.58344581442304 -79.10306455580091 -117.28435188846 -4.052323874927294 -13.056229881219606 60.07086881209725 162.07585019026885 246.08294121858455 -1.6867858665422668 -55.99821263122638 -151.44709351708866 -159.51561026495102 -1.7788615053752634 -136.49273542583774 -132.57915759590728 35.07567719926462 -121.04855131729246 31.130353932414085 237.5998714130507 101.11983585506245
b31 -4.197830836219024
w32 -122.52416637295904 174.5303526195069 72.68368578043754 -175.99361638502253 -118.49626421065568 272.01259417147304 -151.42446269028883 28.813844990448803 -45.17263860276204 104.20659844655536 27.28327952723432 -135.01997228694904 -83.75388910698992 278.230685644947 -226.30910157910026 73.59560258576792 93.13591894160936 -59.72704284166213 13.909878623501259 -32.82239163753549 -91.85364595622696 91.14949048480825 66.98940361860264 -37.790489559295786 -11.750168478919319 51.24896597263058 14.334640030389874 -56.404554035985015 -2.947941070036234 28.440235226493204 -52.80990657149642 -163.54272876071616 60.65481264074744 89.74854466454616 115.40166111477758 -2.993114845278148 -13.194025397045674 -72.9149066789753 -89.52695420982991 -200.8972212714076 -94.61689102369162 147.191301981562 156.9241739876451 122.71627670492128 25.779896477037816 43.012771254424536 87.78062760505792 17.113723954245028 29.558809143635003 -61.810695408692176 -77.00771575501759 -89.52624095937756 -70.08876942324574 138.81221634443733 -65.78895104190282 -198.3249250215204 30.106965978660053 -97.51279523764477 8.78198749986376 163.7475953149813 26.590773393697326 -49.179909143535255 214.01431052414245 -43.07800284560566 -71.5461961591428 213.23590984774353 -42.563975976957614 -217.03536749705972 135.90099198987082 -73.3980626172364
b32 20.1678281111192
w33 -175.63277581992355 180.49509884492088 117.87641208037046 -133.58012014549135 -150.4734686085404 213.53492070025115 -90.23508009102933 7.060752040742372 -70.82715660420557 54.38535847139216 74.85486160328102 15.882372340427308 -63.378849654595335 -8.455814356224103 28.879786885554896 10.679732661586433 203.45918237446767 -186.8920279849481 125.07178124108745 79.83618496770877 -288.255598808022 230.4944653491818 256.41048664062106 -353.83327852815165 59.09190000378294 156.21360514694746 -105.80074626725109 -37.50762503064701 101.60357277528007 -115.20093873122214 -61.264408818060446 -20.124655096360453 -76.48451299673681 128.0730621423343 -70.73925437086268 -96.27389842792019 55.4865422602337 43.09075307468319 52.33105670194977 257.94785300521175 57.78540299989789 -113.10265164160565 -205.13994589259636 -27.942068453472725 -139.12391822115097 -27.865431713911132 4.1641838070383 -122.33924683041406 -18.545478537876615 121.51764105509645 -1.5154598439772595 112.15660236078358 -55.42744578871531 -18.792924372998115 85.80264002453326 70.55726537024779 130.2887809856685 143.76909248918133 -40.959181954240854 -62.83884873698106 -144.71423042842576 -17.037727927373822 -138.3377657379767 3.9155018821414047 22.630033888436298 -142.2640422288926 -9.803113244636213 204.9193724594301 -36.21566792860319 34.3063039549717
b33 17.401883974882594
w34 -159.39184062241299 204.67730913703477 117.95609447135483 -150.8114634507956 -137.26633418337 233.18343107334564 -154.71918840595325 72.66346028963211 -52.286441928152776 38.44086521482727 54.03852064298257 -6.940766004562603 -78.7259826307866 64.03293942603428 -12.985107785173179 2.8241516008098397 -108.27939804463848 99.96944426901352 -21.138270530209944 -142.00624072984624 231.45443076652725 -86.55001739539334 -154.84823013513247 312.8931974377157 -170.18486350058376 35.841824280967785 -75.44452676171497 44.608075942155146 71.741149564467 -89.22243284112301 44.21943552033438 110.2237356714245 -79.92444929329109 -22.509085201255687 -32.50203364784798 122.79319701620445 -134.16200068591945 -241.00959610202833 219.67722036502835 26.17712199773469 -245.89188496845597 328.7536635450031 -113.50300606739265 36.86546344778523 -28.406844453283302 -33.957660722687116 12.813294579644808 -46.021934786026186 11.344109608394424 -70.45418722318277 -44.28643281747442 162.07766788122834 24.20565188637344 -42.353830229879776 -5.324790839284515 153.61870919607452 148.3586499261091 -257.9852146805901 -240.56412993857964 106.67982925092691 127.56008471757761 49.68745954718362 -210.74534175544036 154.40129929290117 86.24531754370508 -220.47382644637574 151.80195192410253 255.0761269474734 -186.78542507881141 -59.43053127841155
b34 0.2232251200129502
w35 -24.176034721569923 24.52754988125659 12.925678117967552 -46.72063333804391 -34.25274888049588 86.23303491546469 -60.63989110503108 21.107279243481045 338.14337326883424 -358.97102262370817 -251.15579475146708 252.2403292764478 349.30825008900285 -467.4839496068887 202.98512257758827 -45.21059745245984 73.51779467407617 -27.67698198078551 -10.75063387989969 4.446794694930902 -37.98948298987716 74.8604855072661 56.90170635076287 -74.91417818236346 -19.305346963587155 95.73984910119819 -52.2014780310774 -41.34231108388562 81.01452547499655 -64.80958293321878 -18.144930159046304 -6.899543743544088 -98.25786235851147 103.2182376113553 -112.57276330092651 114.31468254578255 -36.1154601675192 -127.45757479030917 140.21659330966378 -1.7048369997356652 -65.97349929641858 198.3725252866325 -97.80090029160922 -94.66695490989432 109.26236232476045 -73.07952524002815 -93.11307024670651 112.18563847209576 -76.6673926975678 -62.85335157326332 155.90610295971348 -31.014201184053363 -204.29533128344906 214.53582236347407 -41.878545696128505 -28.94676302246767 187.30249180434717 -161.68108063408664 -49.26749247942997 64.96359104973536 16.854689068869263 -196.67912123120595 212.7109545627009 -2.777609613329141 -155.22424277399548 206.22748938083782 -15.60178022314986 -25.912366773019073 154.9383697195463 -168.64713263228705
b35 -0.5899374552971823
w36 220.5902700723727 -295.66498186004907 -176.8067077149727 240.34156388064554 253.3549704718959 -393.3743018287071 192.33205441540264 -47.682880636793605 -99.92152901394142 98.85387368586004 81.22145932188026 -56.51654296427068 -104.29320933400595 130.6730180527622 -83.42664423247659 44.09586596954452 47.06423899578208 156.7876670495749 -25.341947250512888 -345.01622324143307 -37.560835587002266 267.8333906276598 234.64057963725162 -72.91005770850387 -130.68534252419732 216.36471850432673 33.25488794556444 -242.47419922996295 144.99399318783756 -79.18187839702684 -207.44465117149875 -145.70430299189889 -203.75864546531662 412.66043209838443 -69.17639959279424 82.12707145241588 -43.822208449290144 -143.8921406798761 183.32378307612385 -58.644626509961725 -180.99856014296398 268.64657868404146 -82.5752929004878 46.468004531280755 -60.507215894189706 10.479720284475919 59.107528480456146 -75.26615203588858 20.788869605462832 65.89727948491905 -83.24177298781821 38.699663937400715 -50.45091821908126 66.6970799395233 -21.476511456718885 -39.99485555716222 136.60874613043202 -26.676099816454766 -60.36491253290894 73.01053354161255 -46.203984213362766 -15.467197582990737 -14.012691037890882 -4.885892605435658 -2.627810763328242 -23.354890363426225 -0.7300332233624038 37.28026306299844 -1.4934484731719717 4.5205933504616365
b36 13.504828565770184
w37 187.77965425454036 -175.88615654871194 -134.31826681000078 90.53133279903051 128.89307534103898 -154.08892870174287 93.60331652140673 -46.10967946227778 -132.36056925595116 168.02741369265254 126.32804599018813 -101.87920258054294 -180.96688739226255 202.65295332898364 -114.45715601050435 46.81708642711666 94.07734523560916 -220.90308882212108 30.73998046129661 422.91413416270944 -225.17147330359975 -130.95741061106094 -9.396167566275448 -254.41932488910328 282.9943332575159 -200.72165370979013 109.27846936270139 124.24569562541711 -190.44000419680734 222.6224568333614 94.21923389758572 -58.14214537601331 292.1451365228076 -348.5444226003542 -79.15161331374124 89.99825249144074 -95.62578288364357 -150.37426094744072 178.31649236599952 133.73371497043846 -141.40891725740266 216.49742595626415 -156.60991979214796 -78.94882515373637 75.08694724894299 -130.14234223753246 -92.47218326053854 86.82724601443364 -105.87695368595499 -91.15926503812425 184.2539565159011 80.80562166037531 -186.79819329618516 86.02641331301967 17.47101021498328 107.53690436033702 280.15570515958626 -220.47544865472844 -211.31901580497657 113.04826264910814 47.49541648383453 -174.72763514011086 11.749006555013334 91.17749516268604 -105.35727203939923 31.403857865801985 64.45550920759796 170.13717503170173 122.53184802563389 -202.95919175335774
b37 3.2845880192992003
w38 -26.611193651485927 22.435154097617108 31.368040826372894 -1.8771818800781028 -41.5395901902733 14.400533963083756 5.909616035788584 -16.112445222392672 -19.444469098322738 134.95004638071623 28.444306005489786 -164.74490268865682 -108.36841309001312 220.54666304761653 -104.8513153492009 -5.052221483975956 -135.18881370434846 182.89548071119643 -49.84814595938826 -193.07995117093958 138.2008464139736 93.53482966392296 109.47329020667193 -50.19638216444893 -64.3339652304051 78.67206810752745 -16.100862545333385 -97.57011856632471 129.53201801454756 -101.04642794015938 -56.58855324099771 141.76781258317283 -240.95725953257025 168.4409633321657 162.76287825458706 108.30840142656879 -277.94802485750284 -143.94555213411832 -213.1026303442787 352.6279933839798 339.9848475250268 -401.6934889051446 99.3990854052095 -6.755582175080008 230.12049798919418 -243.7804944129981 -105.8112403258164 200.80133658160153 -147.6742716528437 -394.85102895901525 144.4950944267578 276.6801943946113 3.570356039972134 -214.48582463298294 170.7079294101593 495.2323180842444 -191.1992631727263 -119.46474380996541 -54.316983389567106 -271.7078430812407 242.15584205670186 -282.187136164243 106.97384575648692 96.61595784874953 -258.1616590981374 209.86524895536206 12.145608424077592 25.676772501335584 401.9949130214168 -358.8308433641407
b38 -0.9405001531438011
w39 -33.744392099806475 45.06947924403028 21.578286312710357 -47.18290798759038 -28.553865905625024 82.18376841094299 -67.65577452926613 30.78661779940971 -40.03245201721318 69.92517798582142 35.341432154273996 -42.38418031401211 -33.28829744263336 29.867786572215255 -40.486539691049884 8.653231633700793 100.64134737887979 -141.1284937368134 31.57400972216587 120.31937547031256 -96.82129644497014 12.51709921505849 -41.33505358087576 11.99115750479132 3.7301532089792206 21.885014055947895 -18.733407957216507 5.401519917830854 2.8953096514740952 39.343083411464825 -13.405037801916206 -37.6875696351204 118.80040335252802 -69.21490559989273 -433.63753316714957 473.5097753379926 -209.41919077930177 -589.7761542056137 545.7332385916394 134.22127729940394 58.850068935712784 379.83706200301674 -382.95362778188655 -55.46783458140466 82.71644266218271 -146.46559756340693 3.379707271442339 5.311979997563048 -83.97251469553252 -21.27589790571952 -71.03033615905106 193.02602338983937 299.98314791034727 -137.19081446281572 -124.83261529596226 -50.998991082262386 -560.1815990485051 352.74143632151595 544.8535196580341 -533.5545427777824 222.24766063588177 190.83764518608888 164.56118246257492 -242.0087648264701 79.66743641753573 164.30994522842323 -178.6440158522996 -364.64504616603 19.655504636981203 224.8821988369138
b39 -4.925216656448964
w40 -22.05235134642078 46.68581988439211 17.88835902089666 -43.84110466485205 -30.768454438714006 60.3715886668715 -22.722727398757637 0.040203437527340624 -25.65342836403453 93.56771498378443 49.59560029987636 -83.76923873190022 -122.66379100006529 132.7754380920343 -39.26375214091964 3.04877093366414 121.54389285500348 -124.69731501042749 -3.955576157762899 6.769235191600867 -95.82884511884237 72.19999371173547 68.59513728534343 -145.37816057661487 105.81575044638767 205.70928611572478 -155.9141317134419 -5.9465147129725455 196.78488429574793 -157.55089174682797 24.46392595754788 53.131917653778835 -177.2459573169399 99.33393611474035 -163.9589409147973 36.71509936926566 254.7458668313771 451.834363369923 136.1809288909827 -578.6944706760107 -490.96704483403204 274.04579657965473 136.22920766710683 -561.5177839272288 375.3399563098852 162.6977222207824 -534.7135188459674 468.94347529102345 25.043536045955612 -195.13632638399284 597.163066652036 -559.9933913633872 187.82037718529511 -399.2031853003745 149.486086885884 271.8161904985614 -315.81392906078247 66.65800371962673 77.35003615574574 -78.24267140531805 27.94360423533873 97.05955901546534 -178.9616823811384 92.54303401449171 88.57087059172814 -93.78853037057307 57.105938805609654 65.20554124098216 29.10388108081933 -71.95897163653109
b40 6.486426851956084
w41 -3.3648580561121357 -8.866132521209058 -35.951721035730735 -1.7526869583841098 79.5702805359484 -46.48828585823342 2.456752786018402 6.958255442499992 33.26290711345387 -93.90106961909487 -49.224069117339624 105.56796553141153 126.04083226192081 -197.25482643618557 115.76820335943864 -30.17154014889297 133.55192288705493 -237.81872918214427 57.75426853908647 86.3330346244785 -123.06394446992972 128.90372075698332 -98.17334830973002 170.44038171106223 -127.2933098453633 6.196911600987028 50.237191016651984 -54.00091355392141 -50.33917460186648 191.46231971434824 -70.20409993118834 -355.7209737271794 282.89726907478416 -29.270500549374567 100.29667223567243 -351.2803827085739 369.0041869201508 155.16076533573278 -17.54122053352385 -165.4020632150855 -315.88967501504686 367.6005643386963 -117.87837942830349 239.47177768177568 -540.987283319336 285.4672166198094 282.21679183748546 -523.7975498827575 191.53482920195722 539.4459487645302 -359.4101413147212 -62.38733995183725 207.66639503780428 -472.1474714108425 332.43887830615097 758.8023258022004 -494.7239101754328 -305.4994007959133 6.721499874243016 -399.92420377693907 325.4708361868274 -266.6020271071064 47.54284920523181 312.6456785269209 -285.891783523959 200.77377195309015 172.21610897103335 -35.493985174334476 426.9605322543918 -561.2231877237004
b41 10.051252775095074
w42 -127.67888207837645 120.03347755726728 148.55049001994936 -56.13504262565547 -258.27741039920454 193.4941014025416 -15.736059849255629 -18.140362998143473 -43.06176805982052 18.832787601434198 51.08217145506044 9.96507624183576 -83.18400479561376 44.64783832335555 -4.054467152032236 6.342147014446185 -803.1569371788369 885.0988904015355 -576.3432962869571 142.03215225358042 505.8885641498904 -343.866417812038 616.5546674769806 -1315.171766086068 716.6885958311129 -490.011406557889 451.17383082079886 -40.09528362344711 -84.26449654539874 168.3280815251104 279.05608520451625 639.0070698574744 -770.3975152797694 -17.539974624218654 -106.96553026778741 87.8420479567907 142.9324766823991 25.91747629889549 222.60574298581164 -362.92462571916246 -248.3348885559235 224.77888261308445 53.87379486155308 41.222174325003856 -252.61237301793997 205.7665885567731 101.6144954395749 -306.1017594286971 149.25038443724702 468.7721500704492 -250.40814735620438 -98.53029824075746 -169.14893552448927 145.49233039253403 -130.57325462948268 80.93769501239018 34.45566984231794 -146.4791184037027 292.4792676255878 -441.1844103966296 220.9619063342192 -92.48509422834076 156.15503042404356 49.984477159524424 -13.604726825224397 135.22934765000718 103.7690174033682 -24.571539201393172 -143.96898890175348 -109.3885255623537
b42 -2.1152201351722213
w43 16.710479533570133 -8.248305464093265 -16.854930122264264 -5.380623472881996 22.018197501263042 -18.663617860960244 20.351650615972453 -13.067507291533449 223.88248942530606 -293.8498320678184 -175.73296270493282 191.07471507523903 196.1849082279486 -151.61009391985147 -25.60557009202146 45.92540369032537 -167.47303190523962 377.963157609751 -139.95234942256968 -70.56616010890495 169.25812261583965 -266.259481191245 324.36809675092195 -610.083383662369 370.26162560618417 -140.0160370434722 94.4542120372453 76.27564713142611 -100.40313376041193 -77.89304853501831 112.92776977990779 267.26433023542364 -118.46812694054601 -105.50781515096523 767.6064251199354 -733.7752213977178 -5.684423952431347 -240.04370252872184 -544.9830137918751 745.8843327535442 -501.5041745047873 1189.7203032352766 -674.7120304019433 381.811285766564 -147.7492437798167 -273.96032123953864 95.65395592163736 20.48696207023804 -229.90745671293394 -604.4115064255571 342.60041051205644 414.24177459909754 929.0228106710833 -973.7526438683177 320.1160844394993 -123.17046851783256 -578.5713888774541 620.8529776071969 -700.6936005217484 1363.6520269286773 -717.0969561555094 440.76521584539563 -309.745641105978 -229.23974588479993 59.136925618973066 -21.660833341302183 -339.8109495001908 -806.3500216420409 820.2241059664527 232.39252080972696
b43 -7.984874750412309
w44 -89.06115227694443 47.78606117329576 75.26664097603877 14.854415549599082 -116.05438767329005 70.83676514183666 -6.940175474255087 -2.668513184279259 -27.1448847550311 91.02969087406105 -9.360851438669691 -59.34415303024994 67.3120849229519 -110.32598326122768 106.87409230943754 -16.809153495371906 -53.98307030883764 6.734896440626477 -17.461563933925706 126.7683580903318 -50.15221172780057 -53.42067371470681 17.206108749194637 -143.843757760134 138.56016667572632 -46.233616109278636 55.29229139950382 -3.632919314645011 14.73417676419953 51.99946335813605 -12.474131937453823 90.87778253010089 -81.19191411392381 -19.679664021184088 -1342.671151179531 1250.7039650917563 -386.3487029793886 -74.63314740379724 1018.8232130099998 -611.2627356293891 613.9743924458752 -1129.3249571619272 460.06767904302563 -331.26404255036147 198.38406137184765 242.13040813755424 152.0866363088251 -84.66286749803784 353.9311247959783 786.7778388057754 -971.3703983727885 -167.61737070629283 633.2907681770711 -582.3225643328537 519.7871855992413 101.2441055951349 -346.92981733880623 -112.2872282918761 -1157.6516577553145 1639.8218140044007 -513.7085050331852 12.245406229392806 -192.23778672147904 61.38123727947778 -293.0656949251794 -22.292099513501412 -216.59513685904463 -293.8287069598184 893.5730799613724 -156.20279328812586
b44 5.999740607365893
w45 -3.895310257525861 -24.4007715973729 -12.806357642146336 29.93221177167055 46.02244399616403 -65.72106276379267 23.10515570475933 -2.8407969807129665 -57.01527083444594 86.90008736955478 9.577737077965917 -61.85750157601609 15.508503136747725 9.201987852989962 -12.946335085962328 10.531667717633622 -1772.787517396021 -1763.8451316948706 -912.614770761486 1597.7841069497772 1078.03111893843 1409.3473660307143 -410.8194351117099 74.254010705618 -559.3093084952051 170.86760359021002 -13.911326522966016 -416.080570256011 1895.810149472293 1614.5535918913317 748.6660129885296 -1261.2556840437844 -1285.8771751960596 -141.36630621437746 375.23423615588473 434.69695411560974 192.8473833751113 -182.06807759968396 -514.2926836166092 -22.151379441434475 78.12371093541431 58.60173252715889 -0.14370013628586845 -156.86574154668975 -11.453369104826285 -201.49751759238367 -389.1772185092392 -280.13005147982346 -321.44481244705975 349.7097354659052 199.43262778919393 403.7352640408594 -127.46253615316725 -245.99380957003822 -149.04426499664245 -73.34146487012339 210.38286859129906 304.73427671714023 -117.1571692028432 291.3968899060577 -276.77600925899725 178.57243848038362 -66.1648631037495 -74.03011741158959 282.54743090245614 87.9022048859685 45.140388524558816 -247.72018747987988 -95.94769164358232 65.71078496454706
b45 42.17583649728125
w46 1092.5215759192267 -2741.7565293144457 1066.4054845906255 2412.2469786265087 -3231.117672018781 1806.8124146920356 -514.0068841813318 98.66453042970048 -213.82683469925942 434.7888735800149 -63.04768959298497 -410.4427491020692 372.4333633298629 -146.65920713432428 19.93900287328587 3.8296668139516443 24.69578671811938 223.28679639134327 400.79568634680845 826.1579428882807 -1621.92000412442 292.70780410000157 -639.0006832832746 1109.1287952196562 -389.82378565085867 -590.1053114952969 954.5662002111943 -329.9996810441898 -532.0127280243698 549.6474125533689 -670.638404011425 988.7614332073275 -1291.396767716341 727.8075931147333 223.6952339776918 -2.3846974158708907 223.25416589200512 -29.392661202885403 -177.2562769722942 -61.79822284432728 -147.57380760334803 261.56851990220184 -79.30234748713382 -40.62870669694944 -97.82628526484774 -55.72173298389762 -151.52995190297597 -149.97333422501129 -159.21230191877748 122.66319321768182 208.59846616520656 120.59474098014138 33.890225757241076 -58.03228870197246 19.76031156869764 52.27210588262298 -87.29240404701872 63.09068660474707 -89.44712380104879 126.24920001205774 -67.86707907714788 17.929601833207187 12.697152523510278 -14.880513378912346 17.243404399803456 27.85128045379786 -16.728181217972562 -42.79087269846892 -18.5901590352614 16.53775814179055
b46 21.75768998082659
w47 255.15706242345016 -612.3579145005255 186.34483496957333 532.2525129939602 -603.7151246007616 286.1830983973883 -62.058052493188214 8.448774580393394 1431.2702582303293 -3472.8533766656574 1005.3389403425175 3358.777322145547 -3767.224798507087 1817.0541394767981 -476.9975350318534 94.83490882131223 -209.09501648002973 -282.25397827755023 -66.3840632527549 224.7821677568647 153.42833634305626 157.6834886580792 -71.37006161584071 26.558578160753314 -86.40059744905503 40.882968491333706 -33.11741181809446 -40.4976941377469 262.9567665710278 209.67890881367273 62.73573284105556 -238.3623456849182 -90.61554838501712 -18.598635312981482 -564.1651321506314 -464.7453066764123 -482.7391815142788 561.0502629431046 120.22258943249264 463.81861580445764 -83.50057117808672 -40.593386183525226 -98.6457551490141 106.67087832026567 277.0569143338743 132.38037320723964 481.38191367470915 548.7083024492033 405.0550475274549 -319.42850224495123 -688.3663714168214 -343.59352208600194 309.5791384006518 605.394997656846 361.44451472582284 41.535906792877086 -783.6043910498987 -198.03768614773549 4.958673738548561 25.863732372836235 140.287740162001 -305.0478474702767 252.37913375729923 -167.90999669523111 -549.4605769262087 -157.40281847808487 -453.0677201536938 545.6696137628771 -76.57746270300507 410.58600047427393
b47 -0.7799356534786284
w48 -524.2793887121618 1244.273720340245 -395.7336878097933 -1132.5717618109963 1317.360120949265 -631.1247436409444 144.204342883308 -28.957656056137544 -277.7055013543125 717.7598041642419 -204.054170697566 -740.6668127617141 799.8204240087191 -345.0359334456305 63.01127797391772 -13.61490140642607 -867.7112577684941 69.60254692065907 302.3495430951354 1698.1943837839724 -1599.15829447428 433.82386070031924 -704.4256288239277 899.706641878062 -326.6968981665249 -856.1432746727946 1320.0007939907482 -475.43892427478266 -23.6026953646959 1160.8777669223327 -734.3887338135494 950.8662514656862 -2077.4322406000288 882.4007898539509 -978.1796984195739 -1665.9228166574976 -854.9185820415388 1024.6816237619803 647.8213503782183 908.5693321128526 -530.8112015515409 444.95755131427126 -405.43001319396393 511.9047025939771 442.99073045993134 325.534689868488 1247.6972650306443 1330.7515902562832 841.3684138436141 -1489.0949011652222 -887.3261279984278 -940.5135242732756 880.984811019057 1520.4545956375741 875.8994537348017 -457.28536590890104 -1212.155932378399 -650.4180469847543 126.66022881667931 11.655582911836209 217.78202199286443 -520.7698992995084 144.5713875878733 -253.1009402441209 -1240.572898371342 -868.9528439632874 -931.3287192535655 1290.9593223816505 243.33059920130253 828.5780945306655
b48 24.181437973322762
w49 -671.567550872803 1622.04351827997 -526.3761648357641 -1449.7649134127616 1691.1031164963795 -812.8114802923907 191.75403302763237 -40.958841926810365 454.8336826714582 -1076.2327548997628 288.25263604803894 1051.1710049530777 -1145.8068419054564 531.4446425568093 -127.35761429100533 26.85174054901697 224.01624584413116 772.8434463150572 721.8654195004535 1059.7571854757903 -2597.157907435992 36.55134969808969 -799.7895314970826 1395.9749274881224 -280.50254814637594 -989.9099371811756 1504.8832799368051 -407.54811456249536 -1116.804468769706 555.0509635188323 -1148.0474091197827 1666.3982779024059 -1669.864931625838 1098.6057059213224 1062.2336395877965 1269.2948499226052 790.6019147744557 -1006.1719500932652 -456.4157837592002 -827.88989105881 348.2450728672367 -228.79420026279922 326.5998644769863 -444.3495193641318 -439.2120238272523 -278.23697911062743 -1196.8350663068793 -1132.019386378646 -748.3463538349729 1107.3847722172384 1165.4280324151655 707.8758000019943 -665.7907607135195 -1205.8211753140304 -627.1816438793237 511.53905914190136 671.0901016395054 624.5411847659951 -257.45042367693316 248.15052313742788 -275.83846769354034 381.80635645195173 -36.691725192076575 98.57382934551048 959.3252750885247 727.6476679395026 591.4613475241327 -982.0997491560141 -302.0060478536211 -474.51442680282804
b49 41.88923252678951
w50 -54.62927699112092 94.73589214495404 -43.983450285146745 22.424188325825018 -44.43608394359841 27.69609800966884 -0.14012015495851904 -6.336901792775032 104.1952282964013 -147.16460990628082 -88.3092855297445 178.8161617149832 -15.281602297548742 -53.20655535168864 30.76821632588386 -8.652953176700425 -195.0922319561182 40.32678044715936 372.2968108286694 291.13114737476525 -296.10275316750455 -155.82640355641874 -142.3478434912716 210.17533018916637 -40.96701360256896 -109.20612356945098 171.63727288011646 -27.543010011901245 75.93689627892702 97.09273387204884 -409.0381841861615 32.725727862775095 -166.04860215690812 266.35573984099216 -1823.4947380686351 124.14835848831349 -1426.8433858907251 2403.498758674529 -1548.5912645922856 1514.164431560934 -854.9741044663132 845.7867471214504 -462.46427203152354 -437.40634135217636 1604.6601531944495 -172.0043563897499 705.6949146168528 1644.7213607453252 525.7270304365359 200.03413350397224 -2933.8391312028375 84.76612295038261 -419.82315367316113 -2035.1341337766507 -784.6659260347695 -933.7413321010639 3217.331078940996 11.349323862967982 876.7250842764033 -1498.2350325382276 299.6574140445183 1188.7440943628346 -1323.5038973299577 691.277871217393 1556.9159445384184 36.40446700949397 1325.688797657515 -2275.4742680328573 1613.5090651630805 -1547.3093835292193
b50 4.804116196643613
w51 144.22569801397654 -318.7444087981781 154.2328664540822 95.46702616232854 -115.80855639232111 54.30900523292809 -24.274486406347425 16.194746421350562 172.28704061231952 -341.81836871066656 -24.656492408517007 364.0529364869195 -183.28496644099016 -7.384308737780036 18.419877328027454 -0.04936555784552666 -245.0564232026498 -232.7397861882151 -390.45619922037434 311.1581959236396 14.598640569013074 519.4574809762548 -36.23114956189425 -18.21572224499899 -153.42263498705975 -46.21792924773472 99.0902363313863 -162.77811460630198 198.56573530084935 303.6172883837987 307.4293139446145 -63.814373633139894 -307.36723816459556 -86.1539433599111 565.022926837615 -2563.348647863906 -477.9073260838623 -2016.5852339961198 4031.5941081258156 -321.8994506785031 1221.0412896535624 -1881.8160099972042 348.4888443035393 1432.9775889643738 -1533.0910119174775 1179.7390130046547 1135.0404046059034 -134.48183004995593 1579.202381973667 -2448.478343894374 2163.647085071576 -2304.6374002667935 125.30855700812761 -1482.039309608866 -598.3713185514796 -697.9817362123781 1917.5091701534514 162.60689143516473 387.70479579061015 -662.9177254522995 64.67991989823888 854.2108239207242 -1038.1986673646409 546.6782254885505 889.1613137286766 -163.12263858284305 1069.023183814844 -1359.064339388588 1170.6493793509592 -1176.4943509589684
b51 -2.0966832614801056
w52 -13.646946638131539 18.857232404339324 4.297774551105231 -2.288008192258952 -7.880712846803083 -5.176813648235988 11.024425284663087 -7.8922171517694535 122.44148167375144 -230.9814924438931 -6.670746777598389 280.81343992453526 -238.15309341933065 82.23314588258322 -3.5151752428506304 -7.049491945837102 -364.8409527345858 154.70993182737357 592.268590689127 196.21381607880213 45.56936474750341 -647.5706245549122 -20.157364327499376 -44.74712150570708 170.01780308003725 57.665521016713726 -72.46881504349533 161.43846067478634 376.9943446745276 -190.83265445112306 -528.0516815288419 -218.3622831953836 70.74130797819154 268.2745109517277 1182.0097161176893 1160.8528876754688 802.0449912081698 -896.8340755377508 -773.7572724855933 -713.0943070316841 294.0502921965586 -79.07277290806807 263.41937352893433 -486.9720375876387 -321.84107747953374 -243.98875903477258 -1279.5390682744974 -999.9049264726495 -694.4524064915367 1138.608294455524 1109.530402934125 528.5865138600227 2702.379891415314 1320.5679004098693 1858.6507198278823 -3375.268066484449 1252.985508419985 -2258.902512907357 1488.4306519424847 -1579.3140658230693 872.6845672721312 561.477125100181 -1934.6832076699818 396.9540589964552 -1438.8940899271515 -2939.9898522813355 -931.5117785888284 219.33056636210554 3687.2513804314362 112.60020701239368
b52 7.596222093438202
w53 -41.96870228037952 99.27809626623706 16.78309184646423 -206.41970386386285 205.90494669248616 -77.04512028474772 -1.1894566745908526 7.816595481139589 26.88095790166509 -70.98880696305702 46.486043617456 37.73044935918319 -70.42827809555831 40.222336028706614 -15.97541559608918 2.9793447608749917 2782.7347944792887 -382.23311500565103 -4272.475527758352 -1852.829524664915 -584.9551111781378 4268.70877866514 104.04922853660938 579.1021151731186 -1043.6550685297561 -333.4710901718493 460.3320818230228 -946.0627063174564 -2849.777422427916 681.8898764783992 3949.1276402316016 2141.234736058239 -699.5885804597053 -1978.1303565514145 -569.4011195713714 208.7929935651182 577.323856414922 549.5842419575505 -268.5278645440897 -315.84171718842975 -132.80767696818376 65.12819975831606 45.72375876220827 -2.0650443639718516 155.39499163377917 -343.72300616738454 347.37284955954203 58.842517871969164 -678.6267444893911 -234.63309756511765 -174.83177992851896 710.3061810264574 681.6594594491985 136.793194344527 100.70875759686677 -727.706770074033 252.58655153203028 -167.29821627073778 257.15797368923785 -233.0773402973331 69.87036388946926 82.77727731051442 -384.24848473240684 112.58166982209336 -411.8471124930319 -517.5992079163915 59.97295538196835 159.76508501410441 682.1022963327399 -152.08454637873655
b53 28.14883056235236
w54 11.00950442166814 -7.0859343304209075 -12.215244808273082 4.541271705895754 -0.3989996379073157 6.609135251089046 -5.007487762881151 1.1130541382003734 -83.45833750165104 234.30934617631567 -169.71172756018134 -46.719586155309166 111.24000889533356 -61.26214778745562 24.649862636605892 -7.232956747920153 513.610349968979 0.031709528688841665 -737.0895200235456 -316.7997156815142 -213.63350945553051 759.575188475466 20.879620473506865 115.28845414644923 -172.7098416074299 -39.64187311029519 67.58328066368449 -160.91840341383983 -488.68961038891615 14.434226546315905 693.9521032279625 279.9472272056442 49.4717425958546 -381.52572610148343 2681.257201838132 399.04454492101553 -3749.169330278402 -1670.3288690557672 -869.212555973027 2590.55141998349 112.00873768471948 462.97306819029546 -529.3219957255706 -1089.5570701687184 264.4945371201726 1518.6078537036028 -2813.5917717677057 10.25343900262509 3606.4814673540377 2802.528343124429 -248.30615387723523 -3481.903047196201 -1372.7594157413223 149.90583773820137 1831.3589003742366 976.6210702150618 -35.91272555872566 -1289.236761702125 -120.26855954426797 -83.03409161902168 231.97250648563133 203.45785209989538 57.40775880617981 -393.89829066069774 1201.495963828353 -11.188950626925367 -1754.286639050847 -896.143418087383 -88.41818112586806 1391.1767454932456
b54 1.2095519127050953
w55 -27.221339956808677 134.01123141865475 -227.06763333034385 182.96901024075362 -86.2293427575104 24.329389762369043 -2.8152596738248965 -0.34989982256433216 24.10440827882665 -69.15268261640252 33.58661628263935 23.22576222858545 6.608422595329849 -35.486993765888286 25.073196739228887 -6.651830458002804 60.733056775117475 -198.92138937297025 94.71073130439429 -68.6054758852939 210.48403679501718 -101.0309401316324 29.335680735744447 -70.50667574438309 33.38555040549645 0.3703250059040445 -21.42439662172139 22.39851975411323 -61.17929362974846 187.261106776148 -88.17104138218156 39.65426978025972 -106.56922660824637 43.08684100439308 -1123.5891068902756 -477.2340439696992 1688.0412062972377 611.3166653739388 724.3199681083364 -1198.108374038467 -5.099514306382097 -304.1908045462981 247.1470344035052 590.18118814888 -210.75107645281486 -614.6208258677642 1326.610159940198 61.865076105699686 -1543.3727563031925 -1390.1700935180038 174.69928857612032 1445.1576072162934 -3041.4146836546074 -500.21080676272675 4271.379322252926 1851.8116747128902 957.3774817811637 -3137.3898934291674 -73.71432763705556 -510.6686398431097 565.3152050683076 781.9934893225122 -276.31372069628384 -661.426649236218 3022.965111144931 109.10689820559216 -3780.3605748416608 -2469.307382009865 101.11122070838849 2789.452834958654
b55 4.798407408664011
w56 -1042.8383696246335 4489.078422609793 -6842.645936587546 5019.392224453204 -2253.424808961611 662.1128795464332 -101.16928005994527 12.598337753937056 26.534382815306124 -66.83278421559169 61.945924939602186 -34.50609892439433 25.308042372548538 -15.671292689635719 5.023868859643445 -1.321818066348143 193.85683765168633 -272.1448945206938 48.53475309324449 -141.49628209955267 193.31797183079425 -15.395248854063649 16.39576742461616 -17.05020581113235 -6.9343197873669595 -9.261316531708157 2.235914600167253 -3.3777376355542947 -183.99390141713974 264.76974533550003 -51.0191813909056 121.68334649277506 -161.8445468747219 29.18070594132679 166.64379622221614 -186.76048123224246 -1.5808656326534003 -168.84603411259053 181.22215374812762 -6.814796573652757 37.72179804146328 -35.69901641499589 0.00026330088430343853 -1.331068715177707 2.5714441644641495 18.977434504461936 -105.59503526430895 110.51128540467377 22.926979335953327 33.98073783742324 -15.933575708544332 -53.87867599668224 97.70915150533361 64.85357632219822 -178.9142178641323 -68.23324421510009 -54.62204624875674 128.32080714737862 10.591996015993832 13.321863585728778 -22.11322239511663 -26.603050784202015 0.756589959674288 28.271817353051176 -100.99412954797344 -44.75596695822125 158.44241208817238 76.29504423481856 40.36893873999217 -122.21619608213311
b56 -66.00538808531485
w57 -35.79522669109039 169.74381647864823 -280.6161171468771 229.60240935798396 -120.23823378799793 41.990731024090124 -8.234102821641157 1.928722545614508 -902.0915918586692 3896.4557262706026 -5802.867752608405 4063.2726539172118 -1623.2841503938441 420.297091360861 -61.73926551985089 9.233879617232398 -1511.4749497968887 2465.4048784920396 -1118.7128943036146 1294.2041644927533 -2182.9879887568263 987.8032215718957 -263.37137878819976 444.59981716414455 -191.3195069624784 19.459054762786838 133.94761254281428 -184.7451058313891 1426.4913617266968 -2345.509530036665 1068.7005900759189 -981.3589122924503 1461.2168315922338 -571.6162313981644 -321.76219534559795 314.52237060950114 15.41937998563772 249.13558824758397 -230.1558436695527 -13.304000960556849 -37.896640713263935 26.83363408316312 9.692399086646063 104.39697032701973 -117.32950267211973 -5.537489729685222 314.5594225600437 -311.43065454112957 -14.333803910381135 -293.2647873519793 294.7639097869027 18.274789137744428 94.55670226644095 -228.98800972489846 166.87340814006734 -39.67437044960241 117.2182578411288 -102.39958036814888 -4.584387457716526 -3.741673430158397 13.088119180120243 -44.52784080050428 87.91795557670252 -45.5671246566001 -116.2708607301418 259.716655948013 -169.41636421338896 119.92249177585073 -248.24965909656225 143.89371322880643
b57 -53.02661994884418
w58 39.0796670813783 -172.61871692422486 278.67306998539937 -231.045769470427 129.9674588037574 -51.192551635545385 11.97465167137048 -3.1156031372018886 -596.1104863145209 2582.423235178941 -3847.4367195058458 2690.124040419155 -1071.9888116542004 277.21989873208094 -41.034948296717914 6.2794119669162844 2320.5353036551887 -3761.7471178268406 1705.340949399257 -1985.9307669599905 3325.916740826553 -1501.29739989175 398.14540094465286 -666.9911374018639 285.72821285667914 -34.95138512820623 -197.0738027322512 277.6175783597123 -2196.4732746167388 3586.924168747108 -1632.8470718370752 1521.521099057174 -2250.3887671620273 880.3598164483822 131.4838607240535 -126.35953321779574 -33.42610987623509 -110.45801309581805 103.34226022906978 21.732237781288944 32.01892587383308 -34.80029953619174 0.6425691786993349 -27.137860091220382 32.88882992465501 13.68095769571512 -111.07713466703845 109.56355986787524 32.13704468853879 81.32056097392427 -76.62490711105404 -38.81651545533967 18.956969934028145 138.2933614008214 -173.56972725793955 -17.18976433184237 -94.65252380126967 116.94870658909285 8.795007625131188 4.84605662504535 -10.93823766560773 -11.17872089004923 -12.445972730382215 26.69254701920937 -28.300994081216064 -109.02455123890776 151.156702497781 30.667649567379407 69.22147138541706 -108.30212524082366
b58 75.48689038093849
w59 22.370280579861916 -105.68112597935104 171.2297654821218 -132.0253443604905 60.22300501098963 -16.624874949495684 2.0616756736354005 -0.4189917173339456 -56.87191278165161 231.23619589526928 -327.83929358302714 218.20351413478573 -83.88701811492868 22.83781869372385 -5.462105202191981 0.6902669572929008 -156.36565457695127 267.04335056573524 -157.8083138740002 139.62361875838664 -248.0763410881408 147.37371461211194 -30.047567545818552 54.5694618339916 -31.779739747033634 -1.3036618233473871 21.847260609272396 -30.99531450841819 145.02824930303993 -248.31482606534968 147.16027961506663 -100.5693908591077 153.42953186455108 -76.19412483060047 2694.4344190372194 -4135.860713458412 1674.1417427834285 -2044.214716238234 2987.345021583359 -1048.3449724463962 377.5034733970109 -538.9308400545425 168.76714538181966 -882.9767743506285 1565.1461146452962 -789.6718483980052 -2636.793361663044 4115.6803565253185 -1732.2170433471135 2513.8953867492023 -4035.2731112251113 1739.603809825771 351.1388804415401 -503.55920510654215 112.72730084141651 -253.57922171222813 347.20080435641904 -67.23670064589304 36.682827423566515 -43.458768267316565 4.512650866887083 -52.58239914891431 82.90860705211469 -22.213880904812207 -308.8750230692235 446.5678771997503 -102.75896208605198 224.02923181079294 -325.4947273189191 74.25584650920769
b59 -12.452018487434446
w60 -6.843043065210172 33.008505751828274 -53.097903452217004 39.41912253617794 -16.56253609587718 3.979058521057977 -0.2822232248337263 -0.07076227632666408 28.50829004763917 -143.25533377246433 247.56575429265342 -209.784103455557 105.6271238730555 -33.794539483339456 5.78182993794722 -1.0596440476821634 138.3906114642119 -246.44355041406672 128.88895870153758 -116.43409424764658 214.3341253067527 -113.05122345659461 22.20629440788167 -41.4767268526881 21.728700933677807 -4.935241610240154 -7.686747573355683 19.09575912343979 -134.13090619497353 240.77843619087852 -125.86740515323113 96.06465395355967 -156.95697601376807 69.98854680293576 -184.89692580335688 394.52554406711585 -283.93941059111916 135.17948571033676 -280.3908416190244 178.44395560596752 -20.35975570813822 46.06275129316895 -28.12222713698627 67.14021989397322 -154.07604034077568 132.1457566415011 188.0294234085554 -397.6493367377699 291.68754079618867 -187.5447134234296 397.95941062634483 -292.96314825376504 2942.5948350803205 -4642.074346703286 1836.974635355749 -2153.6697715704454 3310.60402103509 -1255.877523582609 369.6185545740622 -538.4536972458759 184.640792974099 -540.7377506090207 884.0052590297619 -349.6179496752438 -2724.95577697414 4296.764973171713 -1691.9377650327176 2127.7597286852388 -3339.1064859877265 1284.0427135894317
b60 5.538349067303677
w61 0.0 -2.3804222482048942e-09 7.551242163025217e-09 -9.466875998463912e-09 6.7255562129846545e-09 -2.8519795240313824e-09 6.297655732276716e-10 -1.5392420703927865e-10 -3.807509007707107e-10 7.608533842757488e-10 -4.6110261170719587e-10 -2.3430587209136374e-11 6.234257660825497e-11 -3.021639828486875e-11 7.675035573997512e-11 -2.076058258411217e-11 -1114.0824405871915 740.5193925458979 1206.0595276810636 557.9257361116622 -378.2437952977099 -597.185480145435 4.903022432500848e-10 -8.694781006290953e-10 4.3605744015629e-10 2283.16059301471 -1420.0995437462761 -2036.8062543605006 -1717.7851369193627 1049.3083954665808 1462.379747499374 5.751193792036258e-10 -9.80413666917812e-10 6.082634396165076e-10 1880.0884513967935 -63.452617712240894 153.8496629013052 -848.0851802651565 27.467994197237648 -58.48286526769792 7.287226377883371e-10 -1.1711118186319425e-09 4.680110465837828e-10 -5413.136860893615 192.07628621962607 -513.2595209881804 4391.363211583099 -156.74565601852194 418.0670995945569 6.870927438118457e-09 -1.1432608332251348e-08 5.719404984338983e-09 -990.4698766575339 -256.0535470936759 1106.9384593076124 422.5253836917428 106.77982592048888 -441.98664099980317 -7.44890260584441e-11 6.880260250419212e-10 -9.808343373607364e-11 2459.528039331247 639.810459962592 -2766.51838520417 -1891.5871564044103 -490.53675219034744 2101.5686982495563 -3.117853197842635e-09 4.681697737818347e-09 -1.1104572122944134e-09
b61 44.69458986937332
w62 -0.0 -3.613429000459689e-11 6.0503623660481135e-12 7.519804754040185e-11 -1.0760243240006529e-10 7.828388793731887e-11 -3.992940279060943e-11 1.841011926225577e-11 -7.396687789825554e-10 3.192454246093167e-09 -4.791487713546205e-09 3.4503648284457937e-09 -1.467841656864648e-09 4.3116555979040897e-10 -8.971381981507058e-11 5.079200317516701e-12 186.60293762305744 -226.60508071318225 -1071.402386652467 -93.44962054972244 115.74574092895084 530.5094267882791 -9.483733243165204e-11 3.7279207498741584e-10 -3.9618915786965303e-10 -382.41736715318814 434.5622477558508 1809.3958316185829 287.71995776590666 -321.0970786740289 -1299.1043275245133 4.1470733097570545e-14 5.525658056115823e-10 -6.919595105236986e-10 473.2250923544751 1716.6573193413894 -1152.0588956196025 -213.4661204140989 -743.1235302900193 437.9320948815505 1.4390398594965603e-10 -1.9101040193980623e-10 8.689988832688567e-11 -1362.5062102929182 -5196.462723647375 3843.396116578799 1105.3220713231274 4240.622175198724 -3130.57508214967 1.033452837195803e-09 -1.5704538364191833e-09 8.630706013149775e-10 781.3255033201557 -420.61875581273375 761.321155549654 -333.3063083083997 175.4070507338841 -303.98598714797396 5.45631248516365e-10 -8.05319352870093e-10 4.0446704145657986e-10 -1940.182158534509 1051.0156280586907 -1902.7335766963367 1492.1658112758412 -805.8039449792676 1445.3998741757334 3.61260934361729e-09 -5.554366645441067e-09 2.8191663413446033e-09
b62 -10.005856638267623
w63 0.0 -4.1733977385050025e-10 1.1500501441084456e-09 -1.1994527389577851e-09 6.616297588304303e-10 -2.1014644231627674e-10 3.508739278066125e-11 -7.665378696184307e-12 -9.531091702330598e-10 3.937367339335093e-09 -5.6327816090365385e-09 3.769346698510865e-09 -1.4501409560473613e-09 3.8936765343545117e-10 -8.418845274861988e-11 1.4331158800471035e-11 -1890.218587663821 -884.1781400927753 210.73379278495784 946.6100160223467 451.6220625620186 -104.34572949295679 1.4557799410397365e-10 -3.485406407932601e-10 2.8112928651680136e-10 3873.7461738130833 1695.5949918008664 -355.8894874554106 -2914.496519398787 -1252.8713695025933 255.52041471149172 5.02549390990481e-11 -4.6043030499376414e-10 5.855038676116919e-10 -356.0684415546208 -1227.5542001648967 -1019.2035457966836 160.61817103238516 531.3957541614031 387.429796878663 -1.5890067039947553e-10 3.4198338605406775e-10 -2.1914761672015004e-10 1025.1896417697676 3715.907403619714 3400.1759500359963 -831.6767511074344 -3032.4011110619226 -2769.557386546228 -7.373268662291821e-10 1.925543058334256e-09 -1.877443513154109e-09 1019.3035101072194 -517.7306627386342 663.5988460181551 -434.82554780898556 215.90480065245805 -264.9666948119689 2.721434189112415e-10 -3.948230631323213e-10 1.7628259962876314e-10 -2531.1275211787442 1293.6727384424637 -1658.5008791330904 1946.6532740139692 -991.8469034422484 1259.8700056517966 5.273559366969494e-10 -4.5319650809894085e-10 1.301736496372996e-10
b63 14.481386208429138
w64 0.0 1.7756629500098597e-10 -5.098319374229903e-10 5.468522292487824e-10 -3.1429624042840975e-10 1.0142159924194936e-10 -9.52564089004586e-12 -5.574767170576556e-12 4.161413689816844e-10 -1.8754610358119644e-09 2.944306538982196e-09 -2.214934464585487e-09 9.951629460879757e-10 -3.13389597294618e-10 7.420725948718074e-11 -1.8961079546377104e-11 -1654.403650457749 -1113.882469109498 414.44914646176306 828.5153242524453 568.9508429810991 -205.2162491531148 3.5665914666083154e-10 -5.948019854429276e-10 2.3016311079260277e-10 3390.4754998898684 2136.100691061129 -699.926159738525 -2550.8974001302863 -1578.3600512753628 502.53078247082493 1.7180115836901155e-09 -2.3914897839816263e-09 6.998568391480831e-10 -546.5016666845157 969.5517641665494 1421.1953660369195 246.52029757334824 -419.7091182182933 -540.238928975049 4.977962486663046e-10 -8.680556273787943e-10 3.944414239676064e-10 1573.4835849309811 -2934.912835772726 -4741.265200487353 -1276.4757489956926 2395.063164225592 3861.9195743215414 2.101235851981187e-09 -4.407169074127637e-09 3.1230638734836003e-09 641.8955195811511 -396.2738725206427 529.8508015732439 -273.8267534367025 165.25471178188076 -211.56277844601584 6.649542028114297e-10 -1.0816347817410588e-09 5.059234281512559e-10 -1593.9505743044 990.1841685750237 -1324.2307841330276 1225.8841477234705 -759.1650285636996 1005.9437812029252 1.9294635333899635e-09 -3.695568157047191e-09 2.5458628261088023e-09
b64 45.84750677667058
w65 -0.0 4.132961334279983e-09 -1.3288809149756262e-08 1.6753073443786873e-08 -1.1982070578060285e-08 5.143888729182753e-09 -1.1763200601300125e-09 3.0705827884287706e-10 6.476826235294334e-10 -1.135796722161118e-09 7.594527308050491e-10 -3.9611873544992827e-10 4.996815514078486e-10 -2.926938531350341e-10 -4.835078201790693e-11 3.3019022768602076e-11 898.5621148429617 -65.24692693111561 -114.2328674517605 -449.99446279959676 33.32693987908066 56.56288784331567 -6.04724603725515e-10 1.038683028475873e-09 -4.436034872767891e-10 -1841.4809678708748 125.12451678532243 192.91769066182627 1385.4779406251066 -92.4542272540446 -138.51043669686254 3.539410518144104e-10 -4.826347654862673e-10 1.0842021724855044e-10 1165.8077837697392 -436.79268200480345 526.1544535506277 -525.881802908979 189.0831188001652 -200.0070681709684 -3.5773467521593716e-10 5.548859982607013e-10 -2.9994236261376983e-10 -3356.5852087368235 1322.207329584652 -1755.3095516123828 2723.0024255859435 -1078.9997004240386 1429.758520087442 -3.7934412555618024e-09 5.155025711855998e-09 -2.623517722510904e-09 1730.5480544271802 -1429.0705574959209 -909.4189196857046 -738.2359604512162 595.9531007922548 363.119566579027 -2.5326962749261384e-10 -1.2459130949160624e-09 4.985703690174592e-10 -4297.285120525468 3570.8714097873076 2272.867240276483 3304.9793340126803 -2737.75402784905 -1726.569638208859 -5.228630028941694e-10 -2.941570598213872e-10 6.406333796782349e-10
b65 -6.700197068722021
w66 -0.0 2.672157200372949e-10 -8.339790188044544e-10 1.0234021802552303e-09 -7.221479658665828e-10 3.1007231537524745e-10 -7.101129568483569e-11 1.7406804656870255e-11 2.2581423441581027e-11 -1.1167967195851682e-10 1.2794383654764125e-10 -2.2129055305290194e-12 -6.328111885932994e-11 3.283445231861897e-11 -1.5049577353366648e-12 3.1246970864887315e-12 54.802545361639325 -1344.1726456561112 -1755.6119592024538 -27.44478267299878 686.5788636283625 869.2986927607182 -1.3439770130130313e-11 -4.833373284940379e-12 8.054971620263807e-11 -112.31037076642802 2577.729874495513 2964.896289666688 84.4991308167746 -1904.6788730126084 -2128.7269116376456 -2.5947837899598786e-10 1.7422261550104068e-10 2.661878963777786e-10 905.8956303439394 -383.0024194735234 349.2693412832745 -408.63857143971364 165.7978600975053 -132.76773860025574 -1.6400943103622723e-10 2.7178780059866625e-10 -8.453090658000484e-11 -2608.2480455213595 1159.3797862004083 -1165.201219346078 2115.9199939265022 -946.122755483803 949.0954854359559 -2.350892917835079e-09 4.3490569218845865e-09 -2.5574408855835035e-09 654.2872228862823 2047.2985887570615 426.8488901769598 -279.11294064430433 -853.7674615280426 -170.43540731365238 -3.2119706200317566e-10 4.445228907190568e-10 -1.764558009258177e-10 -1624.7215674112608 -5115.660636584053 -1066.8030299729735 1249.549669902044 3922.129616462264 810.3903689865252 -1.436975538560148e-09 2.4752706937088143e-09 -1.3906730584808957e-09
b66 -33.51432250678628
w67 0.0 -5.800915303666443e-11 1.7756007089935564e-10 -2.2075545886110598e-10 1.7339134943955965e-10 -8.80402436670864e-11 1.6968686597598932e-11 2.467463804622466e-12 9.602128930878969e-10 -4.075214275076599e-09 6.0114464468810295e-09 -4.2140806172914784e-09 1.7212210643077583e-09 -4.680861355842781e-10 8.41727588473653e-11 -1.6899756184745496e-11 -1121.979826180614 -563.2105152290702 1782.0353554991643 561.8806989682794 287.6776556768135 -882.3823492812438 -3.972516759986888e-10 7.926298506433227e-10 -5.000513891850744e-10 2299.3452117751062 1080.0729916943776 -3009.5204044870675 -1729.9619840628861 -798.0635321631177 2160.7659932280458 -1.6047590773587972e-09 2.742823329571209e-09 -1.4735088149642195e-09 473.2629284786159 580.9307068843258 -497.35107762988935 -213.48318783180164 -251.47900684174792 189.05804221207376 -1.952604744559494e-10 4.5456693964496253e-10 -2.7255107892809605e-10 -1362.6151477882713 -1758.5249713614483 1659.2182982995473 1105.4104459819528 1435.060806890629 -1351.488970414395 -9.156737867943576e-10 2.5960483762688114e-09 -2.234798717609676e-09 222.24211714998432 939.731026023383 -2047.6454443041937 -94.8064530113362 -391.88801135984966 817.5991395695831 -2.423061751244404e-10 2.8699265186560297e-10 1.9949319973733282e-13 -551.8701088638204 -2348.140640159131 5117.582391695774 424.43525474954527 1800.297674658486 -3887.540029596089 -1.1316468595534701e-09 1.3855323138800557e-09 1.3988810110276972e-10
b67 73.96495679112132
w68 0.0 4.164377176429923e-10 -1.2949781183256732e-09 1.5873569703233727e-09 -1.1059414908554845e-09 4.660903875878092e-10 -1.0898916572455004e-10 1.9521296076534042e-11 -2.931705542781659e-10 1.295131754252227e-09 -1.944473128887059e-09 1.3822971232791082e-09 -5.832157126523818e-10 1.8161211358207372e-10 -4.639541908672058e-11 1.2614110822281454e-11 -1324.0094117554622 3019.1867748691257 -1263.6747442308904 663.0558913425479 -1542.1455210160996 625.7138984939269 5.793976409762536e-11 -6.147859998861804e-11 -2.9021923753091983e-11 2713.3773979121784 -5789.916921322659 2134.1074494705617 -2041.4680330606443 4278.156740026696 -1532.239753493477 5.730659002889382e-11 3.903127820947816e-12 -1.6295992333326126e-10 -146.43496632297186 62.606980846213524 176.73917007816493 66.05504369689164 -27.10192657751233 -67.18385257401798 1.1796119636642288e-11 1.2524703496552547e-11 -2.269885668315652e-11 421.6144795402739 -189.5164739847751 -589.6214529568712 -342.0313142823307 154.6566972333367 480.26645511964796 -8.425898867514547e-10 1.3795041498010363e-09 -5.586709480448482e-10 883.6126698579463 557.5394006961313 -306.8396769976243 -376.94107732656767 -232.50589896624896 122.51723392653366 2.9733160378242474e-10 -3.80633025098831e-10 8.650198612958349e-11 -2194.1809525392264 -1393.144303022118 766.8697393151855 1687.5125805763726 1068.1108304653276 -582.5478870491103 2.3780283298080462e-09 -3.5079231186507798e-09 1.0970391262077328e-09
b68 -60.21605225804604
w69 0.0 4.1012332419043673e-10 -1.133791122855125e-09 1.2201472782896635e-09 -7.289813907966123e-10 2.6424032780750147e-10 -5.2620427590439e-11 9.579661890934331e-12 -2.2551455475024596e-11 -2.0858825978788036e-11 9.178140696139945e-11 -3.338167305432724e-11 -4.134483600000804e-11 3.650695843350175e-11 -1.1561817908082867e-11 -1.3845761143291093e-12 1168.875465098096 728.0476336894611 2697.2278712323564 -585.3657508002071 -371.8734484160671 -1335.5437972778784 -1.7770507287906412e-10 4.000966224992908e-10 -3.087634314891119e-10 -2395.451452090848 -1396.1823590736085 -4555.107332166882 1802.2695876936777 1031.636040886132 3270.4616337429306 -1.3269008287963846e-10 4.2564909930042916e-10 -4.385034002574173e-10 -283.17739599533974 34.92167964181909 -4.144805609204334 127.73790124127495 -15.117240678574573 1.5755647652300648 -2.8553548414578245e-11 -2.321060010856968e-11 -2.828466627580184e-11 815.3222787460058 -105.71079298142199 13.827530729695644 -661.4235613251179 86.2662847232219 -11.262987689846005 -5.559615268158069e-10 4.66345712046845e-10 -3.697812455544236e-10 1341.2884311418895 961.1468978081717 1122.6100909623735 -572.1813680195 -400.81888963570884 -448.2441269286979 -3.520100877452137e-10 5.746098041825576e-10 -2.875954682735049e-10 -3330.6782800631054 -2401.6532703588596 -2805.6857451749943 2561.576105638964 1841.3253124693986 2131.321942670036 -6.166941957097549e-10 1.5004317233113795e-09 -1.0786684045971384e-09
b69 58.26907424476962
LAYER 1 sigmoid
w0 0.39232749538481043 0.14295397218439052 -0.1636080551922219 0.20234640756820774 -0.04143026775368969 -0.41461216180035054 0.31721655472273474 0.3716463110240253 -0.5840551760452809 -0.01600772387448958 -0.010241370932122823 0.1114172578862486 -0.3554795780101774 0.2613957676310235 -0.07730651694046708 -0.028091332965429382 0.11908862770422302 -0.13578635357452518 -0.2732116084124305 -0.35847196016290916 0.08044181241193799 0.03883576883983508 -0.27981032709726217 0.514750655831382 -0.12939829395646546 -0.07554134274607563 -0.3464800994527651 0.13631729972834694 0.1436019020566535 -0.10805581330424296 -0.08826685092220732 0.2741985330778998 -0.13239629011009543 -0.19644712167048206 -0.19353142307429272 -0.36897606823537515 0.12132478588147802 -0.1314486913931432 -0.09886421459690932 0.13154176115758484 0.018144958151884237 -0.056738252818333806 0.07306312895056481 0.20559658103007752 0.13701848011731754 0.05656598358442999 0.09997009293688049 -0.2541538049002943 0.12191622830668472 0.008098225648408643 -0.14552424401092184 0.03828872195615577 0.3850537742956489 -0.29181768670423974 0.2738683005977223 0.22836205445820182 -0.14958164322207987 -1.0100859006322511 -0.454820913847061 0.21567583340542032 0.3179872218147069 0.07585062004739358 0.14882807181130034 -0.08072290226379059 0.14823271488837025 0.19051610958334048 0.1624464650651016 0.4758227311855437 -0.0359099442877302 0.07881914674885424
b0 -0.566251243519223
w1 -0.338571459414413 0.12501950669652584 0.07254035094640204 -0.08068371271698109 -0.10209340645850426 0.225742049344493 0.23023202755777286 -0.45424393252039996 0.2169685750969232 -0.09700024888709109 -0.17406035350384494 -0.03506772473161872 0.030096708976454386 0.04852340997392602 0.2197933282221816 0.5430491363372408 0.06834168551625093 0.12401504515626396 0.10493373130406046 -0.14540036185974226 -0.24177587023656555 0.2299684267868485 -0.13807214007624602 -0.24412000473530174 -0.43029052870887735 0.34926425833796765 -0.004724414627808397 0.26068910893802627 -7.133243160751756e-05 -0.09362019868008632 -0.04665673173272063 0.29861803044382385 -0.11346604260472999 0.022757428604748123 -0.1976926202751695 0.5640042541517563 -0.07415220184362521 -0.013814873901845342 -0.10317139795390033 -0.45515604643307706 0.1799803445031138 0.21486501705202135 0.21107493402184638 -0.0663153933794528 -0.17693596238069856 -0.0589378246021822 0.036955792030434365 0.38721630192373274 -0.32759702913431155 -0.2550606697196273 0.4072350526444687 -0.02560699940022696 -0.16809844505116447 -0.03777232547510219 0.19131479402032717 -0.3190874283920501 0.35280484642614696 0.027823080135862866 -0.4591419659528485 0.027886961297984018 0.5463058884281463 0.34376277220197665 0.08447865829434734 0.009567179344759296 0.37824382623012787 -0.08260570574396378 0.08647287539198718 0.15882253495740997 0.34568261136950923 -0.26254796441117306
b1 1.4975783026276823
w2 -0.17431475393104282 0.3189032085269938 -0.7369885864900698 0.08824380546583607 0.17360571288943968 0.6776038392944029 0.15642550326513258 0.11708507785763071 0.4498805617376053 0.11722547455581116 -0.012432175863551664 -0.09873597371896714 -0.01071759482171922 -0.05454363536707663 -0.18759941484062698 -0.20633107326458258 -0.45947540849972196 -0.23628106853052108 0.01096367565216608 -0.14593778349307276 0.20839672936641054 0.3603276441330085 -0.4110259874198613 0.47403851266493374 -0.1901285237413332 0.12110046399758734 0.04678834714250179 -0.11059896627330343 0.006235565587227615 0.26127902579101425 0.11024132307755248 0.19896387954882064 0.0871807238794871 0.37236011033959016 0.17313629571903938 -0.1696916664959359 -0.45249091239864175 0.4057340383204915 0.544046321839357 0.24719299618368704 -0.4807115931690023 0.2450090788658299 0.31012300552068345 -0.3211994184435935 -0.20993960157079344 -0.4060445963027875 0.14294015398509485 -0.4141270338546386 0.5852130463244812 -0.08143295090564195 0.7780743319623189 0.5346226895529599 -0.06144278431784935 -0.027479772246278997 -0.2018760664692082 -0.4265373434832138 0.6704523297976144 0.05134606678283266 -0.13400921823194617 -0.005640842415250292 -0.832179260465797 -0.4756539593572579 0.21031587593205994 -0.03285433824928437 0.17007665988789242 0.4221170844007076 -0.026550002501083334 0.43406005330495706 0.22095377365497493 -0.30214295905836586
b2 -0.24911756526046813
w3 -0.8851573794407832 0.11356401331000003 -0.03425556587880109 -0.043266077457208285 0.06953943257880224 -0.10028971399334925 -0.02453213676887482 -0.17290986524841878 0.13641524250366194 0.12914293166377724 -0.1553839297531984 -0.0005291349909005779 -0.22030108196535308 0.034189579108386 0.006642036812754062 0.13026496491062128 0.04388784641754952 -0.056936986970945506 0.31318271101509765 -0.21631125267669662 -0.027902366458364983 -0.19302274963355717 -0.047474810131744614 0.014806375443975468 0.08687629170566888 -0.009039403656411352 0.06231518761041012 0.027424582789939547 0.01974932810506139 0.08170958355155945 -0.05414297711621125 -0.15980158711655962 -0.03136737882754095 -0.11514857211181409 -0.07612050405547922 0.08714230290739935 0.04829625355421061 0.1873034239422939 -0.11118162197468238 -0.0652468290370328 0.1081442094665979 0.042056953493472354 -0.10667649502050781 -0.007200201152570117 -0.1483068477386525 0.12358856845321961 0.08644162824700233 -0.07466468698150135 -0.03455250216798877 0.005643693258735601 0.12602317655519993 0.23691117657917812 0.04960218434202734 -0.1947216202349534 0.3798370554393092 -0.16467133090384287 -0.21877420133572406 0.2171956069694712 -0.32214975404098456 -1.0170612602328606 0.01090840517234321 0.437158719474014 0.17661257856994192 0.3303943333530888 -0.2413079091031023 0.20776555823261372 0.037878546176167115 -0.14700379165038627 0.4390694361531753 -0.3094984687084073
b3 2.1818524222138067
w4 -0.3519963577761821 0.10585560012036543 0.10520360963421567 0.6073727518105665 0.1567203476757436 0.5932993548740662 0.0020639636964236018 0.5290571892628422 0.26596974285678865 0.3858655167042814 0.002166511792010975 -0.2588311201000081 0.21524920782992515 -0.2083615477720434 0.014155096948665085 0.33214492142886587 0.08505150608891598 -0.6437902624628885 0.15625172503621348 0.1732932284767966 0.08656728052730572 -0.06340637781411886 -0.08001900343296327 0.36784375239196937 0.41980143791603647 -0.2639404136927543 -0.14859362288825936 -0.07904812898611914 0.449959870651405 0.14044290528356299 -0.024033796322305467 -0.043579726394368995 -0.15718027771594315 0.09439475942834011 0.05295901226162166 -0.20410475891730592 0.2424131733044381 -0.08120275119558089 0.13460739545992825 0.13194245865538493 0.07098892944628121 -0.034170528379632865 0.22689050573846514 -0.027609457211701983 0.007053436952584867 -0.13265146269371342 -0.19655739406671252 -0.026607254464528232 -0.2340462567063305 -0.15635889659600516 -0.09438170069388178 -0.5197993015017671 -0.12766719353555228 0.10196928617890932 -0.3594376181271649 -0.23344968667611626 -0.2110758186695006 0.4360477983763887 -0.5820369576352559 -0.019856004646295774 0.2588329667858158 0.2901482451643059 -0.20284879434325656 0.3319388282312759 0.07922597912759112 -0.30755663186285304 0.23617265660948933 0.593732700432759 0.575913799537578 -0.021848639909162314
b4 -1.2037078110110175
w5 0.4295528632552228 -0.7008429022181808 -0.02218094355797762 -0.28850985231407694 -0.009821578972390749 -0.4317714214312153 0.028502998349351518 -0.026431712910868762 0.22898134357144898 0.2588081381551758 0.5876786152214379 -0.20031142605075233 -0.19157078927934815 -0.0563482562478885 0.2251654410528619 0.1381895400990288 0.37139450360968473 0.2202361494073419 0.02324849325685709 0.13635193385784014 -0.24440405207188765 -0.24327958845125386 0.3580755050987328 -0.3825031551142025 0.061072972015380464 -0.03566926298852284 -0.3812180797860172 -0.08989779997209967 -0.07039001514495496 -0.13067127993373034 0.04500479662974435 0.032077219633024234 -0.0757154182160477 -0.22508503766107688 0.16071720589405297 0.20001774248701978 0.47615326350490833 0.24895598410146166 0.10357614918795598 0.06895254059223867 -0.18743609762967567 0.22657143425928086 -0.16407418976874616 -0.14135221630599 -0.17258848994070208 -0.0022153036865334213 -0.39064678219735205 0.29962943485036775 -0.02567107666202924 0.14079594937728718 -0.08948378967564577 0.5217267299161994 -0.04834281647156023 -0.11940855173164587 -0.05041117781280663 0.18057074544042215 0.36131455298407483 0.13819359990945881 0.04157818231687814 0.05780642034355205 0.4126816857113062 -0.15027497602087123 0.08389604601621897 -0.1312283333445032 0.2569529847543845 -0.4191805442084703 -0.28677474317847235 -0.038733861153468184 0.12243862502652861 -0.27763094592902654
b5 0.2688645756215004
w6 -0.46597543714146217 0.1042674923696782 -0.01521388522954069 -0.23105055485024448 -0.2547332645090378 0.39255413030849556 0.23635621104847718 0.3274423442598411 -0.046258523313200024 0.21053553643427814 -0.551836892366312 0.39204893452393935 -0.07632477603088828 0.24764983621440134 0.24955566958355666 -0.0027508121279250864 -0.3088250294127594 -0.34438291686634454 0.3014429215215739 0.2726222825562354 -0.1758938275454044 -0.14990100887653568 0.10412393132235966 -0.6282252748026197 -0.02507358759652175 -0.02502168969583691 0.07919597065548402 0.7198507324534453 0.03106192262233613 -0.005988968615049663 -0.35423610871029954 -0.10142957150882306 0.1712501503477766 -0.25160862005454576 0.16756437633234017 0.15573903959935775 0.028165467885631783 0.25100358502565745 0.3384370165636053 0.14639933071999317 0.29566799286780726 0.0664755266942457 0.14539266885340987 -0.15021293892710705 0.3184633157604517 0.08687187161845882 -0.0024804087151654823 -0.12473180238891013 -0.08995744782076694 0.2527447751409392 0.22454922228006663 -0.04288935894032292 -0.31292628181912463 0.47813955155579935 -0.1612037692899257 0.024472035202868985 -0.5661426140703081 -0.1392966637539141 -0.21648188781672245 -1.2049968757300942 0.8710391722401412 0.3017993145342067 0.010528565540879513 -0.1409340004494726 -0.18573486222911834 0.2610061127120248 0.06315451855843085 -0.4093285007607324 -0.07608971086570936 0.4653777167387674
b6 0.8949715925700951
w7 -0.2913039662153963 0.04362546891328217 0.027511107876615305 0.09341947514320938 -0.15847220180474056 0.39619723904959814 -0.4770198669846957 0.08133492237540174 0.05237235402868183 -0.021720595874079058 -0.27369750293953765 -0.08198124165786358 -0.16329322415620173 -0.1435556243392723 0.04149534612760763 -0.18000674592972254 0.23104631422357824 -0.25428751098592745 0.23959252898703723 0.1187730975532924 -0.30730552593117516 0.10374243340729529 0.035764985971849614 -0.16449848329998046 -0.3776204913465474 -0.06707779290717585 -0.11803410309544027 0.3464338471621058 -0.18717788801294943 0.2995365566889493 0.22628166771262254 -0.055411671080416454 -0.026643313048105476 0.12013386680143824 -0.02466835101162955 0.30238748482540906 -0.2246019915339633 0.45669008302646263 0.17637953849130686 0.287531209883848 -0.09325762332644238 0.17215712715696033 -0.3413130041304556 -0.246778142500997 0.1479704384806865 0.3534972924770317 0.1818182019274159 0.05979418742930902 0.27572981353744924 0.36507404258445225 0.41216373532469375 0.40981547898697457 -0.12975830126299817 -0.2048598646080917 0.722076699616284 0.11001206727259075 -0.24966235336511627 0.027764095367003902 -0.21058745491357486 -1.135297282358719 0.41068817424063003 -0.42650664892494766 -0.44600221494221937 0.05839312957693451 0.01312495349683257 -0.039799617396892334 0.33978963208915053 -0.006006532716000621 -0.006006343923030844 -0.02343353780161401
b7 0.6821658981334957
w8 0.7077690268697976 0.011606545608858593 0.024436258550166803 -0.08716437944370788 0.27399645518417054 -0.38486237271694584 -0.35481059436369666 -0.24896575233433138 -0.33557479854436256 0.33268870916889054 0.2932276350974786 -0.23372589439483185 -0.07717618807611953 -0.24147065321103528 -0.07180720366396517 0.034417830641936396 0.13454905896393868 -0.21489108398391601 -0.08237403539415164 -0.16090531618540013 -0.06258264330797467 0.1527336171533811 0.016593995469100564 -0.037881902186654416 -0.19486429651518508 0.02052874007464897 0.25267986213410787 0.04000242780088166 -0.12266356610158 0.09426928467404147 -0.20811709735315465 -0.1651901269893203 0.07026425029315184 0.04343877359064012 -0.06364551887164803 0.2911226318308755 -0.11427131357747938 -0.0077840014637335815 -0.20140940616428815 0.03688375197460121 0.14859165339041544 0.20664229084441163 -0.07275390055212197 0.08930710542346565 0.032577571960902295 0.1287150597070589 0.17537185948720788 0.13266831930936324 -0.3129911857744294 0.01942469273978852 0.44597008412763534 0.4519322575123907 0.026427399476305683 -0.17497670752563313 0.667898794780571 0.051251716504852066 -0.04763895667719352 -0.22415794622849983 0.03939604200277385 -0.8685381546214765 0.9061377597509783 -0.09450604595890982 -0.2634505367177753 0.04338892608254619 0.4749729864688351 0.2893040308355025 -0.13822552701404625 -0.09327334827305853 -0.3634756490529655 0.48732645321448975
b8 0.4892611798703434
w9 -0.17274108988219677 -0.6360962551240571 -0.20047168562450568 -0.40707078839742517 -0.05165593262694636 -0.5316257742823017 -0.32134498541762824 -0.33743398764411947 0.0018570738935683206 -0.5430242465901349 -0.08791049920461376 0.08694094015063596 0.2581162856445478 -0.2684500403448502 0.42606597087629633 -0.21743986202304305 -0.3201030401323114 -0.12186316242631864 0.1137216906365887 0.05416123199416754 -0.11650144893921531 -0.2544512646482002 0.09947060728268027 0.1637254584523641 -0.08755285442632549 -0.03727738980975971 -0.02467504100811173 0.5620974388879187 -0.1355214417037741 0.09048518707965207 0.012664695986048127 0.36793508618133464 -0.001535809357063529 -0.31204506469780696 0.061327620747771455 0.01431939646071184 -0.10086998254854207 0.0941359375348555 0.0478068067635125 -0.02323726829296693 0.43924871771293617 0.09110673423260263 -0.12336327845112595 0.006308656561423611 0.06239487454639266 0.1252943213278241 -0.06719983042408822 -0.1218884325459146 0.05980432797514601 -0.07407480224816525 0.21195710607729135 0.008713231887194906 -0.1510649842655739 -0.13912827124021007 0.5306559426877663 -0.9352646912247301 0.14857539449785145 -1.0931445376223219 0.43018682998374463 -0.15865361349499976 -0.866889770978048 -0.028613300226547244 -0.1817166418972079 0.22894166165114752 -0.32910905069735497 -0.13166939409818187 0.31466982325153803 0.36871816635461574 0.2503521452782647 -0.05178254624791141
b9 1.2930678741026516
w10 0.17637603119792608 0.2143148444117837 -0.056965608774419876 -0.3778966863152743 0.4375914228958429 0.29373425800815395 -0.7256206398624371 -0.13399808047112705 0.29963856012282675 0.10579342011564752 0.3067865252301608 0.09742576175948636 0.39670738326181215 -0.2717819193371929 0.19875407566854678 -0.02448078629204274 0.43666842342969237 0.013615158355051825 0.2656198938004139 -0.15608061607852017 0.013812027963966144 -0.23887339588950174 0.3070283441319011 -0.4736030833248754 -0.0374802125849684 0.19606034629504354 0.16748136952990428 0.10816847329085685 -0.03789949731252278 0.10097496012221961 -0.07685917209814096 0.027376349002612394 -0.19433733740020218 -0.19665010775163264 -0.1544663593586582 -0.2145053655790358 0.07007765545371795 -0.32742467936952546 -0.07085338900830665 -0.14543055042671588 0.008066848490929002 0.30947510144554935 0.08865474816881506 0.10621693276583634 0.14344269301892126 0.21785387683367868 0.07283384456718707 0.26909852114599275 -0.28676951396605616 0.0011069315167908794 -0.2705806095250117 0.18299163361596052 0.006613163341604699 -0.46177912677891747 -0.03695178788765504 -0.7945828267395727 -0.34929231646091835 -0.2559234951958901 -0.5333674061001434 -1.1214586541255176 0.8525934856239058 0.283630276342452 -0.12055494169900688 -0.42934937805863355 -0.2506986466648235 -0.13197719277567277 0.40701016563677767 -0.05338603785739423 -0.09350408567000233 -0.02481078783171436
b10 1.6077867919620663
w11 0.5679220101643638 -0.023800614589038704 0.118900993756464 0.3823976513735869 0.10337884514966832 -0.12185196243787534 0.20726486993008145 -0.35455463511571667 -0.3552865555516872 -0.5716221784476323 -0.05749600775522399 -0.11042913057915514 -0.33383941927270677 -0.22150389922256827 0.057145889571770137 -0.37155466587407365 -0.32573440627536626 0.38079157196980484 -0.23857753992166833 -0.3402866999508746 0.14942115865907094 0.45770823772964336 0.4109447759081238 0.4771826735403855 -0.10791907119535381 0.2704462961642781 0.23718715265694781 -0.10991044273356836 -0.12820802704964404 -0.09495700769960908 0.148197119147893 0.008303536410573917 -0.1175197352609057 0.2926530127786308 0.008255967713028795 0.15071458189825773 -0.22774548753763166 0.13139718701809364 0.04558999876449241 -0.020026889440821934 0.22875497742378206 -0.44445178063781215 -0.43078666055755893 0.08399532259535603 -0.04246000824826196 -0.1487528506966576 0.10725579662622477 -0.13618255364315524 -0.05775921805125258 0.12855732463954458 -0.20627718133390274 -0.01853186755617471 0.0018482841879261364 0.32313078922549804 0.37864534466609145 -0.3257635915855963 -0.1612323734583645 0.15862991033352014 -0.7771461763892583 0.19357976190262488 -0.23875482248082167 0.13930271229952232 0.27402981517767255 0.2830580811585555 -0.11928512016871957 -0.05916552111305089 -0.12219262815799496 -0.11852165782072457 0.2696470201490416 -0.1543454422477659
b11 0.44985181505236294
w12 -0.5533226893909726 -0.15826529609635603 0.14380070506999768 -0.014735341957780753 0.4975269699627513 0.26966743376284497 -0.06512884085842564 -0.14709166168139545 0.1918638698870349 0.44343371608109633 0.07585940828992226 0.13445269019956574 0.4412856134286463 -0.21765527217567307 -0.14769554399214202 -0.07741393724466636 0.23067807218098113 -0.06696717406518565 -0.1928121255550877 -0.19773280231680318 -0.036345620403765405 -0.22297623413081782 -0.141652659272277 -0.2685134588653019 -0.4128057744909302 0.11596634070702201 -0.135885626958759 0.40217272824889205 -0.12131400505107809 0.4167518529363618 -0.25686254813727594 -0.15816533042839356 0.12818916281732012 -0.09278925047532419 -0.4004786228619531 -0.11923489127530107 -0.04193026888346258 0.3380514582795676 -0.12129138762346026 0.015574663345928191 0.13426462019057883 -0.009540819147524462 -0.1338528790967965 -0.2656477903666748 0.014550122206548362 0.030091473893889928 0.2042901414343499 0.22424082963763128 0.14649449230531483 -0.12234695079736668 0.18884313106018197 0.08356837905924683 -0.3162911859184652 0.11596619064022654 -0.05034994547063538 -0.16634239754226166 0.2140541684511959 -0.020694855562974315 -0.11416895732566253 -0.375635739873812 -0.04494666154804733 0.233853722405177 0.3544479655251188 0.01944393869398363 -0.01949234277680476 -0.588777249098491 0.3552013074836541 0.38593562791548086 0.06738776610012989 -0.44789167179236405
b12 1.3674052862248605
w13 -0.5023967229680633 -0.2554351746331466 -0.05891473297846877 0.2320614874144891 -0.0032004027377085507 -0.08023615836109567 -0.20328200807990232 0.013878125451589538 -0.23512523205872649 -0.2895119222895698 0.3157697917294797 -0.07593942340580548 -0.0790022667023742 0.25376127114320873 -0.3408131584094985 -0.1684888938661623 0.12613032469724417 0.009896694151525455 -0.5854073279522694 -0.15189261375923274 0.016018315084821714 -0.3185941819661519 0.16205819750090328 -0.5094873120697474 -0.0002854642600102986 0.2991547454003027 0.29767129567613276 0.27107481061216604 -0.12927165014091682 0.013441855385308643 0.2681467315900966 -0.0732808805984616 0.23225220509538533 0.006218696401416492 0.17987545297860288 0.14421574411179658 0.47883581071258524 0.14219489246722686 0.01286882883428847 -0.2102415763459113 0.12670468288475664 -0.14489351539785675 0.05287593235955771 0.07612753635719828 -0.13708189102453794 0.0008000054662629531 -0.08437234149718627 -0.042022655698002724 -0.11420140680004 0.04365771847857246 -0.009508228691301386 0.008631619004728775 0.043124756854440276 -0.0649064306673042 0.4967668275641626 0.7775567930864891 0.15813332212430378 0.08984781596528267 -0.06325693896823689 -0.09028736879703121 0.8255455490283808 0.30997635320049977 0.14451617363063068 0.22820492388458888 -0.4678718947783261 -0.28501023936714115 -0.19405329104115873 -0.1560376332515445 0.21309502333443045 -0.02284747000097931
b13 1.7407413946699144
w14 -0.0989209215450173 -0.09437510528206268 0.05391472084989875 0.41568388420422914 0.4073423756641197 0.7323061868706461 0.3287290720297862 0.36467472535172535 0.27097991803210963 0.012934426795536884 0.03633053401677955 0.48762409253159394 -0.5137222908620964 0.23005179808594695 -0.025048145684332036 -0.19575608988077828 0.16671395091453428 -0.17916877899062525 0.005459678311557616 -0.21479063243374114 -0.1741314730689988 0.057614828533783205 -0.22777828025740565 -0.4527352201237235 -0.0810693196823188 0.12768097426572164 0.45447012923591457 -0.015818190866617832 0.1919572983940216 -0.09952399542238807 0.3385644693746871 -0.388057987992942 0.054309001960176975 -0.26629764193602184 -0.2115233354731643 0.1245718977070359 -0.4275344874499293 0.14405193313727285 0.10447575498236739 -0.36083708249849455 -0.048120160332983275 0.2933737657453148 0.2453953030500965 -0.09223432952627275 -0.036047294677747775 0.2515095994659937 0.40666368370347505 0.15689190762511057 -0.22696545548754885 0.11663545384120345 0.6530084367263547 0.18129219406374442 0.07434839288356869 0.2674708998189908 -0.04346545290849184 -0.02638355723729826 0.3772687341543288 0.2499414564257249 -0.07503810880426896 0.6073522786573979 0.3605278691607773 -0.2884021185309782 0.08361035836621336 -0.27276969285996605 -0.22162361680513978 0.0043844265451605125 0.2389017623902169 0.1207774946187157 -0.37178018236216315 -0.3167688641180859
b14 0.703886491501776
w15 -0.701584329500595 0.40705302461815024 -0.17623837689960573 -0.20027419664302895 0.40424125956720547 0.19679578988677532 0.05616751752580539 -0.09538612550805496 -0.052709452024030004 -0.04379819394939444 -0.09482248843854726 0.12543991208888874 -0.06850642573697004 0.22829574690316085 0.26606543431171537 -0.1594466630655319 0.08198886116956956 -0.3196076138405306 0.017903999335294546 -0.24998110083230002 0.04965208913099835 -0.22720301954805389 0.102820044580654 -0.1356064775782393 -0.08001932464593697 -0.11045023759955622 -0.042480821039532726 0.21187905717832992 0.06696855264655681 0.2658715401690669 -0.05841910622866915 -0.16206932978721914 0.03564962545174689 0.03267502721940241 -0.05351678038826388 0.3027357030860217 -0.06397698950664792 0.2019104385418134 -0.056108461645640935 -0.06819623665763429 0.14035947871714527 0.03233914622800448 0.05885606796089393 -0.09186900567821749 -0.01343945781148003 0.03319480862915318 0.21628864860110647 0.19195371996791108 -0.13651206248421124 0.19163124257515396 0.1515360910067532 0.17777674601603907 0.11589375760358989 0.039267235218743424 0.612655453757125 -0.31410067984197987 0.3409497106998207 -0.3017521816422659 -0.16693730414586608 -0.33233574624878004 1.3858029495461979 0.008209775303616535 0.31446151453299515 0.17488152386372263 0.11950730904487944 0.40793237340973115 0.1187512564667888 0.10220087229882846 -0.038488335514466086 0.12834607929698652
b15 1.4525802620570867
w16 -0.29936694717077605 -0.5584697768775422 0.012861092382148562 -0.13846084176692242 -0.038752925195195465 -0.2627757020700693 0.0696803053001715 -0.4077977599021131 0.06487915557195426 0.01891788509636724 -0.19290975858130685 -0.23446218867745955 0.1349549650231437 0.33466218876634796 0.021927536148719395 -0.14294486900251874 0.05780078140661702 -0.07971845590904594 0.006009964571012774 0.28791767946755353 0.02291376016560236 -0.15144073437757052 0.01621449515237791 -0.4852462918817163 -0.014761627626269893 -0.13215140512961793 0.20000382134247052 0.07871875972994166 0.14162677053352038 0.09489165802572982 -0.11928156854906087 -0.038841119725406305 0.08554673096373057 -0.36221649082423885 -0.11100858160961004 0.43599064831649215 0.13735039120501233 0.09907670305501644 0.005391940087836998 -0.06110361485153797 -0.0978815360607793 0.21923228678287357 0.08295777033791367 0.19421373110426268 -0.12568746618228524 -0.0640782694553838 0.1951018323119958 -0.07102908648416915 0.012781128210739123 -0.29056121741457164 0.2530168370765436 0.5587708166151996 0.0648941976650537 -0.15560526435059835 0.20364097273919135 -0.32343221290663277 0.06681768430806098 1.0978128506412028 -0.12636671474006564 0.15151499520931216 -0.10792285649333219 0.02619268125946581 -0.20538973651540463 0.23844544607122495 0.4561631642261761 0.4607766962936758 -0.3557618381426055 0.13317443492380235 0.48713170938370726 -0.29944958545383016
b16 1.2783319245538145
w17 -0.27185652727455833 0.1434560712058902 -0.23932376405657743 -0.041446833610980685 -0.13103049503257136 0.22215149714291774 0.45588856178798864 -0.267090410931086 0.10285226953048601 0.5854373152250125 0.043572427527460766 0.21276018949635864 -0.08417470493846979 0.4649762722566213 0.1891737950287448 -0.07542061038778929 -0.23252830257666096 -0.20353667085795024 -0.2691595299536154 -0.29506757385058796 0.1119620480177441 0.1519240846732825 -0.0746474017183959 -0.45242711800115804 -0.024687410615026672 -0.02001112237825695 0.30065099082888047 -0.2107780926129414 -0.42483513231415815 -0.12480582111966092 0.3929416243203547 -0.056157024599870105 -0.08297179019032852 0.17735909410212358 -0.33619034398224384 -0.1367506516625527 0.3130486599989019 -0.22077765157551385 0.3262483507295225 -0.12402944370807333 -0.45145073043295647 0.12404021881184131 0.17838471558224586 -0.23788431448809635 -0.19910070464198118 -0.16144881540386946 0.16759105055024642 -0.17969070528595268 -0.546301890418101 -0.4474955356938567 0.2763616789003499 0.2747594907000802 0.14796378953402975 0.1829557291821091 -0.10538114466063868 -1.0674497598201942 0.045200744603940454 0.4607701424945007 -0.1434432605528055 -0.6028748970125318 0.027050871901381026 0.053652887970081845 0.19714125307156313 0.27649032019785647 -0.19561451967744092 0.5068120917235119 0.24899070205663643 0.33295594351714536 -0.22261387730855542 -0.11912729817010631
b17 0.22864044224070215
w18 0.05117378711908085 -0.09126222026302556 0.09366036855734433 -0.12317466789051712 0.19499132929626087 -0.012893895640515879 0.3601386826228858 -0.3177733582330816 0.09690065658887027 0.4244829597939696 -0.5775727549218806 0.4519027224149257 0.028191173279622762 -0.019367624292057035 -0.22501837486437928 -0.006833650333600718 0.027319998345112066 -0.03860214540739259 -0.009507225496584809 -0.437460558969045 -0.17661430122227764 0.18397206916354325 0.30329271784687756 -0.6373064655097802 -0.5197934769254017 -0.03267511669881441 0.28047157600454475 0.6694392067306437 0.17306294204098785 -0.03822837676388622 -0.2668339529957202 0.127010326901475 -0.0005337795953667975 0.10670316080366796 -0.11271220488499062 0.6214236615207853 -0.1513289357124391 0.18991708817971711 -0.17484519577127275 0.08367454853383079 0.17953716396427696 0.1052461816821642 0.207765400907237 -0.21735621739994365 0.09577827891897704 -0.02447227393881606 -0.007819462439284379 -0.2724437734198805 0.05394058509434114 0.39172828397661874 -0.19945091510560858 0.03618872338752463 -0.21622705146888796 0.11633808515864917 0.5397395057267 -0.6573812130129781 -0.00944693743110892 0.39424144124253657 -0.8472733965316311 -0.3131994549608158 0.07654693091197377 -0.4377349965384265 -0.04927298327621405 0.11482286773989692 0.32700371106835646 0.16750358393823328 0.11370578624541912 -0.21563933893935053 -0.333666015307204 -0.18113933362334994
b18 0.6367083738539955
w19 -0.04595847376187698 -0.09767325006788814 -0.25344526191219163 -0.26438563196639553 -0.18872215760340694 -0.35863385513745494 0.36667069641692235 -0.6567898771898835 -0.2745804275987819 -0.16876545058653275 0.041093379293277915 0.3879301070337879 -0.5165249907682794 -0.19509730104710565 0.8245772156281802 -0.1934368747488285 -0.17047438503259166 0.07881549211324315 -0.20906361741271257 -0.22572750197090852 -0.5448756185082188 0.42727005574092064 -0.5260375365069686 0.051427563471054254 -0.12471556443866733 0.09611135680726395 -0.44445188970738997 0.20996442899885465 -0.12577430580594168 0.1426434603373118 0.08565325736922937 -0.19126523331277756 -0.25102374717525 0.10985918695457393 0.2054106517852295 -0.03891936270161746 0.21152794579921436 0.3285700928217976 0.07568965862990924 0.2504103956343766 0.12183530484760834 -0.37319852889211075 -0.12554845583925903 0.26096085997534235 -0.15006953770276144 -0.4060980046858875 0.020193230203591966 0.1552956701066128 -0.23895032542588837 -0.0066105837211711095 0.37407829776552787 -0.014172283628229925 -0.4321898743390863 -0.13392918978162835 0.27724165017107316 0.38343217262012497 -0.3001041812779875 -0.011621304855238011 0.4965776353657916 0.5009934475611718 0.2829110294555884 0.360086594903716 -0.26551440626019396 0.3696983573815345 0.2762575569632511 -0.3599319958065868 -0.1055995294639975 0.12692992365924108 -0.11655540458536684 0.14842211742285313
b19 -0.7100703658067786
w20 -0.10052948630158094 0.38801367290212374 0.13469173959704844 -0.22723332206942637 -0.014414405365277933 -0.32899082297599946 -0.0765348547531337 -0.11754416256506646 0.25639796821173105 0.021762325990177335 -0.24468441279890488 -0.14072920891436108 0.015081514144559353 -0.09086945145651622 0.08859376489650977 -0.15705713871272264 -0.09954429648563295 0.14131765046199357 0.330000435132047 0.17657674118835542 0.03587186304128573 -0.1649247121996864 0.008497138299430815 -0.15014182869445084 -0.14293665212225967 -0.07872507093615347 0.03850203883694582 0.08102085635397263 -0.011032326041196671 0.14086148691625427 0.0969471236889747 0.024621923091096072 0.03385178665042035 -0.15472093513985252 0.044723806599304604 0.18738135813964393 0.06348454849027296 0.1762433390209849 -0.15695752214676312 -0.10657339688357673 0.1692285752597698 0.09782370410049206 -0.27481541845978624 -0.02584058304639596 -0.022059794610702236 0.10182913127186255 -0.12307338512518547 0.1745574449937718 0.028206685907215506 -0.13455407003143696 0.2979774468808826 0.24217414293892656 -0.11206629280720169 -0.02070553125910035 0.12118268546030977 -0.5055647147554149 0.8615191216143541 -0.04032149182845758 -0.22583071839485813 -0.6140195363992678 1.2392183700649397 0.4534461744827976 0.010031265480207436 -0.1270546372442434 -0.0777177547223492 -0.35520026094178203 0.13707103349709038 -0.3272931833420121 0.08703696572155395 0.40885359419172623
b20 1.881617497223857
w21 0.03907781680693702 0.38401032959423037 -0.2711607423818278 0.3072141593246878 0.547866937505853 0.5065908014112568 -0.14759570603216382 -0.4542055988105768 -0.03895640397211546 -0.01283728630125854 -0.11974562258333063 0.0692263525197283 -0.0994826099416541 0.08200028459466431 0.11619018632322596 0.016818278692157372 -0.09272611256475603 -0.3678027263663982 0.1890180041149895 -0.11040552733521498 -0.003793524813568144 -0.2901220644524562 0.07230590941111818 0.11289290208919367 0.24630661968250261 -0.039182655635435985 0.06440753875295464 0.009921624527401019 0.0057619790886206355 0.3493557389854583 -0.09066223848454591 -0.22431479955000505 0.1267124064758811 -0.3212152258915717 -0.17261206626425468 0.26213694897468864 0.008997258619653992 0.3003368082988861 -0.09923267991706353 -0.09131587922971633 0.22650781204080497 -0.005063518252129605 -0.1498355888387115 -0.1190554249225549 -0.23581051737536485 0.21322183811319403 0.15952155663472642 -0.016606329152432944 0.10655393147451465 0.12147667313216116 0.1401466372715927 0.16955830451579973 -0.07727865917513355 -0.19420128036230527 0.5569426179330682 -0.34238347391572327 -0.4031041818000367 0.07565281311445826 -0.6720915080663658 -0.8260457088301981 1.0638134023366952 -0.4325928191060446 -0.13784423277439645 -0.018549036772876604 -0.23205334253432114 -0.3643455158521794 0.39128965779611385 -0.4272784612313905 -0.1296168353419352 0.5931009711916485
b21 0.7186847651729783
w22 -0.6560783258810471 0.23100993298474815 -0.33747369622728846 -0.07539369872427665 0.13560286586680106 -0.1884504522677695 -0.3766235055068756 -0.30525521534733063 0.06014295863235908 0.0036698066483736376 -0.2697235731652131 -0.11298260697382219 -0.027283589069787454 0.048389112869067614 -0.1459295962028048 0.1055711954373671 -0.34035281836897435 -0.17187720559860256 0.04870272622476265 0.003228571795782435 0.09954295871574353 -0.2738110332765278 0.6476370914377109 0.0908185942210368 0.09823486537784522 -0.446273882954337 0.07385312271121645 -0.384113394710132 0.32745890004605555 -0.014751930095456538 -0.018964009219324198 0.016899626300515704 0.12348394940515872 -0.18337241414468197 0.36221240031236246 0.12651459520318722 0.4338006691481175 -0.04240472763090327 0.09431421571858534 -0.023700528004404926 0.23905705180011438 0.2859052973463639 0.025485099380040153 0.15771122420199496 -0.16898448093193186 0.002358669054043841 0.2160752759695814 0.1194705110547351 0.24890855946859058 0.013766768954970114 0.14156807021723813 0.18068496531922432 -0.29475701488170925 -0.2610042112104129 1.4297177333321947 -0.2731822114998554 -0.48144159713353163 0.6225279722923633 -0.12797909430872728 -1.2690741000958126 -0.3592420750481098 0.1813479459558386 -0.31071124914546727 0.31767281929255997 -0.315728581731283 0.13928789894638757 0.3818381503609197 -0.013830698510971495 0.21884270031566896 0.20466880452635963
b22 0.8443108016310068
w23 -0.8890472334171848 -0.3381582512064528 0.004885011008578905 0.0930983715282389 0.09361365366625346 0.22500551148827522 -0.2526555097177981 -0.28811313537137656 0.17816379441277144 -0.05803679557412487 0.10474265754493138 -0.08573817157935139 -0.08377192530988885 -0.020000899375572395 0.08069391466578883 -0.036389886379191966 0.1287880512997218 0.0766429770397696 0.1531157763236509 0.05925438098725496 -0.012081053997899148 -0.07224490091684703 0.05205175667396455 -0.239260458503673 -0.1016437294804967 0.07855061563119416 -0.1609877772243335 0.24010038516440835 -0.05924900459684995 0.0023154313160051406 -0.07718197347614374 0.08170190859815124 0.13528973365935143 0.011277375680305358 -0.18828616745252844 -0.05619474276428067 -0.12389972416825557 0.0420050131573899 0.04838460516967599 -0.019108445388161765 0.026642766944412255 0.08410708820256192 0.08588547213511945 -0.09632065761681377 -0.009611003752112336 0.13214758076321545 -0.038180342811184556 -0.0716918260603628 -0.0254579557678361 0.13736602974902562 0.06697436539774357 0.04882911155601499 -0.11577240765622199 -0.1956293053433605 0.6196118396656235 -0.07101017549889949 0.380979713387857 0.3749846606151994 -0.00550308725107673 0.5100447249265792 -0.7546274825784081 0.4065687171551955 -0.10011411741400875 0.48526621479441 -0.3373518550814216 -0.13851245437994536 -0.26443267863552883 -0.013059980486595617 -0.04946574612998265 -0.3466805714359412
b23 2.5521877616830677
w24 -0.008046713396748477 0.5433460926511011 0.16563498049744174 -0.06056671698437072 -0.18665996343181607 0.02740119325012425 0.27798943185644925 0.4657053036161247 0.05372464988953029 -0.20796750945704398 -0.18336333663001908 0.03774878098058462 0.25776340106252765 0.12704195871400137 0.15853629441255923 -0.07359335565343099 -0.20098767908726864 0.17547963850329792 -0.23682858816134517 0.21005514535874859 0.049933105397385456 -0.05042253805534731 -0.19737219551890076 0.23495340200595086 -0.12574786500220353 -0.1451263960507146 -0.17950384595854382 -0.12877575058148813 0.03015319815088695 0.09413241008888701 0.04048476469756872 -0.019599956704633104 -0.20485978696890345 -0.06672050313686197 0.2476730685824329 -0.009180896553991055 0.19743817953507575 -0.03900416606332368 0.04380105447829574 0.027118336436449737 -0.03132906885549696 -0.13215046318471063 -0.1598630738545202 0.12267588287560852 0.0903999298012086 -0.06766197297571408 -0.12012255538854005 0.23664721675015069 0.09562314247593466 -0.2848086180460727 -0.06669787690010351 -0.050147187474436625 -0.05129248429839359 0.013883849915458792 -0.8822935203597585 0.5537078697993754 -0.35290872137774687 -0.24590888903989155 0.66344519830461 -0.3764971417042041 -0.6293450562614015 -0.07269240030620047 0.11627867717160996 0.114759791868857 -0.2613581737200777 -0.1685291733494184 -0.5506808454846394 -0.03133099206116627 -0.4563102145828895 0.4680333391807289
b24 -2.033574219259023
w25 -0.5929890094255649 0.49170605843885257 -0.016201870249209126 -0.5873727521502439 0.18545812913147577 0.5928881413306863 -0.1407153739587817 -0.26348543702987526 -0.2539022406000382 0.26142510406164354 0.1197931056504773 0.024163027082921118 -0.3780860675946736 -0.22468527315640022 -0.2543945186550735 -0.08089873304072089 -0.0002855263409305807 -0.4525021756363739 -0.02571719953166205 0.11289202699604411 0.303195848881515 -0.5710633191663046 0.3598408425444314 0.17954573478053523 -0.31551106815877394 -0.020285391861853387 -0.04377439528900495 0.007759948109910457 -0.04532780618583393 0.3957178176960341 0.18408319317737099 -0.08411500580937162 0.3757375996284763 0.0916830912389354 -0.14455299231801436 0.03214055180321471 -0.1689247748254051 -0.2423594778012293 -0.3405799996480782 -0.02155383647378125 -0.17665595943264384 -0.09022780677590092 0.26583018234916633 -0.08544473928846354 -0.0980531624065382 -0.06333509912985527 0.0974459484792799 -0.10679300927436639 0.15154894277410388 -0.2730635388825758 -0.05774797169133223 0.09784513044026069 0.3541254717518388 -0.45137707907426455 0.46389528655662204 0.47449420962894673 0.28134414719320006 -0.6960125630660982 -0.2729950746839584 0.21361049878887522 0.9519654316534955 0.06512549706114688 -0.2233336535987437 -0.45171751744098443 0.09917878484305417 0.05749715970601178 0.045099962166375046 0.253118208051052 0.4262912063731432 -0.42387835355323605
b25 0.24071371431134042
w26 -0.5367271711795849 -0.06190132459848514 -0.44356206574374 0.007404897738193677 0.47525700565125517 -0.40372200667475366 0.03727810093550488 -0.9014145080496099 0.2811529001546856 0.19202965251719803 -0.15538884217081947 0.1258261751448746 -0.12812924221363553 0.20653917347312012 0.31232618421212943 0.08727654422735709 0.29594437644057203 0.27092888124507297 -0.15369543082583073 0.2732115655645029 -0.455730710560318 -0.14055302193384414 -0.20759224553599834 -0.17580157713983718 0.2599464933436189 -0.08317643120791718 0.05667461999978486 0.21311915892147465 0.28673887301398315 -0.2079459583771574 0.009993507448980542 -0.38290348306535904 -0.2531990880397095 0.15092104953115643 0.32834449415021816 0.05755158273121499 0.19081490007356677 -0.07995048491670774 0.3190825643834752 0.35332070476510946 0.35779912843880035 -0.06204715518002555 -0.08886570317558594 -0.10062313677761418 0.4157477056926564 -0.5025775412864423 0.2014091871034652 0.20624064620064322 0.003956311219021371 0.28666776966149404 -0.38063414311435495 -0.03485986142716171 -0.3545042417518722 -0.404268606480723 -0.1706351392129183 0.13765934075820294 -1.0729061044352028 -0.14427998988918092 -0.6767258482891246 1.2115210154348475 0.19829039741131999 0.1863249786636072 -0.528361559390239 0.18115348016068666 0.020408649749381197 0.13163494772541998 0.010880998507386308 0.14642797069741706 -0.01302929601397213 0.14179930216990794
b26 0.01601054897619797
w27 0.37567835998953186 -0.15434354627282004 0.4612988293589452 -0.02257643992792427 -0.32796139823254167 -0.49220736637516216 -0.24652493580913645 0.27282753903688384 -0.032336998734896205 -0.11525390843437068 0.16940343585303538 -0.4339806260510949 -0.0010267512368248688 0.16496002812458996 0.24367090868203736 0.23754745294204865 0.19282695869080016 -0.1541065698329994 0.11730711970935907 0.2534813716527813 0.09998778271076404 -0.16045430808825417 -0.20958296249507463 -0.2366228690191423 0.1993152686060466 0.16176682130444495 0.626362782468357 -0.008114143819814675 -0.04743261406220165 0.28086207124844087 0.026876931581744375 0.5751692819072166 -0.3666233080500245 -0.4749448490944835 0.17689917166155494 0.2854144581779919 0.37193850432423187 -0.3791448950798754 -0.07324590857018881 -0.26750125630698773 -0.07064725671198208 -0.25447905415044114 -0.19266408604119395 0.1775541022287874 0.15621834376832874 -0.10061181991770042 0.0036291177914662184 0.08561322110332831 -0.23542836330008712 0.35292099889259115 -0.4529900452159512 0.19993148532250465 -0.03202665358364635 -0.27081301945704095 0.775125493588642 -1.1146004788014192 -0.8708672781835415 0.1082985485334535 0.15140116451324698 -0.26733948202396035 -0.9461552589405393 0.1768179657725925 -0.09765579646060833 0.09141313374569365 0.05501684596718882 0.4236017493450516 -0.5946985843002257 0.2532697132210867 0.21549550048033647 0.4241486155597508
b27 -0.03636127847224739
w28 -0.04567484767029775 0.03051338732270021 0.44658289481280844 0.09350513580075752 -0.2770130360876382 0.272873386313807 -0.0816661720079388 0.33419555352190705 -0.4918939186184342 0.3248939747638608 -0.39825014946240395 0.0847879933114243 -0.1696974029639042 0.08384416750869206 0.5308646998178821 -0.020508610816251376 0.11168261238997265 0.030397161338758607 -0.06076747078306788 0.28361640605411936 -0.20018448907473782 0.14561109347434498 0.08632649576438385 0.3085282773407811 -0.1531761283755498 -0.011691148383298383 0.023223705476763234 0.5754479960148227 -0.28295115846391145 0.3033835477263961 -0.5091013717207635 -0.2154622018469665 -0.28566484066932507 -0.46882313502490797 -0.4721669710342601 0.1021783175331987 -0.06874651510869027 -0.08805526140396787 -0.35106190113865743 -0.06331886100885842 -0.07317057272572752 0.1339886198100391 0.02214346102743486 0.2996665324986387 -0.20782147205169382 -0.45062748804723524 0.3812219342828368 -0.06498150959127617 -0.3391364703761582 -0.8090450447060596 -0.15581804179181433 0.08656013194565466 0.5523034453961002 -0.3072735350401227 0.04145928629219206 -0.41133282893778245 0.3614464312437314 -0.5187134687478235 -0.2533893407898325 0.9992633114527095 -0.37262077873007005 0.374302944254776 0.27279695849861824 0.24709265588832002 0.28027461134943776 -0.24803779336488965 -0.4569538416999313 -0.4168137140821163 -0.12455952593998888 -0.35096663148366974
b28 0.2899688574005121
w29 -0.06267345430151382 0.4364442903896016 0.1107872139935729 0.3334619956415094 -0.32989312316742736 0.24122472784525895 0.22849823666932653 -0.03804475501336639 0.06661231410248372 0.4595160833922757 -0.21472376992416872 0.35502282813557046 -0.15050720781339635 0.35066482178140523 0.6090737675597392 -0.01719430039212534 0.047616422521488386 0.18377809922669244 0.10621950567519478 -0.1784134423881616 -0.04115852641378752 -0.21068175887105098 -0.1557434416238427 0.11144578509739292 0.5385889640325993 -0.07732729652970442 0.3650851407096402 0.06700463351987286 -0.23977385203232052 -0.4162337844942703 0.01905993058632692 0.30324591106735493 0.38514001010674126 0.1988965326190889 -0.17472629748833404 0.19342486071101922 -0.42570741871854056 0.08518191400151116 -0.25829041182142415 0.02509285593767112 0.037496951929049095 0.2708616154812263 0.004240718342051922 0.10845679444719303 0.08306234774787155 0.11942731281470262 -0.13714153517313496 -0.07600849039704796 0.08286949033813831 0.21924985694898538 0.27534494146888405 0.09055093592467338 0.6844540305716268 0.07395363858670256 0.5726737203405454 -0.005076150280854677 0.4362944049609255 0.11936874822256148 -0.29784578013214147 0.9077212765502051 0.15573474733016004 0.14390774402271653 -0.1797386408487598 -0.1687567421048579 0.13025518291666688 0.031219499338998383 -0.12151588064640617 0.25945450918090246 -0.1222797362575844 0.11847131695577567
b29 0.40728460688616325
LAYER 2 sigmoid
w0 -0.24888399870226602 -0.1843763421880825 -0.10929138512984556 -0.8805637060385529 -0.15480118045568478 0.11855406001719498 -0.25925399784559033 -0.12432021681640316 -0.25216556853951916 -0.13730620230340007 -0.08749913007994027 -0.13786273459325346 0.057229127498479436 0.02334580117425752 0.05702102401027543 0.3133007374147069 -0.35197200523759553 -0.26401297219586695 -0.16612758373965994 0.25923370740653695 -0.03814902736492119 -0.26943605154615896 0.4570850360839035 -0.4650045658244567 0.3891638367315432 -0.07046478598241941 0.14679341203217722 -0.09782382852926397 0.15010359101325585 0.10954183553147537
b0 -0.1554562866040744
w1 0.17986950974428748 -0.4034250576934112 -0.21314450785391756 -0.18216217313117744 -0.30223916287288183 0.1697927577563422 0.14742544034276853 -0.044491330188026604 -0.058080681330706714 0.6421239095824023 0.27525049619550757 -0.3822339710357121 0.3005500720500478 -0.2967271675395368 -0.2960292311946554 0.7381165837036262 -0.27259839202261293 -0.03610891631886402 -0.236094039663863 -0.5003574546995092 0.15416310243736012 -0.47760772241556904 0.11939079248232012 -0.02511643150813507 -0.376892502837378 0.30250722210517833 0.4816266732116332 -0.5135318366434439 0.12332320710590783 -0.008525567272893081
b1 -0.13775444419540597
w2 0.15665980590776576 0.18888322015399414 0.4100595499864811 0.25969856090704907 0.5091689093568972 -0.15199599449696707 0.7927475205296088 0.62359615899749 0.4340612737862577 0.05410409332973793 -0.613808245095455 -0.3462233354801946 -0.1746513732695129 -0.08169527920469834 -0.2817723244677847 0.2930766171976678 0.19907408446965624 -0.7069281843294655 -0.255785568746311 0.2914366427337542 0.033277404450323386 0.4245691124472463 0.6885607001141667 -0.4010277558347584 -0.17817646501573356 0.6733598947186893 0.14220576090251547 -0.08716405332016348 0.27464258522250906 -0.4103268669816877
b2 -0.43285984934764854
w3 0.047579756731194876 0.19433208948110842 -0.20311363779799918 -0.006260785888530486 0.4304390249251558 -0.01065919456400675 0.12001469879211119 0.36739871848621336 0.3173413208595095 -0.43041294591524537 0.21468098829727536 -0.3573402708276544 -0.3183153996547973 -0.17164336618396836 -0.2060047430100862 0.48403337080323433 0.24777213135762374 -0.3668701699617951 0.44391409937607756 -0.6157807288596031 -0.09321911557640601 -0.5114474304293646 0.7798842982698418 0.38481055976866996 0.1350200156325651 0.36350276124959535 0.11193357606459803 0.38497680810262486 -0.5082386935374663 -0.49903425938838425
b3 -0.43283027568179283
w4 0.20715108439661484 -0.21073134077045733 -0.12258892533539005 0.5720987265359581 0.2330493504137427 0.4174302448155317 0.029888235969371166 -0.3563192107004748 -0.26159643590635695 0.5566638820265959 0.48845439276980734 0.09649552754837055 -0.2620788061867453 -0.0758039287699078 0.22007200844769031 0.3044924952975003 0.17111366692695815 -0.5347445253450259 -0.18304190133333723 -0.14762489978428434 0.15627858502879854 0.43601638523555286 0.08442719675758827 0.4222691736755237 -0.30815917482025074 0.29169217724477753 -0.254895726104596 0.2997234025969811 -0.03007474342971698 -0.1840868242976936
b4 -0.051732234841014225
w5 -0.19913934361159633 -0.18069871420420597 -0.37248910534636614 0.03381988125708579 -0.17399040781498912 -0.16677782007097974 -0.49124261552302867 0.1323863201001325 -0.1218815543235776 -0.227056074052647 -0.5339485003305285 -0.2040399955113003 0.10940792140981967 -0.33524737867133275 -0.6547720107485853 0.050347052020154145 0.5159426988069755 0.019520684718468306 -0.07692658093556429 -0.0967616346206722 0.12436626368225495 0.2831292439448325 -0.41023979169451547 -0.040483922172807746 -0.045939622769972766 -0.6352748008067037 -0.3170879370598379 -0.2766776713383696 0.06628828440282712 0.3075978304990595
b5 0.09345774910432489
w6 -0.150373320603409 0.08375210399054141 -0.426269096796877 -0.07637425993109741 -0.11189033484293745 -0.16474966053791518 0.4062216376094772 -0.3787273173904858 -0.0005035341380505281 0.22470805509562922 0.06451468660581075 -0.3009058878533661 -0.24090255978047906 -0.03747429692730715 0.05136829395181576 0.12561597985408215 0.11152395367384409 -0.5745316575398518 -0.3616963906872854 0.09197439898262319 0.2309808380527253 -0.5296710630028025 -0.665709132505478 0.7800729206328846 -0.5933302389107932 0.036996503458178384 -1.0047032284371888 -0.8112587953097152 -0.07145109296281636 -0.3784589804163586
b6 -0.4127761221626545
w7 -0.32341107787320605 -0.2113229337863159 -0.059549450399316965 0.25365690290376547 0.34497809583446926 -0.2397993965067775 0.15483006276815622 -0.5053541626064796 0.16191802067641542 -0.5664978783846749 0.38206865554560787 0.40331226551855465 0.4691140781677071 0.14902012830970862 0.046502735268401395 0.12404418365411352 -0.3621802019408236 -0.007792208700450304 0.0790347528326985 -0.435774617710564 0.042992260367936595 0.20405749437363857 0.03679693066626121 0.7967947859194267 0.37537287334825425 0.09076401715853036 -0.2672905832662005 0.39531035867187625 0.04154364635367048 0.21211785837694483
b7 -0.22407841278511165
w8 0.17078075206749158 0.640170071861913 -0.10825869883608635 0.6296653070761068 -0.14648336169386694 0.477350506210748 0.26063125315124663 -0.11060443946217757 0.608667850365218 1.2109179724071149 -0.5241633975699584 -0.1884446409385201 -0.16289575042320753 0.47546610297839975 -0.05277348339668393 0.18922939567005473 1.0365128534588772 -0.26470657426689836 0.007209093538088754 -0.20152539634774813 -0.06474155222089269 0.3532399394408694 -0.000635037575417998 -0.4712400357030794 0.2958062846877126 0.18015810424275985 -0.09343824371197164 -0.3730282486014848 0.4690688929319658 0.7221290262461836
b8 -0.11375546877108077
w9 -0.17581069685301423 0.11487011496810076 -0.19719746175332287 -1.0081534999630575 0.004838858718891297 0.4398344353036023 0.19052985628409835 0.04854570087372118 -0.2487053249351594 0.28270664191410805 -0.06521925251329498 -0.25538864304097036 -0.2143414013005475 0.12733201596328173 -0.33544600982690437 -0.3865927848681343 0.029121445893009884 -0.004993052615344087 -0.21580642566773572 -0.1311837976627411 -0.39165314265949214 -0.01264890687898419 0.14729504430462323 -0.07175262884226406 0.035448634407653334 0.310402026444362 0.07942210576963701 0.1595019669396029 -0.017381622938700398 0.011295635633693351
b9 0.242431970703142
w10 0.5180901450490142 -0.18072023929949743 0.18670861292855026 0.2842620114855553 -0.43292985513027427 0.45983806149961703 -0.23528104182546544 -0.2970167911617413 0.0900570925220183 0.3057071831916074 0.6461647590838702 0.4567949321878724 -0.543631474139321 -0.9141420256945637 0.37050797894806614 -0.13359540560995345 0.14985037585928687 -0.10142552001635254 -0.37690311515311675 0.3140781753274138 -0.42462826605167486 -0.2300656152635884 -0.07403924495847249 1.0036386055604432 -0.5317676262065409 0.3265805821977869 0.05396727555884324 -0.36013068870426757 0.49621732501385135 0.45045748586634976
b10 0.2557185957529016
w11 -0.22749829232386798 1.692822405064768 0.24971951764325093 1.9963041762143032 -0.14832605189476614 0.9679625079991503 0.3610082381125409 0.1632333526624119 0.6667461409543136 1.104362066744509 0.6744238082378546 -0.10071493696978112 0.7029391995325333 0.1456227269992173 0.9316909223997573 1.5591619801649852 1.627485647449967 0.15034601240510992 0.06348612294039699 -0.05201305619595709 0.5208470074248791 0.8517729834732067 -0.32412931957487484 0.7728967786188117 0.2900595429942808 0.2673016473588759 0.23199970574730877 -0.3364379696779648 0.45245877750517305 -0.24703111006122486
b11 0.22397325695341402
w12 -0.3488088123727987 -0.1308016331311347 0.4338208469800882 0.19470131975664257 0.09471547576348965 0.2070517063783457 -0.057240526947246025 -0.049281512170430045 -0.11337892769675147 -0.2842007165862302 0.26735704822292294 0.4085613986373671 0.13130673530865022 0.135745702908985 0.06945488582481892 -0.575710711607232 0.33220110302068145 0.17397483246038975 0.2915769763482193 -0.31138973369168194 -0.00012466904416909687 0.5638284598770169 -0.04782201109448147 -0.43408582502335663 0.3858285468325658 0.11556037810012054 0.9078180934542306 0.4800593417216682 -0.06866613748391794 0.708718263470453
b12 0.3912678115143407
w13 -0.03913773310238369 0.023995342701518575 -0.3475796677110918 0.2585062735295302 -0.1436265052538269 0.31898861257351724 0.02377174306603247 -0.27793402258539474 -0.22362017377515722 0.17510421143978355 -0.1248757044745842 0.21600983426357645 -0.0986903449981434 -0.03298728210473118 -0.061040279102910544 -0.07710616569366122 -0.23056185785467787 0.22109236889052897 0.2900696527368417 0.12055954661919153 0.16890544758547804 0.679846991623688 0.37186722318128235 0.5442808870365199 0.057646671561575366 0.2842666702214681 0.22366709509486202 0.5130037849720595 0.32215857362428985 0.19957988651291653
b13 0.032682130036881266
w14 -0.16631224984129933 0.38550814972077746 -0.20852890775028482 0.5714044014239394 0.41829187901344916 0.1390782223418528 -0.006564676225933683 -0.4172893689458996 -0.4056193311867281 -0.2980760011918618 -0.1214578593864034 -0.5304058133365019 -0.171403024431014 -0.32893648249605206 0.17217599140531206 -0.1635202500564356 0.3473468822998591 0.012984117525433167 -0.20504983301771426 -0.11483618558518995 0.4155907000156217 -0.06085172215602749 -0.03694437587837844 0.406450994265248 -0.5919619189314633 -0.3760317310459763 -0.04444519066766839 0.11410820281771333 -0.277637001650912 -0.2151883361537256
b14 -0.5413600762282863
w15 0.1606547758860577 0.39801390295049716 -0.34614466915724795 1.4391187041684839 0.09913395059526893 0.3781384931971105 -0.1104431162393576 0.17557478075103397 0.3841858365814056 0.7161840541873347 -0.4238311874339168 0.45313613386911045 -0.3647538741841625 -0.02422523011199037 -0.41070456005341954 0.2500389673888911 1.5968088509692397 0.32208227950466645 0.23248164002674213 0.16425656972646185 0.43983604976747126 0.41846582668866417 -0.019944983055583898 -0.639719623752596 -0.095648425756884 0.2645573382886049 -0.031153043112063246 0.06396087353332254 -0.11535378194244987 0.31113890121657817
b15 -0.04857079682261833
w16 0.03784563376876438 -0.19457455509024937 0.36869552233244235 -0.762073577450796 0.4694987034624005 -0.35039498328259394 0.3092795125895404 -0.05235253501826038 0.10486371281390111 -0.15955850999071625 0.29831813003847574 0.12358933213199307 0.1326961514419571 0.07068549107572915 0.2321914044209916 0.055447246944310524 -0.410837823283753 -0.12237295390559864 -0.09092493882095179 -0.4845945288094716 -0.2884576469290602 0.05061001611163147 -0.02369197061918079 -0.37193827904797777 0.07847115733223319 0.24497687975749619 -0.18202415576119307 0.026573735055642353 0.4388266066605186 0.03495083535808841
b16 0.02755234495266201
w17 -0.2658193045754138 0.13943182830735878 -0.7194447513425702 -0.25411918224269864 -0.44476041814304307 0.039611928154359134 -0.2677339622930949 -0.27343604954494855 -0.7640322296474231 -0.3546160957476294 0.0440591525304099 -0.04411286347180605 0.172781524034474 0.1648892599907647 -0.1703505291595039 -0.05953368347501119 0.06265822415850869 0.016761294617760998 0.24113698380599696 -0.3024511717899415 0.28698385270820176 -0.2420625639547205 -0.6706360955740028 -0.3024637154707285 -0.32218882569308116 0.012905613770596791 -0.19990351409707433 -0.012007872330442756 -0.16327367600561277 0.01099487548939354
b17 -1.1189996551442358
w18 0.0679945648877482 -0.4949015258209923 -0.2604590629688346 0.3898922237514754 -0.0011123419369481957 0.11727189795975784 -0.12702332213564818 -0.13119962754928666 -0.20481675306614458 -0.2861032727509829 -0.40503192596427073 0.07512383724662969 -0.2948345694322485 -0.23783062433226423 -0.2581949570282397 -0.4604004352552452 0.10531062011100269 0.3160012577497899 -0.1906249768557715 -0.35426274947958547 -0.2626469726854104 0.06667769443168614 -0.3650479069575801 0.5043830909664972 0.10720892426581997 -0.059002404989490824 0.24092479698464503 -0.13043964478783504 -0.2667934349384341 -0.028113858140013465
b18 0.21596350931421726
w19 -0.08026440497111503 0.4087264766854098 0.5299408906383619 -0.27354378537868673 0.21487579087695946 -0.5958667194995906 -0.3679386623382524 0.08177294146641995 -0.0035941456935964077 -0.40065031867018913 -0.21554775711828864 -0.30751958295556037 0.18832786432523596 -0.12455412868842362 0.19901224011841956 0.1717387247127962 -0.13525775447481017 -0.260339575549984 0.3959949503228274 -0.41488913806516514 0.3035762785374476 0.27277322740884336 -0.361701522284654 0.3485169051932699 -0.08600381566164614 0.7738587496995101 -0.1514980124870021 -0.5254544335542 0.1533168487403028 0.17060801917191573
b19 -0.17127808233994885
w20 0.6100033547532455 -0.3260810310754524 -0.4140968966228948 0.14167360096048287 0.48859569319338086 -0.13116933040946183 0.03959018986181237 -0.300599136303375 0.08824334113860581 0.034957196746404344 0.11434547474353818 0.3734569224969652 -0.3328570373486977 0.08419767172599862 0.04941353723135355 0.09337397658424165 -0.02150685658053384 -0.17580260338799641 0.24349563044217964 -0.08111995849413635 0.13059002653415822 0.18995728730450404 -0.17491730080871415 -0.3375863849999548 0.36371402487980126 0.23637768164512793 -0.06467921553696182 0.08514460718805135 -0.2463130033693035 0.015932696725128346
b20 0.006368221999431903
w21 -0.2160447680468303 0.20819556415642673 -0.3401594111208489 0.1405173264168619 0.07645917502595799 0.2563904835327088 0.014300947084401779 0.1624531050739127 0.12864183317168695 0.2627945132949203 0.01540292516666656 0.03730905849945821 -0.04272788912847015 0.4741555519522819 -0.05953796097628043 0.5626429885652434 0.2776109296258061 -0.33401824376830513 -0.274861665774352 0.04394012376900041 -0.39613815610754516 0.20451518864015286 0.2159381134911945 0.46966647797185096 -0.12891783646907595 -0.03261370031568254 -0.057513072143150885 -0.054477222110367304 0.05012482370284629 -0.2743329787514733
b21 -0.17910709010374104
w22 0.045209533104884625 0.15851151616111586 0.04976834569661958 0.3245643736483984 0.3239208413175017 -0.362146050519769 -0.08400071313469448 -0.12341588882276243 -0.3063026897106274 -0.3966288008622556 -0.22235324487849203 0.03329033482045079 -0.31273032802835604 -0.329700761114744 -0.1793010348604164 0.06343577128875977 -0.14809501637111475 -0.13093062392242144 -0.35697568765129417 0.22788118947901082 -0.09990769481172587 -0.5217587220902378 -0.3164548288149341 -0.8089733608081447 -0.0260118235479743 0.3367498479388509 -0.13967040655430293 -0.1421355836965923 0.22897635685043258 -0.32518848320995836
b22 -0.30598118855439765
w23 -0.040086517465208006 0.09207918839599653 -0.061056000777769556 -0.2435904913167034 0.06389734712457101 -0.04901632789558841 -0.20070667165824288 0.6274219437947005 0.34373322793933725 0.09255533653516942 -0.05604937067587703 0.09051448564788357 -0.07597587545471861 -0.05843823587486199 -0.15711748093829997 -0.17743734980869494 0.04878659431425668 0.17449663751317793 -0.29009061495285005 0.11830757566192471 -0.1381601066321065 0.3489495424232791 0.021064057767453598 -0.39480428161706677 0.02414321680319377 -0.008655499522004997 0.21326346504618868 0.06547338076264854 0.42365975703273734 0.07808400439403114
b23 0.11587812803593163
w24 -0.8098082947973213 -0.3329293467113704 -0.8772326091172759 0.3579256119366763 -0.2918012747465878 -0.3109660086767251 -0.35574409419724884 -0.15764234969701124 -0.024204582909949483 -0.46384562890853853 -0.36311069311867517 -0.2005900658580388 -0.24670168010580146 0.15892583165660587 -0.3046648219501761 0.051261697619827795 -0.049609579489410444 -0.08969921995235207 -0.022572656105887275 -0.3571009745922319 -0.08511824219482614 0.08146469133795223 -0.47147415636558315 0.1180385878399689 -0.6354474612707155 0.036781996236479785 -0.088847786365285 -0.5478563584362786 -0.24657818491188851 -0.5809391708170633
b24 -2.4389866210759266
w25 0.3320439401635495 0.5089075872466297 0.21164880411948384 -0.532489306030755 -0.23928905434728176 0.005884333557930563 -0.3553969433952179 0.03509702897526721 -0.2502511019773888 0.16079902650797295 -0.20580933791873668 0.0800179205103639 0.16245721145800937 0.06517955609864144 0.22873643732597668 -0.08923652366921121 -0.082917398892001 -0.38355780247722626 0.4480173220535498 0.0036325881549345235 0.3938701040309829 -0.10168428785029564 -0.07328158020187062 -0.3053055927994356 0.5901063155235439 -0.06000990107679447 -0.017612084677486844 -0.1502695783392127 0.11397304280257992 -0.18225899996676664
b25 0.7657871186601182
w26 -0.40607773289497856 -0.40618698816719445 -0.7233941845687821 0.8532317461572544 -0.037410257338759634 0.15674778635684555 -0.1419043764578638 -0.8097969004242063 -0.3802179642403916 -0.2272591230328484 -0.5954661646894577 -0.5158143140037624 -0.0031737933746733755 0.7261962252492585 -0.7054727354556881 0.13172490667986916 -0.4044694401776462 -0.03976298093938018 -0.2715855622344387 0.08616190803366693 0.17348754578457276 -0.3896681830463932 0.16040821331868135 0.920066684619882 -0.7797198874937108 -0.1885123815822678 0.2995253685929362 -0.47756853915645314 -0.3781437491355625 -0.2609886339556084
b26 -0.48670464625975285
w27 -0.7544655987299483 -0.20071516069385523 -0.4559609338622213 -0.15562241008897046 -0.13775358725400272 0.15769290623990584 0.13862220448750387 -0.09189011233365148 -0.15818999872415854 -0.4033382791929616 0.2263297650046185 -0.36127867838469785 0.482150851142597 -0.04342522568652902 -0.07886254909054717 -0.31542919117021784 -0.367373480119289 -0.2794685158692662 -0.48810761608627984 -0.19776024968587266 -0.2391684709268247 0.03816144324329927 -0.30577772386204155 0.5719569132659643 -0.8120282796011848 0.14722999832631273 -0.29285657948524707 -0.22599034010067143 -0.2289449469537279 -0.3039169352827347
b27 -1.2436818426051748
w28 -0.9873180926448989 -0.41798018894216693 -0.7590206582756588 0.01793647302916994 -0.38830454902648925 -0.13989182365555636 -0.12769314435604248 -0.4054627597291579 -0.1232447276085805 -0.391986473249146 -0.3824756185547651 -0.2944823778013191 -0.20063083007317356 -0.013668881975838883 -0.2693517536817655 0.33569200010025996 -0.20369494378164968 -0.014073480512588773 -0.07798509963114747 -0.3666691416544066 0.12637042361738718 -0.03324971658709594 -0.23644878588572746 -0.006089675236504159 -0.5837073340715375 0.027504456753126617 -0.22569203712871755 -0.43329717629377695 -0.12417820798679413 -0.31134812542517
b28 -2.1743050156843706
w29 -0.735485888062218 -0.09049672709393984 -0.34697828669647435 0.7665300827159851 -0.36928596935752056 -0.1506462150808823 -0.3361775608702808 -0.10473103166646108 -0.13010113410528804 -0.5720403040792523 -0.0700713896196463 -0.3208267566187863 -0.19457944889511303 -0.3825364743622655 -0.1700392785961489 0.1588083732295751 -0.05964009014174116 -0.02033316139774511 -0.2008563062850592 -0.28387296668508566 0.0026338810387738524 -0.1296032300095856 -0.5545223011662203 0.2239382164316229 -0.42002088832848256 -0.12399462225359426 -0.4069849040275563 -0.023831626739581016 -0.00018673665082235026 -0.3215553641716921
b29 -1.6116710908532295
LAYER 3 linear
w0 0.33909061327739176 -0.10861249248983067 -0.043134703202637806 -0.012705358086983675 -0.055232956843329975 0.06737962052227305 0.07885755252839682 -0.08612941692801987 -0.07245895376877616 0.3542938724928713 -0.012253866434289011 -0.1675284641094577 -0.028486699714632177 -0.1841376017290632 -0.06611872890761691 -0.0879896944589142 0.19512783959148888 0.007395263957926313 0.12959347853786587 -0.11424959889463109 0.16904535393482362 -0.23510232632650618 0.29246318780790254 0.002638718726624965 -0.024163281156870383 0.1679000255263561 -0.1652286027460814 0.0722445738817775 0.001236000598497462 -0.011678665589791568
b0 0.2790137465355144



==> anc/Scripts/NNPMeltingPoint/PBESol <==
ELEM_LIST Na Cl

POT Na 6.0
SYM 70
2 6.0 0.003214 0.0 0.0 Na
2 6.0 0.035711 0.0 0.0 Na
2 6.0 0.071421 0.0 0.0 Na
2 6.0 0.124987 0.0 0.0 Na
2 6.0 0.214264 0.0 0.0 Na
2 6.0 0.357106 0.0 0.0 Na
2 6.0 0.714213 0.0 0.0 Na
2 6.0 1.428426 0.0 0.0 Na
2 6.0 0.003214 0.0 0.0 Cl
2 6.0 0.035711 0.0 0.0 Cl
2 6.0 0.071421 0.0 0.0 Cl
2 6.0 0.124987 0.0 0.0 Cl
2 6.0 0.214264 0.0 0.0 Cl
2 6.0 0.357106 0.0 0.0 Cl
2 6.0 0.714213 0.0 0.0 Cl
2 6.0 1.428426 0.0 0.0 Cl
4 6.0 0.000357 1.0 -1.0 Na Na
4 6.0 0.028569 1.0 -1.0 Na Na
4 6.0 0.089277 1.0 -1.0 Na Na
4 6.0 0.000357 2.0 -1.0 Na Na
4 6.0 0.028569 2.0 -1.0 Na Na
4 6.0 0.089277 2.0 -1.0 Na Na
4 6.0 0.000357 4.0 -1.0 Na Na
4 6.0 0.028569 4.0 -1.0 Na Na
4 6.0 0.089277 4.0 -1.0 Na Na
4 6.0 0.000357 1.0 1.0 Na Na
4 6.0 0.028569 1.0 1.0 Na Na
4 6.0 0.089277 1.0 1.0 Na Na
4 6.0 0.000357 2.0 1.0 Na Na
4 6.0 0.028569 2.0 1.0 Na Na
4 6.0 0.089277 2.0 1.0 Na Na
4 6.0 0.000357 4.0 1.0 Na Na
4 6.0 0.028569 4.0 1.0 Na Na
4 6.0 0.089277 4.0 1.0 Na Na
4 6.0 0.000357 1.0 -1.0 Na Cl
4 6.0 0.028569 1.0 -1.0 Na Cl
4 6.0 0.089277 1.0 -1.0 Na Cl
4 6.0 0.000357 2.0 -1.0 Na Cl
4 6.0 0.028569 2.0 -1.0 Na Cl
4 6.0 0.089277 2.0 -1.0 Na Cl
4 6.0 0.000357 4.0 -1.0 Na Cl
4 6.0 0.028569 4.0 -1.0 Na Cl
4 6.0 0.089277 4.0 -1.0 Na Cl
4 6.0 0.000357 1.0 1.0 Na Cl
4 6.0 0.028569 1.0 1.0 Na Cl
4 6.0 0.089277 1.0 1.0 Na Cl
4 6.0 0.000357 2.0 1.0 Na Cl
4 6.0 0.028569 2.0 1.0 Na Cl
4 6.0 0.089277 2.0 1.0 Na Cl
4 6.0 0.000357 4.0 1.0 Na Cl
4 6.0 0.028569 4.0 1.0 Na Cl
4 6.0 0.089277 4.0 1.0 Na Cl
4 6.0 0.000357 1.0 -1.0 Cl Cl
4 6.0 0.028569 1.0 -1.0 Cl Cl
4 6.0 0.089277 1.0 -1.0 Cl Cl
4 6.0 0.000357 2.0 -1.0 Cl Cl
4 6.0 0.028569 2.0 -1.0 Cl Cl
4 6.0 0.089277 2.0 -1.0 Cl Cl
4 6.0 0.000357 4.0 -1.0 Cl Cl
4 6.0 0.028569 4.0 -1.0 Cl Cl
4 6.0 0.089277 4.0 -1.0 Cl Cl
4 6.0 0.000357 1.0 1.0 Cl Cl
4 6.0 0.028569 1.0 1.0 Cl Cl
4 6.0 0.089277 1.0 1.0 Cl Cl
4 6.0 0.000357 2.0 1.0 Cl Cl
4 6.0 0.028569 2.0 1.0 Cl Cl
4 6.0 0.089277 2.0 1.0 Cl Cl
4 6.0 0.000357 4.0 1.0 Cl Cl
4 6.0 0.028569 4.0 1.0 Cl Cl
4 6.0 0.089277 4.0 1.0 Cl Cl
scale1 5.6250909288323925 3.9012205795359476 2.7678420079066592 1.7683707062430745 0.9391553932732664 0.4615211701908388 0.10141971451916962 0.007059484891085928 6.700774797799202 4.790902634286355 3.4724239077054957 2.3093935071660723 1.347533053814585 0.686042463228012 0.15321736514335463 0.008429288529472702 3.995311283190544 1.8140802011783697 0.41619647433802215 1.7890646950878974 0.8020206894869807 0.19061528257309415 0.6813276701733241 0.3001574438177608 0.06783562106217497 9.418537278931831 4.250755938566344 0.9562195636639469 7.292533086207925 3.2386942934215006 0.7280180925488461 4.879254744126544 2.143121930318839 0.46832164834388296 8.69279661055934 4.057864144221102 1.02137526095037 3.9365513352573287 1.7817328887922161 0.4018534975676825 1.639277764680331 0.7375668923438748 0.1625628647868332 24.958489594362185 11.985314126069683 3.2150368344660385 20.207146220061276 9.757858167125802 2.6194122542242915 14.654300689118925 7.065761139819416 1.8526830596407335 5.834678886130548 2.9365140834670025 0.8670537789145385 2.8442970352267474 1.4634619495251815 0.42597944760551903 1.2389569845930801 0.6349509044250642 0.1683792270497138 11.967407117208378 5.688665338702621 1.4854371317259134 8.97977446181641 4.188396637623464 1.048249693096448 5.789335428127538 2.613757557682034 0.5999534348327719
scale2 5.177827400594378 3.6917680137298374 2.676193016110715 1.7415369184843967 0.935621906603086 0.46137876348446893 0.10141966373415096 0.007059484891078564 5.16215804348567 3.775462669304159 2.8230403842974647 1.9685984499011153 1.2313161814468434 0.6644611974876371 0.15282722425953824 0.00842913230727755 3.9941539376818316 1.813916509626663 0.4161939536360612 1.788816277688613 0.8019861273753531 0.19061476885624415 0.6813133894413635 0.3001555314505832 0.06783559508087167 9.41388890402016 4.250085636078569 0.9562088933629332 7.288819885687545 3.2381573872807103 0.7280094964939782 4.877356784063417 2.1428184451648256 0.46831600734209816 8.666048508016521 4.049766107712455 1.0207093320956615 3.933719499433726 1.7809233274926979 0.40179186612202 1.6392083947238896 0.7375509752673001 0.16256199536373536 24.663532599753317 11.892155879281114 3.208206302212662 19.936200160370532 9.672070319204627 2.613392965893657 14.424324332721463 6.9962604213764275 1.8478838669400752 5.787874104559276 2.9238085962316336 0.8662600690781248 2.8271412452787534 1.458887717273951 0.42574131390484177 1.2363603831044185 0.6343272881230738 0.1683490802356617 11.920296668661987 5.67704632923557 1.4847465345587527 8.956814613869652 4.182734912578265 1.0479592906239228 5.782294325632407 2.612296210998936 0.5998960107129915
NET 3 70 30 30 1
LAYER 0 linear PCA
w0 0.06129049214698405 0.061134081406289294 0.059795367597695194 0.05739136377883386 0.053019279776322974 0.040143872854363834 0.022119372163680408 0.008950917470058306 0.06190480747218372 0.05997640848863907 0.05844653848477008 0.057199641765059865 0.055744658046245225 0.052993507051289405 0.046294306509958326 0.034596794180846976 0.049173917798365656 0.04482213166559679 0.03455251931243178 0.0435171035571686 0.03976625845598777 0.0290716395136711 0.03465404437759571 0.03092777310806886 0.02197543465831809 0.05708698270367605 0.05247369386283624 0.04142779015810689 0.057464229518954156 0.05361261198568598 0.042272189793135316 0.05753870085069584 0.05413411046957486 0.04370784566992124 0.05906301694971817 0.05684338211114369 0.05257762765385424 0.057316533934334744 0.05428175247218297 0.04795639518040304 0.05554771816887194 0.052134374765901395 0.04144172782863393 0.0615976663419633 0.06076496443621944 0.057844073462161305 0.06183927926274463 0.06090688410507495 0.05784730322083103 0.062045443138003586 0.060859293046547344 0.05751294544366185 0.05594714027224806 0.05459536934611202 0.048830569698839144 0.054394591965805636 0.05234119533381147 0.04642513068377853 0.0520420079168006 0.04889942540145371 0.04262423540003245 0.05782657142960449 0.05527687854157658 0.05027912184881985 0.05797553027714853 0.05511774520878745 0.04973177474264201 0.058036995699363485 0.05476270656362401 0.04863552110977558
b0 2.966882947480894
w1 -0.9717487389234051 -0.8781450518314844 -0.750325286279698 -0.5582661053536319 -0.2757589454551039 0.044135158976530156 0.2739556310358202 0.22770828426019057 -0.8963411697121005 -0.9202196131532937 -0.9267160560536303 -0.886651416189752 -0.7147046839915137 -0.3936029339742967 0.0866779693933407 0.37303936846104313 0.21314627778047734 0.30806507406624856 0.40679765400302464 0.2667290827421147 0.3335195664015601 0.37475523056694166 0.3652468378260931 0.3764708005339156 0.34591270822260856 0.20642006939482987 0.32366737422240494 0.4590148507876857 0.21526199106208066 0.3348471584127114 0.4684571311968571 0.24379951611040193 0.3574946110027628 0.4915407443431813 0.0673024680179336 0.12370970828739969 0.2538695613219085 0.21692558549776467 0.2877728777003648 0.3898780284222723 0.33027285209036805 0.4223939593004648 0.5046662317420332 -0.08485265272009296 -0.014624441669954828 0.1757006118464835 -0.09142605906990905 -0.01679165757977327 0.176478090540147 -0.06793166127844888 0.012581067993673091 0.1993960281705707 -0.20987699787931172 -0.12537396878849588 0.07557805314247867 -0.19253416730244222 -0.09376982740001696 0.10499826937421948 -0.05434533531359818 0.04622401276408739 0.208364034322269 -0.009484175137854519 0.034513766065709856 0.15050285458209883 0.06222816909689317 0.10177697035352518 0.1934144247973763 0.18248915280853123 0.2230516956904864 0.28760021459322704
b1 5.13739505865292
w2 1.2628794113546344 1.356426184955259 1.4142163211158398 1.4563203054569418 1.459671744857095 1.2490491440036535 1.0817376253748672 0.9937351015477822 0.3702404328184714 0.14573053563600138 -0.11961430594760188 -0.5040501192703737 -0.9865852811668792 -1.3388573816543257 -1.4155444854160726 -1.1819568972350443 0.5759205452491837 0.6357701850202341 0.7949089085959887 0.7778594958764388 0.8357845703928056 0.8930636637700022 0.9492491151613588 1.0013395994877796 0.9919471018179632 0.18843801758652307 0.2597292182510155 0.5039599988793674 0.11868409300818646 0.1917525745321447 0.4413209948074086 0.04220036526187997 0.11210800161204633 0.3652443470953887 0.18445329339734273 0.25005451643900856 0.34583705687971 0.07450375616723764 0.16990711077061998 0.3849636649327688 0.03153979889454499 0.12120110099903438 0.3440893200003922 0.16732789895918476 0.1478696065112502 0.0926899743972502 0.1415261062039319 0.10839640399234794 0.03789889973940881 0.06369746584021707 0.017828019188115975 -0.058132142570042414 -0.7545538561534345 -0.951922745357219 -1.159326449194519 -0.9909940261775799 -1.1347610705496547 -1.2367736656631985 -1.268257803028781 -1.3184158382365976 -1.299898662751242 -0.38481590617924916 -0.5568295418309512 -0.8777804500025221 -0.3373450557415203 -0.4861403438186341 -0.7877681166528682 -0.30868661521013324 -0.4151684050319344 -0.6476345528848385
b2 2.385607050420435
w3 -1.4746528179367273 -1.648387538830288 -1.6566704940325978 -1.428416136395601 -0.6774881304841114 0.7166844029013668 2.693045733649636 3.2661069140962944 0.6207095785402433 1.6482778765540484 2.572410297367377 3.4650873371444444 3.8714844125628733 3.3564149308239446 1.8985758407647177 0.8806823283807699 -0.20606965755984502 0.40175620423602193 1.6377999499803644 0.5777772361367068 1.1102759570412462 1.9866133880127455 1.8338041577982136 2.2018883607758353 2.588778430338139 -1.081171896052815 -0.442799013063293 1.0385653867814075 -1.1416691572899804 -0.531246575120264 0.9479558684582404 -1.1321216264254015 -0.5673405670868168 0.870290565377146 -0.593223740379665 -0.24608817162441984 0.46892366675982894 -0.34332584157433016 0.1981398484443836 1.308192455804032 -0.1613461621827468 0.48972024750088483 1.777901986287355 -1.2471865849397847 -1.1415616548420073 -0.7431412487497806 -1.3527988596679197 -1.2640683252437994 -0.894302595443032 -1.4766723396372652 -1.3851338177189259 -1.037093334702918 0.1544513247889898 -0.10641488454028743 -0.6414189630546142 0.5464733581221755 0.21169123904007436 -0.34232543664393966 0.47391205184998453 0.18786665603271413 -0.13686258494401526 -0.7492034589711216 -0.7542057752792176 -0.9908526948901692 -0.9244039656989502 -0.8754297611234715 -1.012703031909438 -1.0441125446225705 -0.9180278418195668 -0.8784437966835236
b3 10.616894181292441
w4 0.24403818534887406 -1.3213873712844273 -2.5859639269770542 -3.662916314256455 -3.932680052574814 -2.302048161991684 0.5364608774430121 1.4665904573478432 4.068399555678831 3.663691994598726 2.7616145903572122 0.9944788023386032 -1.7081208899253644 -3.902964724040042 -4.015858781813943 -1.7706467841430271 -0.5717604933034721 -0.27308857579646006 0.6609045591946214 -0.5448154732512086 -0.18586925344439523 0.7044039808558811 0.05616699650468117 0.3130338765338293 0.832912505042742 0.042923438684600926 0.11216302048410458 0.7686943316931707 0.23504506200928468 0.25415619356581665 0.8162498973288554 0.5413296125798723 0.5115439608515132 0.9542265539060623 -0.4950086432529075 -0.7811426163856363 -0.9476517751031965 -0.7538447549472569 -0.6489677261725336 -0.29865818400681954 -0.9505375079914526 -0.41216497361682564 0.6152822132024947 0.33421558482617386 -0.26468524007604066 -0.8436903948905102 0.4798954663867803 -0.11786463140862906 -0.7115096294093092 0.6900264822108287 0.1648802866752429 -0.38641297049709505 1.0558202518836786 0.36703211711737044 -0.47325773482312256 -0.02975621632904711 -0.6202215317201445 -1.0755478539787713 -1.569908628921979 -1.75530834267923 -1.5592942776295127 2.157835541880015 1.849628406984922 1.066538202002535 2.1801232850930177 2.037533121919523 1.4653222073375702 1.9963259449491508 2.1056834445332986 2.010020618107759
b4 -0.5130209665225746
w5 5.847328752527749 4.280107315810923 2.5597696179179636 0.3588118879997462 -2.016314074750335 -2.606086504594505 -0.13235299502476205 1.2560434016336033 1.7591855054331014 1.0806206120429784 0.006268017295634098 -1.69398989742988 -3.376971693912019 -2.786849861759185 3.464004969842018 12.136732758942031 -1.8028221632018575 -1.4952461245572914 -0.04009687096893117 -1.5475270857206047 -1.4239458424963118 -0.37860619746546575 0.21823307743387904 0.16683779335221371 0.4134046898675598 -1.011999244964866 -0.4320561893052281 1.5481349720403126 -0.6989253324894333 -0.08214825681912274 1.9572005278676738 -0.2619752366911573 0.39849220510617556 2.5064023550730385 -0.25626811402458655 -0.21787573036527327 -0.1915190756559557 -0.7696783224957822 0.2660424478157935 1.983401853371092 -1.8335677901168774 -0.1288011618174555 3.1727457985809373 -0.4756268895158582 -1.2413358152858212 -1.862568364533034 -0.6288814273701927 -1.3860540320256012 -1.906756309019378 -0.8881286198245741 -1.4168440464825367 -1.5640852437725077 -1.1839071379214652 -1.1613037685647294 0.5172653365551708 -1.3763410104659066 -0.842654061760819 1.652113224884738 -1.6648252831078514 -0.06151741693799023 3.709421736504835 -0.6733522178499113 -0.6638197666186855 -0.02403814825026032 -0.5655317643738014 -0.38310897584874815 0.20954629970736707 -0.37218484005591884 0.21351434742532235 1.1376074759186645
b5 6.011241503668195
w6 -3.2488421313679403 -1.1460582543473918 1.0414193717609288 3.5876333344310503 5.859761962721574 5.841342936226389 4.879162225160428 4.355085681776925 -0.1277337041376854 -0.18240272376775618 -0.45401587700116647 -1.0324332805945995 -1.7979132449484674 -2.0393705962219277 -0.938768346760475 0.9094167513897462 -2.971290672269509 -2.5588795799188895 -1.2905674750562979 -2.009317233321029 -1.7069459520176966 -0.4902481790146626 -0.8932162810115091 -0.755434475721029 0.017667232128435278 -3.7940906262177263 -3.5264110668985813 -2.6150485981344467 -3.7651711954426506 -3.6177679707249224 -2.8253132678424158 -3.471731059727398 -3.4909564037189416 -2.987924962461805 0.5878739657167961 1.1794520595335167 1.7498518382730262 0.6698544892213955 1.3081674593290014 2.3580442223645917 0.5654988788078531 1.0227670611062312 2.1702162874963826 -0.8089585215894932 -0.4342479763513749 -0.09329561716295198 -1.1241510080285262 -0.7868949879019684 -0.43543344395960915 -1.6319568376617324 -1.338860566545177 -0.935212324392531 0.7878506245355755 0.9230571215488822 1.03658280004095 0.06662696346930075 0.03525303366544323 0.25407270439817903 0.14311329615057275 -0.07558989489176837 0.05743698193533485 2.210941616597165 2.722138321643826 2.9822629835911254 2.4543841246138394 3.0617032886933204 3.471626829027787 2.4709064176065825 3.1809917231412337 3.975350603946902
b6 7.5204011254988
w7 7.768727923873158 4.974559557477892 1.8866025828047424 -1.6833194837361563 -4.180930214008556 -1.8166975995015102 8.052181309961712 17.11756437736728 -6.966294229217693 -6.416672586633194 -4.684637532277788 -1.3442693598936994 3.0152859852850735 5.035706349192191 1.1647820179642379 -6.086136422683124 -1.5500922959242576 -2.214513462021867 -0.9696348641918813 -3.7321857234003826 -3.5349295005374004 -0.8694118848283494 -5.2800843150194465 -4.097485948535746 -0.4488856659603352 3.244415381393957 1.3943625965160302 -0.06891137785766782 4.1238059253075035 2.1951183039247564 0.23617789425909408 5.1434189513177575 3.273114554488763 0.8559804394360435 -0.6540005819168156 -1.8143515780470656 -2.9180848933647026 -0.745782354752788 -1.5665735894324149 -1.6017821659644413 -1.0716057034957749 -1.1869333615784121 0.14692881139194336 0.9154539408587689 -0.5085254711523702 -3.09234472567362 1.2696617252166373 -0.15402204944433454 -2.9027193765347916 1.9811632599582196 0.5799579263417052 -2.336950935731953 0.24564953372178633 0.507617760957703 -0.47428508090717586 1.3669321680872975 0.8083520361830684 -1.4183865764940875 2.9534570159696543 1.1855749223467849 -2.4486884346695925 -0.2971652160270006 0.6096487692694683 1.649206249821462 -0.12276415725668656 0.7545594108644195 2.1524135017686743 0.36710689928280205 1.021736082900137 2.67731601291443
b7 9.460810893159316
w8 -7.164340893411888 -4.131820398296489 -0.6963162297402389 3.3654246745172847 6.469534146199121 4.8460909961165415 -0.7138961357945844 -3.6019025781451974 1.2318948213279832 0.6006757558503583 0.5070623790618646 1.3500005412759286 4.00849536643336 7.751421442980213 9.943513223134415 6.454172665948173 -1.4551166271815572 -1.5576051519930851 -0.9777853715415369 -2.2024067635863944 -2.731974457148118 -2.6727155298513305 -1.7236420439547406 -2.3211260354220133 -2.797425279231795 2.5864237856537144 2.4311648497339027 2.757497212158187 3.5973676569776694 3.386808478048078 3.481043415699984 5.183190146947503 4.6631651688616405 4.179562518460933 -0.5560556948681807 -1.1254750967371692 -2.913510837885692 -1.4567266330694344 -1.9197242657776634 -2.9152386925286846 -3.652278319573707 -4.359000306813408 -4.615851308385665 0.5978316139912963 -0.23194102614711753 -2.5568430017270685 0.6938679915228868 -0.16741500110515584 -2.4490581433822047 1.0191703855269942 0.1542500592883895 -1.9669742723247707 -3.6865782529092743 -4.513067045812132 -6.011992691458516 -6.030527019119272 -6.6272890688087704 -6.724259271077804 -5.1693685163639485 -6.3904189543213095 -6.717163465849203 3.638171803610758 2.3918006234903584 -1.9974847495478922 5.320684687916877 4.08948616394903 -0.592202710718952 7.039635881724869 6.050806764972133 1.9313694712569502
b8 -9.120858068456954
w9 -0.9991936209110891 -3.688642464795748 -5.283092552633015 -5.35698262943658 -2.023094807851126 3.706746031446622 7.3554656505659395 10.136746863289934 15.717821973655006 4.850124932870662 -3.633050297025352 -9.459411326991878 -7.727885828952249 1.5701147065635817 11.052761150362088 5.0134458771801444 4.643698669155254 3.0489105680422894 -1.5648748565881705 2.466377409353658 2.117377112927183 -0.506903284363858 -2.7327520697797874 -1.5687387190481505 -0.7943856884595026 3.3661011954605002 0.19147725651489111 -6.8501456662259095 2.4081197918172776 -0.9321867488790032 -8.235472249500729 0.21054573855672767 -3.238179766958332 -10.849715746818756 -1.537710398977915 -2.3482661182521882 -0.21535259386477984 0.6768064267227187 -1.4286891065550502 -2.320738676907286 5.563494334847993 2.636489305090883 -2.8536629791426646 2.4946714864307897 1.4511968362377474 1.2228722716471865 3.888185835549166 2.504469153822223 1.2285121484110109 6.456597350590872 4.202154338305923 0.8253711384811359 -0.5860608560107379 -0.48425159206815455 0.016888854664727837 -1.5214322306059447 0.21094649525176712 1.391461181045138 -0.15634120867603313 1.7022939790760776 1.3436719897514484 2.4408007627280437 -1.835658518059849 -6.073394339363881 3.146856673613272 -2.079384042955759 -8.05344148654601 3.7188091213184356 -2.5090228191147244 -11.33264659307736
b9 5.462580426500027
w10 -11.022014776823788 -6.517101174561322 -1.85499286943426 3.5744123485576016 8.350316596596482 8.02291485348604 4.601110508396243 7.727709495422979 5.369086808782715 7.086523459200554 6.910609025193807 4.047252149078237 -2.6877563254414882 -9.712174653984375 -9.631271431455344 2.367337191449887 -0.7923408218735033 -2.1055698694246123 -5.087893910234012 -3.717264857946496 -5.726585379795159 -8.382619683212344 -7.975667438918037 -9.719609755687928 -10.771354924353098 4.895607662379861 5.522418395109798 4.009721775675973 5.844832860016942 7.009368075536412 5.980459336912235 7.058996526198395 8.830850686193306 8.702599984360084 1.7351626938719193 1.8599596351298058 0.9141221860232971 2.6441993992244814 2.415752104954413 1.482355057945668 2.734204228433936 1.6894999311142909 0.13160762974983933 -1.7472314446422794 -1.1381182148591016 -1.3331349961834082 -2.3940552686864556 -1.7333219136935816 -1.765684302988173 -3.211602981067194 -2.4908421765485382 -2.254741975385893 1.348028405008307 2.1839076262472115 4.047836122770394 2.140797542137203 3.0024241713415325 4.729233103952314 0.32678147385243694 1.8859020271330265 4.524430888500159 -4.416446246716217 -3.622896832796327 -0.7818629793155155 -6.073055376876462 -5.396584240451572 -2.5324621449250437 -8.372597664007086 -8.105420043288627 -5.783738298720985
b10 -2.5707092035971986
w11 -9.971651584213184 -3.7448189071929567 0.9300079896922059 3.609086814643635 0.756466955890382 -6.524506580613716 -3.2600019282931476 18.354134636529345 -17.516178704509553 -2.868121050475492 7.118374114211175 11.713329287015666 5.146386077581573 -7.61933775198609 -7.153089999915213 23.091163025924864 4.4586357382228865 2.1230759429850337 -1.027837246971363 5.149883917676556 3.1316968995187264 0.8288579716795018 2.476293488476916 2.238583207389299 3.156578003224334 2.037360487575749 -1.0974670379546843 -5.808388270448397 1.4519777060062429 -1.8540895983860666 -6.824444359636255 1.0795194065384026 -2.748395623754004 -8.538265264395996 -1.7940232115495582 -0.20983436376787282 -0.10121130450823658 -7.936351544012184 -7.680769309384216 -5.522114679394511 -8.670955780746631 -9.949439946850084 -6.6105369539891194 5.949068748502543 9.056817738053454 7.905399622981118 6.573607874891286 9.809275991432173 8.895225385693113 5.594921821146045 9.121364553377125 9.64584362590554 4.432551018057887 5.84773460843328 4.7187417349199725 -0.9397650256730268 -0.34063514423735325 1.6935656872259641 -13.526779235705146 -12.12277617311766 -4.196446581492179 -0.18865371246595838 3.9702338606659207 3.770706922758356 -3.4120058589156224 1.1821443442214363 2.1297653410596755 -9.484289096710626 -4.995813488956047 -2.0132784518439935
b11 14.185966227136126
w12 -9.240022916660495 -1.5610451098598679 4.970908738712326 9.759391564720685 7.391297876360231 -4.516356238150311 -8.67671070792216 14.126969703321858 8.942880371795212 -0.07697959199515761 -6.310091681960527 -9.783494042535093 -7.626295457265682 -1.824274777278778 0.3444932587618511 -7.152980646440799 0.441927640959899 -3.1391057751819353 -9.063184175621664 5.9918285110951 1.4245944335677745 -7.199315840248883 17.591673341322643 17.766016196375876 14.010269400534305 -2.204735417920542 -1.0749291682211468 3.02726096750783 -1.6191895431223027 0.7004105962157349 7.2724880855684 -0.5113809016297262 2.9836962479188616 12.49051681474523 -1.0647975236213005 0.8426826167620396 2.324869356393505 -8.168638012699581 -7.9625720269073454 -3.908390891565221 -16.81064231181885 -21.42998453573142 -21.17793821840331 1.250453218774903 1.2186535737093573 -3.0570425020476946 0.3980221917134123 -0.3206117621921514 -5.261741620372673 -2.064329496427816 -3.818660773993366 -9.106830644860155 2.827867111663114 3.674120778891787 4.996230154955163 5.420224049076165 6.212988941104631 6.585757024887388 13.568587093207013 12.58598406644797 9.451431194469405 3.572019644766609 1.2295427473212142 -0.5077859747972205 4.637355555919852 1.2675435063297211 -2.1738814828860065 6.119988060906867 1.2258818670161273 -5.352253342826482
b12 27.34654505151769
w13 16.5232888814803 -1.0222995503801597 -11.00492371630318 -11.852634839723427 4.318866931206759 25.32807138659668 15.309244804949314 -23.5954530219112 -9.097158834750093 -4.76378218685943 -0.14514330836893075 3.495589519544841 1.2799872612647345 -7.1282109582218265 -8.907289762166576 12.830573575577972 1.8448306502615386 -2.652962406197272 -4.621078438998519 2.4147874578496773 1.0820860749767114 0.13449075832213336 9.449774044082332 12.160574190061057 11.469265924294136 11.904240170311033 0.31023827345754823 -11.141698288557272 14.956641769926273 2.1612938228547423 -11.957110727547946 19.823191702737784 5.5895934443522455 -13.319439974741453 -2.395047867938881 -1.685651222243346 2.6995510817297013 -3.7440335208179074 -3.1533250041106355 2.2620487627881447 -4.374046039350933 -5.9462411019359145 -5.816866409898046 -0.521139604745359 -4.848786778753006 -9.131680772986014 -0.3423681664785294 -5.836585467742044 -11.916654096820423 -0.12127065223278827 -7.511395060182541 -16.603127890270176 8.234971684550311 7.8566145777997765 3.057389988510177 8.095282364984124 5.357918567368401 1.4578836677607916 4.235950081384071 -0.9845435291903442 -4.421219802714133 1.6848587007297375 4.580662667179668 1.4995983662229606 -0.5238979864361245 2.5939962142447706 0.18961607081926296 -4.056085941633186 -1.1892202878538423 -1.8393691045202814
b13 9.72984823192698
w14 -3.0433568210738207 -2.869609676653612 -2.070229788170048 -0.386000912113648 2.2474491447007217 4.0853558855685055 4.122261295665818 -0.059005904327104224 -5.536178548002194 0.061488817712562226 4.703818246063265 6.93311721417556 1.0247215611607068 -13.024589754666952 -19.46338219622714 20.729799456550374 -2.553036842890937 -0.8867023559453611 4.232595806168982 -2.730517461285969 -1.167723912122976 4.418504877224384 -3.500437554972979 -4.161553992412473 -1.75753067588601 -1.465457708917659 -1.485584843952677 -0.4828748604755838 -1.1638136379429196 -1.7423356765096198 -1.8970600513727698 0.007582330449897615 -1.319180375414845 -3.132155674898911 -3.128830711680372 -4.295485683151029 -5.044185502073845 -3.2239824452625685 -3.4929539668668683 -2.964306931651402 -6.067995791374514 -3.8322974745397054 2.46672615328911 3.252165804705318 3.5131966684652784 4.7977698812666345 4.747256382503478 5.474992406243432 7.404109761958771 7.990679011566969 9.521877453110806 12.640934668765416 -3.4007796698518145 -18.43038069536457 -32.31931394501831 15.136356489822674 -3.5201530100061587 -23.068101148547072 43.867204391707325 26.02624342828968 4.652902117544965 -6.205385540833841 -11.570870044334589 -18.301592092983334 -1.2832837078372712 -4.049256801001997 -8.585579687271265 10.365501390115645 11.459394501785408 11.433131785955874
b14 -1.6070752480016006
w15 -7.581552499555958 5.31389642212539 9.81301383350982 7.665259745106056 1.4782240561233997 2.649887396620722 8.14282127233215 -11.78127843552431 -16.87167762104061 -9.414620262572825 -4.906190903463614 -2.7173464777912852 -4.227243024578833 -7.495100968845962 -4.130121634728455 7.720896327854279 -12.618246133828524 -1.720965660198152 23.171046561055515 -19.039477050365033 -6.74673022285201 17.479730171820425 -18.49330181483413 -6.021963650165209 15.373212667179972 -8.680552374954495 -0.7768343571610908 19.91117927314257 -8.969444394699105 -1.7265092133199962 17.482590553910402 -13.152653456988823 -6.655640258998924 10.11406808938478 1.9644095668320207 -7.989823025804471 -18.44999415901124 6.785113580524864 -2.2740567415583586 -14.435868614557542 8.27177848090463 5.019644558560323 -4.300841811247597 2.9304964676568854 -1.7066730844895686 -10.2143183089564 4.110284783767797 0.828258188509244 -7.55254720729415 7.819443089841338 6.44619094376962 -2.1452418672207623 30.554122904275577 23.459212487450003 -1.9586096978587015 25.974229862178362 23.627167631765715 6.91002980920726 -11.72472486027665 -6.718994485950261 -6.77137276672883 19.22102738994216 7.789542047741411 -23.707731510731435 14.035095510681117 2.41486224204796 -29.162794713480533 11.217914829600655 0.8428645087055026 -28.88182702759298
b15 8.045784258904655
w16 -15.185995413402717 1.1350526403012442 12.73828331042359 18.628859433327744 8.701069518480354 -18.769119541863887 -33.28699214467027 15.272828667510154 8.035482081106224 4.846465127321423 1.4532351998718398 -2.181600803303699 -4.902130173380451 -5.395869765080731 -0.8574301374344946 16.64878804115321 16.257599948122195 15.784473876430178 17.477257028753694 10.404319720525342 14.428813255483856 22.76704548652191 -15.436987453264644 -4.874915446819764 17.356387792528878 13.13260004229371 5.919153305360106 -5.582799315201869 10.60595523771757 2.5004648562859444 -11.363197847629557 7.728640946803925 -1.4771571344423005 -18.939302246821704 8.694776380021743 -1.6218192489179675 -20.76152775321541 18.12773331247104 3.149425124428501 -22.830581540672373 27.74908784103431 12.066948527760477 -13.098188000166337 -9.768200283080377 -11.897720413088795 -18.656346366688684 -12.287108878121545 -13.369699370816939 -18.30381632221291 -15.53277339360881 -16.273781376627056 -19.548233994173025 2.148129598689404 2.4861330516559272 -1.6174352714173605 4.466678664778335 -0.7577782239982268 -10.726776939489165 17.738550781751396 3.9519343378513647 -15.089923659937927 -2.4746339344391366 4.800811345924609 12.875696252144976 -3.271647801481269 4.513778255643801 15.221424166841064 -7.536015351970538 -0.408386711055968 13.036683386828003
b16 18.95793224559473
w17 -4.969192825249707 -1.6051116406503196 1.7513716105889219 5.862752707134879 11.575699237186333 17.234591858731203 13.465585774571224 -15.422741637577499 18.990293835883097 11.077119615579084 0.7458895382876313 -11.144226841160975 -14.560939862526807 1.0099122694351805 21.01561975271005 -13.511128210414958 -17.77422295767461 -4.30113176876978 26.180858073800355 -23.498483557196263 -5.352328403216338 32.715931498348915 -20.556529332318497 -2.2606993618267475 34.35144386951848 1.2819606035245175 2.3827283076775467 5.71126946925497 5.628722903277058 4.211098634555352 1.1002487631084379 12.124272893976038 7.963802335777135 -3.541139663475238 -22.102280965564105 -19.370486011601013 -13.193429891880603 -21.53456184178876 -17.74884263181778 -17.01509845836044 -18.506256283214842 -9.01733232583047 -0.9398878591128939 -7.868881933475675 -1.5203577456941308 13.323599700896201 -4.3762558677924766 2.9731254641041933 18.89305819067576 1.3855646091351743 10.210424470644607 26.952459159593882 -4.7366110510072135 1.6617352671146361 10.550963998016156 -4.414799693785799 1.8272155655264262 9.047666977370648 1.1145540999046595 6.136169618611887 9.761685752297716 -13.84736513015697 -2.1161811829596604 16.346587939729588 -16.76165699094967 -3.396474418517238 18.113896971158653 -24.1203184747584 -7.793662842211647 19.710574369777444
b17 34.79829819014522
w18 -33.641817743652176 -0.5590193893057999 18.887493882293462 21.780594494987582 -4.980694805660046 -35.74999707187928 -15.652122026538992 -1.8512498271956752 -10.21279295235222 4.209611775492241 10.281289666375406 9.3403117416977 2.305669416765599 -2.5313930788618944 -4.385764042105014 -21.57470471918296 -21.065689284303865 -12.697871579661657 6.4085512664879465 -28.413769235223977 -15.129103035696255 14.088457054444765 -4.419413093839071 8.260860234118743 27.975624864430515 14.939180295125977 3.457349673427413 -20.772657214819144 23.865094655918085 7.903748109240147 -27.258891493675694 34.536627469062736 12.17008316223789 -38.67150597171854 11.734776512542501 12.229948002308642 11.659981050535992 1.2063504867351214 14.23807312508817 30.487520474718064 -27.66003206614851 1.7132077372532746 44.70150737878832 7.23200208903807 0.35392001306578225 -6.494844432593765 4.083928761445601 -2.0639469864072155 -7.839852189585407 -0.2681863996161327 -3.8336328905602057 -7.599966811892774 -13.001706836365706 -9.417125176977848 0.474605357919435 -14.243025523798304 -4.085759302243454 16.033523205509933 -7.896064141173161 5.385385686935546 26.359957436146424 3.8915916337414487 -3.2933471429046106 -21.80529457031437 9.08516338597156 0.6877612935211764 -24.772273326523514 18.096632210252427 11.11182862399753 -19.30181353306328
b18 -22.09386781389534
w19 -17.248531888599516 -3.5385111909961213 2.7933393779843736 1.0719402292053368 -11.806954912943674 -20.3270876983897 -2.8404260352854185 -8.450581756759616 20.277786874838494 3.7276713881924435 -10.501457558189138 -22.28678607379341 -20.8461473151013 2.9630990419046945 35.18990904823035 2.0510862193801405 -12.210753029190167 -18.89932742278629 -6.351780554004073 -7.693237715639174 -12.485900409592098 0.5031453688320274 1.5081250501312942 -1.1510900971209552 2.133143505649887 -3.2634218819766576 -10.125727384919148 -4.776017196712847 0.588345913757804 -5.795556902347774 -2.5101190679120244 9.723578717130666 5.62879371640326 7.19514321378806 22.49917965164102 30.42009674111929 29.650401803530958 0.2768305102023749 9.825343553318005 25.928788887156287 -15.92094627445518 -8.324702353907403 19.003683917722025 18.37562924392161 19.04718309620947 7.3177574288738105 13.007389579596998 12.49122196316713 1.3891558601250715 -2.6958325250609843 -4.160079821363979 -11.258147124333732 35.94044346560391 16.972784833672925 -23.560678610900823 38.54009161531042 10.495024264869986 -39.1692379148276 15.101286417285683 -15.095821076925168 -62.111949870521336 -5.663930176763583 0.10600232922806335 2.3995920111256925 -18.597706287025876 -8.05987775384906 6.96257789272153 -37.34982757292423 -22.5727417558885 9.822046402173678
b19 -32.63339445774383
w20 -4.823241031543891 0.3488942838796964 2.1173299726446864 2.3182117520163237 1.5067411362616314 -4.24304218762118 -17.70439295825581 5.173957426203517 -1.4220624927790961 3.1088434768822792 4.79661659300222 4.8109233618064495 2.779191497574737 -0.9515667972801836 -2.557041213761547 5.26265584802502 -39.14428829496984 -45.155164733603584 -49.66134712150857 -23.218102543055025 -26.713897116545596 -36.9748263563797 37.73448433921955 51.11907820748005 49.43361787905002 -11.720505937408094 -17.851211372568773 -14.615880904140976 0.6146197521185764 -4.751360508911022 -0.48767342268270175 21.635145165301815 17.08786008509518 18.69376127330587 -12.132609249321781 -27.107453140501363 -30.551624912769892 28.885105567805883 3.3160266679328583 -20.45964831373512 71.97805112469874 44.56404295066935 4.394702478539408 -6.341662753211957 -4.043670414529362 -1.466443951427302 3.1279720682270966 6.988832082214963 6.9867616139085005 26.683757981658953 30.011239292278923 22.811825643047577 -7.560058664084456 -4.905324683062528 2.9281966686514163 -7.110314626422332 -8.870226987478127 -5.046653557234247 7.868155052357612 -7.200590712689883 -21.40929008648612 -7.171018419628576 -3.394059345630411 3.780595000350608 -6.902661897136422 -4.271527421307542 0.8856036383326802 -8.023006570162927 -7.5395527575832135 -5.958758246874258
b20 -17.538538079918663
w21 -6.141120608800034 -3.2582576971696846 3.0170624067110117 10.324160459190454 8.485915597086251 -10.546667355505873 -14.316621257642858 -11.080697928503788 54.7604982874683 -28.229984247042875 -50.835838505478215 -18.118842147462228 48.453022204045475 41.62865477809398 -84.10226533654456 38.261045783960604 -3.1579875272041438 -6.253477894259033 12.332488132057478 -2.417130681410307 -2.8375643710536744 17.490621287108905 -22.184000943572755 -15.914963061702743 7.589739159465123 -2.005051736178516 -6.9513384494543216 9.078624759371532 -1.4523131108313376 -6.32340609573492 9.453620464436367 0.8382962076181132 -3.311471214327972 13.633064789472488 -37.186832006563826 -12.914992601834628 30.649862927746554 -36.88398497151533 -25.54763745529563 25.22384161088411 8.49845921577987 3.6005592855718898 38.088884493795085 0.9892767813843467 7.179736422092914 2.832804091651689 10.110788297442685 9.531243826303127 -4.615320751162196 20.532508835631365 6.523242835762458 -22.08602813027744 -19.062493991055447 5.905304462097006 37.153963565607704 -24.70545340422456 -16.925041107817876 2.361280928244631 40.832626390337474 -5.505982203012905 -36.73924360298016 7.078375846885335 10.310154294049424 28.47440894891403 13.940430213946394 3.962361803722336 10.58970506756913 8.390660561750215 -26.54916467907943 -45.76741116497555
b21 -6.46690457349131
w22 56.49562951198898 -19.50919546590555 -42.038458673931835 -16.14802494111954 43.32068122669008 25.771881108831337 -94.39505372523999 50.55913490966285 35.40617238614191 -16.791635599442184 -32.378384159399 -17.081894490422414 19.07687262085103 25.328531715528694 -28.759951807728868 8.627309247616317 -27.206857052853213 -13.327008912151168 16.159936175660285 -14.831832513720077 -5.6250549463028525 13.766360252530696 17.359451425707174 0.8361424933036715 -16.943272760505305 -0.06621212518006073 -8.796229402066876 -1.2992870336073603 11.183379406949143 -5.472823169728516 -7.340544309145696 37.41264801379178 8.404903796804149 -10.853985445609748 0.7873376402676431 4.83960873767969 5.586281117394812 5.860389609982715 10.478944088985026 0.23079515905592698 -9.937450352630266 -5.454768583616112 6.787834068334948 -22.48479727046209 -17.87619554668335 32.66329954650728 -27.002362709450264 -22.07630676656473 37.95118724966109 -31.11598017327686 -26.668025445868274 44.87333405487141 25.386707075972666 9.568331238322443 -20.457627286181907 38.78691057972235 29.023395175962065 8.907894220305405 -37.53340665901893 -27.2504208016273 2.7201840902628662 2.5315872713980077 -10.078577863152669 -30.91647289682653 -0.7928843898943946 -10.244648238036515 -23.272890461465217 18.356685730092636 17.46711176061008 20.907580871750756
b22 -9.083156609078038
w23 36.12569457605344 -2.7663810293590423 -24.592877943140408 -31.171521621428735 -16.189216681561447 3.468882135409874 -3.6166622124725265 6.870707686083615 -17.762792879992155 4.022330387309771 15.525220815044415 16.37411071203089 2.121796529544832 -13.20009911157349 -0.816870104465765 12.376393793543299 -37.52655593056222 -16.47931530457813 4.163914048263121 -33.59157614791056 -4.616153732278881 30.582312831311956 -59.4925628611649 -17.319071954357238 62.68632368518534 -18.200553623432633 -8.501978896826726 -1.8109756914315631 -11.187038251786278 -3.0709216246094724 3.2482729836093838 4.56242604876241 11.072800450391144 17.147001479899487 47.41779068198674 54.69901511456892 69.661316367236 29.998840130988384 19.983574479966105 -2.365689786670508 25.158494129075343 -8.59241691226494 -101.72477502469646 8.370710958361755 20.947033337951222 45.31075658177147 -4.337162975363728 6.531836514852314 28.052338536255668 -30.23132108980272 -24.43811211666505 -10.793317869832597 -34.85460353394942 -14.381072368000986 11.371763008091587 -39.96250548721028 -26.406015534473017 -4.639861138872728 19.656543830187246 9.297122200316247 -6.052573008416497 -1.1841587137504943 6.839337323488662 3.771840141269614 8.333195420285081 10.12527138798932 -5.9411260184907295 9.377505145934293 -1.1170391645278042 -40.69664283579761
b23 -16.365882011921453
w24 -28.329725276414994 -5.953954784340439 -0.47873751910503687 -5.906629655888433 -10.771180576406618 5.045820870209045 22.318437941207932 -15.714692611575325 45.11511147902983 -13.407999763239852 -32.284575462138115 -11.859458344017153 37.20989193549392 38.047189062665964 -51.76142151725421 13.352350582754514 13.571681423590615 -8.575953526214734 -15.38084700998169 4.941550114531595 -3.2415071666919255 7.400139429259304 -30.70499971619619 -6.705922012862052 55.01570221755573 1.3191849245300094 -12.47028740189558 -10.391666898899354 -4.520512196827705 -12.366097341159003 -2.918386259596689 -14.015389435489116 -9.417654013863332 14.194561380680891 39.3743966984582 22.56521972113496 -8.771125368432227 30.717160811808487 15.978616746463947 -3.2265438169767466 6.1162942513011584 -12.906454068236577 -34.066053455641864 40.64146720537793 17.251515419796107 -26.971213059106823 39.22384444983933 14.705283884121998 -30.180247015536278 38.76052707481654 13.7107834931274 -29.746289874516734 -7.730868565311084 -25.29238424758735 -18.082946727952685 26.1790294464033 24.72108284004996 20.697185537539283 -72.64555017736203 -17.934117817882417 49.150563002956325 -33.25317725421183 -53.57335544005637 -6.614130512020768 -30.99658105366942 -46.41055441183916 13.985156122850574 13.73414465417392 8.489963394228727 79.95456844329024
b24 7.54943562669831
w25 42.82769060973417 -39.16490925893656 -58.31324636794818 -18.465226262293207 61.77973593221846 42.5646691139162 -107.466349579189 29.1631651275805 -41.678887253981515 9.690417373678658 30.131361577577454 17.756479272669548 -23.424184829362098 -27.33107775097436 47.61474834887738 -37.437728028957146 1.2422788922470973 -13.89850798250442 29.46813455606053 10.272394857438163 -4.678621298205685 13.744691481479826 -22.472114759157062 -18.964355486074314 10.45061769969837 -4.191691923659474 -32.01050289848382 29.58288203345064 -3.5734931710546647 -35.38704922447039 25.60804047756506 5.544818584716494 -36.384312399660494 9.708932181749043 -19.092761246549596 6.966543940075751 7.137398856765758 -39.03385876247259 -10.105709518086204 20.14325244814402 16.576779380227624 19.106073969278256 32.28983592580654 49.14441690098588 27.411046184765784 -41.6201980335502 61.395123556630054 28.925148127784635 -50.78378873429981 69.64153031516055 23.41040537241526 -67.16411897574146 -6.3308526120329365 -11.951559547092621 2.6605195855051162 -11.509271080194209 -17.127622832674234 6.9556371157061205 10.379920051340996 9.386799365546848 27.273590044763818 -8.829781067523593 0.06188096055880188 0.8788704074076004 -11.29305130067973 2.464439000051814 1.871733009147262 -25.578813492984672 -3.6709067013553107 1.9507762467310228
b25 -3.5121171556757766
w26 13.971235333895832 -12.808529133644537 -25.16000582500852 -21.882237465041527 4.795431067460495 27.417520986823714 -11.833684905547482 9.597430126081502 19.798536354815745 -6.566265733972276 -13.945217320750332 -5.746575080684425 10.82847357146562 8.16194425295846 -18.36595282406725 11.8577708933989 -3.280543758555459 11.829636664502889 51.486312673360494 -55.99318159155337 -55.51797615248646 -27.56404711629097 46.18942500703108 24.19955467605021 -6.162498785574565 14.737459809474178 29.66519521130315 46.18040654109176 7.090076622109073 18.55901147741452 24.004781556263733 -50.24839097368949 -49.302050149588275 -63.98876424970015 57.08127115950717 25.393544923328403 -70.34675048203725 87.20375302571894 82.69736026718941 11.395551348435866 -74.53291144071218 -44.76144719936926 -12.576486355171054 10.614200265955505 -8.402080123459486 -38.97786409557585 5.525110719574773 -5.736011450561158 -18.622076867876682 32.32195086260193 35.089267964701676 44.46229093510539 -18.824064512748265 -0.6423523176103125 32.87641207054056 -33.47660228140509 -26.521560976512273 6.3538788894706615 43.00917676856924 -1.3182700721980007 -29.229226390467826 -5.540128228900793 9.107078615080079 28.010738928391554 -5.775684975839606 3.559260438326145 15.090694315455167 -30.426864115987332 -28.476121588609765 -23.211804397526674
b26 5.487096794752886
w27 9.380542126071614 -26.77846955416641 -19.024346677469207 7.4829362505768415 9.2622604394346 -15.824527137414155 59.329650769203546 -13.107952594451925 21.740229768393988 -11.502128410828044 -19.046664961268487 -11.007665826087239 8.482269091895054 20.421192703532444 -22.6360040285063 1.573255049849739 -62.49289573509445 -63.68028737372356 29.747576289114285 82.45690971891324 44.51769827846216 114.50398396293758 84.98015033677967 -40.57617908436914 -93.33338159917473 -76.46419721558024 -76.21730056324535 -39.78017826340456 -44.27588483366144 -53.33797361922083 -39.275272264126926 100.16679365378877 75.89318374185223 58.82614960323289 101.9269274002911 66.03076813719503 -128.55785375913632 3.842277509873324 15.547478473568505 -119.9658438902501 -27.51558741326795 14.20405681246237 34.59576283050569 75.16587860497715 30.19553938895306 -33.65197838483678 49.441058690837295 12.341697026778222 -9.54452265812423 -27.42137829506362 -37.81903155055602 21.78981362292798 -12.20265444688294 14.509803521408244 11.452637446926484 -55.55435145667927 -28.69072162709501 5.786299771990441 20.294042082340198 18.67950216666765 54.149773074939276 12.650801379831481 33.9825309155088 -0.28160232106378463 7.186565496903569 25.973430068013123 -7.515180960796082 -44.957969408263125 -29.628103858308428 -42.666599857769654
b27 25.849314827510632
w28 -45.34050042009229 23.6956164414925 38.55533608093425 9.229198512367057 -39.94416793993036 -19.213380594789644 39.44573452242371 5.449006628175965 9.994750316023447 9.250122966945941 10.866942532374173 10.171934477114279 -4.903393166259836 -24.418377339079864 10.26199994415438 5.15251113755318 -73.52335390411453 -40.48907577578071 152.06917760790617 -34.05920239153242 -55.135698141796915 20.612763034464486 135.78098777706978 35.68094777720548 -149.97956709205798 -15.810590205029587 -10.915088239280852 83.68742129354628 11.510614816019876 -5.3006446917589765 28.38078542860661 50.7378672302239 -15.230089167236667 -110.49399896468603 -19.004401248673744 9.119265803623831 68.86266650750295 -41.74770451419861 -51.58603041303472 -34.8920189662615 91.70957167420478 23.977683599257347 -95.6197988279973 21.62232500595891 29.647153985820655 22.265314308938382 26.773016781333187 23.13536923093577 -4.9270715241754335 8.040171492338697 -19.307871508000616 -80.69608531012834 -70.4767776904888 -24.932688866259912 62.20508639929884 35.200205812650196 40.2841897954443 100.76795702487891 27.354135396571607 -44.72979623089292 -80.64012606354447 -87.57033024274334 -44.9912999315823 -7.426278903359613 -59.89156510761004 -29.585708151083193 -21.00352760011021 62.759367041107204 76.27074893958027 51.27763596310236
b28 6.698694267254422
w29 -12.949047509926416 -0.4452569588380437 12.88541450739409 17.243080775665902 -11.823048855891692 -48.76736257617899 34.895220970838196 -3.1721220772577876 29.778056447523156 -6.091828528929096 -32.55639775386625 -34.80672465856447 19.19457429840491 70.61433866141054 -63.71101312621681 -0.33546791923087094 -26.363152806960304 -13.27912337320023 68.7008173393026 -59.47212434352773 -64.86148157457946 -37.2006347921294 68.3175579899427 32.882808704168475 -40.80892158858174 37.13102755142669 1.799637766639754 68.2855394729386 47.80762321273284 -6.263491935713428 40.67444873458001 24.169289866454186 -71.15353414753983 -76.90742746982565 -29.159796559870447 4.564275210245862 64.09611715334503 -22.189041883641735 -34.86721372804378 26.144558662557806 121.60272518669706 4.6231975137336665 -84.37122071442154 -10.37818888930646 23.88497030986956 13.640747219784311 -4.541891359936665 21.036210659796257 -4.268972505743069 -16.533679294947465 -3.3206806500595056 -35.443202538233116 76.00906277731423 53.151043925763155 -150.16553075169966 -81.3591757147382 -49.12717185825644 -116.20889565279757 -66.24709780001966 62.720161742936995 209.84956174515602 73.5401958448767 108.95052871674557 -49.36639444622692 23.07474174099801 93.58534560847629 6.976313018325375 -187.75800944965985 -54.784346884308555 42.71867023250334
b29 -6.07294119997805
w30 54.14592827325367 -67.93694919817766 -43.734922382474636 49.21816654439367 47.37993004879545 -119.01900699733869 113.36246634681487 -42.43375121125039 36.6008565677056 -2.940763701625791 -9.222259556175636 -5.579298242893953 -4.198315779900473 5.530869388170525 1.0386032412603246 -18.82055147122622 142.8627528785143 -68.26265966124683 -23.299049987952465 132.46365387419652 -60.009364854957035 -131.62563947040218 -100.96100046956418 -35.07701256606584 117.25055231635382 93.23064949611648 -120.42910495338938 87.72699581472709 74.6348927031089 -134.6870672861227 94.08183107933317 77.15372929230526 -159.55766101732308 6.470516766837674 51.24519419864964 30.354547662345578 -49.86742543051486 15.562465522300823 -37.07958427714947 -13.343492263899973 30.738149971091502 -60.69112732919239 69.18841461844922 -20.790765713580516 29.50659021979728 14.090048401049033 -44.92574740365268 16.74225373317958 34.722149753262194 -101.6162214315068 -22.67300060765869 77.74213086490667 -39.566676351476445 -0.2576730458674697 31.183426711684422 1.9939771027687927 -40.18044349392687 149.0380335278133 114.50703604021602 -132.93611668405367 -30.29159794952414 -75.71853646207765 96.20672979235718 -114.21489833746003 -74.57374640123656 116.74292146170957 -127.04833561214657 -82.09441024796637 166.3745286162467 35.709600644354936
b30 -0.521269607165043
w31 -43.25676856337741 65.55042860375335 29.526975135361017 -80.19043791036303 -73.68189605272177 172.9226052789565 -71.23659706536975 22.040355713360018 -8.507169819949766 17.727541007414736 -4.715570743601034 -36.44206558798741 -4.091890216905233 68.37809067476347 -45.419243061828745 11.043495676991304 22.169520825228 63.485374063347976 -38.41979550993163 -109.94514955774821 -41.690981707671284 -158.28346814321782 -35.82474859805585 113.50804183189432 79.28521201433239 31.25772561900724 102.66211576281643 40.46151316626083 1.2397897641876086 88.85609686659633 33.66519083035549 -128.99194310266464 -12.55557225962523 -76.26396905076155 148.5206260232033 95.93863361538841 -61.82127562341181 -181.96967378966764 -134.75793724419688 -255.33440751070165 -19.744753255891876 156.268580481 175.0018028536705 161.85416049495464 85.44231746013888 69.24811077387807 99.7677964769355 40.07112896136887 69.89859261773142 -189.77947987153135 -194.50297800012692 -59.86979160924456 63.16579640886975 -83.72389085176304 23.698748058952205 21.442301041308212 -94.53611721452201 32.67567978660852 40.4974959754509 -28.647741594871075 19.820648634029542 42.29534615028454 -26.84995783728816 0.796408738646841 22.239804968762545 -10.890817609296704 -5.18667778357058 -24.329310615713478 17.013161240260754 6.434738558722349
b31 14.039899775199727
w32 -124.29197989457177 144.6040432897842 106.01009460192219 -102.05878806716683 -154.22484186935984 211.6149473044688 -135.13143952104716 50.78754228709302 -44.13377762660786 113.62984905131165 34.165227676132346 -122.95415218245668 -72.96484366017711 177.77451685807262 -115.5204593406199 29.75210228695374 -33.941040809746575 22.445647249873215 -18.747815171182545 38.590148494034835 138.04728101870367 12.00810767813582 -108.69733098459973 62.33147763029656 -62.230437456373686 -85.2677880762961 -11.07417283896065 -40.938601036938486 -82.05787299427675 7.081586385858094 -39.909100836852744 6.001386984400276 138.031241956836 27.753451313911917 -48.48087842737287 -46.81518617403851 42.99499059551404 50.95102580885417 96.16406895018983 57.10088030614841 -115.16712395022695 63.16303375136944 -63.2322608029227 -36.86541881264227 -24.159854937504807 -22.34642772927715 -14.479528117797155 7.603193999794919 -35.44613089605947 79.68112838127205 110.88424003993012 -49.7392592452742 -4.44657721611837 46.643511928202095 -3.7309366315823005 -88.46974983995254 -4.396667516942425 137.02440032306282 79.16355936157669 -40.40092495048653 -59.011061203314306 -46.607089036309624 134.26220293380624 -143.22981651430263 -87.07901317698187 148.09014051703872 -144.17646316255497 -224.92858434759634 192.70348959377773 89.00037173791915
b32 -1.4521549894978303
w33 141.58733508543784 -126.73950662203232 -117.209599374606 50.72358857607439 124.81798521256475 -116.49665643479896 40.218852606959096 -13.950373592255913 79.08312425161 -39.9174999439233 -37.57901030816241 17.897054572690877 38.016724836359906 -38.087201035495546 -18.56672945147937 33.76002347786399 -33.15140863539088 74.74924730461056 -45.74168110094899 -39.14053532496646 -0.3298684491545111 -83.10370617560964 -4.281180901985089 35.29557317184329 56.4522414983671 -68.19551329199896 140.8629946365196 -16.539936331608075 -79.51745170540322 142.92892256857803 -17.333588252775385 -118.60434762226677 95.80630382778327 -68.00988955772785 -42.23197088777318 127.09786921218841 -47.28656565636425 -87.23835950219642 42.52093174853468 -118.86305938340686 -60.3125901765548 112.73528945313679 82.6413373161722 -50.719800161307 175.35101385291324 -39.54225194443006 -61.602329552390884 170.21293395887855 -48.347904480947726 -102.84532811710082 118.8700983817228 -116.32863387398092 -251.024773899636 211.9376348837329 -95.84578995020614 -109.97410725292703 335.43059984474456 -90.82863029973865 -182.33148914517602 276.7983724660451 -142.6864595666289 -195.7384304020463 124.22447487855182 -47.33186295681621 -133.00182679641267 137.45040374296698 -24.731818794919423 -6.649156838259094 166.18372412271225 -34.734029503532035
b33 -19.220341870231167
w34 -180.75998287197197 192.66818645475726 135.76186454350054 -141.55624401583788 -188.87450811151643 271.92857224840577 -141.54882091686065 33.17721060849751 17.196953257063555 -19.16001643465832 -1.7436160947805623 54.347548776616236 40.93229428279748 -95.57542252243367 36.08947812899059 5.355361684058893 248.26695937145257 -219.16460146551793 33.495365179466674 33.598325096293074 -237.64210012409015 133.15808320560757 90.54650738616253 -51.442730915261016 -14.885648250343786 233.3395830688436 -196.33486501611853 -9.07255225852958 173.569618844646 -193.77667397737613 3.799502131873554 -19.366180012463815 -174.63380601652025 187.421939143595 63.68801063570974 -72.18805493415472 56.88788820370359 148.73299610228383 -71.18983500203348 -132.51292261430055 -58.442893075470536 -62.170525462694926 135.99770991369968 -8.331827335783347 -45.87969793538774 121.14342734334906 -8.644666300410517 -39.29328536507913 106.1242981285099 9.442314126015711 -72.54557716164189 -47.73768159874536 -184.14712083679936 165.19925035336715 -63.15967690231293 -192.9487504775326 233.31242988273465 -97.40777831194195 -134.82537202782075 272.86033037916036 -88.39041023518287 -35.8434357370536 34.52118296774357 3.2155570829213214 10.39014402140731 12.753379339500144 17.191963418961162 67.645865923608 -30.566251451642618 -34.026086778367514
b34 17.749519801862863
w35 31.95081526617052 29.634573173518415 -30.574391466179975 -71.46723872171071 14.098444345551814 70.94032474894438 -73.01333593681808 5.25561693287199 -10.467408264797744 8.986502623733946 10.81312210293496 -7.784498642558166 -25.71786131762651 22.306784683293575 13.474720407599628 -28.232086854655694 152.2865070757416 -181.9645991917636 31.011653110168634 114.88604169347701 -360.4297319538648 225.07899327464096 232.490745846834 -266.6580559331601 100.77999269555924 -42.11318700500502 191.46895528554435 -138.59548355184563 -109.64663784058573 263.9675284754479 -140.83568509099234 -318.2212271673927 286.7772846967709 -9.130519742515311 37.383108201447655 -23.79464728921393 18.30421175653127 110.84040646604339 -215.67796382246115 58.993898501522956 268.05258271957433 -346.5557001216126 142.03840056133416 -77.91572141200281 133.18269915642296 -47.55241799334796 -90.77084305606448 134.00298128079933 -56.454570822289334 -109.63116017037105 112.72082711742344 -44.833637221031125 40.397873799291126 -57.364696311739436 12.658099281039979 65.64538572334152 -105.67567892598977 66.67230386760072 69.92808579347293 -150.23897806161276 88.41799535465816 -13.514492259226914 47.54793843747579 -51.026782554978745 -23.37056154245853 67.77534256677708 -55.67190519532165 -51.218804998421355 79.27286537498475 -2.1382313453588018
b35 21.57605123221879
w36 128.29356215110667 -135.4965211978531 -104.96767718313845 82.98304866164919 134.40734763952497 -159.02336690763832 85.61008867550416 -27.231958146517442 -363.0225304954244 440.0972738037006 273.29301667376643 -331.1609524920878 -358.3152799610999 538.9156481052104 -277.3572765885931 88.86135720771583 43.87409874721832 -1.3634352094238655 -18.61788272774415 -83.9139924245653 -85.17683816041935 90.32325801611492 115.53829972666857 -49.97289949462472 -16.857331425225215 104.84043111215556 -15.335912823176114 -33.57034701690565 90.77046238860093 -40.46017907047499 -9.800239193776887 -28.5985756288892 -140.5286576829868 99.70379364158843 28.540861703602726 -23.419473544643534 27.10721098036534 43.83139201230743 -41.652219470837046 -60.37850626149473 1.5050064134832324 -31.538215263465997 36.12725013204019 2.134926800466897 -3.032371079781844 36.352721204055115 -1.116624713589957 -1.5919496170098386 24.756649380494363 -5.135748192951669 -15.040261754632503 -38.43483265036503 -23.69082353862114 -22.65216249042757 40.029738018813774 -22.57134750074938 99.05949581497698 -8.565363655338684 -62.06854837637326 111.02878669491236 -114.69225499196544 21.127136570297825 -112.91553591051094 58.933953631094035 36.301840139374804 -102.8703631740034 46.92853154063209 89.71337647260374 -15.197789411946086 -24.21254513587358
b36 9.390938928895704
w37 -98.22866948142091 158.04497017648902 113.6011694370245 -103.82564115491442 -172.57242203916292 192.51752261397408 -86.84843064425976 11.153030948447372 -83.29902227864655 91.41089222706638 66.08267986451774 -62.252378073538665 -85.73036148860952 111.88675550333458 -60.856430901492985 20.92792655612907 39.95152206372571 -188.18472118173412 103.00251003167739 438.4729631121408 -160.46013119402548 -226.40401212251766 49.48822190549441 -340.3941698056221 294.70577300463077 -128.38619184762408 -55.871088387183356 191.16563348926144 -80.10052538631454 -7.65631001368897 132.92314041291695 216.53962969405632 83.63330084062822 -304.43367300257773 -147.2046033816152 259.60709646076407 -226.13996839768353 -411.2825505379835 221.312350050282 282.1821249821475 57.58902347018733 139.06867896763663 -187.12104464763203 -55.18591700585291 124.179865494825 -190.344906012442 -85.43592082452113 84.73456010791229 -101.9609648661395 -252.98473919292226 60.51727703541603 302.19202566080867 -18.2860571809226 68.72543666700169 -28.963077619142382 -70.23258301803715 110.69842493647333 -55.251251045487834 -52.180667445291654 111.1984158535003 -79.80498333867658 104.92355405658778 -101.36930275116936 27.841840679063797 129.28701847991377 -147.014260042471 40.94137458593979 185.94575569091592 -190.96099458923993 26.215626710327236
b37 3.475339557396783
w38 33.52647158949048 -63.21606815766064 -17.187468820572665 72.96588980880597 37.163655561071074 -98.06024418207583 46.50374746046406 4.398434310855916 38.088617709477134 -70.6239642529923 -34.94711146420554 63.78152238359985 62.69698867822536 -104.16003920493628 38.536267634488304 1.0472915015139146 146.15599825056552 57.83309590054332 -158.26918301860928 -255.68512705346163 -194.45238040195676 291.14643526841303 323.10032852566417 -228.71568966094998 38.536936916277305 229.57831648985473 88.38378859498032 -238.37369409259674 153.6711718233631 35.44798404375301 -146.38209977626136 -251.19698001568474 -157.30844173755386 328.2551710388478 -284.62264727351584 256.4450062240194 -34.91937419432124 -349.1514198719648 356.46502267438575 -64.09583654584733 -109.3145424686793 417.15262720122246 -252.24553008071206 -27.76611143847408 13.357525763723459 -14.580462818941742 20.479305044722512 -25.315742520186895 -14.114902676987086 52.86961555975606 -66.74733741038693 16.618783111761797 58.86747731416983 80.91354566612998 -29.109671995406345 -215.35981131618647 -11.49530197776074 273.55822662863943 225.1475111082516 -170.07843633526718 -107.2062784387547 160.91469442649475 -9.68674941528669 -220.2830697887627 108.1389740629412 -73.71688784646793 -176.89898915117956 -94.80408596444228 -87.0228290544823 334.20081045333967
b38 9.939615618380849
w39 124.63848337696028 -135.66301642478632 -107.23603083249274 89.19122727033535 156.01120293371633 -196.36632792968447 85.46639999597555 -21.27209850824138 -44.097194229172196 -14.555467664668122 0.9217437650404127 39.40170507706954 48.58282650866968 -72.30308852584548 16.135597362873888 13.340618307333541 108.21336035700963 -229.31321851846488 161.44019199831413 340.2095782593217 -135.15688669364084 -207.04691611912503 -185.5421157858803 88.85981037362261 74.62559988535794 -186.16503553288587 23.014924270759774 148.27877881624602 -216.24698853905366 125.18739374740598 48.25329247526699 -64.99694544197953 375.0659456012041 -299.37632387613286 65.6564163313066 -217.64392169002318 212.2506138250163 246.20911454383 -83.71044949593876 -209.3749304762696 -138.1341996576812 8.701734529372656 109.08041391737915 52.27000810851413 -189.7636449208341 207.97267807707087 84.70515652034832 -157.60573589341746 140.21922266103644 224.2362109029112 -119.36369708758835 -195.7411426926916 106.80458446547279 125.32712723543777 -50.23178078740731 -466.9372117707886 85.49471394809387 265.1597675363405 71.7958771991607 191.33325910826957 -262.1186235969972 361.75918894174987 -144.1281820478686 -214.03576346897296 265.0504691807895 -253.40542321433344 -153.999879390156 -115.83037513992333 -316.40136399280783 506.7342607399153
b39 -6.449393225432681
w40 28.793914173367625 -38.181996028721095 -1.624421863086003 61.538823218507815 9.245314611775687 -78.72402766773881 50.32968511348211 2.042176587135766 24.44805689696953 -18.737193850629918 -35.16899187800918 -24.827459790728074 28.51768101627822 32.471535832311474 -20.877275717647496 5.095791514102884 201.18114098341903 -344.23768026512386 108.95800388277748 311.21112560244546 -287.7542679849358 -15.97069275779278 98.71315583428435 -164.5968996230755 105.9997643040707 23.94004147488826 -92.46770208396362 99.62099526172992 -2.9469830103412935 0.20006069681568076 64.3763158803352 -28.39447334023023 128.91770599299184 -135.1446558163519 -224.476478849435 -14.741497958883835 234.068763745508 160.99214638563967 321.592872557754 -454.65858592975667 -554.3927319664705 592.2884887458641 -90.59031472908474 -263.57622297910666 -13.903901290661652 209.8697521493327 -196.73251353337048 48.29209162159592 96.31585130059418 149.8678551346195 208.50529457341065 -366.6380387779162 210.5073960684879 -382.3795291118474 61.77443686121074 435.07701694884713 -263.52947502442515 -141.49968871788133 -164.6026146161562 -4.574208811402274 184.60575570025043 -28.195427240712363 -31.374269048548907 182.3672465661272 -36.225376814281496 132.79145646613304 149.82847847844943 -84.25265989272043 208.3645481930881 -348.51665256895967
b40 17.805649963455117
w41 -40.73760175672552 -22.94299593094848 -8.20669875266648 56.28186482027963 100.14465017823116 -127.35260508882274 22.60332355224024 -6.847917364724527 -1.091605965631844 16.286514304480843 -5.482243346048597 -24.72530954849355 7.158791112425077 31.15764686469355 -33.202814836454166 17.81184823908217 77.68556965585985 -25.026777568751257 -54.72583418758238 144.25312027084036 -210.70719997828084 -36.505658167956405 232.05678809783433 -401.1018146497384 243.56177422280985 -97.62686158429551 174.88191713696767 -4.643895332152722 -133.25809095713385 191.36665813769451 15.628243506792892 -187.19455385803363 131.71919807465264 -102.66966774088715 145.56780586487085 -224.05723002489935 57.40516295728263 -276.40380248383553 -35.46442080888217 279.94644828519876 63.316268423764605 193.48019631811837 -216.47633019864713 527.142591173112 -624.0952246017902 61.73525393692784 534.3247811542869 -680.063059445606 96.40557480905792 464.9215403818154 -633.9886623125564 401.8765327978189 -113.7506307374712 26.40762518577675 3.9498132492677716 150.45435162680764 58.49354206085068 -138.43030865939716 -163.77414913809395 188.91297972693997 -81.99681600172059 -293.9468587476891 236.13546619907368 42.67464866781193 -270.2080853954148 322.438949229139 0.9580235996961232 -169.58188962693845 350.5090608891829 -243.41162164755283
b41 -19.44052649321004
w42 66.59140069345905 -66.63874573417246 -63.65440319546579 39.45486112216655 100.51246153701767 -105.4496324241971 26.20522825238313 0.1973385697203154 90.49400279955863 -71.3409983705504 -128.83954272891796 11.684008538082299 235.75256989812829 -149.0365888938846 -9.509930143612232 37.07207113832681 287.9309480751905 -248.23852577173338 173.29647186539083 -148.413307635881 -119.82702084995542 220.54519354928254 -232.0175154347712 482.6671361585774 -303.878284245981 220.18662623657593 -195.12127404040248 -94.40377447372603 90.17752905008045 -146.7185548617923 -165.3213343843876 -151.90502078564748 168.3104979381232 193.6945438497437 125.55400378385188 -46.401702623008724 -201.87095785485758 -255.89475968549374 -96.54664713302408 499.29793005240634 192.59491330631988 7.107641152498177 -269.0678268127052 78.49424862202747 107.12327513941712 -257.68817664691596 -7.96189003362443 133.36343825451317 -160.73029206779552 -407.0276503554786 145.11419011650892 332.25764694905905 695.5483496830029 -704.5089533172644 526.4971481136511 -46.24549459864725 -493.9372532613264 203.76810504333986 -640.9276162015772 1280.0274418742424 -677.1202850055212 343.57883880420223 -318.9949096133363 70.57075120168965 -6.802322230863226 -112.77275480765402 -252.4442306108019 -477.1346524699497 653.5616002448857 -12.63256502129283
b42 -9.389359408414572
w43 34.16696936915019 -33.58318468280895 -24.262008086554005 45.93159116280167 43.32387188332042 -111.09379331135344 70.53812386160341 -0.9284474314998594 -99.22484634391454 62.63207566977239 108.68753274350554 -9.072089301992715 -182.13621256159058 154.15598906204724 -46.481361105864615 2.8104858031644695 718.6999048975842 -594.1647920427881 455.31473551113237 -14.19252035970241 -441.68898840512736 65.84648921901567 -885.9124410341337 1353.262020338392 -488.82173641016027 201.02643404945906 -227.88232672480572 -48.781341399009975 -137.68283006368713 -75.65491414407087 -307.12934398708575 -440.283569392053 726.1693915132481 84.81645473511118 -741.2324269967801 719.3080805610468 -370.5788444123695 -369.73040518878497 725.1967329625415 -39.15944036738014 378.24562463246247 -416.2044344372176 -13.61138379006904 -40.633346710321135 18.22740016582424 12.342853024879041 198.98368598342535 -145.23742864756417 153.86808040625806 353.3831488797847 -601.8402472269003 171.459945514015 -258.926950908839 152.1622635545206 -145.05181506143802 242.75853382111404 61.07171059463157 -184.0256473499798 79.98733073363746 -351.85372519757914 294.7371409392936 -211.8885333524017 164.95328412995866 62.836187204660376 -38.05202353661439 138.82086303765175 134.1665529331817 285.09343742341497 -223.780191771721 -182.90637479219697
b43 -28.72776993820447
w44 -147.45642228653338 148.44009909408948 154.74558341009046 -46.1265765642868 -231.45282647202532 128.19451940313996 48.15337606392725 -26.008505345115555 -8.626095014204704 -13.335912387465557 -10.499557953778968 23.022510800164007 41.033206952497736 -45.641253887782455 1.738484858526526 16.49326662072732 -397.2552713310215 723.1904814001747 -84.4234768340037 -73.18573144753196 218.15510112928158 -398.54737213882214 366.40943725061396 -699.1710724183761 408.46930989208124 -297.1811668754231 199.53420391068536 60.471756596631224 -184.09668942748607 -89.19033283563219 23.339196702095663 533.7246414450159 -320.95781123940577 17.14324961110188 -1203.9289809369873 1000.9242194310493 -201.43155002292224 266.3101169343425 815.1437477736622 -741.499722019585 631.8980870943852 -1376.7131178823504 694.4662670678164 -403.73059887551693 164.6646593818765 352.37932889279506 76.41744413486204 -66.5403213738432 397.25372460988905 858.3503962021629 -814.9333622402645 -414.0892306200964 364.16335267714385 -435.7462287076744 232.47495033225607 13.060622787845343 -241.2990215222054 173.79877098835092 -372.31262213800375 680.5936591915062 -354.0442353101908 184.65634970775673 -152.11410390750643 -19.054969278749887 14.553282887672305 13.974487169944787 -148.55753502539034 -372.30710355814034 424.73108534535584 -4.911926582789958
b44 75.49931134519277
w45 -189.73737619197237 395.8740720907463 -51.16520243298676 -376.6317829524919 309.88090599434435 -122.86712396297709 13.324728051908036 -0.7502783949957529 -105.7726508946198 182.32102741634097 -59.8278174665113 -150.1207989332191 233.87226016739328 -146.08817204626564 28.715988329445025 3.7190321824796047 -423.79640790555726 -324.77715853519123 -335.69588727655974 228.33686789335295 317.38954313191687 326.61402748431794 -155.11045342062332 187.08382706567232 -190.53494852094684 65.50096470140467 43.359134865347734 -25.684208608443235 372.8696338945612 317.4461811855296 243.69542988524248 -221.6207608192203 -319.8919458173784 -110.86125601529373 382.187996136543 546.507410656708 217.91081286369652 -340.70600501352885 -319.7250218260577 -186.78355697992262 186.3689601189281 -129.91775540862469 112.22367528690968 -137.71958017146216 -81.7251631057737 -170.59839553392746 -403.73555941537444 -388.1817639908796 -323.2527878127865 374.4698264248807 271.8814328884844 419.06958207262346 -1676.9792506231672 -1838.3986074301129 -891.6651747652774 1519.878426830918 959.7980379110053 1520.5808020378474 -440.6400037033762 234.5926779200616 -675.1289213020303 262.7460526012801 -34.00999927707828 -436.804783028807 1913.075954018169 1573.6801438053724 735.9480692259626 -1258.4898515042553 -1338.393078450013 -89.40880141916024
b45 22.33867911842008
w46 762.3714781354133 -1701.5116973026252 351.4854977754307 1688.2500669898425 -1683.1967316948826 829.0876922197962 -223.61943204398625 38.65316572457159 45.017126284382535 -135.08962747445293 33.48456925902814 82.35957982509593 -34.77409096817832 -13.895343676082748 9.751676902869985 -3.740967333022034 1161.4481561720222 1518.5503716376215 1173.0947472941841 -942.8387214349577 -991.5727022322563 -1033.2993738096586 427.7148238086126 -308.1977643761482 387.50289129247614 -290.17857831598707 -64.52265520845296 -135.34496171178913 -1242.625969521573 -1180.9117019524983 -1118.9622142952123 1009.252851391789 817.7294764097709 817.3186294611654 -313.1658366560486 -1188.8738529166492 -467.0968680891969 625.0568692305807 41.294211320093126 866.9270640332703 -199.4498623876113 230.27882271525294 -354.18263874913646 347.0840594604539 198.82245353355853 113.45916789409644 688.8488092547757 749.8529508647886 455.00038000588177 -871.5122121474473 -427.1048544002186 -499.7089747240218 -656.0963963554427 -707.9543403400763 -540.1344415432858 495.99872486553403 605.7178847561746 587.106345860075 -27.253984822949153 -193.49174821533134 -129.84628759290212 122.45066457323333 -112.03607780568797 -99.0662979743978 743.4908872544578 554.0784707628535 544.6432778801646 -501.9947578881092 -387.4102825699921 -281.6295505033971
b46 59.29358292446805
w47 1022.306581561919 -2442.117465379288 645.1464089970483 2454.1193248569175 -2643.946943527744 1370.6390954487986 -376.171194638924 78.23817790237824 413.4876089372167 -1032.576927161088 375.9126848845037 909.4319888812138 -1135.4437877426594 599.7524029004456 -157.30710736472452 32.46744980311736 -907.9183160519693 -951.6965198191583 -760.0013897702764 1075.430349993785 109.71580241312117 858.4110706243953 -496.2220767216038 465.27758432059375 -333.69916171830283 -19.518618725250914 406.4499983279949 -69.84813176145128 736.2463071749224 1093.7503823981178 567.498649677987 -469.0012388765096 -1023.2065185419714 -298.68749306755615 435.22733698780814 690.4016270575253 381.7869031278792 -461.3632989413262 -237.42322343511145 -418.92146707924394 266.445858877977 -232.3623521066071 212.69275324276953 -186.56606080080385 -269.3332863783112 -91.31886992931962 -511.02783180519367 -663.9479325772853 -325.62361574867367 721.4249552006547 349.8277730663627 397.9602119258918 138.35900145427627 87.57282445819094 201.9174309323937 3.536610984149156 -265.1311325569569 -79.64405715292452 -167.11397823275192 331.6533934286312 -126.25312630814282 -48.56958629714634 90.2125986065494 -30.255561610447348 -152.93046910480012 -31.247887011502165 -242.13021986230845 88.49838113956312 -23.451594719582893 199.97771052049427
b47 131.556443075041
w48 -406.7852339353971 894.1538865515694 -188.51688950605808 -872.8194893370047 862.9803545380139 -410.8211571452976 88.48995855396937 -12.64317282947206 1051.3956033482768 -2653.4402893500524 993.4426164941336 2390.4469364690954 -3096.5094369185313 1704.1140989350777 -469.6161360736571 87.76955906065696 215.25926035536912 400.8965132017553 222.07532327843822 -372.94524999333066 4.547152566736777 -284.2199212928184 208.20725853318604 -229.1507726771712 141.8663550013449 13.620926968228986 -97.71455982553599 -17.879196349457672 -191.8943374829709 -351.6942389174933 -224.85856124913252 141.1589241920615 242.6105678071547 183.37775677581698 -104.1919933588198 -310.6064334644757 -30.11584686762386 355.20832183944674 -116.99962896647068 141.062177696886 -253.94579305370618 271.1804955598363 -121.38613497234029 2.1507416750494914 120.96260886085511 29.178482338624992 118.03992932955468 257.2378153364433 69.26924302873485 -170.5729720595097 -115.19803561332195 -149.6799748446729 -163.1620588277946 73.31513829931956 129.06629344657412 807.264606484026 -1293.8800348283146 571.4500299602257 -554.8170066322351 958.4711267313103 -448.96647284737674 -470.6453271424705 828.3105056326252 -398.66471974596664 -266.12356156157387 621.6917992163684 -439.35976798705155 782.1713260256455 -1379.7065017973448 666.5434566158475
b48 -17.044280225438566
w49 259.28239438606613 -539.1807338021187 108.56889222453785 508.26472991335606 -537.6876021580837 308.32960147918936 -105.23727950430263 22.96192152756233 -806.9331611666529 1909.0097055097597 -593.73499463519 -1652.9283685629814 1840.2112321082514 -853.2521049122951 188.25879264356527 -42.889758656207746 -263.78793929259405 -82.30545011738654 67.59571137500878 -7.410563430974312 369.53917574100035 -148.2900779981093 137.8664450545422 -273.6996717078907 115.69435324172825 110.06416054479172 -76.97151810689395 -5.976963759759904 284.8863481596999 36.602595115332555 -85.32090791307004 -334.98167054276405 101.865126797702 47.88924961639789 -400.696636053879 182.87998652224286 -260.47735374251135 802.4861149668301 -717.8321153814009 275.44040610611637 -460.4554891324139 491.15344058431674 -109.56327373040101 -311.14564578215976 550.5066983998065 -90.4485612564267 -52.40411944785297 468.11966723066627 33.04659399402727 292.85997099429795 -767.7708864198848 61.202583562454386 -367.9768870954772 903.0656323012295 563.6358700558523 1694.3248438082965 -2990.511309479742 442.28899316845997 -936.8442719519006 1525.447689420388 -406.9782903089008 -1297.0117444435903 2021.3720132723674 -708.4940038513629 -953.5605681220318 1069.20744082054 -1290.0201178793195 2053.3659214874865 -2836.7316971605073 1538.64322814726
b49 14.789436467727151
w50 236.34419017944245 -511.87004744829125 80.08539181721567 525.6835490079993 -474.7417380148393 187.25699028604618 -20.340482035133117 -1.1091840776057262 -6.509802546334273 -29.8271508539332 25.57777348120175 84.76089690225172 -136.7553188304577 72.56478379668727 -9.77638878917397 -5.680875210101808 1261.320618435309 -205.16609398144013 850.0412032391266 -2584.4742923365875 2474.8663724252588 -1566.6883615478353 1252.5976047617391 -1507.1466466579107 631.7555205304994 1199.3492576962774 -1991.1355254516204 664.7745138802325 223.5591352819147 -1885.4963187744286 -23.0115772706245 -1355.8437682278131 3131.111703693456 -621.9274840615932 1297.169641262706 1623.8183216114403 986.9034736646423 -1065.7991504998306 -949.62886441008 -945.0792101272716 438.6522643827325 -246.44187898958992 412.28209886612274 -596.2288885569117 -359.88817349504984 -316.4777977079455 -1511.7725706270694 -1297.2555456347834 -919.261979114071 1476.0845820448312 1192.5674944088255 809.5720384953288 -3.4096947239072986 166.6898305358585 230.2734229761354 -91.69852872152069 11.069867515458908 -332.7112161344038 53.77401395761018 -77.48192241865794 139.76245922224578 39.281054154445705 -61.75593154079694 106.24736778683328 25.53720490585947 -196.47689067590738 -174.98310489008574 15.116711965233986 108.17942417164929 51.94595349468447
b50 2.921234898868507
w51 187.2748695674669 -389.51248726801725 26.47460030871166 367.1256028254301 -244.87357336323834 67.19569609195715 0.5641641905115287 -2.096916611521537 110.79989587963512 -278.30538783486 54.091871797461486 351.10448917180753 -370.42465522160353 158.48931527420754 -25.489997742045663 0.6868306310283135 -661.0701259946464 -2036.2324904383693 -1006.3606882834487 -453.8147108853891 2848.4132535333433 480.28820577361074 508.6657068307698 -1040.5254530909913 29.45470399565609 1051.9417927026177 -1153.1716724218923 540.7271194899147 1609.51814682275 332.5549553411905 1411.2993641637026 -2133.145583167682 1098.6720557335213 -1457.0779488244846 -2064.0962367508605 -865.4933841321135 -1501.5647754955114 2125.295152036843 -281.8146419208753 1534.4088091159267 -578.9232358788747 348.7836498200235 -469.99925666636943 107.23526487992073 1244.9835060407727 12.345828199975616 1449.256794839721 1841.2493744265107 837.5250681031889 -786.9279588163561 -2666.8557742421276 -323.84543660281963 -306.51873301373064 -361.49193584252345 -61.35961424201793 -125.53142528822612 825.150441056155 -61.11058036301467 164.55519163401613 -342.96329721891004 44.53721150231013 268.28283412127684 -408.2907106381635 107.32870850671657 515.4966291306486 -13.663358650469446 177.9573067190803 -640.542525435039 456.6920208999027 -237.4981601111455
b51 -52.71586881550487
w52 -129.00618729279796 266.5039330589133 -15.578408229962491 -255.88343208005355 156.20450570119638 -17.19584995656851 -4.600323354812806 -0.8580834927522661 23.803611594509487 -68.71573691641228 -77.451880471057 326.3256964699414 -336.6611152976623 155.19953332246155 -22.29618995032906 -3.862991106612064 84.43231786144044 801.8833995707547 613.7603692963136 394.46025798427627 -1264.1429929261394 -300.7037053616083 -312.5776955657235 565.410263359039 -50.406908805426134 -503.2022052418671 596.1531217284356 -271.9026905045078 -599.3711560151456 20.174170408767992 -786.7448096795221 764.6162695203741 -462.82971502830213 704.6578956715432 -559.3751562946479 2502.6685228369097 113.7804005261279 2127.2277363116627 -4249.833883862152 658.1897356729501 -1343.65786638241 2107.838437979985 -508.9885111084509 -1564.9694839234808 1815.0745183321683 -1086.515132599569 -1273.1707253881955 401.289332280192 -1277.0548378602712 2671.2693140502843 -2631.074924724441 2086.0576266547164 -103.25204089534627 -57.17303144494252 629.7841302470665 -345.981069833674 711.815343518698 -851.184035860195 220.7412984082506 -378.85616586031887 271.5200456874011 358.3319482703384 -518.9008523715281 309.8624703127306 434.4061765368614 -416.04417997418636 -427.3771214157324 -646.3824131508699 753.9653181111102 45.47918758443234
b52 -29.567880273417046
w53 10.205678502257838 -31.506890923867736 20.813115483847927 24.004402357012573 -39.10273719003995 21.74893687231095 -7.148765320247415 -1.3808785692491339 7.76677064964288 4.927531096559587 34.45646129517652 -133.95309099588155 142.1047661873472 -55.1900719930372 -1.7567497296069858 2.3449125093948715 -352.95827735255017 -141.54666838615017 315.67033937297913 198.8810662148052 212.63507862169067 -259.8372542133659 -40.16270453512679 -19.09141144034294 19.345294498707133 107.07823862615926 -75.13767556085 -18.676600428793282 380.5216849719287 33.33459538258356 -273.02890570382783 -340.9934529841149 56.58306751991949 176.7326394807016 -111.7204867698032 565.1210169612516 45.07451057639286 372.6018634786367 -811.821220253818 125.77181281403095 -153.5281036735515 247.00379810725428 -48.17750318222282 -308.8169873714547 316.04916879453634 -241.74899980856787 -259.9608461049678 2.492402339218728 -295.039650375466 517.5045650555153 -421.96682418319773 468.07024656415285 3043.537207214356 -350.8254541611626 -4322.977905429397 -2111.1558542330376 -389.8666076683112 4097.084764597822 201.98766877148006 406.34128009211923 -889.4961099035548 -258.72040353927537 254.01067490934267 -806.309376885585 -2977.4167594964715 454.0104220357877 4095.5372743269386 1970.890140618574 -155.34829259926687 -2221.562622356861
b53 27.05664599850554
w54 -66.48477905894447 175.04755649726062 -119.67445036062416 -74.43012849547304 167.65588811676892 -130.18832545401006 54.23139961180455 -13.338408915836915 31.954529190818064 -64.07227933239648 -8.258468714655228 99.6077798426246 -102.98177037727608 52.84097886084302 -10.476251134543086 -0.9292014219060952 -3271.91520949651 -531.7955234159099 3869.721398006023 2285.200373472207 746.7689003853598 -3180.765821829611 -188.84919283172422 -442.46963752175543 643.8689112219118 493.0096020809937 67.53845964301799 -453.07335364308614 2990.5354512894683 571.4902007589757 -3640.183779034016 -2276.7663627644765 -517.3784295542613 2685.3776748914215 1062.0183696958095 -222.14704755412566 -1453.525917918743 -799.0475680023003 75.4750587809744 1037.3935653539093 114.91114262022253 64.18481467506085 -231.9898968325513 -165.4198052738824 -121.84599990756195 616.7826934344521 -823.9568390849342 -42.90216401245142 1484.3576684368686 706.6699693016843 121.00495823799139 -1434.8586634737712 -195.19490799633778 11.493446130112257 259.49397248232924 56.0435172304672 212.69334905310328 -372.87425697772835 70.26336783244463 -194.75453574575363 153.69335239231938 81.748754051965 -142.67164122155063 124.5117305036049 252.62060124782226 -127.49133051464804 -189.57690820288212 -290.16884365589493 264.07062638900146 19.52046667725782
b54 -178.17000129644745
w55 65.01424505220822 -213.9393915338435 221.86886989609826 -69.23274576454664 -9.061099085137817 10.623753374742776 -6.271723064633207 0.15253727705018919 -12.317555195134615 37.801465465382186 -38.99840252486997 14.128004280348621 7.628176862337887 -11.446749819539606 4.903247079958222 -0.8617347545277925 -1075.145494910232 -253.23508444538504 1590.8418054160918 684.2523272579672 416.92307587080603 -1364.9737314187528 -63.95165459475114 -147.98178421481148 259.2608007804479 194.31263666199058 -45.276649574938595 -125.5396496613067 1008.0556252665803 185.68714043491116 -1431.746464032852 -744.0012884003685 -169.4620313768286 1023.5529984415506 -2781.1374714869658 -387.6373498044546 4021.9964825644192 1817.0502615947198 812.8849829320582 -2876.3326529712217 -194.5569584618665 -400.1442397154701 626.0945394866023 1092.772630613137 -281.55257356501465 -1443.060881927766 2919.356307215444 -34.19543615550843 -3784.5871449799756 -2865.8859347614516 291.4291017312629 3546.5555216193743 8.609579593167247 -210.51386630561177 236.0317343378747 -57.490373793914294 277.6497009295707 -256.98579713451903 29.293969963979453 -86.95220104098932 60.95244181918423 -4.013177649701811 -29.285870785753712 58.94693684314898 -29.050823215015882 204.2454907916044 -215.994150956965 51.734220106695595 -143.4920547224382 105.09696753983191
b55 18.702719113854496
w56 424.57408712657275 -1726.4542682773952 2473.478594293364 -1658.619924496457 628.1993199762238 -174.50769819002946 26.89643388923994 -4.03527159439548 -969.3699550659479 4214.266116763974 -6406.0190204272885 4696.498105545 -2066.568606084852 602.3477177022468 -89.81662672600281 11.085000473204525 -72.03814601862112 164.2032480781723 -81.74521991254586 57.18008010559818 -125.78081106852736 64.52687820123623 -8.696303641358293 18.38932139999965 -8.709845318137859 -1.8207353994824926 -4.719838788638018 3.261775911738301 51.15723914154247 -129.32823118557175 67.91200061523077 -29.871005693503736 84.88654736477466 -44.391944415036654 213.08339136216296 -274.04902560257926 26.05723960493149 -226.9440147823755 286.3377277892067 -41.48045290113362 58.66055029167428 -72.89983081386832 12.730576101837649 -0.558970194309853 0.8839604204148453 22.421136244343263 -138.0960894924262 168.5566932378233 10.969744989101647 58.23344386331964 -57.94730128870472 -47.67044505545505 110.36067419846016 -125.08117642030402 -41.72691435604496 -68.47013865368892 65.35698388982648 57.51173469175618 -0.8659918110939626 11.352881285247129 -20.22913638747076 -4.2845740417081375 2.3097427679657403 -10.962190749216504 -98.62901859271673 113.36468758889711 42.32550525608599 46.3208977847758 -40.67934897637066 -34.489610707537075
b56 -3.361131891619414
w57 -1057.2256744299793 4442.049281462226 -6520.368483545519 4472.065735056869 -1720.0358214096666 475.95076595299724 -71.21185720951931 10.245180707840522 -370.6178406146372 1612.5421133947023 -2445.483778933927 1783.6088327472228 -775.993894630957 221.34022875989908 -31.242245484708512 3.389624650558346 -69.4436661712043 103.29969678055932 -56.02315313920119 57.74425776264372 -83.51493981740485 44.79494345427182 -12.783061671509374 17.466826195533283 -8.071863794340626 2.559716182621624 -3.7229730967080155 3.6323104777703525 55.53154708951795 -83.43566134498917 48.5272831524827 -32.342738796615016 48.75329732888362 -31.130902209665035 -185.09800975793442 143.0162506620568 48.29274124127869 120.05639408679957 -77.09776568104697 -40.39470939858868 -6.9362908432968045 -7.993189395091447 15.960314384977782 94.94756606199546 -97.3129328368094 -4.6285513743252125 221.61088194330475 -193.72772103742494 -30.754068005641642 -247.81115396663364 240.68083757603446 11.174618278525541 68.29126128410975 -70.53480024832126 -1.5150999882197267 -55.40975088559204 53.26843459783652 7.988532485380478 6.57087938871125 -2.443910625117711 -5.216761215369444 -1.3685604024867242 -0.6367508359748629 -3.31737911079659 -63.44064103922771 67.02027789260032 -0.20224846570397892 42.71134407886734 -42.61579802412712 1.5979914011845542
b57 38.78517242070148
w58 4.394694916218391 -12.374920588661881 14.850240718986756 -9.113178338268257 2.639941258787119 0.326608972983814 -0.5051178221328999 0.6181328622104442 21.19328318741205 -101.12481908183875 171.49657533072704 -153.37360116106157 95.06838820755327 -41.70694337869045 10.103972170180656 -2.3358751866903877 -30.26826860267965 153.0537952233754 -105.25114568009676 5.970450964371176 -86.4904181834094 72.23300162161783 13.210796929296988 -6.921784384417061 -4.052293652679081 5.721056187614345 -23.397185726827338 14.206711224587215 25.440819538206235 -137.86574004524016 97.74343785272073 -16.846624447696648 100.5859899191458 -70.82876981925834 325.2001838732069 -285.61612218501864 -130.1755553430802 -282.7334315198847 256.28354625304803 72.201066729102 63.341821595765225 -62.501335128722644 -8.776389024402524 -76.68099610620013 64.34080959003714 64.31619059487342 -292.012458833617 245.8884908688478 140.8976063951985 239.91255514121983 -186.95035874085423 -154.4033287571894 2823.4162962405308 -4549.749885014837 2038.241592110699 -2348.7239870568806 3903.4043558418903 -1762.766209008172 448.95808257596025 -750.302252977762 316.4836657622585 -63.49959005719598 -174.88223383415115 322.07818497449665 -2650.349203395291 4304.459241965023 -1944.6606882015335 1818.9927124692965 -2731.0230890977014 1036.2726025783131
b58 36.06587168945387
w59 -29.77526303987611 99.05846521659036 -105.16812143173735 32.97613106894211 8.376121826542294 -8.172431900959548 1.6138702556339395 -0.34846628178549977 -35.88974931494528 153.93388751825393 -230.06939159935112 164.60379226612173 -69.96285229082346 19.40826713778242 -2.593702342428811 0.17344118947656192 3102.375070313177 -4586.269248860555 1660.1931058950372 -2363.892968572813 3448.522987591723 -1295.043501949688 410.1123013791393 -584.9686974772018 209.0214380349002 -464.6775114032795 627.965559306358 -196.42194446310214 -2880.3505398783077 4247.37987156238 -1546.1847213527267 2237.5814629427223 -3229.4901291418123 1127.5241027304733 246.6985266698358 -256.9971152571226 -1.9145975664305734 -180.89056831887459 173.5116135404423 9.517977375141701 33.14579486304369 -29.41193558198703 -3.045490946506159 -80.43088004873361 102.24268338333925 -9.194383539497533 -242.4325472566009 265.2663732887996 -9.075935381275668 231.59424916120437 -266.9952125834508 17.79955090106214 75.29659958156431 -103.41595620592337 1.0712395568136652 -55.48557150553322 75.02398975738247 7.618020697276397 8.208118056795843 -9.708728869793115 -4.1518738010819645 -11.808234709569156 13.181934194093357 -8.274044175178062 -81.88518786948418 116.34839410702375 -9.513274431002714 67.00162900158064 -93.31385171154368 14.308824813731864
b59 -78.2567938392965
w60 -68.83240425345834 281.1116474442087 -407.7324961117847 281.8182489060482 -114.09629282345678 35.983367959034005 -7.7589944007856975 0.6863583975721541 27.539785865925356 -123.38912548385566 190.5038784021491 -140.40963389413568 60.01476627751405 -15.738612392368994 1.6989667707511924 -0.13571616142188883 -207.01962039820046 267.3597152962395 -80.60599591974845 153.68627050680234 -196.29941675673308 63.4069088983303 -27.977676204295612 35.191581181341746 -10.545301602770039 39.40786728980255 -47.037274584998315 10.672561202496626 202.0582264465779 -260.12017172476817 76.70122386264823 -168.03975200566853 211.656681735738 -58.506380378387114 2682.838953021148 -4212.754649500634 1779.8491368220748 -2062.5220211373653 3123.805653951541 -1172.6656753418595 395.24032311337476 -591.4566893124249 215.29348936496305 -833.4546342151136 1449.983147303234 -732.468591331589 -2604.2541066825775 4121.904995881164 -1774.6227089189936 2436.7184963827344 -3939.792299743899 1723.7552742600126 -165.06117428733845 271.9360414035481 -143.254021581944 143.30066718746625 -244.69419566752188 131.7406761057732 -30.154201132776308 52.990663787707526 -28.16836725901157 2.835214751520513 13.563675868345387 -25.408207483353046 155.66707407512556 -257.0252952051119 135.93842860276752 -110.86629278318941 167.26169731371468 -72.46568740239739
b60 10.343979427237857
w61 0.0 -2.38372689642663e-09 7.259092434145406e-09 -8.483974936865415e-09 5.318937035618076e-09 -2.2091554212756222e-09 5.10894984579434e-10 -8.265085372586849e-11 -4.465359809064871e-11 -4.5005512612146696e-10 1.3174755619690087e-09 -1.1186367883488715e-09 1.6105033690735113e-10 1.7532811408641542e-10 -1.0268898742565599e-10 4.250842736534506e-11 -228.07125518800942 -386.0451126567973 215.08020795391903 102.14367801566003 170.68195986258033 -98.50566969171426 -1.6941309466389498e-10 3.4861002973229915e-10 -1.788499903732088e-10 537.544995014062 904.520566130234 -494.1484753376838 -416.2008590744346 -689.1578673889464 376.2198670428187 -1.9604370210535293e-09 2.997698660481274e-09 -1.6521463017116211e-09 -1117.232116766845 156.19913220735256 15.348316896360195 507.13745244556753 -68.69006033566694 -6.041709127050398 -5.270176656191339e-10 1.1365040852862052e-10 3.2616270795315927e-10 3179.6372600301706 -458.67943456076364 -48.24151739263786 -2570.18675637404 373.05092449478576 39.29736131211076 -1.367714535377429e-09 2.3789954381459033e-09 -7.18262255228197e-10 -86.97084988029444 2781.4547107366993 2072.4547017536365 42.48172513674254 -1387.8576452918494 -1018.5504552587586 1.8565552740990032e-10 1.0764826530174076e-10 -6.111907854822185e-10 179.11901906645838 -5400.643282827767 -3552.1317977118547 -134.58858383983247 3979.0866410804656 2507.1548794960577 -7.942171226238415e-10 1.3648088735551678e-09 -5.311679915354084e-10
b61 -20.964504149635882
w62 0.0 5.248319140394031e-10 -1.4894124529129532e-09 1.6439017089989858e-09 -9.545104098696291e-10 3.7244966584253686e-10 -9.02647942788684e-11 2.2417270373638177e-11 7.125598938157976e-11 -1.83489790567107e-10 9.296501927408331e-11 1.3899933690946367e-10 -2.1304403241963761e-10 1.3324338415548727e-10 -4.294750262022172e-11 1.4601412581522644e-11 323.51844786190713 639.4405276833786 -624.1485247259106 -144.89052617667232 -282.71556588594933 285.85693216796386 -7.172300947599908e-10 1.2682736805214034e-09 -6.759523496491227e-10 -762.5060961937576 -1498.2370949122712 1433.986161749551 590.3797732916075 1141.5128851904028 -1091.7651475906819 -3.903769668633927e-09 6.778326814768643e-09 -3.293081952959742e-09 -815.7021662130935 1974.6424921846997 753.1910625027734 370.2660461665521 -868.3678968725345 -296.48601520020304 6.764033777528766e-10 -1.2074716226884163e-09 5.853347320727842e-10 2321.484463139291 -5798.54631067948 -2367.365749971367 -1876.5186511405361 4716.045453446846 1928.4473677355054 3.3925553338809422e-09 -6.6690923616885556e-09 4.0879018919914856e-09 1033.8819401832266 -334.31916357869414 -560.3371947155082 -505.0093044596687 166.814654702544 275.38923012038873 1.885145685387446e-10 -3.245591729400532e-10 1.8922905777041255e-10 -2129.3102138544405 649.1346194213994 960.4029294870729 1599.9464921909905 -478.2694870087494 -677.8686794503074 5.823726917375538e-10 -8.694390693508858e-10 4.882205750789126e-10
b62 52.423502934542796
w63 0.0 -2.248201624865942e-10 7.719742627763985e-10 -9.965480984534629e-10 6.687858259651062e-10 -2.926359944066248e-10 7.06940894841673e-11 -1.4434595668786765e-11 -5.222770595716343e-10 2.204981369373243e-09 -3.3434705466825624e-09 2.4923760312588774e-09 -1.1426889335649856e-09 3.478639167072525e-10 -5.130188752094184e-11 7.231113101818409e-12 -318.45154239539465 -892.511962199338 199.81672964428734 142.62126887832176 394.6059305401257 -91.51507224529826 5.23192600354605e-10 -7.596614309823835e-10 3.2371674785203197e-10 750.5638210803711 2091.194523245075 -459.0805134425021 -581.1333191172041 -1593.2895413183148 349.520879548152 1.8530489642731851e-09 -2.484305079361593e-09 9.968631822787621e-10 1620.8986015538246 1337.8602666723732 -687.6171586124123 -735.7632985354877 -588.336830937302 270.67351365315784 -5.166353456154127e-10 6.641215355429608e-10 -1.948788352912345e-10 -4613.069666461091 -3928.632521666578 2161.259461824408 3728.8689222630105 3195.216274786543 -1760.5539491329364 -4.260207638051572e-09 6.104882224744479e-09 -2.152002534505648e-09 63.9673541768322 -48.71750065542542 1696.1227641904834 -31.245452489404293 24.30848702548601 -833.5943903538888 3.5491683376964733e-10 -6.954517257212744e-10 3.8433232291135155e-10 -131.74264420780818 94.59289113617197 -2907.108945925478 98.99035851966671 -69.69416229414422 2051.8868088430495 1.0937214675599272e-09 -1.8538989787764137e-09 7.823169195786406e-10
b63 1.3379663885904418
w64 0.0 -6.98443039515162e-11 2.4369922196369186e-10 -3.2700964821669547e-10 2.3940563667865205e-10 -1.2209758942253657e-10 4.274622537246636e-11 -1.4612174205145994e-11 -2.2305806033980096e-10 1.0618647623758275e-09 -1.7577619275286561e-09 1.406906492469906e-09 -6.727618500984121e-10 2.109534466998886e-10 -4.007611977281457e-11 8.592509871853282e-12 -197.45027483509398 529.4567724363322 613.9108442485555 88.4298079567772 -234.08849541069722 -281.1681252273253 6.083675230250662e-11 -1.816255479347717e-11 5.229323918332085e-11 465.37388903016415 -1240.5403509535065 -1410.4650100607923 -360.3214878806202 945.1726966521519 1073.857322311324 -2.957790262714255e-10 8.687603587909098e-10 -2.202643449578101e-10 -1029.520046043628 251.47335523312634 -1999.2716300049103 467.32291844778365 -110.58780992834348 786.9929801215426 2.408056393177205e-10 -5.067300745675851e-10 3.3809543706353473e-10 2930.0091263313925 -738.4526069910138 6283.939650138664 -2368.405587400197 600.5946789424594 -5118.873954101458 8.277493274144732e-10 -2.0556559926498963e-09 1.7422348286277867e-09 619.4252480181917 -651.8848960643126 -284.09992129662766 -302.5640564045732 325.26987887176506 139.62674500535104 -3.8062055677384743e-10 6.383533025094978e-10 -1.7592643921510165e-10 -1275.7244865867017 1265.7397481766957 486.939648574656 958.5690727649412 -932.5718917769224 -343.69026417467285 -1.7864290775826408e-09 2.778638864137095e-09 -8.441034329842445e-10
b64 -47.11226948097415
w65 -0.0 6.366335410235013e-09 -1.9548582630436823e-08 2.2887527282302553e-08 -1.4338969692710667e-08 5.9402905537996746e-09 -1.3793585690813391e-09 2.2800363032846536e-10 3.2884232904017887e-10 -2.2846316730270153e-10 -6.499675502630621e-10 2.408874197449542e-10 1.2258599715342058e-09 -1.1127723803746013e-09 4.0898518947027827e-10 -1.467022898119515e-10 -23.43109147117288 1218.8070434044553 -32.543019407579784 10.49381633285019 -538.8706346575428 14.90454166464759 1.2605801819054463e-10 -2.1821303444746754e-10 4.5211230592645535e-11 55.225135401320905 -2855.7181550778746 74.76784394335235 -42.75874393796532 2175.7831798389566 -56.92448669088422 2.9676890285490476e-10 5.803417777805811e-10 5.473581115265913e-10 813.5110456524666 436.33802141946774 -435.82342862623597 -369.2714459566544 -191.88381263389138 171.55746810792095 6.635371505719911e-10 7.419574937078677e-10 -1.1616139365504263e-09 -2315.248544494996 -1281.3085073944794 1369.8429380478765 1871.4779895152908 1042.1075967980426 -1115.8689814329407 -2.224235606893693e-09 1.1830586423705602e-09 3.886582895795687e-10 -949.2020430283625 2175.8985844911344 -2259.7654786660455 463.6466166097043 -1085.7043525466809 1110.6081860912157 -7.380297680501316e-10 1.6122560643309913e-10 1.4858630276691487e-09 1954.9094792009134 -4224.858319322536 3873.1774476664436 -1468.9031891432544 3112.7916469420575 -2733.7543452993823 2.4420287840498656e-09 -3.40140120388098e-09 7.467924932960668e-10
b65 -35.611251165665905
w66 0.0 8.56259507742152e-11 -2.373790756511245e-10 2.462576732778942e-10 -1.1610577392869653e-10 2.9568940759088297e-11 -7.165485524765255e-12 8.400428487906529e-12 -7.09356651888512e-10 2.8339738880278187e-09 -3.983932830161192e-09 2.6643244853884512e-09 -1.0686824115673638e-09 2.985458154506913e-10 -4.885232243251172e-11 1.1580298440809033e-11 -933.40611571641 -801.2899477080554 1621.8998550267486 418.0339765415591 354.2739804482876 -742.822098381702 -1.765254609153999e-10 3.793493297266082e-10 -2.5722479701784096e-10 2199.960645679535 1877.457357611644 -3726.3277180564232 -1703.3467322001438 -1430.442332796807 2837.0390451546177 -8.049116928532385e-11 6.108633564261279e-10 -6.337985691828862e-10 -617.0251978751046 653.0084326160759 352.6683465194814 280.08198318650966 -287.16669549753897 -138.8243142441588 4.2368886177257536e-10 -6.742870151121849e-10 2.465042059363043e-10 1756.050761618148 -1917.562117084803 -1108.476993706048 -1419.4633041263269 1559.5822848461135 902.9612516501385 2.5003870501860703e-09 -4.268425890519012e-09 1.927243087340713e-09 -2230.4189223700027 -676.8527696035578 -726.7547802078708 1089.468985636826 337.7280555387102 357.1785726454554 -4.606818398977808e-10 8.02331291682723e-10 -3.909242721200634e-10 4593.613262782261 1314.2189047831862 1245.6382094728106 -3451.6038942798787 -968.2903709134025 -879.1925786569855 -1.6059549523550487e-09 2.4087502825675955e-09 -9.695542979581973e-10
b66 -11.225676891133556
w67 0.0 5.800915303666443e-11 -2.3004244821267362e-10 3.541465821430939e-10 -2.863146064331169e-10 1.4658930690453134e-10 -3.6719986802435274e-11 6.8642940546483915e-12 -4.2099403506013985e-10 1.8506221989743104e-09 -2.8323506207999878e-09 2.1062522193827498e-09 -9.515787866341245e-10 2.8760580013381017e-10 -4.485549955434024e-11 7.469440220906403e-12 -2315.3957457327288 1774.74267122857 452.3989208072847 1036.9699475492303 -784.6662150299849 -207.19646445322815 -4.433953204596719e-10 6.965955590132467e-10 -3.0253577421035516e-10 5457.1953558189325 -4158.299621110088 -1039.3900911970895 -4225.300981888682 3168.225252286743 791.3394888994223 -1.975503094442388e-09 2.980458761736582e-09 -1.1250375631099985e-09 275.9377371206771 -180.0484076043064 406.87960725214737 -125.25450972586678 79.17800698743378 -160.16402666618984 -5.140332604014475e-10 7.825684544826572e-10 -2.983377433984913e-10 -785.3174799048871 528.7129360444168 -1278.8691934018168 634.7933494763035 -430.01023095233944 1041.7621061461803 -2.858373260306024e-09 4.81156781084735e-09 -2.3189089537467567e-09 591.5667583012951 -272.1988814320122 948.3409002303034 -288.9563165190469 135.81860498279661 -466.0816252600761 -3.712308238590367e-12 -6.071532165918825e-14 4.853756285783106e-11 -1218.3491089957106 528.5180646388776 -1625.4308786219478 915.4576775706162 -389.4016065198912 1147.2566871655847 9.901801600875615e-11 -1.16157083951407e-10 1.5827616994812388e-10
b67 -34.77851887850263
w68 -0.0 2.4771851236948805e-10 -8.333367568725716e-10 1.0635305697716622e-09 -6.980742710998921e-10 2.878575187269209e-10 -6.023348846820296e-11 6.583502124548981e-12 -8.039772087510305e-11 5.532654823537599e-10 -1.1010686137849082e-09 1.0522167736524377e-09 -5.984965082095751e-10 2.1119739161491935e-10 -3.3021156747710574e-11 3.749710137456272e-12 -1483.128893004597 -1774.7666606828552 -110.00677571801825 664.2320619365094 784.6768214752045 50.38255828307269 -1.7121720707891086e-10 1.9241552795534744e-10 -3.219646771412954e-11 3495.611548006606 4158.355829463355 252.74143545917 -2706.5204639132376 -3168.2680776641646 -192.42465370111913 -9.683920332292928e-10 1.3255412392720878e-09 -3.6165515027164474e-10 -6.984907659735001 -106.66539418207313 25.647987063957924 3.1706108532982347 46.907125915390786 -10.096069725002883 4.272970866026071e-10 -8.346795477010005e-10 5.064525188114288e-10 19.879013795374888 313.2233962985667 -80.61456003083802 -16.068744269102964 -254.7493276470989 65.66832188129871 3.1708316527989666e-09 -6.271441699290392e-09 4.1066108846798954e-09 1703.3873846701727 686.8534675377249 -1893.5293167567668 -832.0355012718366 -342.71808648914464 930.6138976160369 -2.512096433648914e-10 4.868241226807513e-10 -2.7131508845146257e-10 -3508.1763355828525 -1333.6368740460932 3245.458484688976 2636.015356330192 982.5971447559326 -2290.699652902124 -1.46448825288914e-09 2.478269325867366e-09 -1.1574768921107648e-09
b68 -43.86762471117358
w69 0.0 3.3275465716187114e-10 -1.0439043350001051e-09 1.2614180135131277e-09 -7.913655716369189e-10 3.223541398683163e-10 -7.504552995825961e-11 1.1179490708170876e-11 3.289925806010965e-10 -1.464815135031405e-09 2.2842993118144936e-09 -1.7057824061536716e-09 7.415192249783387e-10 -1.936566961442356e-10 1.24587586714404e-11 4.3370413331117574e-12 1088.7303282528492 259.98718514422677 2602.3735598458234 -487.59726429684304 -114.94802250977419 -1191.8741977244424 2.73600586631062e-10 -4.513750484491652e-10 1.6160683902199935e-10 -2566.0469066807586 -609.1613342139194 -5978.973793435479 1986.7935463968936 464.122477368034 4552.090794303688 1.234498614444135e-09 -1.9827867646371455e-09 6.360016679973768e-10 361.57412330617416 -76.0955175087709 408.91428525225933 -164.12684258741663 33.46373065395326 -160.9649570038099 -5.81687475964543e-10 1.1021739076966242e-09 -5.949928050252851e-10 -1029.0382253468536 223.45481984064645 -1285.264419331853 831.799416823312 -181.73918612334137 1046.971633493386 -2.625087647256663e-09 5.372161049344015e-09 -3.550007510177977e-09 1451.4957603565642 372.86416428135357 -189.10616231068926 -708.9966812203124 -186.04738702149257 92.94010988546735 1.3968427109434245e-10 -2.0745558049206636e-10 1.6384463230600943e-11 -2989.3981389661903 -723.9759599437743 324.1228923945945 2246.2096105495784 533.411099349572 -228.77143571897705 9.50125395027257e-10 -1.402714749909606e-09 4.1092129698938606e-10
b69 10.721820402288285
LAYER 1 sigmoid
w0 -0.4059633007488411 -0.12379986508836097 0.1526138519987515 0.1739010972610519 0.12193412056751288 -0.14168789780996982 0.16388682170677274 -0.23536241628889834 0.020719491420865384 -0.3997037096041181 -0.21266108575507972 -0.0893742522546665 -0.4099230080813454 -0.5404354644597827 0.10049285811951318 0.03317058699132784 0.30990377289879817 0.09614573105648985 -0.30039283057568683 0.0033791389941456016 -0.09298821708876903 -0.23077777374966518 0.5310095796252269 0.021250357654115492 0.024064207694270062 -0.22682470537120494 0.3075348860808033 0.1983980798671586 -0.5450471364080081 0.1084219302452255 -0.22566228165710792 -0.30561007585804756 -0.1303676125505957 0.010393183508896146 -0.2623814397294481 -0.20199658019187358 0.040163677828546164 0.08443411453401604 -0.0957891593605241 0.19018582722609056 0.1522442230791112 -0.11773672986003891 -0.19751325065178618 -0.19017814765930197 0.39491555201008777 0.4171363425147915 0.04131518766391249 -0.09545404658485888 -0.20652680006260146 -0.15897970537896 -0.3717637803570757 -0.21359192652657993 -0.10633111487608175 -0.1541169656606035 0.12413362308480629 -0.8041178037907569 -0.33392917819861867 0.9408854813500854 0.19028212260147934 -0.15595674995125935 -0.9017835338177016 0.4881870801805322 -0.19337853460414792 0.35594990988631975 0.01832029550684476 0.449291282860279 -0.29290835481493666 0.05989684624504182 -0.28390575573069 -0.021310863330918865
b0 -0.6022176918298439
w1 0.2197082519193113 0.4477871422533865 -0.15640634619129942 0.2579706951221019 0.04141584696371273 0.3677476258343289 0.19158665163071145 -0.29900555364993886 0.06816870489328364 0.026027420451139413 -0.015356027368997143 0.11207386089042908 -0.015888286956314716 -0.4835437265926834 -0.11747566878618591 -0.1583999326296784 -0.46212614020887205 -0.10003617117662693 0.07181033697130056 -0.08885146012058026 -0.20235683102062094 0.27834135462532644 -0.20852400733825335 0.08541608902282083 0.0006403198250395894 -0.3484697760170839 0.1003489685906037 0.23111543073748955 0.05959524779775337 -0.13939545580881962 -0.28110288637211567 -0.061256773575875695 0.15863109071488754 -0.17029046176937973 -0.11978452242973073 -0.09461571031643164 -0.28064477984135566 0.1952472986918402 0.1187170846627912 0.017353115670842096 -0.13637549576742317 -0.025506852168597622 -0.2262206606194652 -0.3728940364056652 0.2132864547411072 -0.16005608228389584 -0.15620310490676162 0.017522013180023808 0.2299093230977924 0.043587731901163336 0.2848429592210157 -0.2082404554076402 0.6441135640215131 0.12235848779155252 -0.08981767265946787 0.0132396699458092 0.321028465129237 0.5683513390938663 -0.32949541173895047 -0.4299770931007355 -0.26301725900807055 0.10489831312939901 -0.575022275985447 -0.14102362488248454 -0.1261863261519797 0.050611789638964025 -0.10389891859073529 0.3335306123292662 0.36997241439191203 0.0006484039413872211
b1 -1.5129547831913501
w2 -0.07380954453336808 -0.43855706400302935 -0.08158354920681658 -0.030767783586194388 -0.05653673269680969 0.23711939037639945 -0.4007385679824155 -0.02499969825006168 -0.00042073404512212693 0.10935834433523013 0.290323294577478 -0.4466574826657299 -0.19019834465468294 -0.6656519104271995 -0.16581097834111388 -0.21556486248265075 0.10048363982596224 0.08158799598369074 0.07157305963164615 -0.15860452651017715 0.11057986954989803 0.18453506276298762 -0.3599628410200086 -0.2611666228378532 0.1923033500979579 -0.2776686951781694 -0.03994263516334524 0.18208647967523175 -0.14968357280995873 0.09214188366356175 -0.05986140643372552 -0.24503724824587636 -0.24816632362015373 0.2996256859069452 -0.20499962433152874 -0.2556670791323064 -0.08870967963999879 -0.07707475895693208 0.3565742136824942 0.17737983724467607 0.32384324498333367 0.2324128597424386 -0.11937054842738211 -0.28288850899581974 -0.06147710374983708 -0.17338599356873854 0.0799895933462883 0.06540558417694567 0.1761574399323993 -0.008312839826026945 0.016917170026481257 0.06867854295166731 -0.002756976150903544 0.791942309927335 -0.2752754216258887 0.23909322090582955 -0.7018548456364787 0.2849138528173855 -0.8045171920661247 -0.40121233143202717 1.3473349048684815 -0.02717168618800093 0.4248478573781221 -0.26583158684255404 -0.06715826735765215 -0.5045906788068446 0.21395046405075507 -0.027937907756363407 -0.010402425210456858 -0.3822472450513288
b2 0.17021852083670516
w3 -0.05737098382340615 0.05967124254000892 0.2701673841938266 -0.17336801362378249 0.6409035695491239 -0.7373305442671494 0.3137031881525938 0.16244677638744748 -0.0014323654530255785 0.11298608788686106 -0.05688034558607156 0.004967323676665583 0.07418131385658867 0.1453527560476672 0.08414840086466312 -0.15406929305724856 0.6940630831130803 -0.010141490042322315 -0.5011172623968083 -0.2107232689507851 0.20818990543039934 0.24447303859417396 0.12426960977144687 -0.04526419853842428 0.057384426722326576 0.04195157570566768 0.06798195051556363 -0.2210266850735517 -0.2918561183005859 0.06269038664823812 0.3610673056587915 -0.20860428462627775 -0.3008440480480693 -0.07165458766246235 0.38746652188308933 0.31802426541866774 0.15313055366457098 0.339780557524781 0.13471174592829946 0.1560017369766871 0.2672177063997815 -0.05413592789693145 -0.24710080881114052 -0.10944388133363186 0.17596821470162835 0.3183198674575546 0.2813533766516793 -0.24373074374634135 -0.2712646998980406 0.3303044836490479 -0.23807591904549058 -0.08736019305169099 0.07774556134332081 0.2767205311996457 0.25229581085018815 -0.5632429467918542 1.1768097633393662 -0.22651464563585322 0.5172689385991134 -0.672298954239464 0.8741046632111356 0.13195167896502308 0.41629212844194863 0.28928137062604126 -0.39278310178016673 -0.09209197552230872 -0.3124794984874502 -0.07411830840447726 0.015323029335836316 -0.37639524397170276
b3 0.48260071254094444
w4 0.14023380605584612 0.21378261461669854 -0.13104859913175654 -0.26897882882548174 0.48469297135923206 0.40260734638051177 -0.08800988131134746 0.6167936869608728 0.18552095593117693 0.07623872755296064 -0.0005799170829471019 -0.33597341845425555 -0.01822071032465199 0.050067529523395285 0.05457482524498115 0.05454197663235343 -0.2989949783565228 0.09402770648718003 -0.033250519533128464 -0.23264078332041033 -0.19887093136898673 0.2026612550143299 -0.2177567760224312 -0.01424596984514982 0.06727472457184804 -0.24246365072296777 0.3255404414266853 0.25014766186246107 -0.005517635561163366 -0.11580293337826482 -0.4179509969464005 0.38884350189538547 -0.13012980645353886 0.11710280252089277 -0.30387003368887633 -0.2606127393384261 -0.2193894359175929 -0.1303532021129165 -0.010707048381981351 0.27928057346147234 0.2954558927879103 0.14623226616338839 -0.14555700046870337 0.004924758041711455 -0.22795126406400712 0.3756193392254713 0.0233955041897332 0.21653275238061553 -0.37612286974213577 0.01981527367191119 -0.06946840804100499 0.3461452218261107 -0.27413752934129365 -0.12806206687481653 0.6938396353026487 0.15904824732205528 -0.42095845596331527 -0.2436653304281729 -0.11615486275446138 0.3394918736713016 -0.4171958913632475 -0.17098310527855637 -0.05442753918828678 -0.45357668652917577 0.08937151429158763 -0.43483787817401287 0.1488441798132959 -0.5568242386536194 0.41033054744443304 -0.12805701901391023
b4 0.08924302404015493
w5 0.11413037363000415 0.04965626345709858 0.19105237049275192 0.26555627131965376 -0.0005186701368440131 0.014625828105682607 -0.053527049135094075 -0.011760237465202134 -0.020835854195609925 0.12591391420794348 0.3599826783506227 -0.0715866670731432 0.33682495446747523 0.2390199279496022 -0.20250788098874403 0.07411633961958809 -0.08964342263502663 -0.16758463427434095 0.0416531068029399 0.12442847352554263 0.08439746460731835 -0.01633048094703307 -0.3750037931247549 0.23203564266022164 0.04163392589423094 0.24965937265397758 -0.21300921051306498 -0.08891853600982819 -0.2107350741853669 0.03752122501719691 -0.13538121828934338 -0.024178182629474004 -0.1929779115591862 0.2337385518009378 0.028084050402123587 0.22300847292807885 0.09721150057930264 -0.09990568337964877 -0.17360640859299106 -0.30466729441790563 -0.06244378088663215 0.22104431378117462 0.025522548949702555 -0.054747974653752605 -0.29119350674690614 -0.11466430500269285 -0.11546792491502614 0.04314788070552421 0.3612737640556047 0.12234824837891954 -0.08915571149395772 0.02817591503552097 0.019113012036983082 -0.0672496291166461 -0.025862341512084025 -0.08414254647497026 -0.021393946989525434 -0.6007710483653264 0.9552504699580764 -0.15302138417598957 -0.02445237198141595 -0.07297631927428162 0.09024512663440332 0.008008400194990996 -0.3721230262038705 -0.5037636461120585 0.21676759231821782 -0.30983861818117797 0.027414042044347556 0.03902684305965354
b5 0.8797131828706313
w6 -0.2054505360924018 0.2871342297177299 -0.33264573241060996 0.778104656668597 0.6987374802149572 0.20127789109381333 -0.08298066075551072 -0.27801702621040597 0.03855475584396525 -0.42571510845037525 0.04036651486890247 0.09979999900710886 0.6054740772091499 0.06373149928435166 -0.1969871263982651 -0.07389561063332559 -0.22069712601184222 0.20412088780941884 -0.044651940345341264 -0.24770070036603314 0.08559092077110805 -0.12235007503645362 -0.16936202097358818 0.12099260921669792 0.23301523975874983 0.4687368758376399 0.1279736402792698 -0.03872309381686755 -0.0925598087248849 -0.04738958949686528 -0.169911663746086 -0.005185435423792391 0.16459987945959684 -0.0801641698772457 0.11754649146721062 0.09118254973551977 0.3478176500990829 -0.08665411439642472 -0.4920243839438249 0.16522910960562587 -0.16359836757878546 0.35192335253298057 0.10855941752694166 -0.04699910097954827 0.2188633839112732 -0.19274344792632242 -0.06582753517033114 0.0383645535056063 -0.27771445565431785 0.07729342581711014 -0.013012367748607543 0.18811448660992622 0.42330836492634194 0.060575621346721564 -0.1456846988849967 0.3461841069791383 -0.09259812641069849 -0.10161738273501848 1.1800838478601698 -0.005496833292792876 -0.1263387541909952 0.3173403598834199 0.18908235977414908 -0.15277291627510195 -0.2812451502972087 0.08644429476906124 0.05673578814547187 -0.439388932624518 0.2742808449003021 -0.5614850905730129
b6 -0.3364952578364833
w7 0.400982154837295 0.20981330217275518 0.11207585732362745 -0.25266198477966156 -0.4871676877430138 -0.0174082177633213 -0.32443368604631123 0.3288243069880495 0.4838427397798297 -0.05943502437201523 -0.2018184671233048 -0.09104434592087857 -0.0787246996483645 0.1259221309810403 0.012346074217120669 -0.1424102569953199 0.049523588702481955 -0.28567004294273596 0.036041087696354265 0.3560904951814669 -0.08663277834632474 -0.12216917112481247 0.27142099715244 0.02071912535756421 0.013392499429741387 -0.22548760003186896 -0.46931989860083323 0.3790965174797661 -0.20226165894656925 0.04696218882641636 -0.35925058680563365 0.3698404135373153 -0.4437979971594998 -0.19170093580740813 0.2552989333515838 -0.12063106652973646 -0.2646375792480592 -0.2626511711097553 -0.3073041688676484 0.16131622290942815 -0.07877600136995955 0.13582586567952873 0.25261748502084647 0.031448575114018065 -0.09057189407560738 0.01457350184511197 -0.03599405120598855 -0.2367368298050302 0.20303239807848905 0.23693231107819235 0.07699052170396882 0.24647977967243148 -0.19385218134877202 -0.1540358952813883 -0.39632126817997193 -0.029206037833521055 0.057403344872021214 -0.22705657002745663 -0.013965622076254387 0.25689788739118635 0.7849583955954302 -0.13090061765917377 -0.13553517651103095 0.08051364748743563 0.21836034225674272 -0.5798163484286458 0.14285127015068155 -0.036037489610422295 -0.0161439102697982 0.14808753913428607
b7 0.41521765377755576
w8 0.7285984770484594 0.506260154622239 -0.2609440696845618 0.2225966588406065 -0.18596580979291163 0.24463611133903732 0.001776185992966576 -0.18467302208110484 0.10263078696450507 -0.14263871660976926 -0.36746280097735634 0.18177322314288044 0.13997889855917955 0.16613932740155385 0.04944526621597136 -0.27689503435289337 0.031800767085398536 -0.0386004536477704 0.15534705718298134 -0.09087077496679817 -0.3251248552722256 -0.299725796181632 -0.39118631656797775 -0.024326249028033452 -0.12971065528712236 0.12847222416341395 -0.10111721115476668 -0.2188589780809726 -0.030192851855871793 0.24680612474883062 0.10739625905052605 0.11320998540792065 0.28128849289983776 -0.3273306673256526 0.18939638107967216 0.2621320936591781 -0.07541148312427812 0.10859386811597674 -0.1998034790701087 -0.1803424417151674 0.3222871884292366 0.08831045831135453 0.0075009579483678295 0.06536655550520107 0.3493484465633478 -0.07171398867248871 -0.3287551686766571 -0.0428321671745517 0.41303554519732305 0.20468047634574768 -0.2525566848011236 0.1661282185060333 0.1357857883032929 0.2520281781074123 -0.29026501531402377 0.16226576524507236 0.22527581683961495 -0.6430441516006566 -0.21162793520012171 -0.016517810974845417 0.5697485870101884 -0.5098548609885019 -0.034952083065112875 -0.004487049242919258 -0.12230615054401435 -0.510104998247439 -0.4763741435293962 0.3126409894090693 -0.030260411776840235 -0.06688291700131259
b8 -1.2705748613021663
w9 0.14631210545979428 0.1889914609762957 -0.0614461833815303 0.13556514214202767 -0.10271784220889968 0.13423058830383064 0.06051898330167492 0.09332706685960743 0.2062788237009801 -0.479823223458977 0.062254044034808075 0.34491774077759885 -0.29725725894725524 -0.08839938680732448 -0.07517815990540243 -0.16529012225812004 0.038678376593837806 0.011322763725987957 -0.0987409035039095 -0.20323159823940906 0.04617088330436821 -0.08427970659753016 0.14912464942033746 0.008322867168037774 0.13601985370057587 -0.16222672999875237 0.03204173031963228 0.11838447428704858 -0.0728241050449292 -0.20663331055078257 0.04442683199311873 -0.0441110718394521 -0.0977288313662774 -0.015294444364670572 0.252901513669379 -0.02179277576457053 -0.0952639106432748 0.1583659961175552 -0.05771767312408851 0.04735161815604522 -0.1993194465556688 0.003924110650746429 0.0037992909463656762 0.02080538701216021 -0.12347773478553793 -0.10969268615401018 -0.01766453872937565 -0.08657931224988243 0.08850119331575886 -0.10051731311596233 -0.07282190236363124 -0.016132334274137416 0.030404293659519025 -0.05586873175586049 -0.16999318940105243 0.235070412838739 -0.13213271990527747 -0.3152206912793337 -0.7355526343216018 0.5569652710170165 -0.9650991354179346 0.4254540718013153 -0.24443471584473472 -0.38323536380191997 0.11082989131062057 0.07601506052189351 -0.4273056744507311 -0.08311889517612733 0.1971236274570969 0.15252726942627162
b9 -1.324979763072056
w10 -0.6642654692176388 0.06889402842473515 -0.19848695656685503 0.22444836550921687 -0.1293339673541191 -0.12617851186026172 -0.20275500991413353 0.24140116048738344 -0.1648108278300873 -0.3314598763741564 -0.02832280791014043 -0.016924936187395552 0.002162828799088225 0.2626842513537533 0.5144689878600818 -0.05168918569833149 -0.04853101752566102 -0.1934813180821811 -0.06317239140449624 0.11053007287931983 -0.25342421283472377 -0.12878579417843017 0.1430030616423694 0.0883017750898307 -0.021363059455300128 0.3126095096451476 0.035071638171476176 0.12096899092428609 -0.22075884302254814 0.09633980232128163 0.10207588602004275 0.3607539152946107 -0.3873007483799885 0.11870188430031105 -0.17212263039818387 0.05968437678618906 -0.1753441661062683 -0.2606429256709776 -0.15469295131430613 -0.09465530970956768 0.25786954709240484 0.05968189590223467 0.041998063135077125 -0.20701319724494446 -0.21852805192632607 0.33822303301939405 0.10883954910191432 -0.1283021588760461 0.17098318295769493 0.06712496465731622 -0.141969792294032 0.11361617339004143 -0.1667336912361341 -0.16233996049886962 0.1506313194412111 -0.17504923381939846 0.01246044551044412 0.172732026531019 0.1914691539303967 -0.017563663012643324 1.1534321189935313 0.021651798215427842 -0.1890800131464044 -0.27976864420218495 -0.43779808765893274 0.38162740026402225 -0.27995699698769494 -0.46566397578996616 -0.0491205872224442 0.2227448336510063
b10 1.413294634425771
w11 0.38077052363211894 -0.16437284962123647 -0.23959727916871257 -0.030472707440266967 -0.7839152434744645 0.06616119673490349 0.07385479027797208 -0.14575216426705748 -0.0227071275123468 0.4142438774258908 0.1127084051085546 -0.09226508693541778 0.1939811786369473 -0.1966586458607063 -0.28987859135441835 -0.049264224984421394 -0.27167292745019833 0.06621278373670503 -0.11426485051186724 -0.302760039740443 -0.1484725234103348 -0.08259951231221474 0.21916352593759203 -0.03207507994801757 0.2064823789984573 -0.02200152627916788 0.08687053302031718 0.06894998979164435 -0.0758131550929892 0.1141836162302261 0.12913393689285493 0.4548603618207109 -0.049962471000426584 -0.004840198536235243 0.009998380782007389 -0.11770605899754329 0.3148560111211666 0.014068722103241272 -0.17545782918743358 -0.13497160534951375 -0.5167638410043018 -0.04691543852183185 -0.0051603370285288235 -0.21654303870020936 -0.164934429574875 -0.023897274503644324 -0.16638550967206536 -0.15325601132523042 -0.054386021207371266 -0.042595900826062995 -0.04923108811441712 -0.137608752373603 -0.17740939504771697 0.08467850674429335 -0.24915193630500798 0.12838723287139636 -0.05982911788516174 0.5877409342734633 -0.25633598190019913 -0.47133974384345395 0.06578593158265614 0.35127211769235234 -0.046860967274273274 -0.19765423240074032 0.21079257844631247 0.4241999588272331 0.014362794978434654 -0.23806799661129063 0.18930153425624077 -0.06826042018234713
b11 -0.7790226447411942
w12 -0.37463425162410946 -1.1995695071515504 0.017755681336541887 -0.2477455640188115 -0.540107655544505 -0.6502901741799585 0.023321981364796057 0.04009342995244335 -0.012143450547762561 0.5388695101591955 0.06424460346735066 -0.12644677061044532 -0.004722938910045493 0.024797569129593754 -0.17368670443426176 0.07895134545145238 0.08376803011192978 0.06492576339491134 -0.10983199437295563 0.012710902049203903 0.17391314822267498 -0.06598686750813984 -0.18809126537395443 0.12498460782033574 -0.11548392975933959 -0.06738015393860708 0.001356736038394673 -0.16235401938619654 0.023183428524812467 0.0760480573813111 -0.027631848143975107 -0.0213775800642288 0.1717850671805438 0.10100317442290548 0.0634380544925334 0.05985034650734069 0.09044757983597133 -0.04626582895461463 -0.16609278764641275 -0.04816893366040821 0.09549513741124052 -0.11394467222009783 -0.0464353530771318 -0.059875869203550945 0.033322901284730845 0.07089480027330969 -0.04706079524987713 -0.07501615058549273 0.021717748095650545 0.11594320266856496 0.018657257984331422 -0.017121392067671236 0.051723878166070505 0.10450560505982824 0.11757525329231623 -0.4769335630205685 -0.09357317439280131 0.11028676734631157 0.17503376814695956 -0.5887666770000862 1.2531846921080343 -0.08303783306383267 0.11424027087728356 -0.15009139946367772 -0.4344657412909614 0.3325848952396304 -0.3097354450032449 -0.08939286176546836 -0.3956568576837045 -0.26698493233084925
b12 3.6756129302049065
w13 0.5609574310859845 -0.47586819710581557 -0.18415572199861105 0.003049621587338882 0.6950143713856705 -0.026815505206981026 -0.2729614495180406 -0.02752199646656338 -0.04770107565743212 0.38656030752439263 -0.1614743397488731 -0.06560342580953941 0.21804010115758324 0.04204596854693206 -0.1220109461593423 0.01977082722218561 -0.01722672452153271 -0.07609223255087132 0.08122067593314214 0.3615022676345302 -0.2755799159788931 0.07569404200254144 -0.18840155795618901 0.09804727474608085 -0.14103139638142945 0.09657201020632009 0.042474816930735945 0.10372416317347656 -0.04846829621277074 0.2928097064485365 0.03234092025749915 0.33065631755181296 -0.13729415248281637 -0.032566284502767946 -0.17710462500585572 -0.04678943730505774 -0.16609048077966643 -0.1808050556904978 0.0824776884652721 -0.05660475007763639 0.03807204133320929 -0.04102479568003489 -0.030507873262336876 -0.13299523207695907 0.01263631715097055 0.15276131828833672 0.16472789522303827 0.1360520539142457 0.03270049823263404 -0.11597504772058656 -0.006386909601723853 0.11712892181228282 -0.07002992257321655 -0.1264939141030414 0.23248412922803469 -0.3700518284554845 0.026267206192954987 -0.2029041869783437 0.22680431532535217 0.04255215936325266 1.4387363407902336 0.4659620351396728 -0.1018764214976645 -0.09035872787836606 0.2045299964558393 0.06677338096437158 -0.008777266818204822 -0.47813319374976115 -0.4112868960111081 0.05979614036864843
b13 1.1381773399279427
w14 -0.19105178219457666 0.3748510498622288 0.4344526386109098 -0.21819873500502487 -0.15823046898088317 0.42406005960129683 0.10219651394605746 -0.22580987595358123 -0.012998649731708807 -0.3504965006941492 -0.04845661554342959 -0.1037098664039105 -0.28284939452288366 -0.21448782576441014 0.11045397869064306 -0.3617869500030306 -0.4172105649678935 -0.1614861619368779 0.4225796111751469 -0.09937714631003845 0.09404183556576884 -0.2312691797981166 0.16118999040114423 0.21087968608222993 0.16823555500091897 0.12261986299939122 -0.3079908015534334 0.1309007975047095 0.35941331191547693 0.02608202185831784 0.14446894318150957 -0.04001642431083971 -0.221414612635674 0.1425902119314749 -0.05281425585040298 0.310205035812372 -0.005482933981231675 -0.0305110111023745 -0.11248052536962419 0.17449573884059338 0.3249371852219761 -0.1858943966842578 0.14823532930211483 0.1658807016992276 0.23266369125922107 -0.07613117247621341 0.2740369012331639 0.37491484884107457 0.21209930532715965 -0.3467820495496911 -0.011548094502764627 0.23697649155314746 -0.051718340548380363 -0.2737574675370115 -0.18959071416852205 0.5296871878011087 0.09173435373884739 -0.5660083389036926 -0.5211161902051944 0.508441455652064 0.864553168401592 0.070451837013023 0.12864854843061674 0.07667310627821187 -0.027029573410837747 -0.0808934729753439 -0.045076036263382066 0.3353378698108069 -0.3648467825795273 -0.3595127465981123
b14 0.9633817430270379
w15 0.22442294255797698 0.3048119057272784 0.8411177062258156 0.4894230185714848 -0.0663058669998534 -0.1122446431851273 -0.1765557948988129 -0.062423203031195085 0.14355956628088853 0.033388021898717174 -0.11135623933100791 0.01192923999818258 -0.07555571485330793 -0.31560341290086413 -0.7098325297894548 0.008107978306617676 0.18789338595923996 0.28361199644183294 -0.04980674363181766 0.1718948889178085 0.23485532088621539 0.152549929954144 -0.11814980467055632 0.25993980066725403 -0.3015704181425145 -0.04595216922483334 -0.020283726769860164 -0.05914372364242063 -0.25442487686136 -0.09830344439730743 0.06117203626010839 0.09014442081862428 0.3976541803477032 0.3304335258809822 -0.13970631994363134 -0.2368664523790981 -0.17711764922773082 -0.08631159906459172 -0.4863545140537818 0.21209098830885445 -0.04976636222204415 0.12283084509113967 -0.07585112940638576 -0.34882722178768666 -0.4183811066814854 -0.13548522724667156 0.07344745088466184 -0.18129464677139995 0.17181204817992865 0.23985954153390143 0.052283695409090274 -0.09259302546559996 -0.20230260045807583 0.4287843891004739 -0.36164102173485574 -0.1608026404017906 -0.49487274284267163 -0.6362842162572856 0.4160646240936589 0.44804351855738134 0.15324746884942983 -0.1348753813794396 0.023050764874473325 -0.037339383241477724 0.05947441928792132 0.4490886759625261 0.14029488319892092 0.31054102527137667 -0.05770185699761436 0.04028761082833078
b15 0.8733669212252009
w16 -0.2942057275571417 -0.08045716351019763 -0.1896000410600667 0.21819004689602672 0.7226464445144519 0.49077103111897274 -0.009633794512464974 0.08258902049896495 0.2516484958642351 -0.6472957240831684 -0.09524981399138702 -0.04999446569803015 -0.17935009261767307 0.22172070292315926 0.1324442647304777 -0.16992305485340134 -0.024445034015111694 0.033708276043507665 0.17187011587558412 0.2773901201817075 0.23258920392068563 0.0074668245394533764 0.4542177925283875 -0.05959864092321802 -0.12213859722556927 -0.15272858740420397 -0.03231796639601151 -0.23517279906630478 -0.21786424779366623 0.2392904488074065 0.16535557092527708 0.1302258959588126 0.25704941312549245 -0.02660848760566671 0.549980354295717 0.008416403385740545 -0.10170088774668241 0.24762513496113378 0.06626515520951036 -0.08142490829190985 0.3979584079021703 -0.31363360071886726 -0.0695865164851954 0.010259741872440876 -0.033089885208559905 -0.030147665119383174 -0.43447503740015087 -0.25476577777148224 0.23751737386058056 -0.20890154452876747 -0.3708796744522838 0.4744003258975896 -0.014971100022670577 -0.38738692567756644 0.10286330438636451 0.5019400834377626 0.42987195338677414 -0.340769879525854 0.4420157324466775 0.2051596596767458 0.08195464300262571 0.17359852200231646 -0.36002235264397026 0.45924925557518403 0.0589209261775426 -0.0790831804811078 0.4255596139591134 -0.3117730800361799 0.3460246833653097 0.175256845656941
b16 0.01730500390050703
w17 2.2413438379753674 1.1973921080810948 -0.23230386268913764 -0.30127890044072564 0.042582328735686764 -0.11963569445561423 -0.03298951826841402 0.018214331591957827 0.09101012352381804 0.11661866074663346 -0.03250779624960233 -0.07741470385768483 -0.06011682234080678 -0.14898399052518282 -0.04194132778229858 0.15806321376482696 -0.023423973264842225 0.060419826571822585 0.13961613223264113 -0.11290177337557672 0.031040195014647238 -0.25898561926297986 -0.09647206165443044 0.01765249328421169 -0.08079409905467703 -0.12591911815811377 0.006279307924315693 -0.03649987527714314 0.025836207786221446 -0.1198232677061937 -0.11928595385971974 -0.01988235564586228 0.09396131080208657 0.07960854567785254 -0.08718357912339565 -0.13122236898265272 0.09706621800026165 0.09538851412144994 -0.07163932153421414 0.0633789313974164 0.014131980568896455 0.07217987688123823 -0.00885498905460513 -0.031509200452482795 -0.04577000390245342 -0.04525428932014249 0.052588267862190105 -0.07951982721680641 -0.045125557638145186 0.050729898680487516 0.04394658051791617 -0.12601724258325692 -0.11257266151428436 0.06254960698002676 0.01701655691842819 -0.061245060623055854 -0.6126679029370851 -0.3281772213893509 0.23406529070783047 1.1141670873549454 -0.06586363448233724 -0.17416320914830588 0.13658008202148078 0.008413626723253513 -0.2877194620077275 -0.364190891423521 0.014909907457328701 0.46139472286568367 -0.1125852924430003 -0.29984065282261896
b17 -2.1413971743740015
w18 -0.7528491099639268 -0.5661828601959119 0.4019123073804798 -0.15750258622984079 0.3393667152287509 0.028967321684604704 -0.09523720475251404 0.22753696496943507 0.10705476175174353 0.24271565882781093 -0.1635636238294781 0.1404876580421798 -0.03288008970024081 0.24743570324334577 0.20786411882999975 -0.28178515131601145 0.16024508676972282 -0.029431127292377502 0.23542912217832232 0.3548852573074721 0.14031644942330254 0.062183481513018654 -0.3331695687028901 0.07161573526225791 0.13916024345490735 0.032494926411709084 -0.10418442391722464 0.19393143157768059 0.05252886963123559 0.34630460255212325 -0.18511532926794505 0.003882346213233876 0.05620291124943647 -0.26950583276877077 -0.014755132438260108 0.3140819079589763 -0.19967542842975286 -0.3870452895983117 -0.19119466186037687 -0.2786584359670565 -0.3986157474798867 0.01807606430558471 -0.03796169664578353 -0.04987064249248499 -0.07159939154355986 0.42177360761041865 0.09110980540886021 0.05618949181689601 -0.14372434530384726 -0.09941078394885604 -0.27042614225584916 0.0782104877403373 0.23711591133812557 0.08570773506831847 0.7157672488543138 0.3067645192987149 0.9442609158858617 0.437384341940514 0.31068372805323163 0.3200334466996461 0.5131910596484173 0.09541172440061392 -0.2902939176603105 -0.3039286099103949 0.032548403848357964 0.1885721506278824 0.5436515446198031 -0.0738945382688976 0.06018194017413349 0.07752234486959238
b18 0.6332073119753009
w19 -0.9365393303747156 -0.09103758559292613 0.16257103193861971 0.148942198334033 0.15555492022200876 -0.14770979428965153 -0.117748151782938 -0.20400776763296408 -0.20164057093584287 -0.008207491706202587 0.12170598942654443 0.09439592251997783 0.1187954469369826 0.10934956619805436 -0.009299688677376117 0.02725870430945969 -0.01302544909031392 -0.11108851919403993 0.16457559518164505 0.09579543926422489 -0.07137929683875216 0.03603657641709491 -0.0006759374743735034 0.12419696915250943 -0.0340545086223205 0.06891871563363965 -0.06476095230502528 -0.06836391063797728 0.012420508209756776 0.07286078067073234 0.07702150975285547 0.044087931533843175 -0.026313000293053015 0.022340678043510556 -0.144929172037479 0.004787069636415032 -0.11151086137520938 -0.08074238999584367 -0.0641117857912876 -0.10638263409979667 0.09731829547808267 -0.1182912634964974 0.017887703799953726 -0.08971309488075943 0.005271130683049954 -0.02347651492098431 -0.02327497238472699 -0.04917461236812652 0.11902678582342627 -0.024629331855123452 -0.021634448147041213 -0.04415649087467265 -0.0380952149700559 0.041717830141181036 -0.06772939366569453 -0.12765611691419784 0.043446123727581894 -0.06569955613937155 0.023795599380808656 0.5195302643465368 0.7819523631041543 0.04400622926829081 -0.08868901941831589 -0.32176728806413685 0.2144593547759821 0.16624897951215728 0.17212844463740298 -0.3733262279619695 -0.12047643260681934 0.5019596172760699
b19 1.4022729154455702
w20 -0.8154673533037131 -0.21744528187742776 0.3319050457555635 -0.40957249009030877 -0.3478656658068022 -0.46333586882713956 -0.03331871461155494 -0.2230346914386034 -0.34675422341929435 0.3652387773324271 0.2697248357943588 0.1379987793967864 0.10022966240067224 0.25469290335873007 -0.4223027454445126 0.37452754397612 -0.0491803955162851 -0.24118691750845217 0.011395578103801617 -0.37928081955026915 0.2714944086981832 -0.1048522703789879 -0.00211149914187047 0.3079746138006522 -0.18147804357038674 -0.016110443643064045 0.0010400632072243815 -0.41209988771190353 0.0213747190944221 0.07078487504505834 -0.1156553225626825 -0.1548854355459519 -0.06058337211335073 0.05657335847448745 -0.11338062764184018 0.0875981414520543 0.1278373986237396 -0.2580069867304143 -0.24742124260699214 0.09913265225662171 0.11593175480734556 -0.3574726847006548 -0.014584438439816145 -0.2643993109435907 -0.048007868648121566 -0.028193624630683024 -0.18342242568377148 -0.06676739753035864 -0.16190175662410927 -0.010339788549884597 -0.22151206868440546 0.06145021542436559 0.26375284692394113 0.05038788684085773 0.09194006184158958 0.08766359502711392 0.5661131912452155 0.7197842887260503 1.0458706835794578 0.1248878872287355 0.10197206226123733 -0.5034195755241337 0.13493533835983074 0.20139207405381898 -0.2959626331435305 -0.2719527422282901 -0.27790928677408133 0.35549087957304315 0.13158768432242507 -0.12078795740147252
b20 1.5137481156313963
w21 -0.34698287732474087 -0.049442898100874745 0.01569920586557706 0.03988449113572811 -0.21668897298401152 -0.4964567538366132 -0.36362182795849024 -0.0509570130328093 0.04749876852370758 0.06785182068422932 -0.32060874379442256 0.15884966926152044 0.3625327206131348 -0.06920381473352948 0.3092974757370215 0.10504945151001599 0.2992082814450802 -0.16490431232064626 0.3043045283322896 -0.04310699324553122 -0.3068627001358091 0.050345915297367566 -0.20233287692523366 -0.19782623789744624 -0.17637006948133543 0.07775218323514844 -0.3524840449402531 0.02364383169226148 -0.16011212681259457 0.4063881504990701 0.3256365136874324 0.40752295719323806 0.013174629724531274 -0.06637536501538328 0.06575982192137254 -0.034563581823692936 -0.13208364373596698 -0.18309471656279425 0.020252405155027995 0.21254660062686762 0.1656194326782205 0.1649145299772135 0.16647191683223983 -0.20917357804098338 -0.12349534831262515 0.27749371843690956 0.2969831918945731 0.09709937359732339 -0.06449219674725037 -0.2745804171116652 -0.13707624877204935 0.35854267284596053 0.08252840472224375 -0.12168408352830197 0.11681405051346092 0.04200548898626626 0.6906892418057231 -0.6277093045920306 -0.03294496081476394 1.18623063147492 -0.050321373411504965 0.16856955762202414 0.017874748761556848 0.248607182138502 -0.47467582051139035 -0.4902656716748681 -0.1849264813139572 0.5393354592945725 0.12365110443366575 -0.06158737312141164
b21 0.9635897030587228
w22 -0.523730315494709 0.44179857583739446 -0.09644747062214745 -0.029998776739739965 0.3448395286738385 0.24497323204820898 -0.230613903216272 0.1321333954779236 -0.18253981028699123 -0.5255693739977555 -0.17044212337224784 0.1704914943033854 0.11460967472813967 -0.0297471528154543 0.14951220660563416 -0.22439007747069176 0.24067284873833 -0.22026502383728608 0.2376712521900655 0.35519684063427176 -0.10411171441676251 0.0006049457951487012 0.21089056340944157 0.26756489560861135 -0.044393942916331454 0.06508868554270067 0.07759058231304866 0.10587962106177705 -0.045492367651795415 0.15735500281058715 0.4031416178206437 0.11688192776739649 -0.22667122589167965 -0.15086244337002286 -0.3054005880476962 0.0681224587965716 0.16249383515899032 -0.29175478348605116 -0.37183422280080775 -0.06962381124627347 0.3015064120286026 -0.047827104092396856 -0.004569908942296381 -0.14109064415024253 -0.11180928849184439 0.12010163372137087 0.0948794003527684 0.0336201926509645 0.11529385214386628 0.34750149808081476 0.012365092796464847 -0.12199818157493683 0.008442930711530771 0.15091544172956423 0.15504808044372592 -0.4042926309649305 0.7296536132218092 0.15325078591990696 0.08849872249787934 -0.5894207951975193 0.9053816127526175 -0.20956149639072158 -0.05191333939516038 0.1453899011610423 -0.13394268546588556 0.19676147538728028 -0.11965262516337095 0.10286372280576797 0.3218353514571644 -0.19031037528188396
b22 1.1938115268088454
w23 0.25058618759926615 0.07537819484707219 -0.05473919722594058 0.45762652301799445 0.2753577651800041 -0.31437940044034623 -0.2512354222583469 -0.21108014186014315 -0.1898776155169519 0.29783222161783307 -0.15611427812526607 -0.04096564938476412 -0.2238072143531299 0.045428338881080346 -0.15327803776631152 -0.0272057528822155 0.1307771135931057 -0.31956016672627946 -0.15916118231337914 0.13636694245692957 0.07063883654453798 -0.2533339855984151 -0.13924420460695075 0.022497073477757028 -0.1876327844370927 -0.015988661936791552 -0.396570939511673 -0.04580960237735655 0.024100054259492014 0.18054655168188377 0.16770889524564003 0.2906563177928374 0.19626913625485432 -0.460694495842462 -0.15122490087911886 0.1290440991952931 -0.06911334318278406 0.27307906620428085 -0.2000014752122489 0.08266456230992203 0.07443856985767724 -0.03386721112568292 0.12790746632711378 -0.015542470760480943 -0.04987554177532484 -0.07915858156573831 -0.07969851153848699 -0.10009917131018606 0.33081911795563557 0.09526789633393713 -0.21023258663729913 -0.23563740145517828 0.07880686236675223 -0.1107986670239179 -0.18704628096357737 0.0634519314965144 0.33648805015926747 0.028092979935685318 -0.15822932061356648 0.4053172352860259 0.5556748721411663 -0.16276880770677868 0.10710399362566037 0.07585655426039206 -0.1373881956223469 0.3294013840101838 0.07023521951749505 -0.16253477311494424 0.20497398605141456 0.4973572859999509
b23 0.8408584515705572
w24 0.2276438098553524 0.12756954518500746 0.25274887348256836 0.2301165510954691 -0.15497998846673638 -0.2647344577443547 -0.06572760902801238 -0.17168422865616345 0.15420222443925144 0.16216376529019905 0.3637748679343329 0.07230037513716285 0.42577615062727064 0.15662417671996948 0.056106706114442004 0.03777641566405039 0.1463556539879235 0.2614017737946099 0.238907887615026 0.4665444315871423 -0.20456553313147538 -0.18624617184161105 0.08511823556039484 -0.24499769949690922 -0.0017828978217151084 0.296652145392809 -0.15585489644808045 -0.2114027060043219 -0.39264528691573797 0.3079879986653247 0.41143193727652133 -0.1735582238471659 0.16392263364065568 0.3329300391960422 -0.1754873992242922 -0.11838233276351783 0.21364985509942577 -0.3201511893635687 -0.029774865988557365 -0.03306481566489793 0.45302205797256717 -0.13235028979245272 0.0994342423628777 -0.13903072199735614 -0.0911688773576622 0.0410927479763456 0.04557714793456739 0.18453010934006364 0.05321471746124934 0.23715592063219396 0.20695284527083907 0.11686902450713385 0.4062350696346893 0.3169985028263127 -0.34394224307089766 0.33514390926872306 -0.4631268853448829 -0.46220992449079223 -0.10781220041363083 -0.3012953106656703 0.3271699876159757 -0.28995378483350076 0.10895236778863998 -0.3489089322739813 0.09374007266820739 0.502424363606393 0.09290809360800999 0.03427545917038251 0.38622206623347616 0.36253552202110667
b24 0.28555229392450365
w25 -0.41140316498109775 -0.14959505659522754 0.0531716500815432 0.10033531075508048 0.07520481961866483 -0.2584451497675823 0.08363289525039842 0.048847820430500524 0.036543697326540545 0.3809677176806026 0.022062991254010574 0.33288873893695375 0.015010215895128343 -0.24486030992943994 -0.1768026800969096 0.05398687408369964 -0.10548570703281152 -0.039741278459093504 -0.09390328120085488 0.16505632030935297 -0.05376459583815502 0.29673064878980426 -0.0880130995841197 -0.07156992984387671 -0.0918348296313081 -0.02536543545584126 0.02122762087582035 0.004236651884757741 -0.2552561254971787 0.17872154717934002 -0.3445298355100488 -0.03827601145563599 -0.4540954201513456 0.29153192478916024 -0.374381345513053 -0.4781441599399797 -0.35782144516803915 0.5768956469346637 0.35277839660682647 -0.15453358044020338 0.06990124077886517 0.181346418452289 -0.3764341191604714 -0.21909570116000113 0.19035939676279381 -0.21817047053679955 -0.13863720845600697 -0.2162269759425072 -0.11272724124755026 -0.01973191303143617 0.13254654162846932 -0.39658065919028396 -0.09289856290921387 -0.45056576258422903 -0.238861713143637 -0.48818242193308686 -0.7203564155969614 -0.15538923221873513 -0.2875537699088086 -0.6590130055928679 0.7256602271954176 -0.3239562376359872 -0.15705296648431372 0.5724279514799114 0.1800517376870734 0.1949144853093414 0.039952973062122685 0.14251739276435316 -0.353702819612986 0.01499425055300769
b25 -0.026473744118370533
w26 -0.0504106478997602 0.32428628436832513 -0.5535433061110865 -0.04968458087977502 -0.5431916697262569 -0.31342362521462985 0.48449831820720385 -0.14284694776942125 0.025696209502892243 -0.18244746905198397 -0.2322442075019738 -0.07478703484455551 0.4483840866798811 -0.02054807517905279 -0.20384674512765294 0.013961657508182408 -0.18693799865299776 0.211628294843357 -0.20473356234475418 -0.2842181662860172 0.4116455467952568 -0.21651752137592908 -0.21607943303196872 -0.1086443873407037 -0.08630608730632497 -0.32781069416347913 0.07878287927327209 -0.3176014676737291 -0.23795404737691134 -0.0355781975509552 -0.04929626108870549 -0.1935041367582819 0.27510427162656564 0.033289610119005254 0.032025650681256256 0.18043779055533213 0.16391671981373637 0.1666061030857668 0.13528976840794601 0.17524218494760715 0.2960836284467187 -0.09737024256668758 0.13642875853324943 -0.013663455255281107 -0.01092450872043213 -0.17296175589810847 0.1542997691571478 -0.12602731522241603 0.032212236305539065 -0.2800866962969864 -0.203102817537077 0.3232764444438549 0.04150040453747122 -0.2895602504140838 0.16770493215230503 -0.48760135959635487 -0.07830738533680853 0.3437460967159515 0.15459777430864394 -0.022349811542113015 0.5747084555250216 0.09125718163117222 -0.15194150977722604 -0.21483867391127412 0.052010297690551016 -0.024241085093632823 0.4613875214505749 -0.1857321545038159 0.4604422843921665 0.32748990889638835
b26 -0.41865719665180334
w27 -0.10524009545738558 0.22169817095683905 0.3065722799941932 -0.27353451946744983 0.15681417473241402 0.4193890569861226 0.276754356777594 -0.23981062439566078 0.20391767558465282 -0.45631162847846884 0.08404435360424625 0.3913333110040948 -0.07909196224462506 -0.2386110881215764 0.40435549015112676 -0.2747127302315747 0.0931081913517956 0.19931631640029834 -0.07729299432664252 -0.11883879397803565 -0.11418550264234721 0.10731992570911314 0.026806023092302646 -0.3423371403040738 -0.024001776227180614 -0.0351163175272788 0.21079724335495317 0.2110542317679756 -0.024549050303015997 -0.19137561988021634 0.21405240798620556 0.010208883004970805 -0.14639501064396898 -0.1555278454871101 -0.05316860214227572 -0.23054170384914072 -0.04863709382450066 0.05454417902462435 0.33613054777335094 -0.050610649647093865 -0.17775171144689103 0.24674010815998554 -0.100164831685533 -0.01963260104407923 -0.16752978924784392 -0.0046697964745028644 0.09650192954437195 0.07036646871131838 -0.2916928745063339 -0.17691457697547672 0.021624694042231444 -0.22759732034213465 -0.47207912097716365 -0.17693231512220003 0.06693373774914514 0.0436956870903243 -0.25615724963407865 0.12344727696790558 -0.5485152711317492 -0.3131799237296745 0.48470292320655667 0.42541677926515964 0.2056010992206274 0.2056220256396601 0.1718532091401973 -0.05697188816975436 0.2264638158842744 0.5390008041323199 -0.16069999558745535 0.1551238728616783
b27 -1.1410356270049458
w28 -0.10262665595326112 -0.22736649127927339 -0.12412501106755365 -0.4272669650723493 -0.07719738075080533 -0.3053630310255929 0.039289532433466307 -0.1562506367424681 -0.055710802212948746 0.1415740714723337 0.1515515324949143 0.10317346112141555 0.4185054726070014 0.3585117424475048 0.05275266702462599 -0.0858152948896955 0.03328279752298818 -0.40361268939897005 -0.0077177407134716965 0.2731923807584116 0.08566266547970952 0.06484958725518192 -0.315149766211622 0.12752522915123182 -0.1275508033499324 0.05852791883676733 0.1899822694160644 -0.35303364752008776 0.06135673721163879 0.020546334501948885 0.06624986357559452 0.44172160615489137 -0.15402849489742268 -0.42350268979390365 0.10600240392470732 -0.06717573771972712 -0.14154887431162771 -0.21320465852969772 -0.19032585711725605 -0.061486593451186754 0.11308700461160329 0.12025640873533128 -0.05249562292401392 0.12530954906009925 0.08788035062593487 0.10624356822576629 0.3516161171281843 0.11199190000521524 0.08704673252602034 0.14164639304243978 0.3917516623862841 0.2948601999770522 -0.025299340470737737 -0.26887708178324493 0.00871358114641321 0.31000596775466865 0.27672903303595864 -0.3091313274504479 0.024516933063607818 -0.25485731055545047 0.9768459473259938 0.13877964110503552 0.09068543573626955 0.14755032975154497 -0.20344675024884468 0.170309629525442 -0.03132146479672881 -0.4901243508199814 0.10837762613607589 -0.5167764834845672
b28 0.34122702998952975
w29 0.6554319568225301 -0.1336242237822733 0.044629629985735615 -0.6739038163514016 -0.06370233929612622 -0.19740693829027717 -0.6156373684929219 0.09813367762229025 -0.34818037678204544 0.31282253057796877 -0.25947896345688237 -0.2971179734488453 -0.2892579767052514 -0.14515610198087087 -0.18263354925421374 -0.22619313901159652 0.018668409862162557 -0.13400607008936702 0.3195008179653169 0.05060936626374736 -0.17242747386651813 0.29849719157308985 -0.1326009971395438 0.33117288684388296 -0.22971103902217602 -0.09608862514194487 -0.38174256726007677 -0.035738839644696874 -0.03028287250607396 0.2725213852380902 -0.13567875183871797 -0.19976838573644687 0.20358596638262183 -0.008881104052421809 0.012797143460744672 0.23674803750478302 -0.06194320317450123 -0.025100867139834036 0.17414199783423487 0.05347746882255264 -0.06927216436904314 -0.19011996884375731 0.2786251617875789 0.19562714765325007 -0.02316856429656604 0.02163837892372458 -0.12573080048760607 0.09375982269569534 -0.00860166416343653 -0.15051711155553477 -0.06827344281688827 -0.3181653183260208 -0.13754561966116244 0.12492689147527403 -0.3838781952469607 -0.0018302680420331481 0.20377587637510589 -0.3131787770416281 0.22600596597241754 0.42062925493656905 -0.8139697636288987 0.44912186279374233 -0.11975322871598165 0.385375371969699 0.43456421887296326 -0.01029469838491306 -0.44081042507685586 -0.1048081381215909 0.12957265515289293 -0.20937185636086048
b29 0.328904407685178
LAYER 2 sigmoid
w0 -0.07620159135129097 -0.17948250039935693 0.15792614494913793 -0.1608731486465208 0.451425742775122 0.08281719525948701 -0.11427127845642296 0.5270916715787558 -0.11184397871353614 -0.19509985915857087 0.22965868444642812 -0.08378059873973843 -0.9016862648110362 -0.20836298427979905 -0.4380766730379198 -0.5220484578499115 -0.2688063076204127 -0.28251714743426265 0.12601012633359515 -0.4659665725248259 0.14635609459469542 -0.5713238461769821 -0.17458426299770755 -0.25236137473019066 -0.16161309849662933 0.27915624581798804 -0.07020062450637085 -0.6843913642123441 -0.3418333973374595 -0.7996310817965563
b0 -0.1724628109847741
w1 0.019762037213515254 -0.1867777133306163 0.05358233099092083 -0.044173360707176805 0.01798747611608097 -0.030567560605727403 -0.09585849218295979 -0.41524178022882174 0.011363384992041136 -0.533887253351803 -0.1319688813276608 -0.2445528648623631 1.68192470699605 0.050016322862496826 0.4007839079365377 -0.38727905940718155 0.12487363703832129 -2.205345840265656 0.12297636641289796 0.5384009403980842 0.25996808317556125 -0.13108759286131183 0.1885682405481939 -0.049891073390354944 -0.2622823647874901 -0.1251751610808863 -0.08576816662974522 0.3968471225946025 -0.21032250530455426 -0.1378170277310032
b1 -0.2690665136410886
w2 0.1416579604896163 0.09872727957544691 -0.10274437629824058 0.3087162039124737 0.15313923794873063 -0.5104907621151225 -0.13395457518195497 0.3968725602999779 0.12167757736144227 0.0560585123042632 0.24947037297687125 -0.17882963428065465 -0.9148254270353499 -0.018641343480714636 0.23010900547447682 -0.5061276039858054 0.07068475819559165 1.246732671096937 0.08171781599740534 0.009520494661269755 -0.25063506142652453 -0.5522279478177698 0.6824285638446174 -0.22819349498170918 -0.09187891539344967 -0.30380563680144346 -0.1955907327659775 0.37855394804594683 0.23793254682257706 0.176856047942303
b2 0.4720356996667737
w3 -0.5356745799836196 -0.034158444563652454 -0.575124362304281 -0.6517033214899688 -0.024546579498510225 0.1851966443810032 -0.24060548666499215 -0.7274699971155829 -0.3417523505867272 0.06169924969711605 0.3223687490000365 0.5353879082107209 -1.9770381675039501 -0.26600788491561916 0.1685824111312454 -0.3796190939883574 0.09540322348584679 -0.12442165218004628 -0.02599709482727108 -0.024388900899891423 -0.17505102756307347 -0.05538798356633126 -0.038880538496882326 0.42519487348815643 0.18379947627351004 -0.2003177239028854 -0.12273932411267988 0.1030716554361264 0.2221550695811989 -0.022098937895180776
b3 -0.5315300858222912
w4 0.06443030921566492 -0.12630505292129632 -0.1564289462167529 0.5759175492428843 -0.18526926127544474 -0.12578458533255463 -0.3881052431953181 -0.5122748223393275 0.09350987436964545 0.1125800635038223 0.015277030942990034 0.2487383030611607 -1.3923826115933875 -0.05086844003615453 -0.4616537056385757 -0.05048630135298757 -0.5600898253228734 0.7650977483183351 -0.011813807476232311 0.06242147868896486 0.3381198151774565 0.2889015982255158 -0.17124467514198982 0.029629845896921324 -0.048349075918205704 -0.43311394765417627 0.07021031983341737 -0.32170308338760983 0.4532667804064949 0.4094756903937208
b4 0.006274179713957884
w5 0.16303792107105372 0.33445522490141155 0.10254282579427672 -0.16254073617314826 -0.19536863382096253 -0.46295832043747426 -0.34821033180043676 -0.23176528619948547 0.06838449244712773 -0.025615685140453186 -0.6082738813490193 -0.09100306277258587 -1.3743858646064095 -0.2907747948872518 -0.1877898873834018 -0.17633570209131932 0.1406545504626833 -0.6761514254137866 -0.21093348430417516 -0.22487963660757357 -0.28740687380302155 -0.11456746144369256 0.4984508358093078 -0.124551154761689 0.013109820075669661 -0.10869224752582202 0.16772894028057922 -0.1394981598331994 0.23647786670902207 -0.08436923779586235
b5 -0.7965217584743993
w6 0.26055328417504864 0.04695394285183595 0.2272718815486314 0.05351037869445754 0.23268231352824623 -0.1916607434459777 -0.03589146944561206 -0.19929841700873155 -0.37972085984855114 -0.002111447790376277 0.1718973090151921 -0.2660346390391839 1.7722270787017511 0.04032367066318869 -0.019215309326575343 0.07411485810055328 -0.14868673691875875 -0.710766680056664 0.053735993319322314 0.06352854018759599 -0.03553745977481343 -0.10840931608761752 0.19436466150711515 0.3207735109727518 0.17303087894561506 -0.03044217390160044 0.04477689922937626 0.017842731748951794 0.22527280897422228 -0.04940700781800247
b6 0.3319725175153635
w7 0.056574518537706585 -0.14900772482244923 0.08149854159367521 -0.19532891108613026 0.04632238500053912 0.15338196004979918 -0.05122644505850952 -0.0847470088327894 -0.21007323030858993 -0.3594592790439266 -0.09837876093851036 0.044492387281413186 2.7219901955666272 0.20428679387951826 -0.24407345650664788 -0.3945266589305336 0.1940264959178796 -0.7012855340856492 -0.2372056716500753 -0.2516721043168674 -0.08658886080491672 -0.0472439072747114 0.05410966402625977 0.024985378665466167 -0.38666931206639277 0.06573629178121099 -0.09688581435226215 0.12176619650957196 0.10828967468829266 0.010202520040248762
b7 0.1838620319790757
w8 -0.05459437485469293 -0.20945812209244782 0.23864223995812517 0.05485093948427441 0.22040141936082625 0.10474931090906682 0.42836485553950115 -0.3381206293173352 -0.11329690158096635 0.15651455130749073 -0.0021150619899742754 -0.13204906645450765 -1.980314474541838 -0.009023027964575547 -0.1509250857968253 0.17580990076692138 0.08100118389184635 0.9850955635885992 -0.11615999192829653 -0.1433482277269104 0.09521763986884794 0.025378178691216245 0.053130199186997656 -0.15759388756672557 -0.11358614256371155 0.20219890113338693 0.3091989747275449 0.12978430381880168 -0.34380638910596356 0.39638981512936206
b8 -0.0673309311257569
w9 0.17061668516151704 -0.13156617607822252 0.15293171960047391 0.2726918282513028 0.04926202339225104 0.18034511757464192 0.2434487772518555 -0.04499786306843126 0.025758060667321503 0.3291624736479732 -0.09239103651953204 0.22321016315925046 -3.261119468800872 0.12723512603355688 0.06944740371283867 -0.03842062212718102 -0.28168617712349237 0.19863814984748937 -0.1361830550126697 -0.13128740099401628 0.5121973487847381 -0.17981870248735984 -0.4859066082277126 -0.02622186420903907 0.41639394746489 0.09623351583820322 -0.3725549592049374 0.2121093724750546 -0.057545082298285845 0.11089939438523491
b9 -0.12161682683716943
w10 -0.24198201769970218 -0.4148308246571467 0.41755915482780204 0.1878734542257555 0.000817417879594568 0.09528143324317405 -0.02680168867974949 0.3584598732247579 0.36750047175645595 -0.1779135584848727 0.2480055682068091 0.5148095535022864 0.5507890880237294 0.32061614353198564 -0.13280852610409855 0.5009606037421882 0.05117372666731791 0.6036880033644494 0.2572025065235261 1.6792048963364299 0.7849189658963321 1.1007660028779946 0.23181268226497517 -0.10812744627326033 0.6023586026779931 0.03886534425080523 -0.055648928703907585 -0.028136322913873215 0.026353399862930824 0.1161304642356755
b10 -0.4689435842172919
w11 -0.13142441512468506 -0.05456193813299632 0.03585474825191977 -0.20398907837742938 -0.3036484865562978 -0.04127345697323292 0.34961414364388604 -0.012631865517783258 0.09928730779971355 0.4076987011608819 0.07824835641079705 -0.29335609278060965 -2.0961245546715093 -0.38815682282039293 0.027097286369810552 -0.24370628726559815 -0.2146541255523286 0.6309099481786858 -0.271380882909993 -0.24773367614738173 -0.12024514685889318 0.004554307119299388 0.12373860183467825 0.5102585704184007 0.08408886687731434 0.2988639680270685 -0.0019198019870042401 0.3426551688486307 0.2512570799232149 0.07363052901762876
b11 0.3364916107025441
w12 -0.11720551772569746 -0.13002355420113382 -0.0228424579625941 0.35390892495502635 -0.006172072556035188 -0.21562344039684794 0.012206054148075681 -0.06005455606342373 -0.2215495658256741 -0.24530071508980378 0.0650129492567335 0.07935996319427649 1.1204474677449516 0.04383109306466855 -0.2972966820786069 -0.12316395090774415 -0.2077707131866392 -1.6918145373742646 0.008681528598832124 0.41346476272118704 0.16633109804869645 -0.14846130165497995 0.038333842395740225 -0.06507248023813983 -0.10342110825106322 0.21610438676671576 0.21454927490115802 -0.3487733586042645 -0.03656036998831553 -0.013542489253056383
b12 -0.18331429756671486
w13 0.25833399807949353 0.08952281269469715 -0.10926061905539529 -0.030647976539108317 -0.27607717535481785 0.14335113421069354 -0.3675040598465137 -0.4763677378405616 -0.4943773298941041 0.07537679139663903 0.021456408878071757 0.044771217338865486 -0.9222908117854682 0.25045987846557993 -0.2622243203981591 -0.3342879720260526 0.30527307646757373 0.6831531984496731 0.22352693386844805 -0.23932799903796986 0.1735524726117021 -0.029783941752903973 -0.10933442619111909 -0.27454683576895483 0.07500943078634326 -0.08614979253449215 0.12677126296673286 -0.010666136579725996 -0.11717468847051458 0.34604823571243143
b13 0.38830226620005653
w14 -0.40497738556466284 -0.5721582454960776 -0.11075752812368256 -0.004128624436219761 0.6519686861085741 0.40192044169589786 -0.02877433527421263 0.3905463548273582 0.33000624047083543 -0.04096342068012623 -0.06417660284443348 0.07536228943430079 0.9473256716873624 0.06263069382057447 0.6793090197308362 0.3796341714339325 -0.02572824281478043 0.3121371755153702 0.5793960102283789 0.949784722162352 1.163482946250022 -0.14725351197891587 -0.5001663408416147 0.38173592575887844 1.2006066867301237 0.0857607172223945 -0.08006946035381227 -0.3353335117426677 0.46317872228526547 0.6538096133202083
b14 0.27788786091331036
w15 -0.5385279829666318 -0.3473844257856114 0.2648530012896189 0.08508132247668547 -0.12118117775012452 -0.0899843110785921 0.011949083357032795 0.15808560927576598 -0.09618262380407443 0.14422304534273447 -0.09159199157412684 -0.027893968066628853 -0.9405615041133775 0.11822288106006054 -0.2005322837286389 0.20678851531752618 -0.6277593192085794 0.74868918840313 -0.39119314705990577 0.06409765172436507 0.00013451672088337036 -0.13430689539853302 -0.2097058324801337 0.5152084063290806 0.12571330218622512 0.18762321422259703 -0.050948292390752 -0.7917127044369493 0.2393067495107224 -0.17294608396833608
b15 -0.28986869365744106
w16 -0.11818518190750904 0.5927576437293607 0.09696255348363955 0.19615404164545272 -0.03286686699136311 0.33537117574585407 0.01433158504600996 0.2004334709805166 -0.5250918666273154 -0.3151965211546013 0.26500517623624253 0.27441884786052934 1.8912403636841815 -0.0410695789070537 0.3499584516789763 0.07567015843475534 -0.41443501898657326 -0.7364969907438047 -0.0051640880036963295 -0.5159975851404495 -0.5230581482330023 -0.15334672270716904 0.2086618281417879 -0.09581155489078116 0.19055967925251752 -0.10810246568014599 -0.09163726686995256 0.209187273319404 0.18421111666083523 -0.24496445917978973
b16 -0.07377888881070832
w17 0.3956595550045379 0.08751826326465179 -0.24799849575219363 -0.13417162619388445 -0.22195040134744567 0.3945469848282469 -0.007965140112758352 0.14683345796858377 0.042489022733731285 0.22022435833412918 0.20040473111709917 -0.3941814595100933 2.0812407956779486 0.46177350218906627 -0.06180702108596582 0.26474692812987033 -0.13198909492820435 -0.4682300488934243 0.12887234462769884 0.47133488009716473 0.0805258762527141 0.06704022601091508 -0.12181945278815026 -0.05251454023703259 -0.1315893708721281 0.02851944404373554 -0.446508600097102 0.17305790088237516 -0.2213787827869043 0.08306750630853106
b17 -0.07857275987980326
w18 0.3586968532484693 0.1854736001788383 0.004642724141426241 -0.038050161527564366 -0.43796230783308765 -0.15903843180646945 -0.2699886510241658 -0.08037160603817903 0.23772710926409982 -0.02551263016146177 0.3596358883942692 -0.3752931403841688 1.6341809463640766 0.15902903949543898 0.18105908077171406 0.41399442985931556 0.050901153188017946 -1.1048472161571303 0.1314723022406384 0.041216212240183396 0.34475492486581805 0.2160846475362405 -0.0436657109949774 0.23974137260944947 0.0006991300069360294 0.26418787154092543 0.36256299882199805 -0.07320974429286396 -0.26383748070063406 0.0944637703861911
b18 -0.2352021216172783
w19 -0.31040736219356874 -0.10679404553282386 -0.4249276506598857 -0.5955944909848374 -0.2631836499419944 -0.20927675455020037 -0.35581909718955085 -0.4408918835259471 -0.2784968116335525 0.19000607361827676 -0.05386454988647877 0.31761022336799044 -1.3205498129881938 0.486118969389207 0.3640718637752338 -0.06261022474292795 -0.09109713020077083 0.7719031237365805 0.16646825354086855 -0.0334965706621859 0.2595521691549 0.2790619662326716 -0.26875411464678384 -0.21916822737606245 0.179841151793019 0.010199875894580103 0.494922990605017 0.14186429293272623 0.13393889045985471 -0.10823785835361077
b19 0.02952908839750753
w20 0.23867759600863955 0.37965041019766715 0.21850920906988394 -0.004414159166688584 -0.17126738340721412 0.2900726242590473 0.042100036221216934 -0.08344192278150425 0.25692866694670347 -0.4400291243453538 -0.3222795586486628 0.08761207407576377 -1.2989943742510517 0.032968327772415935 -0.013646291016884351 -0.020854365374382983 -0.1877640924674005 2.1463985391534472 -0.19343626394458852 -0.5878416440308911 0.001460843337538503 -0.4205860112016749 0.053596495783245 0.18572766131803647 -0.18497816258518163 0.09037050483818543 -0.058203144925220364 0.01118107107028264 0.18767696179243526 -0.1580546638167306
b20 0.5427794206301607
w21 -0.032067851033370814 -0.1520228581634986 -0.16481122345612043 -0.10014398804723493 0.34358702239024863 -0.2549828810752582 0.11250014775394526 -0.0524861347351796 0.29986210907735444 0.160127828070545 0.27407884457472764 0.09240804025465811 -3.396194899958231 0.05689901184910345 0.024905404722164876 0.3216189873908045 0.10715172961692554 0.2310269677402902 -0.22877022879068437 -0.40248893222637866 -0.17066661358855167 0.1840818444883163 0.3014412454350474 0.2833664159639821 -0.13425201212064758 -0.04822974662751223 0.01171215232874342 0.2955276182674416 -0.2145396285611734 0.04959076878300405
b21 0.2908177412231082
w22 -0.2862846235864866 0.24498586675645934 -0.42713838763999407 0.3260598904062652 -0.11983559769105138 0.2953782423774953 0.25929270884651484 -0.03894072077634464 0.4613163997792166 0.27571782106934883 -0.3016686726905274 -0.3795326931496688 1.1048831344246473 0.1752470269769212 0.19934061768915268 -0.34777407442622543 0.4341756887393278 -1.4654018591152056 -0.26320116951518335 0.3523736141905761 -0.13926742995023564 -0.35052536500094317 0.14785430509018438 -0.212488318850452 -0.1991150707591283 0.035833783665569545 0.14834417986377216 0.18318660291935793 0.36905246718352436 0.21756724446050038
b22 0.09201309147487623
w23 0.19647179275662313 -0.5440452057543539 -0.5058198188221746 -0.08361392548596774 0.4658865543399057 0.1424231627235155 -0.43125237897229 0.005012297947887397 -0.6793203230165235 -0.2576560919553858 -0.0028539775296964297 0.0009091367465604567 -0.25736064877511017 -0.513203211956917 0.04162079883865182 -0.25776737614097783 -0.27648318757413426 0.43956499283093237 0.2373922166525871 -0.5294153894214585 0.0360953926501091 -0.07600717682509915 -0.10262527577316273 0.00021686092373305558 -0.2924444130736409 0.21342108625260042 -0.029489699636258103 -0.02715101470023607 0.08385981825527265 -0.31666953688167754
b23 -0.09688082766514104
w24 0.2044990424283985 0.1632595292823531 0.1454704182147628 -0.11061883746935172 -0.12613714652161742 0.14832956829685093 0.05481311403490857 0.4938332381984131 -0.023356748156137364 -0.23080218064878857 0.06708619417034023 -0.04369032071218496 -2.8120388082890284 -0.47059756758325555 -0.23951847711052468 0.41146397851180205 0.09412380137915197 0.42178620451879995 0.012682815612197544 -0.0319189142850755 -0.23027688598633236 -0.11955002363640467 -0.08193402351358448 -0.002457806938044986 -0.32303603529329067 0.09586426751068891 0.12678162281386274 -0.005064888691362289 0.16085362554271573 -0.11825993102175544
b24 0.10632848014178717
w25 0.14320226134053188 -0.09654031629425355 0.3890182227636245 -0.3501745962231089 -0.02372466147626069 0.010430259064161746 -0.17779019162093748 -0.08681038914040336 0.05349668495041639 -0.16400262195667775 0.30183204754417936 -0.021553253147666512 1.4396122927711172 -0.2981871754827477 0.2262686068106609 -0.19466254309494288 -0.33601804587632994 -1.0754049268271808 -0.12509521795844805 0.33013798770712593 0.22460293070955986 -0.012779554674740411 -0.27208729739217413 0.03912560811311893 0.09390087045525691 -0.14195853436873102 -0.13518220242015677 -0.06831410872655298 0.3319250373933821 0.3043940991232646
b25 -0.2010371602353188
w26 -0.104861947335914 -0.042861770758040874 -0.2622575796780274 -0.42721423385546825 -0.014889588233438217 0.09411686144769543 -0.38326745551083896 -0.7518494081103533 0.23592018986051808 -0.2762393745833683 0.32468987609259964 0.49907590312840977 1.756094326075999 -0.2994615442871988 0.45731416928839386 -0.010821970791144145 0.0852529599939417 0.3157830680669183 -0.5371795878340253 -0.24182548562235232 -0.24091048068824475 -0.1387243505055089 0.49104610080856714 0.5367967822934978 -0.14725756156388917 -0.08942989728932121 0.20080025336440194 0.5220047877660924 0.07157721732694058 0.3851484320466974
b26 0.3590096063247968
w27 -0.17091863652363534 -0.3488527581458316 0.07019456970751997 -0.054316978738403826 -0.1161975889915167 -0.05609092723019067 0.16484931355521712 0.26053369051485625 0.02086167886450347 -0.3730005077783858 0.21821078700307447 0.3019241565971552 2.214459525129287 0.1453645415489336 -0.3348961770398175 0.13056813212820734 -0.059580613051968184 0.00955637311193108 0.006611388148859804 -0.3156833960335451 0.5464745897318963 0.10642193395462167 0.007347719749262065 -0.009978107629300225 -0.15900760461679697 0.24223878782979685 0.21289248812959152 -0.35848395726515103 0.11173914944074874 0.12181093798726426
b27 0.24479954436248036
w28 -0.12115418679379532 -0.040909777850190183 -0.002349628787009243 -0.28591047495177224 0.21867185233721945 0.19644469072811724 -0.06895656442375053 0.3036296565633492 0.3754901375991141 0.2613795592352421 -0.1877818889447141 0.5406976218295715 1.1630154558073982 -0.09810540403186405 0.0893246024657008 0.4543681223119397 -0.43683119798326153 -1.0914501926502533 -0.32457742026478054 0.04929623691988087 0.21522256254434674 0.2649257636333011 0.2315482903829249 0.37079133314520024 -0.003809941400494866 -0.030337954070921797 -0.3454947012235603 -0.2106890975899221 -0.2564902773752594 -0.05209013502996507
b28 -0.5149419961415983
w29 0.006085102886810095 0.22384021404809099 0.10011956102833568 -0.03973043195821681 0.2907579512206008 -0.16899923093385555 -0.2959032142125841 -0.08158273629876023 0.08304193412978503 0.12802595288975685 -0.01808218654714879 -0.2585756347616133 -1.1828986254277427 -0.023188315462405663 0.46180324165469194 -0.1676037334384829 -0.06830287621772703 1.0699219939797482 0.07498576596293999 -0.46487813236322206 0.2859925124100972 0.3148010030458746 0.06278227251961171 -0.16143903598857734 -0.3674106515805177 -0.08788230063345022 -0.15095452636849133 0.018084573994323942 -0.32592768359676816 0.23067931827056412
b29 0.22582353208352854
LAYER 3 linear
w0 0.13085170120826511 -0.46136186468658824 0.20320939558758996 0.07564182906940614 0.07304182697277965 0.2451871474500403 -0.4816607370817361 -0.3100173180518894 0.2017596331266988 0.34356070917544673 -0.1451165561943424 0.28991168928691985 -0.5787101886100091 0.25254373284419057 -0.10768671842702866 0.1929304506563548 -0.15279977605128936 -0.2960359346112588 -0.19656952693215005 0.12273657172025468 0.5361782420408174 0.31746219656680996 -0.2132632160960873 0.2027440863936876 0.6527520463407989 -0.35854558486151594 -0.07305950693585807 -0.5290205078438786 -0.17709315686234714 0.2843558901071269
b0 0.14609980841392356

POT Cl 6.0
SYM 70
2 6.0 0.003214 0.0 0.0 Na
2 6.0 0.035711 0.0 0.0 Na
2 6.0 0.071421 0.0 0.0 Na
2 6.0 0.124987 0.0 0.0 Na
2 6.0 0.214264 0.0 0.0 Na
2 6.0 0.357106 0.0 0.0 Na
2 6.0 0.714213 0.0 0.0 Na
2 6.0 1.428426 0.0 0.0 Na
2 6.0 0.003214 0.0 0.0 Cl
2 6.0 0.035711 0.0 0.0 Cl
2 6.0 0.071421 0.0 0.0 Cl
2 6.0 0.124987 0.0 0.0 Cl
2 6.0 0.214264 0.0 0.0 Cl
2 6.0 0.357106 0.0 0.0 Cl
2 6.0 0.714213 0.0 0.0 Cl
2 6.0 1.428426 0.0 0.0 Cl
4 6.0 0.000357 1.0 -1.0 Na Na
4 6.0 0.028569 1.0 -1.0 Na Na
4 6.0 0.089277 1.0 -1.0 Na Na
4 6.0 0.000357 2.0 -1.0 Na Na
4 6.0 0.028569 2.0 -1.0 Na Na
4 6.0 0.089277 2.0 -1.0 Na Na
4 6.0 0.000357 4.0 -1.0 Na Na
4 6.0 0.028569 4.0 -1.0 Na Na
4 6.0 0.089277 4.0 -1.0 Na Na
4 6.0 0.000357 1.0 1.0 Na Na
4 6.0 0.028569 1.0 1.0 Na Na
4 6.0 0.089277 1.0 1.0 Na Na
4 6.0 0.000357 2.0 1.0 Na Na
4 6.0 0.028569 2.0 1.0 Na Na
4 6.0 0.089277 2.0 1.0 Na Na
4 6.0 0.000357 4.0 1.0 Na Na
4 6.0 0.028569 4.0 1.0 Na Na
4 6.0 0.089277 4.0 1.0 Na Na
4 6.0 0.000357 1.0 -1.0 Na Cl
4 6.0 0.028569 1.0 -1.0 Na Cl
4 6.0 0.089277 1.0 -1.0 Na Cl
4 6.0 0.000357 2.0 -1.0 Na Cl
4 6.0 0.028569 2.0 -1.0 Na Cl
4 6.0 0.089277 2.0 -1.0 Na Cl
4 6.0 0.000357 4.0 -1.0 Na Cl
4 6.0 0.028569 4.0 -1.0 Na Cl
4 6.0 0.089277 4.0 -1.0 Na Cl
4 6.0 0.000357 1.0 1.0 Na Cl
4 6.0 0.028569 1.0 1.0 Na Cl
4 6.0 0.089277 1.0 1.0 Na Cl
4 6.0 0.000357 2.0 1.0 Na Cl
4 6.0 0.028569 2.0 1.0 Na Cl
4 6.0 0.089277 2.0 1.0 Na Cl
4 6.0 0.000357 4.0 1.0 Na Cl
4 6.0 0.028569 4.0 1.0 Na Cl
4 6.0 0.089277 4.0 1.0 Na Cl
4 6.0 0.000357 1.0 -1.0 Cl Cl
4 6.0 0.028569 1.0 -1.0 Cl Cl
4 6.0 0.089277 1.0 -1.0 Cl Cl
4 6.0 0.000357 2.0 -1.0 Cl Cl
4 6.0 0.028569 2.0 -1.0 Cl Cl
4 6.0 0.089277 2.0 -1.0 Cl Cl
4 6.0 0.000357 4.0 -1.0 Cl Cl
4 6.0 0.028569 4.0 -1.0 Cl Cl
4 6.0 0.089277 4.0 -1.0 Cl Cl
4 6.0 0.000357 1.0 1.0 Cl Cl
4 6.0 0.028569 1.0 1.0 Cl Cl
4 6.0 0.089277 1.0 1.0 Cl Cl
4 6.0 0.000357 2.0 1.0 Cl Cl
4 6.0 0.028569 2.0 1.0 Cl Cl
4 6.0 0.089277 2.0 1.0 Cl Cl
4 6.0 0.000357 4.0 1.0 Cl Cl
4 6.0 0.028569 4.0 1.0 Cl Cl
4 6.0 0.089277 4.0 1.0 Cl Cl
scale1 6.763485734868836 4.8208578168685925 3.4975790339550343 2.324254904528864 1.390248397307562 0.7169729796459553 0.16356807195281092 0.009370595120772804 5.630076122213893 3.9184153983568466 2.752551729403045 1.7403289810456648 0.912890987723379 0.3844559917863148 0.05976181224369316 0.001803279207027693 5.960524627162095 3.0591360537861854 0.9261623507945052 2.976868442061402 1.5610071817271842 0.45839521987749454 1.3405392169811492 0.6907935095314989 0.18495970749151724 12.160180491200318 5.8659507663128885 1.5623120220262467 9.153091276907684 4.328475563708216 1.1215092118863161 5.976821279383011 2.7169901642621794 0.6563698130942608 8.521254621157542 3.908122892825977 0.9523744522296981 3.828374961443133 1.697651963204321 0.3680387126197781 1.5636687531552353 0.6898264286660453 0.139731149351603 24.797971435252734 11.882423351945347 3.141589116838505 20.140871204748265 9.702881037869103 2.570943539847036 14.681496001689473 7.052438871832742 1.824789554283656 3.8786905222930024 1.750666001145001 0.3816011790832998 1.7008486362367201 0.7546033720387455 0.15914755619878593 0.6340064084500412 0.2671114020755737 0.049441463310504113 9.368934820710335 4.187747208888226 0.8762393515685084 7.202849177257972 3.213632305398596 0.666510394087569 4.726352512059241 2.0926359551359224 0.4259297329084142
scale2 5.244514936616665 3.785269822575479 2.857630598649042 2.0012637819735497 1.2782429956954775 0.6934344134683198 0.16299954899343594 0.009370224572785954 5.067569039318336 3.655066494064517 2.637465833969893 1.7065592250111539 0.9083403022678634 0.3842576097290112 0.05976174201545269 0.001803279207016779 5.917858306537998 3.0486330244045523 0.9256361445742538 2.95949276499384 1.5566168512920384 0.4581438376023551 1.3382322930571826 0.6901708243131505 0.18491491144483185 12.11918698571207 5.854222702249929 1.5617198876878227 9.135324015703365 4.32388221755853 1.1212220187187638 5.96959259085846 2.715380719714417 0.6563006102124693 8.480298367553779 3.8965642083620122 0.9516631118114228 3.8226421764451604 1.6961684213493402 0.3679611176635558 1.5633609495821559 0.6897670512241784 0.13972918837064033 24.48623327324797 11.791713017741097 3.135718626778215 19.86770422400005 9.62316569742879 2.5659172581419067 14.468069486389682 6.9906937978612556 1.821050242390921 3.8770462368893126 1.7504324818259167 0.38159761071502196 1.7004191771871209 0.7545413179181639 0.15914673002002658 0.633982714086982 0.2671080437002299 0.04944141939438615 9.364977392264274 4.187183513278349 0.8762307120362521 7.2000741382418845 3.2132373593309653 0.6665043438252167 4.7249592763929025 2.092438126732113 0.4259267082799906
NET 3 70 30 30 1
LAYER 0 linear PCA
w0 0.06123312164980982 0.06014457699960644 0.05807527425842562 0.05661596363008781 0.054047349143262306 0.05111861256598896 0.0437164630344771 0.03137525784533153 0.06291253573902775 0.06208435219020461 0.06093965367634965 0.05848534245562745 0.05344592245932757 0.044705027579428736 0.02824071985561694 0.013596130839677928 0.054846874337806543 0.05244136236699357 0.04593945221278097 0.052263078159444566 0.04921846710272749 0.04314897740260715 0.04862683179627672 0.04542182831697076 0.03911972465048487 0.057466156988938415 0.054543854763013086 0.049862437282119844 0.05763772273382668 0.05459253677016805 0.04915741904606148 0.05746062068634613 0.054616281892939586 0.0482370173763471 0.06013326223213966 0.05842278846928551 0.05432215615405611 0.058404320539798514 0.055877451653497556 0.04966208765268388 0.056826352606963115 0.05357686782198822 0.04439129408693657 0.062258688904359004 0.06133427396521598 0.05845886704019526 0.062301692197663405 0.061348375136582124 0.05841493248271916 0.06216830391946736 0.06117909197720643 0.05823622660985451 0.04999170566957997 0.04535538355653344 0.0355582359411246 0.04430276884381592 0.04020530842781673 0.03155306252871196 0.034928741142936884 0.03165886565398293 0.025389313279296905 0.056989333373494655 0.05241473083502493 0.04311039831920929 0.05766842591803734 0.053035337123748305 0.043851602969086564 0.05841307118287958 0.05382900072831105 0.04487153690451652
b0 2.993151640112275
w1 -0.8762102661725968 -0.9142141380998264 -0.9136163800469176 -0.871711649064984 -0.6893637587624987 -0.3799953178278022 0.07540127676512587 0.33124073505643437 -0.9762227010712788 -0.8732530732064575 -0.7459170872622144 -0.5477500818864197 -0.2557567807967576 0.059813333752775 0.31817391590079763 0.2923104655231089 -0.208466504961327 -0.12750654079058119 0.055968086967484065 -0.1917321741949938 -0.09604637044654303 0.08465197593435074 -0.06972712590028336 0.02667661384909107 0.17715906779918483 -0.012295147874308323 0.025493135791786196 0.13413916042246216 0.05661956364972589 0.08983957635700343 0.1752235401597056 0.17055615264675297 0.20685660592391317 0.2665507644046752 0.0626035940439028 0.11818789740950487 0.24302235708965703 0.21203388064089893 0.28250020185123537 0.37806647311805874 0.3261671812182704 0.4142890106589157 0.506769812141669 -0.0852282930286609 -0.016481129998879726 0.16849944915947582 -0.09096608977083542 -0.0182579797731609 0.169999718174491 -0.06620960854273095 0.011464060228160468 0.1943079179226282 0.2095957910017115 0.2996628292565178 0.39604599494145126 0.25958973368627725 0.31841459209082146 0.37697740774237043 0.3542224842511977 0.36217908262760895 0.36016081992154164 0.20597144285772476 0.317961599055525 0.45765634472636646 0.21634731316600467 0.32586480996008665 0.4649287945518133 0.2476628894321173 0.34847298764039775 0.47976467529542455
b1 4.8622656281244865
w2 0.48078209678032724 0.20107952986501765 -0.11497620664442801 -0.5348680502228351 -0.9941955003343361 -1.2917161001501896 -1.2940976356008467 -0.994186010434925 1.1947425332034518 1.1913050715519717 1.1748895994916624 1.1284426063034287 1.0334382588775528 0.9000609991057031 0.7534744728621088 0.676186660860379 -0.7794622236485823 -1.0029841827171475 -1.2201302888967966 -1.0543040599748756 -1.2029020917247568 -1.3142427774105787 -1.3004938221291422 -1.3600130172088467 -1.3492435166277015 -0.18547469138244835 -0.41982486880652187 -0.8375250724222896 -0.082674758709248 -0.29428998708966336 -0.6962894788871002 0.02325512347677125 -0.14041123616669668 -0.4814606632401474 0.1098635448603566 0.07325000530222862 0.0012435862097344736 -0.031835682954758034 -0.025789263589862284 0.00968111980826653 -0.15619152318575844 -0.11878876422305164 -0.005619069228375279 0.26094477763876134 0.15425590891372928 -0.038047817465081214 0.268585769750926 0.1548113347113607 -0.04556984408587716 0.2548386632774814 0.14020401150979078 -0.05718807407208584 0.5712538694052561 0.5866988623793968 0.6601728103711936 0.6475781300244803 0.6550436998188801 0.6955661874845142 0.7217157546275825 0.7112078715234105 0.6973684696765337 0.374727579473757 0.39274464820549454 0.5080367779664742 0.3327315622543195 0.34599831334027537 0.4560122490842455 0.2701400885099985 0.2753937695715172 0.3704897659341285
b2 -0.028258252771548156
w3 0.9473175065034158 2.142001956311726 3.092564731130104 3.8945447424020085 3.9564079639857983 3.114894020451605 1.44344955504641 0.6796913696263507 -1.5363795806051597 -1.7380237952331266 -1.8071541132110809 -1.64943978721561 -0.9586298702982033 0.44046870562445767 2.6712751154464036 3.5028983826553413 0.025408064506189917 -0.35978232351100137 -1.011890178880967 0.2645891321169929 -0.16368027217324138 -0.7512763861341097 -0.016962181889146957 -0.3490252429244202 -0.615463623739177 -0.6797074190499675 -0.7797454435443995 -1.2594979892569558 -0.832462318508309 -0.8609731919367377 -1.225924534221773 -0.9226323021624856 -0.8468107656343384 -1.0025965192778488 -0.7276406256608502 -0.471777816572752 0.11928511350783115 -0.5866104319030416 -0.09960841362203152 0.874009403383383 -0.4998013631605681 0.20947267998815708 1.5796877666418814 -1.1225643205196236 -1.0720593067828363 -0.741416427205876 -1.1858020292141769 -1.140171137013997 -0.8249646630920251 -1.2609771531077167 -1.193425343960719 -0.8849540100393108 0.08121785963605897 0.7123123718977424 1.9177316173984837 0.8643247690983863 1.400506516469754 2.385105624819403 2.136139704825088 2.4374572056896175 2.948543965368696 -0.8262534104623732 -0.18347250025098477 1.18899722821191 -0.9142982929403987 -0.298249896072609 1.0346756957019314 -0.9504720562299597 -0.37809919735120273 0.8809558277257904
b3 9.833747476074889
w4 3.130289842595642 3.072471718663086 2.4492339807228554 1.0616362699453143 -1.232813508294511 -3.33616315259439 -4.236302952749306 -3.34001642001121 -1.7273390501772918 -2.369633834505706 -2.7691787871513824 -2.9139754559162663 -2.5119396080998526 -1.4676692689644957 0.10815733192643782 0.6933148442532722 1.3333902282172865 0.5977975127040001 -0.5090375097587202 0.23364120774869848 -0.5233450648464745 -1.428382459562583 -1.0384546880827337 -1.5930997586056068 -2.1518488853042506 2.7240684306034746 2.5513781916317 1.767144846984271 2.8257497658549826 2.8444861646355175 2.2979963872752966 2.720300117532955 3.0245171460809632 2.9731987969460505 -0.24147712205118915 -0.4694478520372116 -0.8293036713366644 -0.46873751037349554 -0.49959870897930225 -0.5987839398517918 -0.7357209137741607 -0.5508073929503314 -0.22957292378280786 0.36082736281924 0.056081933157260386 -0.347165812439336 0.45759113091069836 0.17074757489966355 -0.20254971131412805 0.5969435692037378 0.3801919776258331 0.09893455042370589 -0.7673797798851615 -0.482625279773284 0.20257109140215315 -0.6215582787792877 -0.36922588563043773 0.20051129149653324 -0.07836557956253899 0.012839362150408573 0.2373450343779557 -0.5394385307608969 -0.4138818015713699 0.1487609009105351 -0.4352139039174132 -0.3631204749580479 0.12746944983908767 -0.23266782212976841 -0.25419350533967733 0.09084623363666369
b4 -3.2941954926964776
w5 3.069705595740498 2.3788447136751776 1.1879956604037039 -0.740846139173721 -2.9169700609213187 -3.215426899136106 1.574384833145412 8.723347034363758 5.452843220964802 3.2461346419482 1.0332628135714135 -1.6300527541509826 -4.177116844089578 -4.800935428849505 -1.6455174564448514 1.3635109954647715 -1.1410331849760191 -1.1218664175171444 0.4387778527678382 -1.3328560632514512 -0.9000683053007388 1.173154496555328 -1.6754224509062847 -0.2937599748953153 2.869221847771533 -0.6567832974315418 -0.5379177495439879 0.7040220517739867 -0.5639411088248885 -0.2613375495444268 1.0977398608568232 -0.3949958280697131 0.2706540155070049 2.0764522227926236 -0.42890139572478114 -0.6004509121977852 -0.9709899108363986 -0.7652598119753192 0.1049522277780056 1.4464485644781033 -1.6753450863432984 -0.11643406699638882 3.0021596453539137 -0.45188995247968067 -1.3928066303177136 -2.271342798843877 -0.521106278849102 -1.4450404703904702 -2.2081771318394123 -0.5972225267245485 -1.2785983005362556 -1.6577469113795091 -1.176989139453168 -0.9150569807546527 0.44065058695936454 -1.375538888760022 -1.3417582553201262 -0.49187375731301075 -0.04318244394534254 -0.25508730534994556 -0.24134470427573768 0.07835865659975685 0.6340861030889376 2.602857869523061 0.41083961071956343 1.0096883403179775 3.0521521907318903 0.7899564013572531 1.4309484502928085 3.531338956518239
b5 3.6829088115258273
w6 0.456583775648185 0.20463369440033738 -0.515612332300654 -1.9526563428826296 -3.8291466194543613 -4.607300894993156 -2.1573317106534304 1.9950947532712016 1.2079696401540767 1.6890796663503345 2.0664630756610234 2.3431716352115135 2.4142992113693635 2.586938842505271 4.0495409700929645 4.807316128843983 1.211977141216667 1.450599788389625 2.0551900926375657 1.086211302576944 1.3730275322797618 2.300093343440354 0.7485776033959137 1.268930775612008 2.566764954637929 0.37152728747733516 0.9014052792383316 1.4268660305028844 0.05965132326377217 0.6919611758735904 1.2306041010239726 -0.5119197794482314 0.29013280541201397 1.0018739866650173 0.35765383662186667 1.3045289680981977 3.0256072437003048 0.1804076181009044 1.2877775659921933 3.366695661421941 0.582402008524415 1.8482782586728093 4.148065346879371 -0.7315492092461214 -0.11379219429659827 1.2561821801519246 -1.019557259209658 -0.44067599757140763 0.8957764118802994 -1.6939620914939522 -1.1507255772413152 0.1739517401035243 -2.071553565855051 -1.526203898878274 -0.3127290244600912 -0.48226029421886146 0.23386350780056936 1.6374947583162225 1.1614545373574807 1.9368787743783173 3.33196700767796 -4.286744182352171 -3.9930225137512902 -3.120017222251432 -4.574091518710804 -4.316998692789446 -3.531734412956598 -4.697144985114013 -4.4426099796015714 -3.6804830075092827
b6 11.42511832897643
w7 -4.402191185888957 -2.984430479742318 -1.2285983178249973 1.1562953156319493 3.925011414023505 5.923151224624569 5.952714816144711 4.1299105861890935 -2.7474178300887266 0.36252580197104434 3.1783292954402262 5.748195606511406 6.371551154248486 3.6029590395161506 -0.15098946510468184 1.044729376690872 -3.074517845202239 -2.7215787182849893 -2.1028847576546825 -4.0846457484931795 -4.215066224698469 -3.84559221754596 -2.682128887064243 -3.4636070332028144 -3.6725766155063426 1.5626845896580313 2.8563913882252097 4.18807234919622 2.7415062812557496 4.268803364001924 5.998158731898111 3.9926084536881774 5.81780706179216 8.49852305394067 0.4611982547398201 0.6598824793074172 -0.8990651878828333 0.17845532224835792 0.7288017002721635 0.756409458256499 -1.643622136277328 -1.466562768872917 -0.25458634833191246 -1.2115035486775114 -1.2396739485145072 -2.6479844715734386 -1.6556561391678175 -1.6577687591810424 -2.7940876753098167 -2.2208041770867126 -2.072662159409225 -2.5892082552544284 -2.069976036242018 -1.7743496751250962 -0.4040707583219388 -1.5929072013771615 -2.025419039136022 -1.7936563501381373 -0.05251034260252412 -0.9907086551520164 -2.076301353710389 -1.9220419343308883 -1.1865854911253237 0.9835975946662864 -1.7615230300986455 -1.0552703930690182 1.0961613686864429 -1.489637168595769 -1.0725697614053984 0.7004466831926642
b7 1.3357248366951722
w8 -11.112840374705598 -7.412732246779077 -3.151819391541181 1.6375615634712457 4.626194169871121 2.657533112945786 -5.9302595771174795 -13.370304334333293 10.510022741852037 6.678027847006678 2.7288933245172324 -1.8828034813900763 -5.629418427488325 -5.081218600190593 3.045129495076026 11.26817310300114 1.6612360148867 2.226694024570064 1.8537266261590892 3.4442829817367584 2.5424704716930675 0.0869555484104804 3.734064285117323 1.8665266880097071 -1.734992686846499 -2.6236624468474 0.3978834469034592 5.247144666589 -3.4409600044263393 -0.1159657514838874 5.81377448166156 -4.132903728352447 -0.7901172013223468 6.208558666280446 -0.04916731228095493 -0.5856570457948247 -1.938299558066646 -0.14310954191018202 -0.14564238777166544 -0.2693211053945239 -1.0971512084387007 -0.551976408093364 1.137371664786597 -0.5670777108528915 -1.0536429654486714 -2.152484571859969 -0.705451422402237 -1.0796072243084436 -1.950209990542186 -0.8520719700652505 -0.9498550973291712 -1.3108697486913354 -1.3359959656212406 -1.4233859226708663 0.5007038926763641 -1.9997216254404775 -1.619238613075745 0.6891112835873345 -1.1824972951422843 -0.33349685901156806 2.0286748843368247 1.1179864705256297 0.4386225627271175 1.4582947907457957 1.7012701419762275 0.9667358280473798 1.7950446868347882 2.4978878480717555 1.8009704030243545 2.4458204815196347
b8 7.028222847007469
w9 -1.222634146284557 4.728035231068218 7.950111009619272 7.7317447005644615 1.0626080530790305 -8.739499206972075 -13.188036686097941 -4.15024179209781 -9.372930407485063 -3.607489315191266 1.6230482813077025 6.671783209370338 8.793398621822902 4.716642052321625 -4.7146430638662515 -7.986074633880844 0.21826786869503642 1.599118250273433 4.280600497282115 0.6025300807033447 1.0519048759432994 2.822555508477198 -1.2036947400627844 -0.4256632502249474 2.1475043962469256 -5.432914038503043 -1.8543691316189588 5.117331682979853 -7.1536593450715555 -3.259478637809694 4.747227974544692 -9.803269769644073 -6.075568294193174 2.9449307186281906 2.8817627670945347 4.189426883285684 2.859984525658169 3.677249794231304 5.046625557261594 4.732736119173208 3.6570176278351463 3.7603446541029477 3.4437361404150995 -3.6636935908973194 -2.066561391230533 -1.2825601868183951 -5.037897318816615 -3.339103140443557 -1.9494107821681905 -7.241332981608259 -5.271646890735175 -2.7331216673532364 -0.7164932985247878 -0.6360745895609641 -0.54594113442558 -0.3199535732966514 -1.7469591117938967 -3.841855686131269 -0.8972356154098745 -3.022871626502544 -6.171894058654841 -0.3793481887966981 2.0103978495729815 5.763470502008735 -0.18315988580095424 2.556038226955556 6.9722590222531355 0.4380792930372686 3.3386299718543953 8.226796167954763
b9 -7.254453884070186
w10 17.243124784922813 6.1388163018710795 -2.3995553786374497 -7.988894107865431 -6.346894069576876 1.126230517316195 6.259973647063023 -3.075618174001301 -7.717402221494336 -5.443128865370706 -2.461667910731776 1.9487920172746964 7.211182501708966 10.182190556778705 12.17985779087394 27.58579820923289 -1.8939113071328988 0.9392231339084051 5.6442445863056445 -2.194821202639802 0.8160600186509752 3.716072142292902 1.9083374177508368 3.2071396490962774 2.1599906614195126 -0.4786200855834038 -1.1435781955376814 3.8015634934950544 -0.11911400398460464 -1.9167532563860075 2.1538607215670353 -0.8105817903807616 -4.539232148458801 -2.9424304514350763 -0.6320544774463701 -1.7953981936319279 -2.7490998755210465 1.7290227382465617 -0.6035242021395962 -2.438403464512331 4.332683141932544 0.2505344918209061 -4.937102536652857 -0.6195434428461454 -2.8297973118637194 -7.301596782946977 -0.16110766658330725 -2.8468752397474746 -8.253100793571008 1.1802079085623196 -2.5387468875926604 -9.786492713418337 2.12905544436678 -1.1246767365928825 -7.005771931171525 -2.3233389220864837 -4.29776890513338 -7.337590113625394 -8.867465429691899 -7.781591457799478 -5.175067577096157 8.40540412986702 4.482322350067605 -4.601068174296896 9.237588657435463 5.444394785246693 -3.7898701014546816 9.782203492924527 6.304012174539387 -2.814257550535944
b10 14.48941927440224
w11 14.91156526702192 3.4320358169605676 -4.63246233384731 -7.99564400611548 -1.3364930841813958 10.60393627357709 10.014355438596837 -19.0419760407277 12.72567327141657 3.9013904637434003 -3.4710223884166393 -8.958491339884786 -7.284302576883927 2.5076960973424716 3.0693533640757105 -18.59622590065813 -6.788550869786986 -5.592527135354611 -1.0663137332852965 -5.373896992674497 -3.618297003997449 -2.4338224108914117 0.6829218456713211 1.5640224830368565 -2.443695948447234 -1.7848377389889796 -3.0233415807564414 2.3936260771905733 0.2888666654825962 -1.45287354680745 3.2198361981674246 3.5152655947355593 1.3865190811269665 3.757968511022729 1.0012635527484002 -0.8240582273627608 -0.4894404934652306 10.575709389707072 9.329144156387033 4.872267667449916 19.60910819326859 19.85058142066254 11.79788861078913 -5.381923685246213 -7.414751806514302 -4.568563460888892 -5.025588190913662 -7.107622589086442 -4.70285703255194 -2.5862732900543857 -5.035990590427979 -4.56811561121178 1.8745817204905337 3.646992911057671 3.985656726252324 0.06885744401166033 2.59014238804032 3.2630604943786388 -4.860578116039956 -3.521374065925728 -3.534830650197291 -1.1515536237862602 -0.39403795652150825 -0.38727707667319594 -2.4909503423526296 -1.8919718516702237 -2.01192348917475 -5.225845889944931 -4.522265586363109 -4.8340801662127655
b11 -18.845444751388452
w12 -8.155284365747873 -1.0653336108850655 3.6886752488445613 6.361652649798173 5.3958826453507704 2.9418126016666313 4.011350691362334 7.984539391877849 -0.07584836886684819 -0.22609587921734794 -1.467436457840972 -3.7558827090314515 -5.807659021563652 -4.2125413231925295 2.5926366276210353 6.5365595666069884 2.8537296162587062 8.677979186670665 14.52917068325829 -10.282562552475369 -3.418845080234302 6.115599011239797 -32.68140045689451 -25.215690177677505 -12.006151353050532 1.8361901917628491 5.925448385261575 9.850995461879332 -2.7438550264276604 0.6732580847733981 4.225384368465388 -12.715487359514658 -11.089270419332502 -8.92162045206002 -0.933720932787533 -1.549939182552813 -2.5665046299638767 1.8170367983936322 0.827362119796871 -2.17244551946839 10.62938044317091 11.465640665571799 10.008259449950023 2.3101150185083728 3.9298974250512453 5.238604493344662 3.595288515957649 5.588909861983062 7.042262150889917 5.2624360879067495 7.720699014908479 9.40679387289684 0.6773475663618721 0.6833432577237855 -0.021305530238011648 -2.4714697845998628 -1.0428451974175432 1.3406940249105799 -10.244460164376425 -8.460103059726293 -3.4055930274423236 1.5290272095967326 -0.26737374209667497 -4.613761767158248 1.0403591206711942 -0.9655554825359532 -5.73322977464201 0.07289758335204226 -1.9032941905645846 -6.704023274173929
b12 -13.22167291419912
w13 12.587866725082502 3.8442131598952805 -4.491391819644273 -10.395106215852062 -5.554995191899216 9.981129754816767 14.05786824253883 -26.707416338150452 -18.376984024033973 2.1584825106882626 13.702060222902322 15.436153502244652 0.5917188711941989 -19.246427891134672 -10.768559301373278 16.949546643292233 -4.200089261482057 -0.9374620259333337 5.249142926500729 -6.7031419748182195 0.08966525485524031 8.880036319331024 -5.026269300092554 2.495171452925315 9.462964269224095 2.6732733668468662 -1.1122759045166064 -4.943249793824072 4.095698486390524 -0.8126860391915249 -7.59032009197206 5.2753449662087695 0.004354704704394221 -10.547286665564297 0.7455473860864342 -0.6845006921017645 -5.627877293819028 0.6461729407982683 0.36579236491398126 -5.391992746886359 -2.5600338116252814 0.5144057569962476 2.4557135192842328 0.20998930482625267 3.2870693353286007 7.270185664333052 0.06490285661267119 4.369437869954406 10.198713955213641 0.1262773243450265 6.590019158067185 15.363115902996537 -10.571364016505013 -3.9795545515635995 5.781685587013372 -9.758459522728922 -5.285377593999914 3.5403963820388777 -9.840405165923025 -7.07313755555917 2.1407876904574468 -14.959290079274572 -1.9264581286086266 16.66353838737782 -16.069448148523712 -1.5836140848951725 19.442137665767593 -17.773343830435852 -1.1099261041547064 24.44831425063123
b13 -0.5106950547218668
w14 6.836535017840528 -1.9841526122741209 -7.64397695429831 -9.615453360653028 -4.105388099404432 5.6004299139384965 7.414642226931249 -12.844255207810185 4.259747827028559 3.7779941550581113 3.5513979242246614 3.443387471308987 3.1378415171735154 1.476474649980061 -5.794348181976363 -17.361080788236993 5.742766802126122 17.700951570426277 26.055394503542583 -5.959931118563286 9.024294266592408 22.896041306422838 -21.86085971266716 -7.376273750282382 9.501027893208915 8.896710399847017 11.96677634484973 13.164631080773672 6.151685867863119 6.970549899297167 6.181943784197445 -1.1385462814945537 -3.5287357918771214 -7.038523416033944 -3.8254134047799795 -2.7785589699050006 1.3196235113189456 -8.21439939913485 -9.522060740579834 -8.062740442050488 -7.9194454399966725 -13.49271654039016 -21.574938694746677 -5.406070382909331 -6.6080607171864205 -7.553711759722601 -6.6104448481968126 -8.650432040726397 -10.876783567126882 -10.228958015169633 -13.812160254533403 -18.309840022133663 7.799653217189084 6.553009718907565 3.1382466056986886 12.931640958228565 12.180101818300688 8.166738040247035 16.06874694175174 18.30227078177959 17.90707674641214 1.288353038937733 1.400119097061848 1.127280626049091 0.5298544338273522 1.1148708333363748 1.6352783941942963 0.23019019308344885 1.6358131620838714 3.3973640515849484
b14 32.1537454930406
w15 -14.236964924264356 -11.153226954240392 -7.21578385524661 -2.7959036260830743 -1.0427461427863238 -5.190094030749888 -7.336683436283233 15.217521884471664 1.23170907442711 4.35967877543034 5.156984660267923 4.435315221837202 3.1249955575900077 2.0595536676150314 -2.0510383394874876 5.170106640932014 34.66354461356397 21.36459994380552 -8.09256189334607 30.232306076979736 18.86122964694327 -6.146253902816419 -2.4317833844893424 -8.369088097754096 -20.375013304333766 22.976677949423475 9.267483439140888 -20.550279270552974 17.820605134331018 4.27412079583029 -24.454461235895725 14.361118118857997 1.4444102697001489 -26.525215460766496 14.179421380052242 3.5873221149778973 -15.84421316967417 18.89264410729175 10.60325158038995 -5.296677745678029 16.074279935146613 11.628266523454283 3.384735894938748 1.2111212033149712 -7.7242608141099565 -23.015218460713776 -0.9246216512663181 -9.048539741993824 -23.00926395550706 -2.697283298793088 -9.491541604135602 -21.501608447291634 -1.4242286335906251 1.348593332967486 10.25116442429099 -5.541505278693334 -3.84709613877996 1.2157356230852345 -8.125179159511353 -9.010447212850197 -9.731297514039985 -2.7325895467876102 0.5537787698890593 13.598805341505914 -4.096030171884624 -0.9164094963850287 12.299021695508118 -8.505798202746394 -5.666621570312278 6.714777910857024
b15 -1.7234638248362208
w16 16.70121864801809 5.432592325288709 -4.48295117171359 -12.730453338620375 -13.73350736507042 -4.400620318490061 14.017791999281515 18.797669692808178 -6.8707770725852635 -0.39259319436732376 3.0405364685737166 4.187870585548684 1.1508863341944355 -8.323765416820484 -19.95884659311826 11.558004102889841 11.951210908477462 5.818085065007503 -4.101926503786855 17.188705049306293 3.0937826317817962 -19.74092303449831 21.50009732386651 2.2990125133465638 -30.01213073422028 -11.820740255021901 -2.1143210318888292 21.155061227117226 -17.85524910716276 -5.851010041648148 24.786338991856496 -28.55917705275712 -16.018176313814042 22.299693035720093 -1.0113211174357508 -6.241881589286135 -20.718922046404234 7.741093506339679 -4.628243893434328 -25.838242284226027 21.208171189983307 1.5314197261345577 -27.244403801775846 -1.4063537635821093 2.923329697927781 -1.1456678569892305 0.18781380015276516 5.293754437078482 2.578989349104525 3.390782462579733 8.791330705471589 8.553852851534186 16.861349457284877 13.71216832274855 14.765582093591135 17.95689291950279 11.987323467891452 5.554240325310788 10.236331724827856 6.511692580762398 -1.383589482759952 -3.3695223839231496 -1.1595987201305988 10.34639390956406 -9.221222733631853 -6.1659766795765725 6.474461089640298 -19.696697586270034 -16.651246066584736 -5.245626777591187
b16 25.260549539135127
w17 -19.9994584905608 -0.7305031186525988 12.357966828564667 18.929047212289408 9.925502041323565 -14.214875210923486 -31.3625531045402 18.22693208095262 -4.550527761799767 7.565831589712306 13.148443365999405 13.001227764966597 6.735970001065431 2.637475063535405 5.566586812141717 1.1122466485261446 -22.95006086668943 -9.478341875641382 11.55533278209275 -21.13956927081285 -7.893806191861818 14.920210884935024 15.983292891257097 19.981463979650997 29.786054532573814 2.5620280823230717 5.292868469627555 2.3142916273616967 11.417493592614802 11.007234397189743 -0.21954238193559086 19.481067197639963 14.913838208394909 -8.079829582212815 -20.325167140152704 -34.2379752093886 -40.48800871991227 4.679598605896562 -13.066172659834182 -39.93119647628546 25.128492839891535 18.063613090401226 -5.374588499432655 -19.802238130891144 -17.414904593388744 -5.60908832433758 -14.829610213890133 -9.778852494200049 2.4355009604006446 -0.8525629242580103 6.172428446736436 15.024167855978083 8.739961253392998 17.848914283170718 17.081814059024346 -1.2483311527599714 12.25925872467936 23.83982476767741 -23.547833018106925 -9.932228896576635 13.495919561523083 5.748553384750618 10.19989410981876 -1.6717204449551013 2.475967889284516 6.446964243675365 -6.285273472250292 -4.596134102419325 -0.10450285484118371 -11.255627697064101
b17 34.591765196720175
w18 -4.726607256862276 -5.825811348386795 -0.3457657407341748 11.721343629508215 20.64876605289211 5.959897938922233 -29.047791340804512 -0.9885169613969703 -19.826224522801983 2.403186968541406 10.663945364331095 4.9286516007346375 -19.407551682045792 -47.6755855143387 -45.8252783343116 39.02102886523955 -22.118540139539718 -17.174028477830312 2.177392040111768 -18.20286080647625 -8.899426535890353 9.944852921427898 -11.017237133734964 0.5791597504133016 21.54042110898779 -0.6312662449980062 -11.763191545952177 -4.352257595127054 7.593897912560519 -7.021474777681248 -3.796132133522996 24.254547055275314 5.225491899838944 -0.3597865123153844 20.558164151594053 19.48687997430815 20.43457895442108 17.6803835894296 10.939613852589844 15.310429163943825 22.85271558572268 5.958883432540262 -8.153417829329383 14.556452597219563 9.27186064126475 -10.813405170244998 12.56708400837275 5.398916528492226 -18.5980230769567 7.264600895998199 -3.4986440061764883 -32.87487896826405 38.55576595389924 18.053312204866256 -18.72712915892835 39.61152139758377 17.536819664351064 -24.205899816753533 16.62434974311085 7.625032832024315 -16.262087007491818 4.805096524745829 -0.17923829535473085 -13.50553418057053 -5.156429731863123 -5.950183744143858 -12.813158640329409 -22.81321300793013 -18.112578098502013 -16.6997333977696
b18 -16.492457309576587
w19 -1.2427207015920123 -10.139160320253675 -8.323079739274466 2.5959668090166894 14.031846660450217 5.685762191646941 -20.934231611844627 5.105499641142747 41.82711632702022 -6.129953445235989 -31.71881533879085 -31.42017306341301 11.049057770394896 59.51611245341806 29.49154240821211 7.232302756319254 -0.9981530082739994 -3.8475148393916356 2.1970970810446646 2.275341115262489 9.378608683231612 19.409162557875874 -29.146763827834477 -1.8275865843526165 34.51632981090238 -1.1843679317850235 -13.835986242812908 -5.2410346981958265 -0.18749119161155844 -12.643818887905303 -1.1831308612636722 11.689529863575332 1.590188993752749 16.6209452838183 -22.677617732791287 -17.769955701600328 -7.43395466552861 -10.369135036050409 -11.328748996771784 -7.819553895640578 18.767425092108247 0.4211675871458096 -29.241480477073363 4.958798250687172 4.155477618374422 -1.4957232276952344 13.796146718729885 10.290429335878134 -0.1920710985644933 30.39090892971605 22.801527639762664 5.219558738319204 7.607213818435772 -0.5223212218310148 -14.325278554449246 18.37278570576904 0.1792317994178903 -38.38034961760994 17.169233462215605 -1.36629250461941 -43.32071012770882 -21.196408171151813 -8.430196034496328 26.349178232518057 -27.32693609785869 -10.658799269560598 33.6777161960593 -36.643929489968535 -16.568268488089238 36.33602706760076
b19 16.67286141661806
w20 33.595124937520666 -18.612487265690266 -31.92258555688682 -11.634921637966592 27.09268107638951 23.007004971717574 -47.31569162958506 20.741892123661753 24.78197783229173 -7.839822532641885 -15.090453927139936 -2.023860796453245 18.979969209042395 5.091353753550964 -42.58027569182691 11.913461138134032 -15.193669028989003 5.139253252108075 33.86375646512122 -26.22170712900635 -28.97032795485794 -13.061271172678023 63.099870482876554 3.2370153888263853 -46.29769910798829 15.053597586346623 25.348505309415657 29.582965466193613 21.318170166459154 20.267063942556987 7.911767235254414 2.585936879662068 -23.093649555027675 -67.9653647452196 -30.697899282097858 -11.637850424130088 14.38311957683915 -24.865031945709323 -14.036447654230185 15.055267753350373 6.320314616543579 5.226744080979357 37.15608066536202 -10.942228870444776 -3.7459723559046414 9.391316389401698 -5.167015884602836 -2.35182262665999 8.301278803835972 2.487891257402996 -3.380826757505515 3.4849304851939387 -8.104539266682123 -16.869517490072678 -7.67647521920221 9.938965877523826 -5.842168367191838 -10.876346920811066 26.162973557248907 6.412495688923744 -14.600105696895104 -6.726610324663977 -12.65514455104854 7.665465926334008 -2.0378223460163465 -8.673065683523705 11.875550842842044 12.485445776843765 2.5059252335167654 20.176515135980573
b20 -7.925008677444796
w21 -11.08303309378599 9.528795833124926 16.544573509811727 9.497625690751443 -9.205309743517534 -11.834730104493913 18.92532160640984 5.628602084618761 48.82428586488069 -0.8870963858435662 -22.956756246714292 -21.92877255575837 -0.012601310708218029 4.156076480765219 -28.384020141723557 42.840429206204945 -9.065758167617052 -0.6504688063958698 -4.893099307891428 -7.140985960301741 -2.5715833035447035 3.2287962135781765 -5.044901850094435 -12.246124067732373 -15.608368089112602 -0.9079842095860858 11.757881259693928 -19.017317777083974 2.3548311521119047 15.452161464820696 -21.129838980083033 10.643954485535962 26.639907638181455 -10.0010590330484 30.577205258741703 21.805240423236203 20.868802224772306 43.71727496246477 19.306283284270496 -25.636969742028047 39.24661013715825 2.8268920615032775 -71.93447048640971 -35.15081232702611 -14.840879577684934 50.02487456583995 -47.962225749360265 -23.6115859793546 49.71729048112029 -65.57979290558787 -38.0618525070643 43.3999520812089 -14.837091032187143 -12.097454081865823 -30.9154490087972 1.9219909844606242 1.520514642435889 -20.700412819258666 14.315441624318884 10.290926780387196 -3.699114023320382 -6.401105371487997 -4.224465214937268 -12.4702494297339 0.11750867773741136 1.4423013540072482 -3.6368211158000925 19.49779575254822 18.47551315484969 17.60743492034697
b21 -16.05737215804185
w22 70.25026154933444 -20.347257970255505 -51.376007340270796 -26.457579593285214 39.722649324741255 46.08571230338644 -65.70690955602716 19.678869357951545 -16.75077057441632 -1.9009673313023756 11.087742081290287 21.98299368580039 18.9800871105315 -10.86457607383254 -40.487337105572664 8.738243629664055 20.102179281380113 5.506940219904966 -20.701564270277462 54.220877483809254 46.82128012409312 21.338511301513652 -54.805868691025296 -33.51689326613931 1.4442254498506766 -17.06309630597088 -32.247175456041724 -27.154676129790722 -18.093108511316395 -30.687235715386628 -12.01347631115451 27.592576819410453 24.133735002497886 64.75787642730575 -26.90649253678289 -30.070840624058565 -12.854613256924676 -3.950282800213726 -11.197318947878518 3.5854204946692247 11.070556589858457 4.192521935905534 31.849278285744212 -26.411178584439252 -22.58908322370185 13.773262595031309 -21.82616108311408 -17.476947764164354 22.113586272678933 -7.9247610663933115 -4.584862154505861 39.50534051083765 -8.059844632811114 -10.54305800882403 0.05951098881349436 -9.962262285056951 -9.528036243769343 1.8276954103922791 15.179511926688146 14.904371482518895 13.502660991870728 15.194809432412516 -1.3477490252061324 -10.86210976861737 21.750805932454718 1.749743652510235 -13.877706522949987 32.25895991963116 7.067678445274671 -18.706199813244552
b22 1.6630107878698754
w23 -1.87325265853549 4.451647903075343 3.66674209516524 -3.13469255775219 -10.131600619174083 -4.723301200222916 13.90591474520077 -19.997237658426407 12.980646736662763 1.8067070759147303 -3.5502279808381814 -3.8510981976538097 1.5794117522186057 5.146309996920832 0.160255839393697 22.811854289092405 4.558442315360938 13.478583961096064 8.950250595380833 -3.9360036315191644 9.398001273129806 5.070667313676917 -8.161289338510317 12.982651948137065 4.443562593814002 8.219180159921546 12.761384636472762 1.501847124550946 6.6757337923861835 11.157986315936343 -3.225156025075358 -0.26987706823559066 4.691988209115022 -15.46205208707653 -3.2741841229657354 -3.556482549357689 -24.11680529085173 6.102548271498995 29.48222363179662 30.745829690959457 -87.8961313199904 -38.71753007886292 36.11787186765648 -29.949578139516788 -23.983776707053515 3.680815625519667 -34.34007434315159 -22.751861452894364 17.85184062344502 -25.454819461339643 -2.676177321467185 56.70279680999301 41.65377194933661 50.74406948205901 48.0726478225498 5.9747731908343695 -2.2348978755830062 -15.472759186088933 38.26368252872772 -15.656131259719814 -102.44932785193075 26.257687393344398 36.66340493772137 23.606767210138305 13.134401968745896 19.608266486464164 -0.18285272766996657 -33.40547952377138 -35.26745755016114 -66.15407651396539
b23 9.991140681934233
w24 56.29999207028104 -23.145367940308883 -45.179064003796704 -14.05650987114011 48.18010699826291 36.846852832687254 -83.09054396035441 49.698248866737146 12.646463489743635 -8.528733404730199 -22.125217414003643 -27.340521883896773 -13.820119321700876 16.13087947252414 33.20623644548388 -15.014329804772183 -31.559726078057707 -10.569713876039442 25.98035403034597 -27.484593143312217 -12.582965164450101 11.815817643258113 4.505678569824177 -2.2945043119481694 -0.4485117137409784 -13.123060757338745 -11.444210280124423 22.452557748997258 -5.869008530428276 -12.572181601911044 14.653293452986624 0.9296977440178359 -20.310347154069472 -10.517708378689843 79.51664522258112 59.39071339307603 1.7213247685772413 68.74698527434607 56.9764936285137 -1.0848109643170134 -51.493213388993226 -52.00961600176316 -76.30671309142292 25.479041950047915 12.390590470224357 0.8876286268881306 10.688502864361121 1.1771893404713158 0.2907592113664369 0.3561400120291895 -4.044513728792315 6.954437190383223 -18.70764769445433 10.92988137771847 51.801235670678935 -54.69209484810714 -17.237767606209562 45.225719875811706 -54.06892732208699 -23.246938541183976 41.559962642396535 -3.5177055622281648 11.728898895278132 21.137172621830043 -7.418299292868963 5.282032701480209 8.929180340705837 -32.13733465970093 -20.29293396105603 -19.726406409886557
b24 6.996164294481057
w25 -15.461665945699556 8.378681205585663 14.713276323047065 7.26990578873991 -7.299088045826887 -7.40049785201908 9.641510409001627 -18.31913467065669 -17.668584296853187 -4.023624443942493 3.3069812816900273 5.942572681825299 2.8558876164925393 -3.3273095890516315 -7.994065252040279 -8.672230806244409 -19.351072372068764 -3.625603145599828 21.137367813705808 -27.20406117126811 -9.327618383084681 19.073097119591687 1.9167570178710398 4.505289150698257 10.123821547541516 -4.961752247008095 -2.51185335468573 3.3493032137805727 -2.8598570834175625 -4.202552820328722 -4.991532638411641 -8.316969363116735 -13.036565051060347 -19.7697944796712 22.04106116616933 -17.96028779903481 -85.50407989170169 77.43222043239915 54.090467703653026 0.17723331601482298 19.443460596646393 7.972532344682344 -10.183798600311736 7.964811837056248 -16.554350959960203 -49.82405899230972 15.306707499021782 -3.4785016638698942 -29.150564343096317 58.3381995885486 50.382387850811185 34.406616640041825 -63.25859194592104 -52.244505008121735 -3.774775915745613 -49.593162492775654 -58.09154976570499 -49.607754435307655 127.58120956206199 97.49914638283543 20.930046176410396 -4.900587632944298 -11.37772342027402 7.668007549565761 15.97670061374396 -0.007037102603170805 0.39681254281632883 34.09505412203044 -4.314779635685022 -46.983673748705385
b25 -3.3502738175786324
w26 -21.19428699879664 2.795259001892188 18.142144278651877 15.051340603014793 -13.26333865532062 -19.8445271179807 36.171038378889534 -35.54345990273601 74.64886476699276 -59.60695747938592 -81.93893531183038 -12.99146064903755 91.59952564714098 41.59898448827051 -160.61556277087894 50.21823148096078 -3.588784931769543 -12.333676911763092 -7.702282649607395 1.1221376449787057 -5.642548509544157 12.874093936525592 -20.147161663813076 0.6470414931031208 56.12845790529108 -8.851879042591882 -5.226599857725275 -11.491663454791032 -9.054818218751004 -0.41169273392925293 -4.387232198352875 -6.619782648005484 7.3241078055896915 11.622875685851616 3.4844901710795573 25.837268371531785 -8.617251484386852 -25.69978729025918 2.4578686440769535 -5.788604010375094 1.0498807551616864 5.823280369008062 18.342793244440717 31.003791912801553 15.149823549764477 -16.15002209287214 31.778984973935987 8.535107692235853 -17.37046890212282 21.574361793887117 -9.980045923817675 -22.214420015484574 -19.37348013112328 -9.129501825591026 83.36962324681656 -16.705819649159583 -6.792676233434371 70.0904920340079 -28.456651840230307 -28.676739535090014 25.139609883669547 12.154509547207844 -30.48820450052662 27.550027278204563 22.295838372941308 -36.35102935481598 5.223077128246035 46.35701625152174 -43.718340222984885 -41.470554399887774
b26 10.970815736378187
w27 -24.124618309601622 13.142758385787545 21.294694134278892 11.912590721109371 -8.931862850494156 -24.42061536521842 8.43235424867361 6.762542312475787 -27.17067380276356 36.84580523417172 37.86467211301677 -2.08187631871181 -35.99214311021498 1.0164283452602854 -11.92253421835477 11.625666489843502 -43.216395634163874 23.53704830141862 18.889780828961282 -10.075533154510726 50.599695978695365 19.417527046199485 1.6744706474094597 10.966826068806185 -74.29162964917325 -23.03507024626323 -10.065039421920792 -4.907229866881366 -5.82752018909529 -12.006447675668804 -14.495578704221712 49.800475864916265 18.92352117248875 -1.547256987395479 -105.8678587981834 -32.1675927792384 165.070074952383 -56.714329316622695 -43.29617439189208 90.60794041249703 94.33356480073945 20.991381844091112 -120.91761681229639 -43.5741743292048 13.554242870753711 40.303859005013265 -19.427254909488543 22.002450720064147 1.0252315159268568 22.332529395794435 29.279281021242987 -71.33900227229876 -53.61479597926465 17.264475497763964 105.98483996468886 -122.1412292538175 -65.24510291339968 -27.63618406872978 -8.32783854749457 34.11561713536535 -5.307912242606795 20.48541564404919 53.010768843394345 88.78261296615707 26.66933772283877 44.352587984344254 49.44046119691637 -26.983986170454912 -40.91943900589691 -110.66294038254037
b27 -7.54280176786754
w28 -12.175964924025223 6.015725401819457 21.915761584635817 21.71609746577722 -14.902953383834102 -46.31219352599168 34.61362614730721 -0.20916625016162826 -1.7920289768264415 -4.595497141449236 -2.419467543187905 -0.39565645553052825 -2.2538083676118634 6.873309866649017 32.35014745517622 -7.400371179855706 -90.81160265054267 -48.46952265025827 137.55730524444826 69.47410697820199 50.55849416726516 130.66892944893803 52.07827924307376 -56.29005650638 -159.82107076483143 -99.1270118455929 -88.44682830456452 32.68260452388622 -50.170139238834466 -67.37497094489022 -14.646319061542927 148.6674838577563 83.66575912952692 -13.413980864131908 45.29083700882296 44.663395090376255 -41.233685848969195 -46.323571813354846 -14.187346213562972 -93.18319990856033 -50.26768769320337 35.50012741521003 40.99515864649544 53.661994106740224 27.818789536632007 -2.6823853748232844 37.89173860197158 13.502133439148066 -1.347830828291304 -19.14365657415787 -36.97963064692015 -26.24852762318897 -29.70400657732275 -8.167477372825592 30.052027444951573 28.679780148269522 21.80494462520871 44.23689055285719 50.804814472636494 -13.682432621843649 -78.06587214132307 -39.182402828107634 -10.01735996726974 -4.8841468044889735 -28.19566266669341 -3.484079732356405 -13.064078134301887 19.969668321421445 33.16844533449512 -0.2768035836234744
b28 15.85689019802498
w29 39.05213857663207 -6.326434453633035 -31.16775177594805 -28.067690162284535 21.472266199629285 55.71376141764365 -61.94086615920478 15.422143617172788 -44.56962109734636 20.94380414652961 41.93849480955047 14.097887560700194 -54.73756937199061 -43.30683151816734 98.7632586056413 2.713930414488831 7.864500008398792 24.050467153278355 -62.23538431844293 -53.389098831189045 -17.227290877381428 -45.99228665196236 -37.16820648049176 48.06752858479759 120.39149352321526 13.268090880563113 56.24068422791078 -25.8251825060888 -4.788792824616762 52.986677058193436 -3.3851124663823735 -81.5042736738325 -2.274400054151284 4.602627610955105 48.73514208520133 78.05703746037611 -5.527656668772396 -99.38100340260473 -56.729572909913514 -112.49348585219964 76.02691725043431 76.57419969918745 -33.61845264081032 65.1187181378981 61.36187839446708 26.58891698942848 40.33307284691936 33.58400986882739 18.411583725894914 -88.32687926615623 -84.54224738563921 -39.539268020722766 -102.93659180641465 -40.660777245791635 127.23433236622915 7.8572480721643005 7.077561036005954 77.01568921719624 131.10327070738518 -14.484285542223681 -206.886083766717 -45.28579663478247 -43.80065188584344 38.60508320057051 -1.6180278492474196 -33.2646169688542 -3.703745691284037 122.93808414810394 20.53647447918656 -68.53394410596513
b29 9.098217194894886
w30 -29.136155214288703 -31.20651214079877 2.017357127969403 47.715470584272026 27.29396177350919 -69.0349772263337 47.66266304954548 -3.765393094203672 -10.653170691366649 36.028140159875846 22.123267723184792 -18.185414096970995 -16.926469272843544 47.320650745057854 -75.31071598512084 30.123387963623134 91.32103316489632 -83.18648314457714 -12.688285697014239 73.60528317237915 -17.13246622301554 -171.4277127366062 -123.24993028556644 108.69846488426701 59.49303133709419 140.3035995962788 -190.37677727870297 167.02053782299618 150.81839727248803 -205.2719368372809 173.0660636343321 200.13172173641007 -253.10244525017944 -64.8547664398449 0.12120672341506326 -30.148643732710948 33.86682669132509 -12.900129982666984 12.154829921953018 -14.182550073531079 -28.319297982075526 36.93723737236788 -41.39734903911143 22.090375451328747 -74.90484122125768 55.02951523043516 24.69181294081883 -77.43435476121336 52.65510368633828 28.725515468081632 -76.9900087120496 29.549526486493487 -111.62395691126223 18.050812967462402 14.043793194885824 -33.10894767022161 46.16161870642867 61.728691541572765 46.92180473448113 8.115921120779248 -36.23118709122063 -87.15702519411336 60.52782839910066 -44.67662628841369 -61.07595693350587 79.88057393152475 -52.03595581434323 4.322423813745949 131.84616678990594 -33.73370021397973
b30 -2.1615832104977666
w31 -25.804847518676215 54.61451272412694 24.145744396315916 -46.776513447083055 -36.23231333831488 58.67318264023206 -48.93033537680037 32.68609210553011 -10.333825765249276 25.036688459245866 8.205315801567965 -23.99977695107063 -11.04481313562844 40.655523140398365 -114.22995495596463 46.96373421024622 -106.27246079776833 140.16532548002763 -39.36399731546951 -89.20562068698919 184.89426544521 -48.25318760079427 -103.32313450193911 159.93629232673334 -100.40258993270852 -94.27523853468013 74.38690939940305 -29.311208570734973 -85.12421307873673 68.45108354680923 -28.04623764602476 -57.23461554689061 95.86391483001832 -5.491324806888897 -109.7166823507396 -67.84643136721536 54.23762655868413 139.2856781696728 145.19220322682926 130.25286755713157 -76.4341324706331 -41.28535100111211 -85.82031731258841 -87.35735285393311 -43.247285044879256 -57.956333051518804 -34.03428007144104 0.07054146689452105 -72.26371397750336 186.95168187824854 175.04417932958174 -61.27760817866953 -114.56508903994575 -9.057293384038374 19.231927411643838 87.60524929817532 155.60259235177622 250.80698281484192 15.68664912222278 -85.15087454341251 -161.59391315155796 -168.728307935941 -12.003645918104171 -132.7934605982304 -137.08150458379512 25.831050766573203 -125.7027890042874 54.401032141558986 243.00421491601392 89.35574576359465
b31 0.10289994206018024
w32 -97.41404118343429 140.4046301137733 53.85216373698754 -149.98512341147512 -95.54284674902458 231.85442530213302 -131.747265250317 24.206374931052654 -1.2308962185754106 59.42918863316349 -9.356972379302219 -105.08263192067204 -21.987590148078894 216.27379875127846 -221.3105053854602 64.63505103634031 104.33025265542167 -47.80583585909564 6.756346104553945 -56.827949396166716 -94.29999011873159 114.29144381095385 81.82490886356727 -38.56151976713221 -28.78008434258144 72.4483520642594 19.207642117658676 -82.88094697395503 10.11694472217697 25.763724634636446 -74.31964347421217 -184.8255932739649 45.88338769278617 128.62711085766017 83.70727662812428 1.0308239158321288 1.0304248421926463 -65.56999945860571 -61.090171229912286 -178.56750161918595 -97.10571305812653 160.65758101775285 131.22795332769346 93.75355978235572 33.15105977493122 30.136472820567633 67.2024403621737 29.436455854162535 10.839392538704963 -45.08422138900722 -38.924721156648005 -107.93663418429816 -97.63088247000326 151.09016304804334 -73.91189868757482 -187.67704592621482 37.62783197756316 -90.61013502832046 18.399039252376006 145.21915129291128 32.86577449500318 -89.77833472511317 259.1183249391773 -62.18216489574773 -108.52419885400154 264.18670894500303 -61.0673069927984 -239.5516980750226 193.517019154317 -90.40386194442762
b32 9.719707170250034
w33 -172.4530772543128 182.2613385184579 114.59294582964458 -136.97758116502283 -150.25801851000108 214.58038393281578 -88.23584562979484 7.379264172613182 -110.2139056967646 102.57597873904044 101.53327930230155 -27.817358875656623 -106.14164750954055 64.0156128888954 -2.8784601519921607 15.412432668689174 190.76242686832612 -173.0956461931158 120.73898184736508 63.24526968109299 -273.09332440752627 217.47624831992155 244.54363367890795 -319.30948212254646 45.711597056635874 145.2863078138735 -90.76704879442205 -35.53399089910939 89.65427335422802 -99.16252651620816 -60.30839727685701 -35.64122125128902 -63.15850615544963 117.98171286001148 -51.98536016825424 -85.81552893448166 49.953566556944985 27.580285437935608 50.082834722473294 229.18861483919753 35.57275662579502 -100.51324530568678 -186.27645948908568 -1.635961108776217 -145.13871669346838 -18.004008689533418 25.47966268686917 -134.26968778911248 -7.662746359318667 120.06612187574171 -33.068228185628755 114.45699260188194 -31.80265820386519 -15.892388260402464 92.63383461336075 66.42767878118305 122.06256330210778 144.9785013731708 -43.342173860336274 -70.25180054500079 -149.61557093356524 2.3287915109049946 -151.70847197271473 11.520122073821797 35.84190247266225 -160.37141207918594 -3.273363175827041 198.1621166064481 -60.19074163096316 49.251537901886536
b33 20.35714264160209
w34 -137.31186476022384 174.06628531839436 98.78599027965109 -120.21642482812807 -106.3263865342279 178.6314017382173 -124.33546693528636 65.34307108892529 -109.12911177379452 105.63595356839186 85.50157490608395 -71.80079428577837 -123.56256071871117 171.57744882932138 -76.03096122976561 16.533684104769527 -120.79450666942954 145.08833319352203 -28.261994655509746 -220.95949498602977 249.86988141279352 -51.88253560911656 -136.80707591283578 337.7063870954305 -209.37542794758582 42.67318835760514 -51.706478531272914 -0.27111338744966773 63.279758429878775 -82.34975851501426 1.7545647521571255 65.85413238847644 -72.15316793326288 44.79746505287172 -1.7406790734842108 83.11338951711515 -83.49888935876494 -171.42587128591504 169.07396942253067 -73.95790215321978 -245.74592434981568 302.4014968037828 -40.06417721996124 72.30288131683409 -58.596358521388055 27.039914086638923 56.87053308760519 -75.65391654689634 53.40731170372407 -17.16322576221378 -107.23164398224176 88.93539812635868 82.80122874399838 -49.41841933599219 -59.04848938639203 58.604375710571524 78.0612664561633 -182.21774292841 -173.34592058007144 110.84089578782412 110.9427847594962 123.63300302759168 -204.4864839436405 102.06494354609787 130.06089553036034 -221.21564562185975 124.47907272242361 159.46438175191287 -223.3761356247082 40.33098195208693
b34 -7.42742130780677
w35 114.82285571111618 -162.54096066460679 -92.92073613311445 120.30874634152327 128.52383783769312 -187.91393860779996 75.93137555056433 -10.559033286181878 158.12494182823005 -193.85413871858663 -105.45242046977033 172.08594521688093 163.91041041250517 -296.2702289211548 127.70421222434942 -14.014915049477386 55.45835981693798 96.6172953895782 -27.62345281125879 -220.37924376046686 -21.097495571099596 216.904960660317 181.7367592470058 -81.10584353609964 -117.30441722144803 204.5314214352017 -18.29839271729888 -180.44915424244755 164.01706666095637 -100.49169676156382 -139.90814740168923 -69.26683321989997 -223.77529716774214 324.59672098785194 -169.02879423781633 149.93630547940134 -58.774694373578185 -205.04883708071608 272.98443050853683 41.86204668664313 -158.76006699500982 313.3042497012711 -192.84674232566542 -63.593337961838834 21.576220635048617 -72.35480495552494 -45.680921295011764 13.842817946633582 -60.62042535180613 18.62484399908398 77.14904986157222 48.647699535882985 -148.92823162415365 148.33665747242895 -37.76195312115514 34.04453501399289 217.44035649870887 -102.79312529721653 -88.11770333377201 38.09190045586146 -11.220847888139273 -134.77214514486548 67.42056397477894 3.036699050758787 -87.06111355964404 58.10859352324256 1.0675553812237246 91.03451835182965 67.93747356608974 -91.79306109713949
b35 -6.394531320740173
w36 208.6584136796331 -276.32874814085665 -159.638322914613 242.91374343636247 239.72935655558888 -399.36492987362857 211.0470398174235 -59.263482903519254 -239.82024274886754 261.4305468377147 167.10259413728326 -198.91320742920428 -222.03669380613943 357.86111820266063 -191.98146372932578 51.56145476895944 -8.790080361164852 135.67408141842643 -14.973069607761195 -255.55240148431702 -6.895627330419422 152.5827897190262 130.94087396338938 -10.024745732074905 -81.99492672533071 88.7901869991694 63.051221706085705 -157.8994650280455 40.69673335185641 -12.77519566327022 -145.22570268243092 -120.68124426612034 -81.54756235134045 256.21196023204305 47.07311831406605 -85.10317191992128 58.16648224819896 98.77700725202857 -45.90076297865518 -91.28219524900996 -24.353151231736778 -46.66404025670679 75.78546470996203 93.12603316145766 -124.1417490822099 94.72500457908829 113.68705774602405 -125.7475312910307 81.09683448831301 142.3251593608076 -159.51865500526586 -37.46252895576815 89.96970477714113 -72.97783248430943 12.536048325051675 -83.14519077227459 -87.68305068221814 172.80375398459452 85.30339669623923 -24.12882335454878 -84.6188759253249 104.13805041542538 -63.160851130155976 -63.23359867688489 67.36765431600362 -63.13999497567741 -49.04663443371332 -75.36482178435023 -33.36491686931612 149.9768379619291
b36 6.149860894801169
w37 190.8214860169558 -183.28699375600547 -139.2478009169136 103.85498667176482 148.09855524586047 -177.9233702234889 96.7331230083289 -41.16969121137041 -185.4393795913528 222.22346368565354 159.4868591715582 -146.7761667926624 -220.4764468049004 286.0678294543488 -170.76229541278346 56.442797469329626 75.38933901787071 -179.25636771933853 29.665960191646775 341.04400396006093 -179.71109980263802 -117.32179322266227 -19.5900158432509 -185.53554976983438 224.45079628605114 -177.43814039003348 103.38652448255925 103.04430332228957 -173.74667422003293 201.66906751962145 71.09760144035472 -65.20580653735868 279.95727905361025 -303.2811629299981 -84.55719363458884 91.36805282033092 -85.94687479788215 -167.40093291980082 214.00476223754828 96.39310510608027 -204.84377726846137 284.7088151739166 -159.89019295054084 -53.575511406286715 38.68887226698454 -104.32215580512089 -62.14639051987971 48.13122091359705 -81.78889692072836 -56.73733664575864 138.45764132038866 78.60083806056535 -141.7251466268656 92.94175221666036 -23.532947029247257 78.04583720415063 284.4161883436478 -229.55222226683833 -239.93765034229943 144.7838623199094 59.241501702695935 -118.52983490137677 -29.242696133332625 92.13236680376416 -59.422115836791555 -21.949524312648627 79.78468658987258 176.52481161140588 51.539585280575295 -157.63468457066614
b37 -9.366456745412444
w38 -15.505185638581283 14.34593785205201 19.351013697281655 3.5368383162909836 -22.494660433449372 -3.2899067887327247 10.966612384328345 -14.004184054648201 -59.782706964130675 160.38592801956602 54.127349673977704 -176.24409698067478 -131.55185614622485 256.5467114300858 -115.80459157629491 -3.9045254881500804 -133.22294224596823 174.6939021898312 -45.12397306752326 -195.03078266996692 142.60927312232542 75.54592072403632 78.8214567437106 2.1760391299920503 -79.25753677850452 67.8563500062544 -7.852540529364709 -87.6247011161785 113.13951177275175 -82.46295916080356 -53.928623307922074 121.74780627783252 -205.40647262483355 139.05958707587124 188.11990097371583 112.47412995349997 -303.87268592699047 -208.1460736293607 -213.8554028190402 389.5150858636956 342.5964328910575 -364.95103990239517 78.69543747725578 52.34155366856056 188.10663427159494 -254.31744319610806 -55.8360112235015 147.25944065394387 -142.23261111075624 -386.7961386507299 76.38381510715439 346.8982290150606 24.540340813931245 -214.98852641823865 148.7349157272476 479.24478177153253 -143.60391603338064 -155.58622111867075 -138.09135427281657 -194.94975278556146 248.76606971441194 -250.9483305756857 49.99740379860927 126.92780697093255 -226.43551020145085 148.5467966773492 44.56102372904192 72.29519225452835 347.06860978912516 -356.16068326745824
b38 3.7066185862396805
w39 3.8056993038202127 7.031391012414653 -0.2678007268420616 -2.2103530581375286 -2.359105261454365 -11.276772078503063 27.026366786574716 -21.121632225744328 17.16350836685245 13.367068749862845 3.384572222480308 -30.56460145111232 -50.9501055691486 65.93698275780118 -1.1961614187689111 0.1616272342313384 29.112250910343754 34.40351860746324 -11.806999894013298 -100.28985517257028 -11.11911823928547 43.12117484794109 82.75904508083649 -107.18642461854995 62.85710872379899 133.90710357831733 -98.1373385071295 -14.605644061445805 126.29611695655618 -161.1306020322988 7.023374008821864 84.73882441586932 -212.50500304085435 139.1562731762114 168.69475909354975 -283.9099268758204 273.43107250365887 680.1281580157375 -275.59478740309083 -427.85581002784795 -330.83940611274505 -100.87213623494385 347.89067896427696 -340.95483101017436 217.8270417682339 184.83900544025207 -361.3600622773779 333.2969782358415 63.11760226047319 -150.0253672205766 452.13079070579124 -482.57049449282243 -103.69392018641213 -128.67424563325255 171.32854221022598 213.81231214609176 208.6416277316671 -213.69114130457027 -317.19041838421947 298.94910518004104 -146.54637832795584 -98.76686176414053 -220.23754229742823 234.94059349463532 -22.132098298937873 -167.90253501003554 159.75192927531282 321.28825106799945 30.238030225140555 -230.85892727613043
b39 0.28261874565178946
w40 -31.828812455677472 50.33868696883692 22.615287666609724 -49.28161737891413 -33.564021135099836 79.6434495636195 -48.55548134776432 13.458803291242564 -59.82900313155579 139.3559224633461 69.74160127958716 -114.35937875570156 -125.37298037800458 157.39780594928882 -82.52713138362081 10.90070341752383 155.57995902834108 -177.2593389181419 21.870993535668564 81.84859147089749 -129.09743534309047 44.289758453049934 10.881586712254785 -79.44952992631848 80.29459959851009 163.9357691950702 -129.9182964205512 5.483801721471084 143.21313613932827 -97.39562457009242 7.679710025836133 31.05379830844497 -47.1764367052858 20.54867279140158 -406.63527385749484 368.31538278331186 -9.851732469587247 -118.12567447739603 441.5564505301135 -257.8018589211931 -242.85546381435387 388.910657700271 -161.1606654875557 -428.0266696551517 342.07089500307734 -18.574930343825752 -376.68794201205606 347.8472158265218 -56.015557157891415 -191.59145814698937 370.86241433318366 -211.24582355650566 369.2900959907567 -439.4091028509362 61.88706369595554 187.53602557146212 -654.4433025019937 329.8677022583595 431.2408167095285 -429.04572925632965 183.54032447988348 200.8113774706149 -26.56058753913214 -116.11487996133856 106.62794197601723 51.08162948006423 -109.31963776150693 -219.64309067745268 90.46919480791415 107.99668209506963
b40 10.53746472087498
w41 9.169809827271825 -21.380141574885656 -38.06513873196371 3.707700461565452 73.04139800206488 -36.24863588132438 -4.959536634935482 9.765262939967489 39.76246790571044 -105.19314902288968 -48.30741636113938 120.83792490415244 120.88184567338804 -219.68469485624266 143.9938401967197 -33.38228042035147 173.03199023786232 -273.2843322284169 81.81597982250928 90.47366365064035 -144.31817587498782 116.0563711525346 -140.06845539555815 233.83957935012128 -141.22514566930505 27.11685605089372 23.342127495240238 -36.78715942436692 -46.80604629333875 172.33252687706354 -71.36191942204508 -362.2127862775266 307.2046336530699 -39.261445674998185 100.38730987036932 -351.2391552198813 346.0190393130978 178.8049874234509 -20.517416704518514 -147.25356666898065 -318.99061065326885 354.28330884624665 -123.94233876614167 203.48987587213085 -499.99343076472735 265.1207692578156 242.34776506281608 -474.05960400841326 174.5445962516098 491.18988539692793 -302.5991413206294 -62.22185827214539 244.24025806620367 -501.96255150361924 301.4455633057183 760.7594473308206 -484.8372397886591 -295.6592965680626 -50.581393883464116 -347.8879172317897 317.83222870599707 -243.79629038386398 -5.549956739555236 326.5635265783354 -268.95105946788226 152.3644483173084 186.1366330185676 -3.8124439583319707 405.084312860046 -539.687789966264
b41 -9.60979392013635
w42 127.00795273451884 -130.61881723899225 -133.604990598072 71.75241299976791 230.4745468072536 -183.60243342495352 16.52603882794739 18.369555744928586 54.321573802583735 -51.06501563413096 -48.894436665009835 24.330560771907216 71.34443489702453 -56.36064684898132 10.073236991684734 -5.5122643207344595 764.8922025675914 -807.882741150366 546.8226173461527 -148.74514843658878 -467.9098342334899 282.0371178621805 -591.6806207488816 1252.505205450221 -663.6819940343352 462.804190654154 -440.552392281902 58.22029024051667 70.28504495395015 -195.31293922245416 -255.09793943737344 -563.2449974566288 714.3297796071611 15.622911536559522 133.60123542793204 -120.23134075010185 -142.4708026322339 -33.02580019149491 -230.59336910566878 385.4649930832523 237.30771891448188 -184.8466178381261 -81.00337511935331 -27.15213012973471 241.12500377284059 -213.54828815312118 -96.84448318514153 303.50103967471875 -152.8525546112005 -480.7335840564764 266.3969095228609 109.95749631532644 102.98768749666445 -54.69301912871755 84.07236070236272 -185.3837247615219 63.665223154763595 163.6573682054247 -228.58105066683288 417.49733163974014 -250.4215528631295 127.42446472947324 -160.02677234346496 -72.74252668623943 66.5005880830382 -163.78714840813566 -104.6887594620904 34.91007483510006 48.56825274774141 169.3231140658469
b42 15.545541909018961
w43 45.87895314899277 -38.296035106602076 -24.980963335577545 7.006173888051675 23.475960674913104 -20.473682723653084 14.57051777429456 -8.069240506949214 192.20283013893393 -285.53992881042825 -131.56480749700108 194.05339923007452 121.99697167371777 -69.31706680310626 -79.60433258644906 46.17047783447689 -186.23005546531107 329.6457455984525 -142.73996381248918 -84.30484415909925 209.75401742879592 -201.26493561134737 291.6547450921958 -512.694800604388 272.72778864954165 -118.9777567174474 68.0241581752881 66.37311003298491 -64.5111410899869 -64.81066852398015 128.05062989624906 201.9690718048375 -116.98577940806254 -89.35318443658872 1165.5692400217288 -1107.3633517841133 181.0157582213652 -151.3666280766898 -857.6398867954277 830.8172186630076 -679.058858696271 1444.655844635096 -754.5477943937809 448.8141195204184 -218.49481324273353 -312.6362252819207 26.51397670047122 29.489523992535585 -330.05616986959706 -775.5894888838658 653.687502225029 410.2648136207141 524.613004909613 -602.5014871896807 126.29049003081434 -180.67000805512902 -304.25318443365705 566.9946586917885 -165.43320620145886 581.2074947518131 -469.7392415952083 379.6001624557992 -229.23797221415145 -210.48028162528826 168.57928033045877 -41.94986801061345 -213.63115145368374 -565.1732254819814 377.4335807283087 270.4686898551813
b43 -8.341686219001422
w44 -71.51875455224811 53.71018925690182 41.08758757514618 -6.017201678127868 -53.20826287824008 30.51311218128163 7.135267717272606 -7.356363103722928 71.57541712897928 -59.90843754549492 -78.66390234644207 50.37176639372936 132.34127465030159 -175.811174309671 93.81376629436232 6.351227964747677 -10.212455039577431 199.0625764617053 -10.483624609720772 -14.878421903122478 -7.522858076684868 -208.56809804108505 155.80284283802936 -341.9812389146162 268.4473666512784 -73.21651220284699 56.088569651333486 46.47685606133055 -95.33556997243468 -67.12115635505003 -11.832033552184402 173.7021096778092 0.3823975326798296 -50.49969154494508 -888.0683718815184 759.0831038361387 -378.03986225654785 -140.46974624405448 679.7591205753604 -193.47336383133026 330.5176081811279 -507.8021629431454 121.64653013824322 -106.67735024673622 118.38887608468559 107.38587077825561 220.55858368520148 -42.48315582463695 243.69756654407294 423.16072576549755 -762.5771829323571 2.4896582298094705 968.0651103001723 -896.4383489325572 641.0381405702435 -75.7147231969896 -449.3921070702293 122.49004378242991 -1354.3636021672833 2126.30103109735 -836.9759878672343 237.35961941798294 -367.4807253709807 -2.331449884702493 -230.42991762762293 -96.0524570739164 -340.8344191420757 -605.0825122414954 1192.3962419942266 -52.77754653832074
b44 10.154611046383186
w45 -1.9931141201556686 43.55296637985825 -4.697428022410824 -46.26538148711717 -5.618174393834906 33.98752744745412 -9.186663366434628 -1.5982641235625061 93.04566574565028 -169.275204893723 2.2176335926772057 140.12511270043456 -72.67375375322833 7.412361073504469 9.062247778205062 -7.856592691603871 1639.015757493727 1720.9984975657785 926.6286909155431 -1489.3846317898592 -1040.7123739783956 -1387.8330255110436 407.9655421109502 -101.16968097453076 546.9413362731483 -178.71113678580025 32.89188940411056 394.6372432336859 -1781.3401815050706 -1543.5496370693172 -782.3921679596938 1207.48003061797 1184.6420468104377 195.30336802031576 -284.618257646616 -453.64318169302527 -195.42037493259124 125.10021415145225 417.8316272063158 103.28417179546283 -85.67162444051233 31.834842667626877 -55.83570398911262 191.49717166461022 -4.215112186000283 153.03576637333572 381.5692760305643 252.16849420705344 274.30971219263483 -365.07463600675516 -183.93338987967107 -316.5322754571554 99.32871895839295 292.47189864401946 74.25382177463409 15.548341397969939 -161.41556116643093 -306.0208107342769 233.13223454032126 -452.04538613783996 354.93893206793155 -156.35296401904924 89.515273096394 68.1421999969689 -253.17868627714208 -80.5823277308029 -25.999836399399335 219.73846946927085 59.302249436446075 -66.0969451839812
b45 -43.49804397565647
w46 998.1286864624517 -2504.292623747389 1004.4331757991031 2205.0157203451736 -2995.688688972618 1683.6497571281948 -475.95635947855 89.37709951362925 -212.322391459272 431.01080057046886 -60.37320653180921 -402.5560309766313 356.86307617219023 -138.1974405496056 14.19122716064324 4.683822246153437 -24.550319443665146 320.971959346379 476.44242347425484 988.8935940626304 -1868.1151742266918 258.8173141148717 -723.772913508345 1224.0824586627423 -391.9837259425766 -720.0637249654471 1130.691624899717 -364.8192473277069 -618.9904338305992 632.0374068237032 -795.7230856300885 1176.3334582601233 -1520.4421485472885 841.7091968136003 177.6075337110922 59.12165933554062 198.99515882559484 -30.277282639089595 -163.9604186700984 -70.17895569020244 -123.37929882761847 224.6595370572686 -64.08306652086407 -66.93239727379397 -67.95006346426959 -62.05963408011439 -164.12698479145374 -136.1011038686221 -159.70937032816568 141.01445292457143 192.02364568210453 126.44731978741089 37.78455966677501 -80.09848636191977 36.431373194848874 61.03964372953665 -98.1347548735346 74.06309467474604 -135.83569674945423 202.24469436941604 -101.70918380729678 20.912501551335435 7.9957886059470535 -24.634859262862804 21.2700032251082 31.009255799058415 -35.56022721465473 -53.604808518679626 -6.860641326609954 33.82538087766034
b46 -1.291664791252295
w47 -165.85238286602575 384.34276690076695 -129.4809812553511 -360.36995064535154 431.22530116256553 -208.7275790354485 47.135445803014534 -10.928269706968615 604.7585787531473 -1450.2126454690108 452.659701230223 1349.1006206632574 -1599.4019215896074 846.6656498523602 -251.7415166696069 42.38637836111793 -870.7388223777755 -296.56629312985586 56.62210772164606 1250.133187561949 -594.5564141531094 425.63666013702647 -431.97314959104017 432.7852215679213 -254.98196690150448 -433.88088908171164 690.930751483249 -312.66913778926585 393.4600968959125 930.5266772818238 -308.3334625706455 223.99454209992257 -1318.8244512451336 452.42035960825183 -1245.7854642094276 -1727.2087241531965 -1110.262008117771 1233.1782478493333 660.4350446759311 1150.461210188192 -472.7391251619399 318.1186479051534 -438.0430477722076 531.9983556533987 572.6003810502184 357.92333104119854 1424.6873789823012 1517.4141845182965 1014.1664693777312 -1498.7952393167104 -1288.8717015610346 -1016.005415638074 999.8635352698915 1626.1422826534751 963.8514772565316 -513.6511139564664 -1382.8531235107287 -778.1388292949885 204.43830367353138 -101.91309646081989 351.1720537279876 -558.7375906637624 241.32985370075934 -213.77765420392237 -1386.444649664431 -896.0992865617168 -1018.6883603078868 1361.7528180173724 272.69507154400617 855.6532619353587
b47 29.337607446167357
w48 763.1455159033594 -1831.560430175854 614.4893792872871 1631.2533101931554 -1937.8599622051963 947.0887419644666 -221.77897546118285 42.16731980946905 1068.1281329468509 -2661.247238924771 841.1991770415901 2550.1494192651408 -2968.7683182718597 1476.559707452244 -375.59720601824824 65.69918322449259 315.5747353925444 -412.3482616406822 -443.01260548936295 -1092.9247693873963 1629.9614950946416 -78.06400065122314 551.926750586604 -823.9860834553205 171.086023423026 752.3984590592767 -1126.24148824725 316.2936797879553 439.65907386922066 -647.3220799442172 774.392631330438 -1072.3075420337104 1497.1015571653875 -777.6052115272022 -82.42990240920489 341.3611380204522 7.063024827531073 11.436552402614668 -113.69899389849607 -78.91592348998172 189.8930679556782 -286.5170872495061 125.41760554046617 -110.81283525747924 1.2839242099348043 -5.084619541588732 -99.18815466374562 -156.6894530479573 -20.150122782977192 380.3474784668948 -197.72558958320323 113.5564816221095 -233.1150526598619 -285.3986792886439 -205.08361852843217 223.5764114227409 118.57515596879117 155.2149774638576 -29.66476787349761 -45.576320020064244 11.826266982783975 19.872668368126753 88.76925263219934 27.985491326812053 204.1754733344482 298.9925787054964 191.27125444000285 -191.27255108572035 -191.4341436652832 -162.1550197692281
b48 -25.584009284564193
w49 -625.8447776138484 1510.06274825013 -521.4896570115902 -1344.8033044425006 1621.8911571788913 -801.7237772354536 195.49384322214414 -42.11864516491019 889.460723685403 -2157.2778965489415 652.3294999974293 2054.83679307688 -2361.9532724272367 1170.2903375293117 -299.37228641969625 52.07023919428815 80.29076634410633 560.7124964554334 629.5546976561382 997.8897119101746 -2128.43666438238 17.2800385414163 -699.3843501221206 1170.6840329862955 -235.34341097247685 -824.049885100216 1260.1831598578467 -340.09475435255854 -821.9431107276413 544.6091573214121 -986.3832167698581 1284.8246758832972 -1428.0831414960944 926.9283550318295 814.9559511028579 1175.990679062455 616.3874781974174 -735.1708719829458 -528.7570542543223 -654.447143408391 288.74409009395185 -195.78873616554418 289.46576675688533 -434.6354437940425 -298.87246590403663 -244.11687864922453 -1024.97749311385 -935.5967503122639 -620.7862573746696 1078.1022371837298 805.5437195463585 630.5737887827545 -562.792002512839 -1014.9041796547517 -453.9064635683497 476.0020678567846 516.6457357107344 538.4606344682868 -247.9366903985435 251.9622409125445 -255.35565002453467 298.2668696860513 -38.96311708933755 18.641521316244084 803.4134149820734 623.4230001756921 412.9577657705124 -833.9775030330676 -235.47416545273174 -312.1482259630175
b49 27.67201730884044
w50 -47.23422315525543 83.34042141561729 -52.06177042100812 41.857283244578866 -51.15930811373181 23.83485118347619 3.397582615557345 -7.048645783465804 38.32929970065507 -1.7029389605491443 -122.58570590346265 46.76492291307269 126.97832071300537 -122.70616188048349 47.842725137025646 -10.038659876641612 -281.6337056553955 -15.37761145200267 415.43773701875944 320.07762156647436 -170.62825529289336 -220.83486047312132 -111.57311361916823 124.69939223774855 -6.852396054365135 -71.46418795169566 115.67876379893188 -3.9534419914546923 191.3285079000192 106.03598774054511 -438.7110460094613 -78.7559136856169 -129.42821067017115 270.84351333222065 -1829.1422880077223 81.13800209547449 -1427.733876900314 2385.6195147540097 -1520.6754012428592 1556.286343402474 -865.9236280566049 883.6204249722136 -508.40192785682416 -408.5611545035671 1592.2620347241245 -183.4243192719909 736.2158321156609 1650.1862726049415 528.5468452279536 172.1763429247705 -2946.6088783064693 98.04235939844654 -732.2269274622463 -1983.6542345383652 -986.0803358896104 -620.0002854254299 3144.605400248079 208.87619678630153 805.6278598478135 -1481.1729393652727 268.4150678951531 1112.4083323431305 -1217.399826749297 593.0507011583006 1694.745905048183 232.63486031590145 1394.1050956441852 -2258.4808062926313 1325.4848170537882 -1516.522499594009
b50 -7.607239839583809
w51 -105.73139880162061 229.3092481907591 -118.64601035546114 -40.356436746485656 53.04855240112537 -26.55709388470822 16.595856538235868 -13.647467460155722 -127.03270998807736 236.94463168671086 39.553401129543104 -255.86492726930433 82.41471636656279 55.23909018109477 -28.405482818335276 -0.959181143917901 213.071495416628 184.66167430666667 364.1008534412493 -347.8104386470634 116.16312335946728 -523.6083139761366 53.18394372945822 -17.219902863372067 155.03879264062272 94.40297076899768 -166.80622141540238 179.78446528675906 -125.46704846693643 -314.2233999993428 -264.12240635805153 -32.780025901529704 372.46374223053505 45.96479904744003 -574.4098444775342 2485.568686501685 532.4273161843255 1980.1817545341823 -3932.6697518641336 272.5742421037264 -1166.766176953265 1797.3732812012508 -332.1460467237858 -1386.6612142992235 1496.2839781882699 -1166.1879133469595 -1082.833555570997 133.85439660783044 -1583.5397119978625 2372.9955397356134 -2116.5883286368094 2286.458217524267 111.92586311136336 1516.684272392251 746.792556250163 442.05474680930234 -1878.502912157653 -330.60096352278805 -316.43935309739373 615.3480866065862 -10.948630315783669 -803.3524778198284 957.1565796518158 -477.49505222139425 -1000.7731909411578 -20.064259488177132 -1134.252393186963 1379.91353387891 -974.2583719982148 1184.7830563042598
b51 8.24328550529261
w52 -25.94288081901808 81.57558118851722 -30.67452636268609 -103.31200124148887 123.9161071382643 -48.759892659067155 1.5733615747633019 5.168280045121985 -122.50498678377933 237.72336289592104 7.834436318554395 -285.78388477286416 226.1039874069035 -62.3305309513566 -6.31603880454953 7.430223448712085 475.82608573086816 -52.77705734789092 -633.4921286071595 -248.97729679615338 -178.46287384487508 675.4638873228089 19.05922225543956 78.66134399566845 -163.9983269447458 -108.76263407678967 136.40834824318446 -176.56849322828802 -533.1866229920792 157.65101313386714 553.0504139920641 362.577638512026 -93.45693816384835 -275.4262489454468 -1055.1605928679974 -1059.708238906646 -779.8516498797346 839.1264866316282 662.1587301144518 703.042679272129 -323.22104229350475 155.60538818995164 -279.9675567834213 413.0837834772971 322.2576079501102 232.2198492937973 1120.945962602133 940.6803788212094 673.8426655647522 -1003.6024055100106 -1029.3601196811346 -526.5263205225677 -2519.3637592583846 -1203.940647247342 -1568.7346821785654 3454.1998524561877 -1576.8245191715218 2266.5654243994586 -1618.5164570554296 1786.6773533448954 -954.2154474410776 -744.6973374307115 2010.7668178882327 -606.2497879403678 1203.7658998513252 2905.819330807716 642.34719974878 57.61778482371701 -3750.8697043376797 200.88575385559892
b52 -7.849481181682206
w53 49.40246550192003 -128.4751128721012 15.608374926480057 201.70982614752447 -220.37486253750228 88.63911032700683 -2.925593378050748 -6.867377538598314 -33.81339766553628 80.26494092529187 -38.91850618820515 -51.90115596620055 74.72036567670136 -41.0158607247678 16.258111683795715 -1.9428544631641043 -2798.062904112 264.35759791927654 4184.8257179213315 1821.7234532690572 740.3725508131874 -4196.838732167704 -77.12455977439078 -636.6516374422939 1034.168214245043 369.3368770327092 -501.8840005611808 939.6579047496367 2892.724965983224 -599.3673032772462 -3860.876112012464 -2173.9650331100916 655.7257192176176 1927.3040352793007 552.541303210554 -220.32058173092406 -440.19606753388274 -565.7596625238779 319.4368445362561 221.11279290870155 154.33802958897445 -104.18698750060473 -21.648413015149128 43.517788092896446 -204.30376488401234 300.05140983640246 -291.0666015236418 -104.82822537127392 561.6533659030647 155.01996939889264 255.519095841092 -606.7761121816071 -650.0227086557821 -98.51558069212565 -144.8860218277982 784.6245608006096 -384.28741695338834 257.3062280008033 -324.8716688582932 338.23088866617445 -120.36194424869743 -164.51975459888845 465.08009381860586 -151.1580512375615 321.3348806880793 569.4754650609619 -54.33081216180279 -20.81373695975361 -813.1197969548444 188.43839773662552
b53 -17.77024368662182
w54 -19.597177036370876 28.89759607800152 3.3145395583887436 -24.310859156872993 24.749580500461857 -17.11387737033167 6.1129088409649635 -0.6841535638426973 71.06996046892502 -206.47954726873394 163.22408165210254 22.340990036229456 -89.19663867149997 53.51934215946768 -22.865465204118763 6.239722337096012 -429.05598333690153 -49.99123065581084 604.0213837731816 279.1422549001924 196.8212596243295 -606.0640701507011 -29.616973871215315 -83.85960756781397 127.96527112538423 22.24880684733126 -41.78202217438485 122.61817200542707 397.88949389077254 49.5339448657629 -575.5089493983139 -207.81231670311496 -103.51045811006958 325.422102878293 -2760.4162911647595 -485.6310437993459 3812.763843363498 1694.1925988820642 985.338136513209 -2686.4392993893616 -101.0630429322986 -504.1018909994317 561.8040435012192 1144.3654791611511 -269.2289691333566 -1507.760661141463 2914.6118379340423 40.41510323421858 -3641.9276853641836 -2914.1536600194668 220.5663440577513 3502.227013276096 1159.3034179128467 -226.55981226548792 -1671.672118812725 -835.1773146087968 80.16044884325903 1256.3196141375627 93.62178071082397 91.22313073339764 -247.38837487868997 -145.29270118112288 -40.832374747099266 250.12690911276405 -1010.4739476394727 89.03462360374843 1585.9073303157131 744.2493159846217 15.615249466202446 -1213.4860369602359
b54 -22.455300447393782
w55 -17.044886443268254 103.7414940929667 -199.38609252824537 179.3629830462125 -95.06464847710177 30.46910733815442 -4.144267798948969 -0.2387173062980779 15.283404733785758 -44.17129138320351 18.516564182774044 12.974405521690636 21.19710521662295 -44.733357938480076 29.713797501124667 -6.625414619375921 96.70832792554687 -238.18263730990935 81.09212791348541 -110.20309323340366 262.7207880786693 -97.25402493206899 44.4581317877354 -92.67418200416022 38.153619634377144 7.200383093638292 -34.6912463261398 24.54075454276436 -88.79692152970318 215.5462917723563 -72.50334996625048 49.51918268390886 -112.99400298618133 30.848063168513566 -972.0222577183918 -496.5116001797656 1486.5289326471795 509.6030457429103 725.1134966474016 -1081.7541635368195 11.799036805339451 -303.0043033911571 233.74957291840232 540.2620293749281 -193.698358527679 -519.1016911655271 1178.8000604957933 91.50507401061594 -1340.8363236058653 -1254.060691961228 145.58206163633392 1244.173387331012 -3120.914040289953 -436.9949726325784 4362.4251176943635 1986.892573816543 928.2873841115372 -3368.2398525401513 -116.59756807570338 -512.8595534499962 617.7122022646627 705.2296940336117 -282.0945231489681 -404.6726152062184 3067.043198178214 88.4403523406395 -3833.9163993921466 -2449.1145696113585 105.24373624309777 2721.75176472617
b55 67.48174369424584
w56 -1041.9604487626193 4457.825273958566 -6827.610337824636 5018.769358231028 -2252.064235035053 658.3125407898027 -98.93908126056354 12.01728347894804 21.61959568530998 -46.34185302019605 31.355683250625248 -12.31488273170047 16.24599862686709 -13.902189645077817 4.942606493821294 -1.1384998497202368 279.2105967943049 -415.6144999695099 122.5233877363684 -217.13565883139412 325.04348364409435 -83.43564626982214 31.966694003745086 -44.357008367759086 6.845398428337147 -8.853399094946862 -8.347984529325585 10.52475209198405 -262.96124317304213 398.7512163226427 -120.58351200869204 174.48916235543433 -244.48918672957006 65.45727997986356 181.6015164116918 -204.8625259739512 14.517138013961548 -178.81170428595104 194.68882242517353 -17.843667565969053 38.06172761361041 -36.900317929739906 1.5816502351669304 -9.486562334837295 11.745953228741536 11.805230954779274 -123.61057706258724 131.66040867267972 6.483717256325687 54.12133076040865 -39.83853236655348 -36.82727021402852 54.04158410600104 116.38442810284249 -199.31450992922248 -31.86443104178717 -104.13678810962377 154.13450505511668 1.5189271256996073 26.993339730155327 -28.776525214143238 -21.59767136611624 2.8948245332203277 16.296828371708266 -64.71687721931781 -84.08262475512124 172.34355008643317 51.406394317456005 61.870030921866615 -125.01989241714679
b56 -43.93843052256101
w57 88.3864540189864 -390.1073643602895 621.4879779757835 -489.7691967745342 248.70963215110274 -86.00570553770731 16.978184152460408 -3.8326024493387933 109.10931526894133 -464.77876109543615 691.446348603191 -490.995987523667 201.8433739888317 -54.07247010629004 7.093730662802624 -0.5516588639540232 2776.8937865836297 -4457.001701515612 1967.6772525192773 -2372.6801511360663 3939.8670417726585 -1733.0248675024313 478.10859349734994 -794.5724189171641 332.1142166193843 -44.100054136589655 -231.77452095288677 322.61705378957686 -2626.0317054160587 4247.0551739729235 -1883.2045259343122 1807.552831978072 -2666.11444598597 1009.5547010613057 358.47145907990944 -348.39875170869317 -23.43235420391688 -280.20587332042106 259.8906796624671 19.48621747288693 54.7274999701523 -48.57288168609 -5.296999397994582 -105.86135496925574 120.18599086075677 7.696391977582153 -337.39265874650664 334.1494144342182 20.89061797433269 298.78781798707286 -298.2565658023139 -27.347305793521542 -14.353399777329495 243.2076852106811 -275.73665702192585 -5.976497248349601 -155.51992827798148 193.75185914646698 10.125782592947868 12.794417441368658 -25.30904120248954 10.323117259480382 -48.98817685469367 35.41096718675243 19.744519430123464 -232.84533523441195 250.68644018457962 -24.144886289396506 189.33829016469568 -185.6452688728188
b57 73.51698786920814
w58 5.9080846938449545 -16.250323691361153 17.113081266897133 -9.806637625907161 6.787967574745639 -4.693437365493426 1.8592611280388553 -0.5190338331637938 -1068.7482327972223 4623.349558447173 -6907.87935203544 4894.766641408618 -2008.319916874484 545.5857315278996 -82.8461074192846 10.81206315828483 297.3433161575068 -460.1600344282841 201.81393561341653 -252.41437005018818 401.5531007460416 -173.58462877254703 47.70669892877137 -75.14278841069334 30.042996315244523 -7.231448486707856 -19.34604423828947 29.99065404701275 -283.9848249851211 442.8120964006129 -195.7649749366616 201.45556919796914 -288.08943059920733 109.81179263427897 -60.09225321423353 18.303115621520124 50.20644636855697 41.84688713405416 -5.293915368386888 -36.11813199841231 6.787492350570994 -22.098906280000275 15.22903794659245 30.490891050575648 -18.08535485754586 -20.89034661359339 71.28015232444642 -30.50513320147182 -49.329704531712224 -78.20767619109779 41.256929623177264 47.687199250867735 96.6503608492693 -106.21775334800014 18.677424155481678 -49.69260431663629 40.62331285274818 -2.418631477150803 1.8911639637742321 1.6249907491166065 0.9483139480128545 -39.916873327063364 57.3836265098478 -16.689345132918582 -115.69836301341549 142.17896077161922 -33.211928317190946 114.40595437196934 -150.83525747792186 39.74149313138458
b58 16.157394713601665
w59 25.633560641605847 -116.96244675487833 186.07619171415328 -140.01698882471467 61.7323430515535 -16.220119571847423 1.7331233003628146 -0.2918272521545359 -19.899205452982944 72.40988018950493 -93.57012938908058 57.56476866629508 -22.301080717807682 8.093498614818339 -3.830623235702077 0.45640632992581065 -213.02586190805656 358.7146937941265 -200.30553868165202 189.5480954846735 -332.4761022493726 186.7503492322107 -40.999799512363424 73.35743169071489 -40.143781696578024 -1.1611261256890166 28.722881080021093 -39.47958354389529 197.86393738407662 -333.72260162787063 186.68248924696792 -135.39533412632002 205.16079643485256 -95.77159609233306 2715.6053594381165 -4134.092206152083 1659.1199647927974 -2057.7209136589154 3001.9290091757284 -1057.3769408769688 377.144787761913 -538.6062125819916 173.73117060677316 -896.6750952822779 1561.1125859686874 -769.0101968197235 -2660.1598959685853 4115.976567441819 -1706.7566983846664 2539.328943533836 -4032.8993891228442 1710.7151326058106 296.3689669945259 -419.52742163087845 68.76208836809768 -219.52663573315593 296.7551701482455 -37.45412710009522 31.371917908812033 -34.62329083521439 -1.477373308903605 -34.33893517960888 50.85227972006143 -9.172060541712598 -256.09553536643386 364.4910597436882 -60.37018662678487 178.49968170711097 -253.89189058635992 39.9522905438119
b59 -3.696015949956011
w60 -18.55199515893863 80.43428167166547 -122.32178978228914 87.06014566775242 -36.16226703078209 9.180398890071043 -0.9528849601675969 -0.004464800398713202 24.826309073667943 -129.41757002741375 230.87691846080332 -203.66926669763316 107.99715787126661 -36.72934411343368 6.4532238061063 -0.9037901732639162 138.4543750499136 -238.72016863869757 121.47086078169913 -113.25944570636166 203.0273084883934 -105.09973149942282 20.605516486101337 -37.937249880859014 19.97679896475833 -7.797908614542095 -3.391476107222331 16.846739781888797 -136.72730096945034 236.81298690677195 -119.76104886791344 99.78854416925216 -157.95248460639044 67.29549394169283 -135.1188276238937 317.55379488831306 -252.5893856983782 99.04599847996023 -228.60649028992066 162.56122629857623 -14.730457791064302 38.219214109942094 -26.67248915776767 48.43902585560071 -120.72120276268274 113.8114047824287 136.4301904925928 -316.80153238639554 256.0786989837948 -137.32418683150786 316.9739450048675 -256.2724890432613 2942.233244650324 -4654.175158122911 1867.7658167289494 -2216.64123621892 3438.4650133764717 -1340.6551918496843 392.6375661642492 -574.904024650087 199.66839641967434 -470.783675589598 724.2990668170426 -235.59841182660713 -2720.148667755625 4286.660108395958 -1699.2153728006103 2086.6435412964643 -3255.527510293626 1241.0024519307815
b60 14.290287807551012
w61 -0.0 6.24916784985885e-10 -2.041058323988629e-09 2.6796017707830207e-09 -2.008386348499839e-09 9.116308897381898e-10 -2.2926901027587834e-10 6.345536926896822e-11 -2.130221506938493e-11 2.6305024284366737e-10 -5.373308015149223e-10 3.840643343982946e-10 -5.856580997174265e-11 -7.7917401036851e-11 5.012003958499581e-11 -4.345558924603615e-11 1000.4827957968824 2241.350363553567 972.5758096968876 -500.3366830187057 -1144.422341955153 -481.3766364102575 4.313910340059124e-10 -8.51992087991249e-10 5.091153193470532e-10 -2048.889556010998 -4304.015628316845 -1640.9158103715479 1544.432806308726 3178.911631128097 1178.0799821747473 1.6288446286205627e-09 -2.7046941075692388e-09 1.2467804566540508e-09 737.3703750452219 1135.9283449886475 -379.3670256842575 -332.38253810709534 -494.46786570271314 146.68248988773396 4.0235176301806064e-10 -5.02098362886727e-10 3.2917245318397903e-10 -2129.1023298432315 -3437.526070812862 1250.0098344309931 1727.5166367936542 2805.3500724541786 -1022.866586188781 1.334956450937952e-10 -7.5225741434648e-10 1.6405973801703055e-09 -986.225316532316 -888.7657363006019 393.3259839217992 432.5448650329553 383.11130360631364 -164.03809252308227 -1.029037965949442e-10 -1.26704202685346e-10 3.1781001441633094e-10 2382.220182234652 2126.003303104143 -903.1615955594649 -1831.5219788821666 -1631.4912441637093 686.9893035579178 -2.893171813234119e-09 4.146561566331641e-09 -1.0245884002335615e-09
b61 1.0942100225055171
w62 0.0 1.832865456630195e-10 -5.96817448372319e-10 7.792949456983467e-10 -5.929985014289796e-10 2.660802784074708e-10 -6.062964808036064e-11 1.0093549486501687e-11 6.76175170210131e-10 -2.997841296039669e-09 4.521733635633776e-09 -3.1864147861866523e-09 1.2642518856646192e-09 -3.1340383002910515e-10 2.6013410161551023e-11 -4.690762144269083e-12 141.46553850604226 403.34534543793814 -980.9839736850442 -70.74624230881672 -205.94612620603658 485.53825924483743 -7.609364527372264e-11 1.5138931774849596e-10 -9.84455572616838e-11 -289.7073948698074 -774.5351635310659 1655.1019427946615 218.37858636949548 572.0654971278962 -1188.264781741444 -3.433787542500566e-10 6.328357976537191e-10 -3.6992110763467423e-10 -987.0209379527818 861.7346412694609 1772.2251230292525 444.91687708717114 -375.1117671744796 -685.2319155042338 -3.25733363892855e-10 3.232266884700685e-10 4.0013565377750027e-11 2849.9498348676993 -2607.7659814918534 -5839.460687458793 -2312.3997774772383 2128.1864731793207 4778.353780928083 -2.2744306438227113e-09 2.819250095962428e-09 -1.0986871135099108e-10 -103.22234246641499 -197.76951458293226 757.6214502783221 45.27190028436591 85.250514792753 -315.9688976557577 1.1307968450502415e-09 -1.964643725482773e-09 8.407705955060241e-10 249.33282828628575 473.0815152438427 -1739.6628390344017 -191.69452030023857 -363.0419335352758 1323.273451927693 5.399608711542658e-09 -1.0183824269982544e-08 4.910264903013051e-09
b62 16.298227375206494
w63 0.0 1.030078800035028e-10 -2.921398775106307e-10 3.059917154201e-10 -1.6824856007078245e-10 5.273756945966339e-11 -1.0236477921150602e-11 2.700528953204108e-12 -9.715885667488183e-10 4.3224122994175876e-09 -6.6318258272557444e-09 4.8769682043199534e-09 -2.1186221582517976e-09 6.208082435524148e-10 -1.2219748227707356e-10 2.5665407609214713e-11 500.65434695126544 545.1329975256959 -72.93014452934055 -250.37485536383886 -278.34219578176686 36.09679298692256 -1.7544993236029427e-10 3.1660438160052706e-10 -1.8808305607409537e-10 -1025.290456720643 -1046.8068620618085 123.04668285692306 772.8538674581695 773.1632030917308 -88.3402018739363 -1.8836278023459663e-10 2.756302130979549e-10 -2.016789513170636e-10 1257.6162695687817 -1144.0759732864285 1195.7743524777434 -566.8924353214247 498.01451579998525 -462.3468764836955 -1.0930492622129862e-10 2.1632001745430784e-10 -1.656270606775756e-10 -3631.273807858013 3462.182278058711 -3940.0622593800713 2946.352473483149 -2825.4718959296765 3224.101060333788 -1.232698838837809e-09 2.324393932537361e-09 -1.6998121660227739e-09 -457.9578719594839 -503.76856957231456 -1387.189201017494 200.85402655666078 217.15444860386535 578.5325145183326 -1.8231943732516243e-10 3.3523531173251797e-10 -8.069933610244107e-11 1106.193956803224 1205.057304943713 3185.286666386324 -850.4749308648612 -924.7588838937515 -2422.88631328618 -1.606388633224043e-09 2.9498018611073817e-09 -1.0849741244323141e-09
b63 -51.677703862337616
w64 0.0 -1.194704057905227e-10 3.481619389028011e-10 -3.634611697009269e-10 1.4602933938403773e-10 2.1229412223197072e-11 -4.341673792979117e-11 1.265328157626099e-11 8.534527952441411e-10 -3.741800453188164e-09 5.72110507083307e-09 -4.253398030958788e-09 1.9393347667426034e-09 -6.4941285133045e-10 1.7124239274325743e-10 -3.720123694469159e-11 -351.9325122141667 -2313.533016896037 693.0098794702454 175.9997738559722 1181.2784455504982 -343.005410428549 1.4776374568370443e-10 -3.045133589729687e-10 2.008853153268042e-10 720.7228867189492 4442.626384182963 -1169.2362247041742 -543.2738271534882 -3281.288430390193 839.4420859698669 3.341641199861023e-10 -5.253436574648163e-10 2.241696411831029e-10 1465.2619389294005 875.0722466113887 381.9604044261733 -660.4923370054908 -380.91760631486136 -147.68522134771456 3.113828639378369e-11 -2.2441250246973965e-10 2.923139161281618e-10 -4230.835294704949 -2648.1280045811936 -1258.5549865110154 3432.8262463936967 2161.125744639958 1029.858971602248 -2.0994035503096864e-09 2.6699280807063186e-09 2.281638419865395e-10 315.3447218146039 -591.5266296418889 846.022211413817 -138.3058595730844 254.98343257945035 -352.836770175077 9.922618282587337e-11 -4.81385764583564e-10 4.761631627187013e-10 -761.7129149719638 1414.9820555900892 -1942.650121196593 585.6276240895153 -1085.8547731184603 1477.6756013265124 -2.2954294714994106e-09 2.108779730697341e-09 7.50051062925472e-10
b64 91.8135623204904
w65 -0.0 1.1494277751822324e-09 -3.839840460779361e-09 5.00031786920865e-09 -3.6293534585849307e-09 1.5934126449021878e-09 -3.9662941566933375e-10 1.2279313525872062e-10 3.89632625410652e-10 -1.4828921087506222e-09 2.088565279040786e-09 -1.6183086823976422e-09 9.780834402115508e-10 -4.895688177294174e-10 1.4064221993264375e-10 -8.608109903274974e-11 -679.6175970048124 871.2053196755207 -1590.3808326170192 339.8735246957777 -444.8331008295422 787.1593845748965 1.261490911730334e-10 -3.284178484719291e-10 2.730714959708891e-10 1391.7894464982994 -1672.9563446844797 2683.267491074482 -1049.1172031928675 1235.632219248014 -1926.4265101739643 1.495379341187597e-09 -2.5224961008873947e-09 1.1714067216228585e-09 933.7645040940387 955.5468334838195 24.77367083089342 -420.9106120455661 -415.94807050772243 -9.578754807508059 3.1176450310255177e-10 -1.7381929229287607e-11 -6.316995537769543e-11 -2696.1758276134037 -2891.6587621614067 -81.62895053459859 2187.630219854849 2359.8701364929434 66.79589525572545 -1.7993267466265284e-09 2.8941508477958733e-09 -1.4103822276734235e-09 696.1197075092068 1884.722695081756 -878.2481065159195 -305.3085333367875 -812.428448983461 366.2767018818172 -3.929148673087468e-10 4.145295218194178e-10 -2.4964839223651225e-11 -1681.4721633003617 -4508.417135686605 2016.6477517296294 1292.7659865131843 3459.7514835136403 -1533.9618527708442 -2.3139649918402228e-09 4.4496134207760996e-09 -2.3570468493661068e-09
b65 -46.5445019331752
w66 0.0 1.6084356069256955e-10 -5.124236348872352e-10 5.887350777217013e-10 -3.4849663491501685e-10 1.1494528693555033e-10 -1.822242670703475e-11 3.4097820316083213e-12 1.5954877820355776e-10 -7.047755843245136e-10 1.108061217316415e-09 -8.437453396809354e-10 3.8814161336777276e-10 -1.30741599252319e-10 2.942233463368938e-11 -3.994777938892084e-12 3257.934858471451 -633.4212977349055 -220.17530030834467 -1629.2777121444174 323.4217625182739 108.97581908350467 2.839395385478838e-10 -4.3923198411732756e-10 9.488937413593135e-11 -6671.927527132899 1216.3449361031974 371.47657563520664 5029.233383516898 -898.3826730056505 -266.6980931250002 1.3553394517806794e-09 -1.9163837183810983e-09 5.397071678459042e-10 -17.03048212854675 49.79092492398543 -52.57933122864482 7.67678641129272 -21.673913224744197 20.32983021507208 -7.299716386910404e-11 4.98212582300539e-11 -7.004813395994347e-11 49.17425543955318 -150.6764077738395 173.24827059949178 -39.89913644798833 122.96636090882983 -141.7667783306365 -1.3779168778205175e-09 1.924632328509368e-09 -1.158136087031636e-09 978.3230381459965 602.8457284836405 12.689438448005626 -429.07903437340826 -259.8626426297984 -5.2921784045745905 -3.4264258097493894e-10 4.383993168488587e-10 -2.3580963570690727e-10 -2363.1322854509963 -1442.058303625498 -29.13769734103101 1816.8466341186786 1106.6330388539075 22.163571283743998 -9.224565555854269e-10 7.471800955727304e-10 -2.499736528882579e-10
b66 -0.6238423519799712
w67 0.0 2.9368868448287344e-10 -7.791370567823641e-10 7.923217285541157e-10 -4.3374774055309126e-10 1.3038413865093814e-10 -1.3768490649948893e-11 2.8839134616335178e-12 -7.23223323653779e-10 2.9815352115539196e-09 -4.242978350097689e-09 2.824500337447778e-09 -1.0793896433487751e-09 2.838709744990972e-10 -5.205600334332776e-11 2.473325347488649e-12 475.2608876986067 -1057.7721990654684 -137.19062269608744 -237.67570728586406 540.0932210299603 67.90253247381865 -3.8701680749042566e-10 7.267624002604833e-10 -4.031844302865295e-10 -973.28717023808 2031.2166049604218 231.46603027617735 733.654301312334 -1500.2403914089448 -166.17884665107056 -1.3578591376295357e-09 2.3003821070233244e-09 -1.2059103715600372e-09 9.838360717293074 -14.254968767183454 14.201490826295272 -4.434812431542501 6.205166032497379 -5.491015015731482 -1.0925288451701931e-10 1.6746153075342107e-10 -4.025859506873175e-11 -28.40753769667302 43.13813190185148 -46.79374324747247 23.049382499682057 -35.20484178569468 38.29070387441802 -2.5003870501860703e-11 1.1735187474548603e-10 1.05835479269345e-10 -2540.80156989067 1466.8664432728622 249.04205835631066 1114.360637169017 -632.3073587880638 -103.86393444744222 -4.601700964723676e-10 6.488039272500856e-10 -1.8311090491107684e-10 6137.287978106306 -3508.8694086748164 -571.8544718182394 -4718.530178895136 2692.700292974123 434.9807468163473 -2.6133002012374007e-09 4.226545329000242e-09 -1.6766449340011036e-09
b67 26.898510999753512
w68 -0.0 -5.430985522414389e-11 9.1889380851725e-11 -1.377083832538979e-12 -8.031335550036114e-11 6.201777204136736e-11 -1.92383719448422e-11 5.575319560095493e-12 -8.76117008688011e-10 3.5958132373478106e-09 -5.0577483799279386e-09 3.293051080774721e-09 -1.2147358211883823e-09 3.0017250962306917e-10 -4.366902542038092e-11 8.294869237332358e-12 -161.1515310686595 1097.01642848723 141.8590944089002 80.59111346770524 -560.1311292833127 -70.21319369560271 -2.1533989869038095e-10 4.3435741114983273e-10 -3.243065538338641e-10 330.0223555342711 -2106.5764324433603 -239.3426080959528 -248.76760741233005 1555.9005592080898 171.8337611835387 -6.972916168079824e-10 1.1126646479175939e-09 -6.691305495798439e-10 648.4736590177256 -1008.3611847431088 189.29982323848017 -292.3107951907884 438.9380765763201 -73.19289112661116 -3.196661685356261e-11 1.9175633303447626e-10 -1.7019263602591206e-10 -1872.4196482301693 3051.484608725375 -623.7406645381825 1519.2487688532337 -2490.303314602667 510.3987717776008 2.09277040141842e-10 4.2548782422727194e-10 -1.0155353120933075e-09 421.84533463703985 917.3761523002569 2451.1846480716795 -185.01556416784456 -395.4441077683359 -1022.2758488578684 -1.3079815008865125e-11 1.1153838269661875e-10 -3.384879182499745e-12 -1018.96438178339 -2194.4418538038967 -5628.450517518655 783.4102300279685 1684.0108691557339 4281.277370676117 -9.063800057718119e-10 1.918940267103819e-09 -5.788208454204913e-10
b68 82.58587478277869
w69 -0.0 -2.1249495218977899e-10 4.91541319117466e-10 -3.8545828001223154e-10 1.2199116440213777e-10 -2.27841106257109e-12 -6.641755122761584e-12 6.534546637566364e-12 -1.9244092006927022e-10 9.475618276459119e-10 -1.6346354243762475e-09 1.4190127012404623e-09 -7.770907568014696e-10 2.9913799892470123e-10 -8.049726758957939e-11 1.4725293847427022e-11 -230.20344319035735 223.22521447508623 3602.6233683214627 115.123645973101 -113.97768367196116 -1783.1193229359126 -2.0523513444281605e-10 3.872683423944423e-10 -2.438869418919243e-10 471.4338242405823 -428.6544519532632 -6078.293933461803 -355.36218241890623 316.60076094375995 4363.853625846934 -8.09397037240811e-10 1.289927366310284e-09 -6.784763723066689e-10 -338.2184945244914 200.53047116763983 536.5286380518992 152.45787659693585 -87.2906064231115 -207.44912234765 -1.5020970578483173e-10 2.0474073825216266e-10 -8.068415727202627e-11 976.580846013997 -606.8417305265581 -1767.8554766488576 -792.3807301388991 495.2408963964966 1446.6128557256657 -6.993315431955138e-10 9.82327283752249e-10 -4.229993091908746e-10 421.93273825649226 1178.2630433518411 -564.6735563129179 -185.05389819281723 -507.9019949750539 235.49924709426747 -4.829209948598034e-10 8.336126927632748e-10 -3.592200321922423e-10 -1019.1755046049512 -2818.5055068540473 1296.6127104055045 783.5725475568767 2162.916233156589 -986.2676483151179 -2.3833322468358453e-09 4.473951591144054e-09 -2.084012216269082e-09
b69 108.08355456143258
LAYER 1 sigmoid
w0 0.9411251535820764 0.26913217480155416 -0.2630814300904845 0.03102137687308287 -0.06401864369969494 0.12398944517945835 -0.013876303071747446 0.19565444076763486 -0.14191123590357516 -0.038428680182050284 -0.1906717237943196 0.2059552420771154 0.04715776350602772 0.24783662622255004 -0.11893060728189345 -0.07880066571280422 0.07350125124243863 0.06238616398420922 0.11385723191295298 0.1735632160554816 -0.27078783408346585 0.17964760138047545 0.052218346432055376 -0.038893727178184255 0.03617819065855629 -0.055709047544044835 -0.16883863638328298 -0.14638182356569338 0.17294838329052165 0.07600213135997622 -0.09479232574881948 0.22005011828017892 -0.2631503092282318 0.10884633428391978 0.09370015945057103 -0.1443774799181912 -0.39171578611039115 -0.028865881150450422 0.254903001511578 -0.03774452100915946 -0.08253769039442989 -0.11817808344208841 -0.07370781842383711 -0.015875288204656484 0.16055543707306594 0.06506099985024771 -0.0736333713220464 0.34270026804870196 0.09778627637031935 0.20783425917695342 -0.33573695266786724 0.12652748139937386 0.11588057108258136 -0.25201089966054757 0.38587064000571897 -0.5496491090754335 -0.4451215950108249 -0.28166829183415043 0.400210004921448 -0.013066236085805023 -1.145378241797177 -0.021480995773552725 0.31899222042790265 -0.38506473873679886 -0.4204903535399169 -0.08830963723351479 0.42768965608986015 -0.24779279870875948 -0.16292782017360272 -0.3492038121621462
b0 -0.5588034820460911
w1 -1.3743676586354359 0.45680995419064224 -0.06421044464901329 0.5514724434974094 0.27499791085543207 0.3644435626619149 -0.0699446736024828 -0.0708144951975955 -0.08030617011967113 -0.11839124766364213 -0.3052561117865506 -0.022572751271383494 -0.22047033811240985 -0.011316434249724047 -0.030416848636752224 -0.018552996088649954 -0.25354027257680184 -0.0802157844181351 -0.06037380688223655 -0.01000752556488963 -0.023123194368536985 0.13132639849910188 -0.13093030093777513 0.0013012323355586241 0.033705721763245766 0.13030405131535527 0.032432415023230694 0.05675762370649247 -0.11789644235644955 -0.03821977753659372 0.06852766770817582 0.013771978106538667 0.15225260574962607 0.035501989533542215 -0.19076773361142807 0.1444246480499444 -0.07845042429109268 0.08508370775636849 -0.05312150229788079 0.026442550048240393 0.020298487066444562 0.003803081507673399 0.031160105296772208 -0.07526104888245111 -0.01338229946924625 -0.07405739995639979 0.03480694479964067 -0.18069767936457173 -0.03113256631995369 0.0486573081341667 0.2299806664830029 -0.2711784102889132 -0.22696016601911737 -0.02575082614549387 -0.23772915361663433 -0.4488868039217312 0.39784652010399835 -0.05703432792573595 -1.0696248671800845 -0.31938077800045767 0.8216963882725672 -0.07745373011981108 0.050522283468726434 -0.07697803313460813 0.17760152561104536 0.3086370847640027 -0.2005537599046295 -0.1586398979573679 -0.2997288475580647 0.07444610919768219
b1 1.8797221283825796
w2 -0.3247876950438469 -0.09614732828865596 0.035139960101572644 0.3226454625243171 0.17195463124896684 -0.7141272792801863 0.057424327725584506 -0.4143013266816043 -0.14833511489621032 -0.16278680179649363 0.02657060435865495 -0.30376683273390126 0.16739995302794597 -0.32952046158450893 -0.17425247805204389 -0.1562157021698978 0.11782433383861414 0.4426253939622451 -0.2033008764514997 0.20284756066011345 -0.2693949374049308 -0.08469295503844941 -0.20272893134814524 0.33880498059465486 -0.1712157820498081 0.4524500566785654 -0.34091826354919075 0.3882362148546364 0.33004905820196767 0.01182131049516303 0.2387447662497702 0.37984850988568447 0.04436836883506412 -0.40585072534400224 -0.39489861226568734 0.16695996993221496 -0.11223032881437296 0.2272519273723467 0.14326242075951498 0.2717006221871309 -0.19111511063349765 0.14216560072508444 -0.4008225930319058 -0.09084427940042651 -0.11077663628164004 -0.037947551687026966 -0.40598407704983946 0.5108575432817227 0.15281767255121853 -0.1566234396549172 0.34177256321067445 0.6410657769547408 -0.2121033885215674 -0.3298536923238247 0.22494136350946103 0.4113093622566283 -0.2256036407414897 -0.15644048423644522 0.26678626112247644 0.25622875451918065 0.43095025010726634 -0.20104774824380583 0.2023936372625963 -0.4473272713210514 0.2226864915703124 -0.28122778763967415 0.14684903587021947 -0.024299129029318085 -0.03228962286814312 -0.5117856772612615
b2 -0.7597425947503162
w3 0.31480112643446345 -0.06047776142639845 0.4273079482441628 0.37611893235427046 0.2686940050594706 0.29365256337950363 -0.004812949160339378 -0.011288326466015339 0.3172523960488067 -0.20832199824226189 -0.012017397431973937 -0.12573908919196292 0.09289330676159245 -0.014458050985677144 0.1404077745392174 -0.10111083467802767 0.32168833991824514 -0.29488046137570195 -0.1369714008138496 -0.34410288057328503 0.04634436712012936 0.32826188902768516 0.08405298462905277 -0.36186526414554887 -0.18320476857669699 -0.19950999863082497 0.10423745909675743 -0.12462730195957675 0.15087810142551458 0.019666113685654844 -0.4422829394019754 -0.027518891273406416 -0.15431193465959267 -0.20117549167309123 0.049564259958245885 -0.24189034483665975 0.08047404348503119 0.10579412893960695 0.24154218191674925 0.005514436641412709 0.10162159332209202 -0.04894093551590186 -0.11372583334051847 0.05833203383380993 0.17182999603454746 -0.01705501797346492 -0.019033245809180664 -0.20111591750958827 0.3530232595193597 -0.225037775408384 0.053578665691708625 0.2343412178756424 -0.2339514976490585 -0.12158379099965971 0.32912474266457054 0.23046770978192338 -0.12064815739520295 0.4354496910362823 0.688200796525602 0.012744924572774933 0.26422911155581125 -0.28525516358782893 -0.24811478526057124 -0.2218060826565282 -0.11609380795763581 -0.46898971372329057 -0.1768978863640779 0.41640418162251064 0.3615377762657063 0.44667183062867993
b3 -1.1636851817323777
w4 0.18795354891076402 0.3962955981336748 0.27459189854929944 -0.18219993098804263 -0.0030060902923766592 0.21076602787031568 0.29418096583076736 -0.05372982530193765 -0.13021764102002822 0.25513604179444993 -0.16638947283469152 0.02247237530668034 -0.1794874291157722 0.12918890980704373 0.27580226544485525 0.1304457829591419 -0.34510529465070433 -0.46284129040502126 0.24357276393242142 0.21328960032895086 -0.40621408184211255 0.07159046913925342 -0.3566390960684134 0.2033861793372048 0.18440169070187543 0.1445047795520421 0.2138415665972509 0.1611945023473524 0.1140405908484559 -0.03489606846555329 -0.10977823768292903 -0.17979484618872715 0.1685804872007624 0.03714978092647125 0.2277154826470707 0.378392385360409 -0.15329031498089932 -0.10528628392623461 0.0019481882146895457 0.39881726574087906 -0.05211726866825959 0.0966790309446449 0.16474595206612444 -0.14271083038215063 0.031592011837061576 0.245203815762415 0.054438546508924435 -0.38158595371630233 0.5297229198760429 -0.003830077650244539 0.2310275932055632 0.08402873187668698 -0.2871493952868955 -0.02229300016863652 -0.342450848613387 -0.14529844075476547 -0.035675586191206886 0.6497690113741422 0.4988539487364364 -0.8822870302452289 0.7268553914584182 -0.06617326060252157 0.5022364302108763 0.19434115762953197 0.29798749668670527 -0.5110813019657907 0.10724184360558739 0.04404051058720421 -0.04133044088525854 0.10585198278977875
b4 0.7358978877474136
w5 -0.5143593263822311 0.41807729452691955 0.0952562960048996 -0.019115606401752423 -0.08300021731434004 0.24006851169099988 0.39112722173005965 -0.4516417081621427 -0.0767130622552163 -0.08199502533502545 -0.19815414812872595 -0.08887067835528242 -0.20712071555028885 0.10593534270106218 0.009749604730288483 -0.11747863772617656 -0.17319904350284832 0.10920810089258264 -0.037241588558893646 -0.21621549986048885 -0.22201712801632628 -0.13356824894133654 0.40897164556571725 0.0488092784591307 -0.10062178132399742 -0.037809480707378745 0.3621915571320127 0.23882739970583877 -0.011095532951344245 0.1198371966193037 -0.08619805679166673 0.2552695285125098 -0.024820375301943975 0.22088099839611364 0.08950046827763786 -0.28699206845407266 0.2040662150523961 -0.17557485303453343 -0.19980648427700132 -0.4472039941168714 -0.25229781453146555 -0.3508641139095426 0.378238148467769 -0.2614535515976543 0.4469393499564181 -0.08613628641157119 -0.15648468642655708 -0.3296215631573848 -0.23051731666687283 -0.33993456981958725 -0.4160880638283708 -0.0007031560756195172 0.09840417245307469 0.06342491894123292 0.29337252025774047 -0.11387162118133676 0.4808058420864657 0.3158050512118517 -0.41667451883553425 -0.10769182594735699 -1.2036963437394945 -0.4879274488623202 -0.046210281264703494 -0.10999776533301038 -0.24318612903793962 -0.07938125575932599 0.27248356627252485 0.280642211002976 -0.20118333061132712 -0.21625958639805481
b5 0.46226157126699513
w6 -0.14083994401282127 -0.36832697267988695 -0.2596465058455155 -0.16457796055845766 -0.09731396176247402 0.6001080223707417 0.27385449476856843 0.3521173890801107 0.022691471843489113 0.3427793022456554 0.26128752694615076 -0.4287337433310754 -0.05812837147678086 0.15065646029481958 0.17192063553172596 -0.27333135433808864 -0.40779255721657764 -0.29194191817610193 0.31945806395225806 -0.056334574799992994 -0.04227292855835303 -0.24999145074776322 0.2980529232805637 0.20604431191874156 0.017100181903768292 -0.17575773749540954 -0.27491267991371865 0.14561689278991344 0.0239712623362926 -0.053050471327129055 -0.1218118384381699 0.03174213976075668 0.0893225682187559 -0.4561843408669178 -0.011154077997189392 -0.1651999867151281 -0.44749895680031704 0.04587875724253493 0.01036073392488367 0.27984714523223075 0.458821813632238 0.4881205381484757 0.16024287113354843 -0.03994504381849965 -0.1087884508925868 -0.08808069528106144 -0.3892992317292975 0.3260600082909583 0.0047569851957689835 0.31126293917853737 -0.021045254773074965 0.2771328572857798 0.211175837780042 0.19033339388704656 0.4706888075134555 -0.0930179753429767 -0.5057879656560457 -0.1379480163800229 0.7684237975691489 0.14829557393194653 0.7805902703972526 0.1967674075330374 -0.3328060395564803 -0.0011906112312772281 0.17308967062569533 0.18490995082367254 -0.2951030952233896 0.10243907095299286 -0.1521197122424162 0.10745601884850196
b6 0.030923623718589376
w7 0.9421315055390469 -0.03001249069295616 0.3296171851133451 -0.18852319513662072 0.03154115964944601 -0.07111437048267337 -0.1541601546797626 -0.04737049021937172 -0.07434532209736043 0.15171865453932873 0.07294335871517268 0.16632646840481533 0.03660636375819351 0.12983447814783905 0.02871509049144014 -0.3596837063811181 -0.11920412788318596 0.08966632490829263 -0.00580326274041457 -0.16177647072993004 -0.11195109615161611 -0.12592169628984434 -0.19428125901999638 0.03691557836895575 -0.07218606702758522 0.17889170800009788 0.021420896896508165 0.16804752783691992 -0.0016242870833158645 0.1487419837891441 0.07660333621158444 0.07444721750989687 -0.17574147645438523 -0.15250074433765215 0.16453116947816898 0.1617369793358395 -0.12062910868696644 0.18600619491793766 -0.026455945479849467 0.12131031194852232 0.12467033792661814 -0.09312501899446961 0.1518890181413218 0.08016179838170479 0.021956275721511317 -0.131238710677675 0.12815668625343957 -0.1449968695320874 0.3988174749246648 0.12817200213342522 0.16912948447869486 -0.2061175682580037 -0.09158198631305156 0.19102498648521926 -0.20082900858613914 -0.2801252153677253 -0.6785474693391987 0.032402788038601936 -1.2929844507526742 -0.8331002707859675 1.4761942061134743 0.059278737969774876 -0.3782862417821857 -0.21489104311950297 0.534499997140846 0.2846565560172719 -0.3494164677662074 0.03099150391196213 -0.33403546369819004 -0.021909213005136725
b7 -0.29383263409391935
w8 -0.5417063016624017 0.6160691404497288 0.15890589173148978 0.3570447244174643 -0.44230636965365094 0.5326820591331966 -0.11459877286714241 -0.24337358471546136 0.09339579400086322 0.5928364220617426 -0.03055116787094816 -0.3432020538998716 0.01165199736168603 -0.1808699635681135 0.3409920876423355 -0.13403060861107666 0.025878180451812907 0.24792103803445828 -0.15520752908334914 0.35410232122436314 0.07138442281493815 -0.23456066186365604 -0.2681785759933638 -0.06904769723041991 -0.34604859929559173 0.03947173182538751 -0.016287770773955077 0.006709342528806696 0.0008704064831039217 -0.23354777530444523 0.10213049688426994 0.008389775009989447 0.31919297674860697 0.09995722586772167 -0.07581784948976623 0.1882814491171608 0.1622118668422498 0.14241051594827384 0.1014699994921957 0.04311758985580209 -0.14151476644002786 0.13319890048093405 -0.22106561297872532 0.11140320176567266 0.07710320974360597 0.0201261598237894 0.14981306207582668 -0.38750619708909106 -0.06176359613718995 0.018560215360024754 0.34630904413120184 -0.6218919675530374 -0.45536958724666593 -0.18057466946363437 -0.03751085591719055 0.12164567500396781 -0.41241215248035673 -0.21025728312838537 0.25371632163485225 -0.07311605203757687 -0.07479865805805111 -0.2655082375491174 -0.5579138533110153 -0.46771428923217445 0.18228371048420425 0.1973262650748072 0.28941071782480027 0.019019550481522478 -0.1645771936337432 0.11321552826330021
b8 0.31286371148471814
w9 0.15631602760529564 -0.30097308468878053 0.22698044736397494 0.2423943898119472 -0.06922998464171683 0.7910569013322026 0.37149212646659585 0.38218739688117465 0.19402599531035306 0.21571807653490785 -0.279737861917264 0.019724663630465794 -0.2955529259500016 0.3088569609332702 -0.04358744067088242 -0.06922657632207622 -0.311346148655387 0.051491378986949096 -0.1737075437763307 -0.32803305095487034 0.20117329344214285 0.5237363993799209 0.21504645763328617 -0.2554934735203851 0.23246116226152833 0.09204055635608012 0.21747069693208654 -0.039483373861499915 0.03351153172679769 -0.010938306812391729 -0.3045159422885425 0.008503450187491499 -0.12631716482235897 0.277550908255164 -0.13961168968791532 0.15989712145957127 0.04888508386838332 0.113321535554561 0.19167266447951956 -0.37963537615461274 -0.0950714907746854 0.09679302547502154 -0.2268138457121345 0.04668297616330413 -0.0359041269271947 0.06754035387101218 -0.02664671032674041 -0.2985494243972127 -0.1442259704626305 0.068916870935641 0.010961427405409884 -0.271014445904353 -0.6409819049100348 -0.3894637261720228 0.09108328756866109 -0.15637338636097825 -0.1376659165143655 -0.08460330921051668 -0.9669305703373143 -0.7144964137366618 1.8489263159918021 0.4540880888257787 0.02927547485886739 0.17177992333139083 -0.3194243703301194 -0.15054062445976685 0.08767537019684768 -0.0809447242881786 0.06301070874684847 -0.02048939454979762
b9 -0.39819034793610214
w10 -0.6115707280444203 0.18909800739868549 -0.29584832237087544 -0.22868511486042056 0.2403062039599061 0.7160015803694209 -0.26439900959613377 -0.10531716832130018 0.14237250284609268 0.027861865531882767 -0.14533642688279336 -0.4614587489619569 -0.012274370141511521 0.13688674256603275 -0.5553920363907733 -0.1876072344190581 0.23334818045918396 -0.3737308763424635 0.032553070034869916 -0.3968838740815417 -0.2538098048995046 0.04792322504655607 0.013374682007600424 0.06370461165593687 -0.29272219485481515 0.2924803385832008 0.0651183935567375 -0.22411338023682403 -0.05476011460974531 0.15204796791310504 -0.24037622083099575 0.15733772562920686 -0.2550500832524087 0.010810617279132101 0.3426569074861471 -0.4198510644862498 0.08115044061708084 -0.21523073920569288 -0.07533991596529574 0.0007991802332190253 0.4491635969262795 0.05611497149765604 -0.2432502323977178 -0.1362949349612205 0.29279371910257845 -0.06935454422014987 -0.0032977860624811024 -0.3612975359024244 -0.5211259546422639 0.003872636450603916 0.06740406400825345 0.1613316091296371 0.1933230666963527 0.016645228175730963 0.5304263219746325 -0.29262044660958164 -0.411825940667821 -0.6563557746173398 0.06029468056046515 -0.4951472974924884 -0.8531269554257898 -0.03491652832771068 -0.28422698010895897 -0.02200275633956748 0.31365900691136966 -0.09804190475983457 0.2932685239721238 -0.23869153994790887 0.027569472966786773 0.06361643056948334
b10 -0.818715755655947
w11 0.8412024614333536 0.11301100347830491 0.09017938269722443 -0.21844984447467494 -0.07961479052946643 0.016891185301404838 0.17514741650226107 -0.00962141695751502 -0.06324668781513057 -0.20197431910624758 -0.07322228790715957 0.1015368067659902 0.08376761940936184 -0.04436830494933108 0.2883713864374996 -0.030967472780925747 -0.14069580136750315 -0.09095788326843343 -0.3645963260835994 -0.00011812578626243438 0.08283137414135039 0.16510896601456823 -0.4865245406545454 0.11108298564315339 -0.007313212756027256 0.057846621033469825 0.20178182009610351 0.34924359722188425 -0.029394632421652935 -0.0887212826753105 -0.03841183385608481 0.056006317202687415 0.33671253582108923 -0.13588891099958195 -0.19298005219664546 0.25673437981242114 -0.16774228681727643 0.04597570494899709 -0.08157239513864552 0.46012719702655436 0.13851205867503888 -0.0030295050325129013 -0.0011056066742385984 0.06000428398123079 -0.07026425021202203 0.07659311341698088 0.09945335894946448 -0.192360866745488 0.024106292808988867 -0.03156548778669274 0.25279842399969343 -0.15451513209122886 0.0638367528947523 -0.0876375229538299 -0.29796600211571606 0.0331210645037125 -0.459602571295682 -0.039083824430903726 -0.1689270138774817 -0.03959972058589268 1.8446596031465858 -0.033065266670267504 0.061132380411757885 0.4005987615459074 0.2140345621944421 -0.3372266804396557 0.07040499002322387 -0.05725656270664736 -0.15423422712193446 0.16175835566071528
b11 0.42684182217496536
w12 -0.7538676943693828 0.2355175778425006 0.1985921042960207 0.16089496068821868 -0.0863459496825545 -0.006305481017875165 -0.43750210391680044 -0.13321965775717828 0.35810501694593044 0.0619792309081251 0.09890268285972889 0.28447090738856023 -0.0386065875959945 0.24951287041460513 -0.09352976743556238 -0.10310219251459997 -0.25902159174400124 0.11607249248815132 -0.1396886640790961 0.13488712336427697 0.023467027847890985 -0.11978371898701597 0.12878436046463598 0.2101165047132481 0.2688165304946102 -0.038000945109228086 -0.2664196661948693 -0.2901031382634153 0.18574002155721853 0.35226604754841023 0.12283946042457546 0.1696752969686776 0.18865092811684103 -0.2601861253693057 0.32458739668301 0.32787876503306795 0.03535663391991407 0.07188426983900564 0.13103420949503486 -0.3463526156390987 -0.30437627780149 0.11954896902443234 0.09155541190411 -0.23158533630939448 0.076884807050137 0.20954520586596068 -0.4944895058424777 0.2891942946057822 0.04878475691748364 -0.08026098133288381 0.3865176437805583 -0.8052310186691081 0.005781052432234897 0.5249553705809363 0.05677973618242472 -0.991620783552612 -0.0964083770027208 0.16615128387379893 0.3459634224308163 -0.9269961818192582 -0.45209105863282134 0.32544597631395855 0.03809956776632516 0.4403290254183204 0.38767329644422993 -0.09746532943468136 0.05800774522932567 -0.31818470849208946 0.014545964382437144 -0.024643477772194465
b12 -0.05542682823128179
w13 -1.1863842419371258 -0.7519853410078022 0.14401135768697965 -0.24405355335679516 -0.13298907567019577 -0.07024922281966549 0.07012608760073542 -0.13236053386898136 0.09970753689634054 -0.019612687718685594 0.03247547274927317 0.06109803920444284 -0.05921131776919599 -0.05642422268278919 0.0051275132039477825 -0.024501435347414675 0.12626514507940023 -0.05125919414318246 0.07315319898850915 -0.036088742286743886 0.04137977869527128 -0.007774846084346554 -0.08416353346899087 -0.07254724023878957 -0.0350733445598337 0.013557765872619516 0.039039713282332286 0.10411849892789597 -0.010392429888524133 -0.007610210026131687 -0.012135748743467548 -0.0008100976191896763 0.016034912103333576 -0.028713552543768603 -0.05917535477106395 -0.037377884697458875 -0.1400867176850252 -0.0056273297562445665 -0.03490315982796833 0.12018729928098715 0.04024870122456566 0.046343024804936295 -0.03985860444147508 -0.01508051664993328 -0.004736819827009312 -0.059569603951748464 0.005484698093964583 -0.008915708651723342 0.004328716321192569 0.11004666677825456 0.15183772562928696 -0.04278629766644437 0.004773542210537534 0.037751198017744056 -0.2699489941396984 -0.05287970307917212 0.04803469629659056 -0.049494424122194416 0.03817428995556557 -0.15601924196768796 -0.3335220554604394 0.23598221210926404 0.22308623248988124 -0.20906996697840363 -0.07371133886161232 -0.02541479166950751 0.22740026375142397 -0.24762610858475578 -0.05028008124991244 -0.26520765275547215
b13 2.6710302155343317
w14 1.1407749594434304 -0.040370154934222205 0.06016386973833144 -0.07036680046673782 0.011070027689276533 -0.11998118121354086 0.10863605579471437 0.2281184246649579 -0.14007420028459475 -0.08068818262214278 0.05807179947576858 -0.1675680084065811 0.05663353836539962 -0.10591528080790938 0.021135137963968754 -0.019463762535793627 -0.1367825129952393 0.09985276900441913 -0.07375446888561392 0.04709195345506742 0.05731751886561818 -0.06701082636426607 -0.0367112743336136 0.13063744142831496 -0.04975446773230136 -0.061559264665983195 -0.013278334584376493 -0.03326745861279334 -0.03533350580424192 -0.0710825928114482 0.011347032967269008 0.06655779869645909 0.03599038235752435 0.011396320491602887 0.05522162154924872 -0.007567916869193607 0.21214324505962737 -0.05118572981352546 -0.08301781315075646 -0.14497606697180893 -0.0008483526838199115 0.049025337923045344 -0.009039604101740805 -0.06002084428648979 0.08732057202752265 -0.06745942812199786 -0.0007327552831017736 -0.04824391867476955 -0.020323325283386384 -0.047154438429134804 -0.020683543385271327 0.07870291407314806 -0.026733584611718757 0.018065506478020535 0.18442335491048792 0.1441527912379881 0.22349493537246543 0.3619153753447 0.20213073274880283 1.375739463608062 0.03208923760098105 0.3289698559658779 0.1456688854622312 0.2789510283585947 0.19372794562103843 0.2690086880733379 0.07575928472934677 -0.2343946395313502 -0.02751596372175641 0.3636771764164643
b14 -1.6860796205808306
w15 0.031006240903500234 0.14368930614570286 -0.14741310718480413 -0.1979600081187523 0.06488034808152204 -0.13616041836517756 0.008335228060161367 -0.2697990978691174 0.07549040591759365 0.12089116411790395 -0.08777324371382537 -0.05212538194387912 -0.02444893574545652 0.12881798437620165 0.026459108699452453 0.10321086907365602 0.11720349356246017 -0.19492567440909586 0.1306342399563978 -0.16345553611535957 -0.0949081686572794 -0.20654201049475548 -0.054151282138621706 -0.21868730722853988 -0.06837066179315258 0.05668130532987891 0.0673309509999166 0.2070230514126618 0.04042910438294939 0.264685586940329 0.09694113333285995 -0.05443873498344166 -0.054477502279670006 -0.20794875303815077 -0.15042632161190003 0.3074257284712166 -0.2948875141136359 0.10886401251442297 -0.12414291071180801 0.06372443732003906 -0.06151461957399498 0.034074254779823135 0.07902403323982757 0.028825832998149756 -0.08465311918314188 0.044460786199367885 0.01077628972635214 0.10989438473070752 0.2292242117412641 0.23221794166346613 0.10397524062686801 -0.37223314163711374 0.11086975749224638 0.03280260024261827 -0.4220670166788134 -0.2111374081755995 0.3254913228125484 -0.03812752608057486 -0.5598753191871219 -0.8785491983762439 1.1999098259965766 0.021939120678113693 -0.0041215934577570204 -0.38130578414368843 0.2857434344570812 -0.08551652371460783 0.2687603401086537 0.5050761131744603 -0.054266520420736146 0.11201886468111126
b15 1.761293710491612
w16 -0.2388800983948901 0.4603781679167605 -0.48025273047148526 0.3909465302301925 0.5367026593816527 0.10113636894399497 -0.022604612876369872 -0.4714479576440821 -0.17112160018677208 0.034216867541099316 -0.07833614734363825 -0.3948531698379214 -0.030089005482919436 0.2782753589690166 -0.0940556895040897 0.314452376004494 0.2490940398112187 -0.33420625564160883 0.2677067618727832 -0.3070934203356284 0.017077983950638816 -0.24646980568203633 0.20013412704452926 0.02565737311470954 0.01867396510815231 -0.12309794557322094 0.3359784278306563 -0.19958291051357344 -0.4356227618877147 0.10596743415171483 -0.04977369206523194 -0.15659354599835537 -0.05108354609321428 0.12064041007454762 -0.35946192303050717 -0.02779556060215634 -0.31718419187718133 0.074621908702697 0.25997842506111085 0.08385177969870398 0.07732961910121615 -0.12079683621413885 0.22852830832608517 -0.2946296063112273 -0.0072703483222041135 -0.0008790428998314743 -0.1117122363882966 0.11069408890964368 -0.2502329702024048 -0.06136377520385538 0.01690216635976559 0.18749100010645597 -0.08952745879490197 -0.04865941908952547 0.12577573485445168 0.03308210125579549 0.6444910678543743 -0.2690863387759117 -0.6761524828647815 0.2161473395072133 -0.3302347992092038 -0.24147251204173256 -0.02534034889343738 0.4568021255199158 0.4132841662365848 -0.10819646526498759 -0.07348409595704153 -0.5481745768663262 0.41883959877613897 -0.026497288183829973
b16 0.6266903303978208
w17 0.012084742745420424 -0.441248135267453 0.13597200212638588 -0.31845826187497883 0.3997660881692265 0.1305662915016907 -0.057582432022050885 -0.31154983758650456 -0.2108476364446853 -0.15632893655889984 0.24973635434264413 0.02217275507259897 0.020328530426422423 0.05904246883977985 0.250774384137871 -0.08990552935008951 0.13628460960580058 -0.2916191765549799 0.05509260170924963 -0.23522603074967266 0.13859582459923087 -0.15426716390113107 -0.05799861206950884 -0.0034018983948229738 0.006072669461767113 -0.17690199367007248 0.10132455628268841 0.09273642184408622 -0.1366746850291729 0.20835721726668324 0.07128138278830844 -0.14389409982781523 0.131102250307038 -0.18395384832386127 -0.20166727619244415 0.026174480875062574 -0.07996487227126119 0.09364207057037592 -0.11315822788016638 0.1444081819532116 0.07417943110088744 0.09899171908010461 0.026233158990456962 -0.04995080660660389 -0.03898333533506704 -0.07875977171464214 0.19255687617935338 -0.060062013110437 0.003684939568428339 0.022391483362754365 0.22358099793702763 -0.11730689603950274 0.07206303505774628 -0.11581419424544348 -0.6480973142726306 -0.16427865187494559 0.07379659905338412 0.4853175446094785 0.07836537519766576 -0.0888723241215392 0.5236951677595741 -0.4080670658472867 0.286131648487902 -0.2808368499418539 -0.052926889204033926 -0.08964890172321507 0.37161221910698944 0.465217951098891 -0.3863188544008303 0.005399527831768144
b17 1.7982477177385594
w18 1.7716700512010783 0.02856104887846072 0.0713317045529487 -0.09146951792363577 -0.0035742463416467136 -0.015609825961848756 -0.19372472396586046 0.013585092093990678 -0.07909836364450198 -0.044200500314033116 0.14751548726016372 0.020834368087096655 -0.06732937887771814 -0.0189864690418957 -0.027076410738489615 0.011299567075815002 0.012464186530136865 -0.05365881486583052 -0.023858734941230662 0.07769929426067271 0.05492102863572455 0.09760431672370472 0.003945075429305919 -0.012592253046258342 -0.014961933344645701 -0.0047975891356257985 0.02256905175671681 -0.05639058964117135 -0.0007638739610522115 -0.04349520164899999 0.035400333274894065 0.0013799519755552693 -0.027950888029428668 0.008597450701293563 -0.004933778248004053 0.0058928670322070595 -0.03877410941461374 -0.07431346346200711 -0.022645217278111397 -0.028013060620804595 -0.007768207267518267 -0.04544581734846423 0.002581222551517224 0.02044075616880912 -0.007900341843059402 -0.0027929711664936934 0.02219350885100631 0.016468363608623887 -0.017214637666933746 0.0122502892016089 0.03602648147814336 0.06055816523363191 -0.032985679521631596 -0.0538722936408334 -0.06511240616998147 0.14754900953712796 0.23181175941242307 -0.037578780352986604 -0.02468864255985417 0.2204518598582272 0.15242558860553726 -0.09015660578944229 -0.09321215148129938 -0.08829729320121704 -0.22547220720495564 -0.08298060411915635 -0.23485177837845567 -0.044435620989910746 0.4221866358190665 -0.1654472784155678
b18 -1.5299354919568695
w19 -1.7483835830049497 -1.639428172325253 -0.05177140145749858 0.13159045896495675 -0.07579838664580603 -0.3229516398132464 -0.08246062132021162 -0.15534215738509433 -0.11963702506137625 0.15934831511170094 0.15621755212314586 0.11786230662342756 0.09620808277593265 -0.10545139734534946 0.0571376901965299 -0.001176960496098338 0.08875937691676265 0.0685366927395106 0.04365254720075735 0.07826760519155417 -0.038584196090311496 -0.008951320042042875 -0.07402082233256929 0.06752855183220183 0.012304830851398423 -0.03578681159890506 -0.04739579014208658 0.07986483329719204 -0.04849058657701469 -0.060480913889166314 -0.026959130322737473 0.037903133085769675 0.07456622536583558 -0.040949468692282304 0.003596048185730812 -0.07489284598254284 0.05742785268521011 -0.038133011208556715 0.012929717063702098 0.006054957624807911 0.04034231643507031 -0.013155197357930236 0.008304531516707772 -0.008705812324786342 0.025808486644843268 -0.020206934175617003 -0.04523687940079588 -0.03479240025295573 -0.062074774603369784 -0.04991209758168717 0.02774872653780111 -0.03422023554185081 0.016726345625549043 0.018170210419575627 -0.0830825662381124 0.10373450009449221 -0.11868596959143525 -0.06656974747762848 0.2621573378112664 0.6547384927908155 -0.5803676652447368 -0.47514208114894374 0.19275452833675719 0.4121680696687697 -0.08390757143481359 0.04605155071621412 0.06729302443291721 -0.3363205992742958 -0.22447211734897754 -0.43406717996646227
b19 2.7125732419607704
w20 -0.599345787135466 0.008154538882515213 -0.29006975838723964 -0.12049745424380764 0.41966251983872727 0.32526768124125666 -0.2379394885687537 -0.501347792587455 -0.023371602919591526 0.4517141862385712 -0.1526146186857257 -0.1666978304603475 -0.04608948342601443 0.20598768784455065 0.19650746312200992 -0.01160156288644909 0.023523483083285602 0.09742717713450164 0.16353055071687284 -0.11120746038994705 0.30532398150117396 0.04318702159800096 0.0847756764716128 -0.42043324810492266 -0.21183405756457513 -0.12483614246398902 -0.057959415121185756 0.3113028598678209 -0.0704415692517219 0.11900197854310636 0.3040730180693438 -0.17000973348751125 0.06085454740927325 0.10108374416410726 -0.4900439546461429 0.08119277890566658 -0.008312161932312585 0.03979624563985644 -0.0924061873551824 0.10645084088632861 -0.3640651053344392 0.1293106985716336 0.027415558358563713 -0.21411872273600224 0.06444848943771249 0.12004392779133913 0.36889639268998053 -0.24482648781809868 0.14338189016351532 0.03211427428801834 0.17784101395731092 -0.18015141284511985 -0.3181515861340822 0.004853836270344306 -0.9652044088453511 -0.02463316327140452 0.5603083769631392 -0.3573884712535808 -0.1118862216221593 -1.151842032771025 0.38744742904695023 0.2383018886582873 0.12148468387124242 0.2893815159947014 0.18576109687638587 0.3741356455065659 -0.06281190390696281 -0.4854212655329296 0.09881262221839594 0.029154053171153504
b20 0.2408577710939857
w21 -0.3051013314028014 0.2262358377453904 -0.10746283074925554 -0.21259070714193992 0.35986649044861896 0.318031291449256 -0.4374917654816325 0.3385918900325683 0.26103270906190357 0.11623410806885587 -0.482696219162962 0.04345509908928145 -0.4055633471522359 -0.06508844661467204 0.03009606530158799 0.08338888824418363 -0.013426044168099463 -0.3345840092766863 0.5215213803259267 0.30021149739346054 -0.3525009655877709 -0.10407223255658461 -0.2886557184504361 0.2593583487601778 -0.2434598609090396 -0.09710396906352362 0.15222436828234304 0.3134448937886811 -0.010105035891085008 0.29107941780544816 0.02848923683262515 -0.1576035174407924 -0.3007828528392073 -0.0672782251987653 0.2447993607032891 0.14706382138140014 -0.36603546064627307 -0.0182956318676592 0.1619915942221721 -0.3194111688768965 -0.22045722326247327 -0.11778407129227478 -0.0034246575848098527 -0.2703072453946369 0.07733608788022028 -0.2629131597305321 0.007025138903435604 -0.44509354139599083 -0.06486283265700847 0.14990521813231153 -0.37127581311585856 -0.6605895811629651 0.6702684344415393 0.20004811157980165 -0.799116684601669 -0.21183339075462718 -0.11621529356053543 -0.2015105583299287 -0.8190236575218736 -1.2701007375662876 0.6589200824333762 -0.3458225663687871 0.14652769549630312 0.07160399759809971 -0.21669574962460336 0.0867581201263058 -0.36863307468367085 0.0963847210633855 -0.1161638852392975 0.05450171486163931
b21 0.32684560503580373
w22 -0.8403666770849033 1.00532280725737 -0.2112650634627941 0.6032547752839184 0.6245007242114353 0.27062954645165105 0.016915109318338065 -0.23666721298750817 -0.21305768502775793 0.08173050976957333 -0.21826554970226086 -0.20877379468411253 -0.0745412794018783 0.11809578861258627 0.05218133539950083 0.24464684207129198 -0.4236549559509162 -0.0625564541110625 -0.06648825173678716 0.3402184856800035 -0.12492829076892371 -0.20037980630570376 -0.211328240325193 0.2328333681214923 0.14526337418732568 -0.260356335024282 0.27510682670286285 -0.2794256023821939 0.2342963359598482 -0.10118990271680862 0.05646287921571605 -0.048230943984808816 0.08220892724268139 -0.04673946977158346 0.11934958476215701 -0.045594203604191474 0.24845379103461318 -0.1566042069474272 -0.20823917245035625 -0.6259522909997448 -0.08949925654099261 -0.19071039200778592 -0.02126533383928129 -0.15502981913152772 -0.06810769194855847 0.2962622057722483 0.10166831272680242 0.02303301602256872 0.23895912358515004 -0.1931690682397701 0.026546867039291846 -0.43191943076418265 0.06399202079108175 0.06667993049520114 0.44318511585797726 0.015540507530752921 -0.43456007551131876 -0.32065746949252216 -0.5798500826102786 -0.7707543509036876 -1.4806604368876577 -0.4560733400439304 0.20843402921224327 0.42718279901677847 -0.1189810836543166 0.17604249420558973 -0.2734078199429313 0.2349862699638587 -0.5158566403360635 0.47108979215274494
b22 -0.39489429408156473
w23 -0.16803011653987637 0.12614430110628602 0.29107265516800757 -0.1245202732880462 0.08537903020297838 0.016819044683916533 0.16053038315795606 -0.22865360806009977 -0.047140158424930724 -0.12320862214893227 -0.0763960906458755 -0.48608788731246366 -0.11130307084079735 -0.28869385000661785 0.49620781853227214 0.2052826135143519 0.22458043139378434 -0.18622546385205113 0.43584405196436743 -0.06128484108600939 0.6005758555233917 0.11044405964933485 0.03499452234328114 -0.6012614813261858 -0.27854493136898023 -0.08268885429887608 0.29047152779938273 -0.19974183131562406 -0.4246511324828658 -0.029952349287884067 -0.2123578300232075 -0.5009037812081407 -0.23155744506025452 0.03575601632428043 -0.5351929398015334 0.1355098935107307 0.222275625154162 0.006171368358616918 0.011386024765911114 0.01637874090753763 0.2702047459832931 -0.2773774172724961 -0.19308552129084264 -0.08635542537608278 0.0140457547330854 -0.04844156946380773 0.23612011264527905 0.11652547362782413 0.37490612626531056 -0.13080774044036175 0.2238406335070023 -0.18789261612556313 0.47156478883747277 -0.1503397343918212 0.10618097645387298 0.43299606621786646 0.5433273464234375 -0.20450768208286235 -0.38990068700945923 -0.19059396029276668 0.13754434957134629 0.1740571623038438 0.00011586523644204132 0.38373311588120046 0.22591290575223466 -0.368403842965054 0.45440625054335837 -0.28827234198109 0.2847516482257037 -0.06280669661325598
b23 0.1754108019080936
w24 -0.2800512391085705 -0.35140375225157 0.28790442835473307 0.250924924913218 0.39484804000999013 0.0715215140483299 -0.009532371700052625 -0.10170644937190675 0.1671209139460779 0.22277595765531172 -0.24340867520443557 -0.32410882603897995 0.20439384980302655 -0.16935976249496593 -0.10269669011518642 0.04569178722271875 -0.018633802814948325 0.13341010265872902 -0.23983033101620257 -0.17985939265154757 0.06666362602746413 0.03154286491166149 -0.21703264393823515 -0.15719407020183396 -0.091988197678999 0.07510842056702749 0.20551859900497038 0.17605831117289988 0.1448802055873196 0.2868583026188681 0.016259943875098475 -0.22949528273026032 0.0016984656664572547 -0.2817877062787565 -0.28756324385049375 0.4063840766053836 -0.3694208827388027 0.31460111950504516 0.04477513564664321 0.36456355555077896 -0.15966169228716962 -0.08075712306284714 0.04682418878944436 0.07991726125882935 -0.41216965700319746 0.049480588700750346 0.018923447109456776 0.10643207872183968 -0.0021596470375878415 0.1548621502178737 -0.08860536091682057 -0.23720550390203804 0.07002959282612684 0.1411322725741408 -0.6620904392155785 0.1150462966792591 0.2647899812746855 0.0386273270764355 -0.11190332963860262 0.8693562297964587 0.24094713851370816 0.29248835233014137 0.0797612064846109 -0.033495849100930675 -0.0872877509374242 -0.10985942662617217 -0.07014188140768125 -0.3392589864905939 0.01408468551253613 -0.29481101444641905
b24 0.9094762460169975
w25 -0.47486672969803995 0.1224822135804557 0.011447340204355361 -0.3421081189169427 -0.16001984894665314 -0.3140179775433905 0.027148192885052626 -0.26882357101493703 0.2338186893398831 0.29587943923639753 -0.043339474904742194 -0.11788561037677281 -0.02995182987384455 -0.11718072643513093 0.06853931483316802 0.14989392900789167 0.19283014655461408 -0.15478474016781094 0.2612578413677668 0.26098492282430813 -0.08554601043751561 -0.06871424107452859 -0.1030060492625281 -0.18586802718639292 -0.011837177377891282 0.025610173158536496 0.1355907594657247 -0.06626036117571284 -0.023225633343086402 0.011544707707912645 0.18365539477621978 -0.04733039017602959 0.08056300392322478 -0.12136208664288786 -0.323925392586675 0.05019207070419274 -0.2777857603938533 -0.01952717177756289 -0.018598844256001914 0.22875886028989292 -0.07200640415882957 0.25632248870319807 0.08910620375938283 -0.05526358422241921 -0.10063508597594098 0.10448910066599923 -0.0316573486695713 0.0328701642151353 0.1398183754176224 0.20112571208293883 0.08901263762253532 -0.07617039384522363 0.16713048189205046 -0.2807381206586902 -0.4069187772879751 -0.6593301080648678 1.1793090881583788 0.5365508089425507 0.29401848367178196 -0.14583256891169744 0.9333149582316727 -0.5010813612819184 -0.33536475575323677 -0.257630878026202 0.004032241310743584 0.228895461987443 0.3319158344698148 -0.2771192537410913 0.17417880905216498 -0.08560594670887516
b25 1.2515783013479422
w26 1.0168646356270845 0.39277172447513964 -0.019626325435340847 -0.026497162002402385 -0.24907559159771536 -0.010649485973551642 -0.14347125136083652 -0.021566892677422837 0.027797836387576498 -0.35545903344073393 -0.12058032977762351 0.04724501018044589 0.10686943586823203 0.22515418954276242 0.16775386349808147 0.007396641028736502 -0.08665520322310162 0.09006469830811567 -0.11862263991426733 0.057484418027900684 -0.13302411907908196 0.004859039274531082 -0.24478331907554907 -0.06153470557936747 -0.033090090415873914 -0.12981838848446414 -0.018578047208000416 -0.03204391615867076 0.08550376268662119 0.020233021501404477 0.017511902112543068 0.00687217291132793 0.1324508753633224 0.04244508661981863 0.015031892225086855 0.14253216122610168 -0.09661292031759491 0.18865198780803064 0.0029327074110282983 0.029757436939408303 -0.13983686821088784 -0.042363972083841774 -0.12157940224448559 -0.08905371588303844 -0.13269139497550686 0.03923194025261948 -0.02192024891818241 -0.11508341719407363 -0.05215228686244114 -0.023912201242731915 -0.22404043269488239 -0.008206043249025045 0.07247569400932995 -0.021538747851846105 0.4289526052668546 -0.6321670506720025 -0.12083063762351715 -0.22229816108636263 -0.5051243540207038 0.71212970006329 0.9029815520516097 -0.05300741824649494 0.35480532563347617 -0.33571632224554365 -0.4852369242025706 -0.12133854173172749 -0.07829370904955367 0.23983615338469882 -0.19615300691880583 0.05131370188087123
b26 -0.6321864834486083
w27 -0.32115224556521726 0.3688420790404863 -0.219847879460066 0.26138433137475114 0.07472488934592043 0.48300194638952726 0.2698557492046962 -0.11822761060269021 0.39583897950701213 0.4282545812131984 -0.08438391764152096 0.027802651501324452 -0.0031323236194038045 0.341768162476811 -0.039541001029445334 -0.06184412204134899 -0.12845152295006937 -0.07558699046667264 -0.0768555080064326 -0.34568431898832797 -0.1389900151796826 -0.18531402193091298 -0.050438585197326836 -0.0538734252494758 -0.06864051000787631 0.24144968487251675 -0.10112363324560313 0.12845357689594292 0.2619553880480627 -0.022307110210853128 0.09390983915447484 0.32233422486203694 0.22664336456095657 -0.07730695629129089 0.1674411772548428 -0.28180812417084167 0.37668285335201973 -0.07295683107462309 0.3627276180814828 -0.2918919958808246 -0.15283985444287104 0.16834171991420896 -0.05670808857379843 0.23654862617228256 0.009660481604765694 -0.03557593358425261 0.17273859199435185 -0.40874030761442226 -0.26372730122011845 -0.002774325654125361 -0.02319215487091703 -0.28118373757996307 -0.1324916489025345 -0.09218441290156507 -0.6322618463379539 -0.35645809710702864 0.1328529419581558 0.4230380729587489 -0.23604613149459605 -0.9579292062768311 -0.1731110679011772 0.08489661834846138 0.11840316798761429 0.3250791786261367 0.19965659442529357 -0.25251224156732094 -0.2511714011108705 0.06512120320832263 0.3251295048734402 -0.2693507976971976
b27 0.8808261072344074
w28 -1.045388358871851 -0.07793991327474645 -0.40937126287051206 -0.16753535255982943 0.16124786581742645 0.47945269609802776 -0.6252442750325846 -0.3676713441430698 0.1539592145075889 0.06574169609782894 -0.11883265416753143 0.07663446333691623 -0.047677104091928886 0.3664279906451043 -0.20639894620146396 -0.09338890856738366 0.3604158803954717 -0.06941411200700587 -0.22412761681948917 -0.04715426650950074 0.014721731910935941 -0.3645992648402231 0.31064718161722166 0.2021970442541126 0.185694553502699 -0.022718429129087756 0.38788291817246695 -0.03662285472018206 0.09767365949175642 0.15781985043272978 -0.22823454332381837 -0.1463538731249584 0.16328536127982896 -0.022060848398220992 0.06415333946870692 0.4150247975478934 -0.07132013448615604 0.3911548533482086 -0.22873447535770056 -0.17735591801140171 0.15811947020098485 -0.08778302166308294 -0.05180968619050517 -0.05204949318569428 0.03455466538654273 0.028492544627607266 -0.06645251532207445 0.16708005007974977 -0.16290306140974609 -0.48059594954246565 -0.36336036573956637 0.01305147207113445 -0.021017652427655572 -0.3413849060998118 0.011753176099838582 0.002008359871239581 0.2117028475586757 0.4327029890662937 0.30446203431960284 -1.3098790497734525 0.148523705555317 0.17481222868214327 -0.16735623727303747 0.14649372810324024 0.33887428071001835 0.18134534853857118 -0.36881564472743705 -0.3753232716029959 0.3825579134877718 0.39414970895739254
b28 0.4047588218429939
w29 -0.5264381111373182 -0.22204762869156547 0.4509212093415491 0.25040998228570127 -0.23976195034395087 -0.04862643863082383 0.1733813877376961 0.14230632405425356 -0.13968544466759852 -0.13006720223536733 0.006624558048989458 0.36647301962902534 -0.2147034517473073 -0.3797006646933786 -0.29504931513440547 -0.06294110927395627 -0.06335139637294797 0.39726225018175265 -0.2959995557465392 -0.3006591752861252 0.3748813498220357 -0.2550723619122013 -0.16566331400657375 0.018207281792960994 -0.4686421372737601 0.0993952684014233 -0.3402505813819888 0.1087548450010376 0.07882214005490426 -0.13098626169217026 -0.04116813416285494 0.19001542501984475 0.10061591915978288 0.4305814779760946 -0.4023885330124596 0.05243965060950197 0.1221484984654873 0.12889897295643965 -0.4542082881553965 -0.03617368361876052 0.217635454186157 -0.09602351503609584 -0.2150493915186774 -0.09376788065426829 0.14607636451772363 0.09987551895841831 -0.07305799853691582 0.34727866779476707 0.3496989634577153 0.04192343658104309 0.07576674032854874 0.1154413421788473 -0.18336054034071989 0.28543233665706547 0.014491667446514344 -0.07657226738540701 0.00845139727601694 0.020485988279941223 -0.2851949531663868 0.461668115764157 0.08883467817195163 -0.3089542181622527 -0.2503610240492932 -0.3285099479234683 -0.16438228169165509 0.3507391988006759 -0.29272411787821373 -0.03389366521288258 -0.10739835916381253 0.040940903155070346
b29 0.06112936960816688
LAYER 2 sigmoid
w0 -0.09466317258020053 -0.4619762718329468 0.03002907205056012 0.28189684166477497 -0.5306232992412325 0.17298591158537885 0.034211044722535264 0.18954836076534948 -0.0633651728248398 0.32205025616861704 -0.14052725056567977 0.308234305958478 -0.09374497701531154 -0.9800394271323594 0.9773698721284146 0.2348629497327178 0.016054642439319033 0.37737647619057785 1.9713662453551715 -1.3675242041785647 -0.24007569106966253 0.04859568828540869 -0.31500389046741034 0.07423512905752297 -0.05332835427590626 0.10631233381736224 0.33324863919849307 0.07732600178990287 0.2278240676059054 0.17863441558881563
b0 0.47650693200132094
w1 0.6737357466370317 -0.7281305338391022 -0.10999798061186013 0.11759741549538785 -0.3128144685491327 0.10171066167046316 -0.2838569520857824 0.795569650027747 0.31344401287624174 0.01787802898154269 0.724597810433269 -0.3695820251411052 -0.20166870947273216 0.40470492326485047 -0.10877689193527389 0.11587824139334899 0.2817930902439433 -0.2793953050005311 0.04178044284063279 0.3831943108416799 0.6938986803522448 -0.5742595507912199 0.5220695945642495 -0.03945480307675432 0.5084592177782666 0.014561344216136094 0.3350808259015687 0.14922932390332738 0.4810654915904144 -0.4904386534490912
b1 -0.25569876484222365
w2 0.06114547545780511 -0.520938181118441 -0.10007833012070191 0.5944190802461214 -0.0834236367315661 0.3141656991567532 -0.341155887453837 -0.1919389735819892 -0.10127392779699014 0.08457779762299014 0.16935840944191405 0.20106619700605277 0.24228468142549878 0.2718198289434434 -0.4691284429285022 0.24751495356237146 -0.24212127970764608 0.7444118254904265 -0.5521366988460822 2.2082371632070785 -0.21562830942189737 0.20743091814790213 -0.35536147690002695 -0.3595783157656982 0.5050050237539193 0.12846599544615667 0.08751483509252024 -0.21217736814814392 0.24693044002591352 0.18243518803328462
b2 -0.08498711193097075
w3 0.3651888940476892 -0.17031069403667512 0.03263202731000985 -0.21352292887940627 0.4179280704895298 0.042616595718755805 -0.1768507895867249 0.2814020418228385 -0.2184261016896962 -0.09209785261153232 0.13576610035150702 0.43109798371857594 0.28043335337574543 -0.7956546367507668 0.3659198282909147 -0.25627049207939273 -0.0676359476106226 -0.1965121212778446 1.4421248941491713 -1.0866677834669005 0.16599058034801017 0.1991427458204848 -0.38354033684442773 -0.17161333934109865 -0.12489239856047825 -0.09417752886253444 0.4354505814796599 -0.2474239249352317 -0.028380614126350772 -0.2666609578589521
b3 0.4209105590300359
w4 -0.004543028949809249 0.04126167289154339 -0.1817700647811672 -0.3514165506268515 -0.06302207549886572 -0.12553311949454415 -0.1378850332969102 -0.1960622484571119 -0.5202981956059509 -0.23907903292424515 -0.14945253335245 -0.1049921074148872 0.06069948092424341 1.532757965786325 0.1295886088807395 0.2034040052801321 0.11600148160025552 -0.001227045102491971 -0.2880763331638409 3.57302165744725 0.13746168173325948 0.04867398492172759 -0.32752334190574794 -0.13131200078991936 0.1357214614097034 0.5150760178240772 0.18743459424584274 0.1275401869525402 -0.14816374207228958 -0.37472326268273176
b4 -0.18638658752661208
w5 -0.14008695855137412 -0.7357470857003492 -0.18766424039320226 0.07250363689151221 -0.07316520914332462 -0.21532645433853181 0.3113598125388492 0.018406425440328833 -0.07806346222335002 0.011676923668612454 0.14750477185262442 -0.10961701307592647 -0.12242136517317927 -0.738513227401669 0.8107435680714632 0.464901319026413 0.18988933191598073 0.03459375560305945 1.7543483598506837 -1.8448039480594884 0.3869603963396819 -0.11299604680042889 -0.313420179395527 0.08061208165839809 0.06388293798167949 -0.005759251022982066 0.22119909619571204 -0.02053501345172922 -0.14865574331593084 0.16095683591655394
b5 0.7499918016333758
w6 0.059021489712991586 -0.0476658440618785 -0.37587105612232835 -0.13448308396322728 0.0924108961202329 0.1769448569574375 0.32754932332070896 -0.22015033012385468 -0.36098326892949634 0.5214766547229315 0.11312045135475797 0.22237835449549273 -0.37775074359313715 0.4980163424295342 -0.22241579272117368 0.22797635522349727 0.48502948087790454 -0.18400652411660987 -0.8163081404984306 1.1517321250816026 0.11548495612413855 0.31606264638415577 0.23116432545557533 0.35818100109393647 -0.06300012336987208 0.4839135082549963 0.1591618096241319 0.23011515221825585 -0.12374635382038024 -0.619482234596488
b6 -0.23534018398478812
w7 -0.4794400425207193 0.410420795966513 0.34131179383142835 -0.6343733023137175 0.1614986141318744 0.23256004210881923 -0.2589534582614744 -0.45397864908111035 0.44015853187466836 -1.4997284136178628 0.07097049415618868 -0.4473907964719535 -0.13956206789026696 0.18375244479635525 -0.5788937240609109 -0.32175214018315557 -0.542234470599376 -0.459622535028712 -1.5728074925079645 0.3528841446597554 0.046936470613388154 -0.5176495968185088 0.7867541472213547 -0.03600135775763773 0.22261542058364908 0.21973041979182917 -0.3013875431334852 -0.4466045490642816 0.418842459994141 -0.02078511730565011
b7 -0.4169428619086816
w8 -0.11679402367059429 -0.5263606650085115 0.03208526847268285 -0.0822240069788044 -0.10675172133430016 0.19118930231415177 0.25629018897341765 -0.020587607101273945 -0.2811497773336091 -0.15063160322081975 0.1321648845042771 0.19030008538966087 -0.18370982206076555 -0.7175620743297291 0.7252449528652635 0.6120415246474313 -0.2921666905650332 -0.014837764821576198 2.2026788206391377 -1.5076401366256724 0.009787077418532528 -0.10370809813062104 -0.3306028066765753 0.18069282840695275 0.029051255995257468 0.12393045192904045 0.5526421881243485 -0.37243784626555154 -0.1552094642192933 -0.2368927633874563
b8 0.5925476270920962
w9 -0.11685874342881752 -0.16230756416778006 0.3243484311179444 -0.14702572184470308 0.1738394954372008 -0.1690121662905988 -0.05955816119838745 0.019826557569201316 -0.27243962276854417 0.4148677336659736 -0.2539404672068474 0.13131721738638708 -0.30541863786718454 0.5475964157139868 -0.05254102713293443 0.014695143527991873 0.17881921161967088 -0.32671073146270513 -0.7813636834769715 1.4180881335684332 0.3042296346374675 0.2532030526353472 -0.29037574519108283 -0.06977428547929583 -0.002389357256950099 0.5716808845359332 0.3210033771913584 -0.1909928827334702 0.03751186070342596 0.21557087729917848
b9 0.3135053917375362
w10 0.04634149753897213 -0.4576838859269867 -0.051885666216602136 0.18466948354271434 0.2100288324497205 -0.38446369475408243 -0.3247862615396261 0.10887445222145974 -0.1691336181099596 0.25717151474103395 -0.2971041160956377 -0.09780418760934628 -0.015499841928400995 -0.5145979003713371 0.8432262149320575 -0.030777230885629888 -0.1844006710481447 0.2664256120427193 1.286928343897833 -1.667791505187538 -0.05006664135248067 -0.010610991181243538 0.2759268336258591 0.0743662260321707 -0.021468533664230186 -0.003819742261240873 0.36546845591694177 0.027160972581951683 0.2333480023200901 -0.16003556519862716
b10 0.8058942605080859
w11 0.005464520696076941 0.33506745500689483 -0.23943855218565352 0.09195205519176533 0.05434393710271433 0.5059677417214599 0.025709056769358276 -0.20207515137842771 -0.07537375664828305 0.44117943903299833 -0.31452138098114973 0.3325483921264026 0.06658235717902526 -0.9133943861640442 -0.2944624523073972 -0.32103408224570135 -0.12441651133889123 0.05566887036757599 1.1016785400794975 -2.1900155193241444 -0.09901340140628763 -0.08640850824182666 -0.09127143018673683 -0.09400138625314196 0.001052415578946301 0.3674147289401252 -0.0011153168148351142 0.31387679885709635 -0.28679956036104015 -0.05512469907914917
b11 0.798210732342509
w12 -0.5162743110928222 -0.3653578595775609 0.11544327842723326 -0.1014839989885902 -0.15304414065023914 -0.31554932888077897 0.12845733881254714 -0.09619173867588865 -0.43082229038372644 -0.5064403650029349 0.039941856859748485 0.06237294062799702 0.16545525955763588 0.9328043823027099 -0.07965081432484546 -0.12238861765408579 -0.3827327765187751 0.7989335480944055 -0.45490045008902585 2.0743115860685384 0.036585837345094074 0.23643774537107995 -0.1916447700458872 -0.25336179628509364 -0.24746657427394486 0.11399000792320992 0.1925260527313286 0.7639466663889559 0.41281029816932086 0.4694960775005637
b12 0.45915812167628545
w13 0.414402168146866 0.09237323337473999 0.17900294694490537 -0.20781175450766126 0.005593111611670234 0.22857785527350177 0.05435491706803076 -0.20582737093042 0.13893564131031316 0.07771511403782634 -0.28860709933536416 0.13570057760180276 0.03592575864862965 0.7834858124590669 0.36782470530645933 -0.03213473661807835 0.07487125992511222 0.4995385198579843 -0.5593225958904033 1.4583096340331159 0.13250562883254555 -0.18087801103100604 -0.009528127435805769 0.5102624405300692 0.11214048946645692 0.2572033762090178 -0.24072900209140236 0.1406921004037364 -0.18795386993303675 0.12405486009812572
b13 -0.04840936782240031
w14 0.09552062168609175 -0.2640056637901521 -0.18420925047196632 -0.11433411978488188 0.23776062437025972 -0.2931115716649164 -0.05823089449526914 0.022123081439433964 -0.20846789414127903 0.1480163206978628 -0.12455057408196171 0.426819439290374 -0.023279146299837072 0.4695454041034649 -0.10732643101582408 0.5306489255461032 -0.13996390513284226 -0.07406592729289911 -0.3340504492514962 1.502912229777226 0.6796562617798264 -0.05124822962788181 -0.28687319012978335 0.16275940657981267 0.00845536111890017 0.27461258152921264 0.5392751587960897 -0.1030185192022905 0.6021393186420149 -0.15092730797280268
b14 -0.03658140487500505
w15 -0.08180666551793342 0.6152993349058888 -0.12959245980151038 -0.11875731864700524 0.06051637411551307 0.13648570540108063 -0.21099236573954303 -0.399194783089839 -0.30264757226815237 0.019240939694475878 -0.3765927843247604 0.06063383280242774 -0.0030343460006705906 0.8687211522698793 -0.6155241928922064 0.37999138529187143 -0.27730283540764583 -0.10913852004548234 -1.6585332308187717 1.6313364974203681 0.020687580513232377 -0.1139911844178714 0.20511763120488824 -0.35332005920560045 -0.27529481750265955 0.16569845428374735 -0.10454043265212769 0.3522692905949279 -0.04051329094284227 0.23098022768242105
b15 -0.4270345909772975
w16 -0.24509182227016346 0.019498842003432715 0.07291712603675826 0.03268152340475371 -0.28487052203647284 0.05040582972219397 0.357331454168447 0.4042979713273187 0.24217746072893528 -0.05079412608183745 -0.3575085431494358 -0.32152843748978877 0.21756147852960825 0.16740245048148886 -0.2799960665142553 -0.3738635939188764 -0.16377331622252672 0.34432100067284743 -1.185389710097601 1.1590574830026132 0.2722167405007131 0.11853690559667672 0.05923720684769211 0.08772450129999243 -0.3763462797351201 0.253838516676554 -0.18434528121096905 0.027864187089031676 0.35957817944567966 -0.24343184549848715
b16 -0.7513278925773667
w17 0.029717861267898597 0.4879225375241929 -0.3107158842569435 0.4143605868877415 0.25926473508398723 0.2855171415599908 0.05577698953901798 0.16288788170405613 0.3604403177402611 -0.09302993163849908 -0.1457613006793503 0.19495059375984813 -0.3604020729805327 0.18307200156957157 0.03854129985661966 0.2577314700636765 -0.1702867427740682 0.3793724574201433 -1.2981674715256704 1.1429123208010943 -0.3069984597936434 -0.1873566449047499 0.008891429934202387 0.18926993115160445 0.16142454918342686 -0.009809993603687991 -0.042545995712022264 -0.07015470959036438 -0.4289479701537722 -0.057429660122166284
b17 0.4235722294206922
w18 -0.06305964127689193 -0.2970302881642514 -0.013165416093694923 -0.02272164675976603 0.1526876137132727 0.20125979924416332 0.036891473822049985 -0.2858823806192234 0.43495583975391844 -0.08751019311003197 -0.09236531272102756 0.3243560077847889 0.007968442833320892 -0.60627641032248 -0.196009318558592 -0.07824742591663485 -0.09675156020175736 0.11905266874052868 1.4942513113979417 -0.8897926752424623 -0.16589307660666713 -0.018461154768511043 -0.15184764587650815 0.047096322854085944 0.18674932269251832 -0.5154391223577974 0.16228535621080464 0.4457367743413172 -0.19945167345148135 0.3371218646663398
b18 0.2141308018215093
w19 -0.17140272348164673 0.18511547875325798 -0.29697390046713984 -0.013558931886165243 0.3468716103082051 -0.24524873990474524 0.6295990915195943 -0.1881875062993535 0.07517318375346084 0.23109223870623463 -0.16802062136971196 0.4358416284961897 -0.23853340583014343 0.020678942970444186 0.14359855458565765 0.19176073191578394 0.2983173543758332 0.17183982718978447 -0.7053851245286448 1.0129195014816668 0.16520389111905526 -0.12305406115189398 0.02896243733851374 0.1295850991874015 0.03589670040027666 -0.2446360080626554 0.08239156664653907 0.4077634280098052 0.3456733564784272 0.1274558680674285
b19 -0.01134999910902054
w20 0.4129065120202951 -0.2689310226171806 0.12750165028717803 0.049251569080988565 -0.3554167845920909 0.17832276857051377 0.28821185771343266 0.2758556088934537 0.0626018328932434 -0.08197297111082699 0.08602365422727802 -0.17762997836790104 -0.11097436425716799 -1.0417555988704659 0.054897392877617295 0.41707303913240007 0.5040861490954852 -0.2646971829028031 0.7694108774176435 -1.6315295215482386 0.18168903959796784 0.21471707927442193 -0.2565301935449507 -0.30333922088815346 -0.1699935188145894 0.26105765360089334 -0.1874281693927006 0.16222048959266305 0.18879719701831912 0.3730957748186985
b20 0.18589264590807986
w21 0.32256326442028055 0.025656689547113733 -0.06234266949795056 0.046196528955024796 0.06242810833040286 -0.09597697556978954 0.2532020928112304 -0.06808651735932128 0.149798438426878 0.32838886539675016 -0.04468256559715241 -0.28919490455133073 -0.3161443462410728 -0.4614583263512855 0.19492459415104912 -0.17143308867384288 -0.2593953076412114 0.3693743431690025 0.9968281191667693 -2.0073375335842605 0.5286247542474592 -0.12425231032832249 0.3673857749995705 0.0900451112008932 -0.4409110629179508 -0.07104103897689543 0.27224880946461266 0.13138892745815303 0.04966653158174652 0.2945540024618988
b21 0.57204488983047
w22 -0.006399415985956679 0.33289451859733604 0.5005670241085497 0.2993169377925956 0.07519384947946761 0.18215071718237227 -0.4480711384603881 0.23699390767350945 0.5740497848173973 -0.19197036333097345 -0.11735923240625588 0.30291828134558996 -0.06254600407291687 -0.88130686373341 0.37198757683197536 -0.19772014427755044 -0.12990501195332146 0.030154026795563588 1.470950929484862 -0.9806671540656309 -0.43528829451223633 -0.37541352224915175 -0.2834036923804795 -0.07487752400089989 0.2632786970055637 0.2487392141714185 0.07167263412900597 -0.15583260637261773 0.037156658610831714 -0.27178757021737515
b22 0.051757066552360946
w23 -0.266379163011499 0.24169518449168195 -0.23319584671598736 0.01932521726117893 0.030053949548147094 -0.22029086140123136 0.16750320980470937 -0.23739161259736938 -0.6343609163611115 0.12942291540872392 0.3691152552874561 -0.03155381974538953 0.008326565494022784 0.2496028791445001 -0.4127623859931717 -0.21377108576393508 -0.16359923028867096 0.11636346973568971 -0.7952205136295938 1.915149591692346 0.37256075543852396 -0.09852995758661766 -0.27694752357882313 0.6056823073513626 -0.0316245765864103 0.14719314378835469 0.20388200213338162 -0.2866011935776048 0.16195925489627458 -0.25081864486064476
b23 -0.35149857958711556
w24 0.1239285923179468 -0.1466315274149993 0.13678529518279076 0.3844522807343325 -0.1012199541304431 0.09658338195010532 0.13840840244549235 0.0856847363976477 0.46916215641055814 0.003987575990820039 0.40172430715963126 -0.15907467226383495 0.5354809373172741 0.5508363253503793 -0.027442167855629154 0.2613098215480932 -0.2263521563922912 0.49684001800289523 -0.2785054267110976 1.2023272179798088 0.4937858677625449 0.0955892094896248 0.2628714684237972 -0.11774915552777689 0.3068294630160227 -0.36607106107840875 0.5074898484484248 -0.3293777954219064 -0.40651933772509596 0.1793995876062515
b24 -0.13555647727271553
w25 -0.04755963796160574 0.056343201154430284 0.1175444231431833 -0.3477509652561397 0.14372855055601802 -0.38759940092799555 0.022967501015096873 0.35111173292036113 0.1574255887634326 0.20209651691107627 0.15174962123930327 0.006001341073419039 0.41679562664601444 0.38776151753319915 0.46843349498517134 0.659213112237546 0.10064883091741572 0.7754845274445238 -0.6278213614445952 1.574852363891707 -0.3682123598686149 0.28833842562676915 -0.15293246960628396 -0.23758976068754953 -0.4000698548877596 -0.4120422705232264 -0.38396128191897516 0.04743181521006152 0.283201606200644 -0.14927779632076604
b25 0.3377963679710098
w26 0.07034903533316278 -0.14991871895118095 0.2615113335010174 -0.1139022048220388 0.5656517266994358 0.24210207724399532 -0.2693044299679712 0.28746691648825073 0.38722954524784686 0.8450262853528262 0.32774817333268935 0.7805978667245334 -0.14796482633176183 -0.344870014532818 -0.22337289038502814 0.1773657426271816 0.3656223895257014 -0.04730440124451849 -0.408208271348313 0.7934424683830879 -0.23546770728471614 0.6342228358011224 0.31902346411648075 0.7022015556013869 -0.4010155875903724 0.3202896768016257 0.1896353288696858 0.29949446616818426 -0.4118982020013033 0.15146857520580229
b26 0.1842106269571032
w27 0.04041766345955495 -0.3632306265962459 -0.32624357726661507 0.1798412177302643 0.24787940486914609 -0.35918282702096077 0.08743441864018806 0.1415845677897594 0.11697007851338956 0.0020326253604450164 0.17399405157799305 -0.07197520547432208 0.09307763285057667 -0.7616682758310279 0.3545624540073589 0.40448209266505214 0.10743804160826417 -0.3603737219659171 1.2192024713324248 -1.118155715739492 -0.03377855258775917 -0.2521774884342868 0.11361598269665209 -0.1593146825850505 -0.1657850391255029 0.21215570682898818 0.26868861649128645 0.0592959383608969 0.041759318762508976 0.02955140832852156
b27 0.3512090662171537
w28 0.19049874578657175 -0.05711885121026917 -0.12571928068657026 0.1494785284587269 0.2645703203227359 0.07129545190870405 0.2766188356600275 -0.057802309506874296 0.17202677967225397 0.1626298320313435 -0.01505054314052713 -0.15725330334926765 -0.06394351239036271 -1.5321028439401814 0.7309427538507397 0.277326163265178 0.027525539282197215 -0.28077215091039703 0.7968665051265177 -3.0427452542975146 0.2197356888970438 0.37609879793482587 -0.030051166133347698 0.4183988926655147 0.2923977435591324 0.006183339662363751 0.1619427498535765 0.04534500840096388 0.08602388385247675 -0.4400582740355355
b28 0.11910406453022976
w29 0.21588699386241322 0.16479995225629693 -0.09211902953472885 -0.08880593211045651 0.07642203739366547 -0.33767159982920697 -0.07622879530432385 -0.3758899851067766 -0.3263946648688331 0.10149689121420737 0.0636664881080411 -0.497245642905451 -0.09354253483901825 -1.164454243757858 -0.1513716509699893 -0.37363961536270995 -0.32584425511835524 0.03891586367520975 0.4298294923802719 -1.4186708553349383 0.29133396077678847 0.09339170060275359 -0.014918625144014423 0.34424394735628533 -0.04971479348087752 -0.3551373992347496 -0.2531428190516654 -0.3122811870283424 -0.013945065242368455 -0.11411213586407173
b29 -0.1454400530538646
LAYER 3 linear
w0 0.9005772006439384 -0.08358337769838026 -0.16532219443588028 0.6823484960721299 -0.2613983751718266 0.6118578415800664 -0.06534280435858596 -0.15245048411320544 0.6504299338083249 -0.3159366463620052 0.7025663796478107 0.4807274249163473 -0.16708105490061798 -0.2918930242435952 -0.22785892734243826 -0.43839477592472487 -0.31601523531855424 -0.48824717040388577 0.4672987726881249 -0.1673102967342167 0.18204356781971032 0.23789947600296701 0.17638050030304947 -0.20590614444736 -0.24915506497053388 -0.21553457301696824 -0.15748165693038846 0.2729985801164513 0.43560001100406104 0.4414287706237457
b0 0.48016629024343355



==> anc/Scripts/NNPMeltingPoint/create_fumi_liquid.in <==
# create a liquid configuration of Fumi-Tosi NaCl at its known melting point (T0, P0)


units metal
atom_style charge
boundary p p p

# cation lattice
lattice fcc 5.627
region box block 0 ${size} 0 ${size} 0 ${size}
create_box 2 box
create_atoms 1 box

# anion lattice
lattice fcc 5.627 origin 0.5 0.0 0.0
create_atoms 2 box

group Na type 1
group Cl type 2

mass 1 22.9898
mass 2 35.4527
set group Na charge +1
set group Cl charge -1

pair_style born/coul/dsf 0.25 9.0
pair_coeff 1 1 0.263705848 0.317 2.340 1.048583006 -0.49932529
pair_coeff 1 2 0.210964679 0.317 2.755 6.99055303  -8.675775756	
pair_coeff 2 2 0.158223509 0.317 3.170 72.40215779 -145.4284714
#kspace_style ewald 1e-5

timestep 0.002
velocity all create 3000. ${seed}

thermo 100
thermo_style custom step pe vol density press temp etotal enthalpy
thermo_modify norm no


# NVT melt, ramp down temperature
fix 0 all nvt temp 3000. ${T0}. $(40.0*dt) 
run 10000
unfix 0

# NPT equilibrate
reset_timestep 0
log fumi_liquid.log
fix 0 all npt temp ${T0}. ${T0}. $(40.0*dt) iso ${P0}. ${P0}. $(100.0*dt)
run 20000

write_data fumi_liquid.data nocoeff







==> anc/Scripts/NNPMeltingPoint/create_fumi_solid.in <==
# create a solid configuration of Fumi-Tosi NaCl at its known melting point (T0, P0)


units metal
atom_style charge
boundary p p p

# cation lattice
lattice fcc 5.627
region box block 0 ${size} 0 ${size} 0 ${size}
create_box 2 box
create_atoms 1 box

# anion lattice
lattice fcc 5.627 origin 0.5 0.0 0.0
create_atoms 2 box

group Na type 1
group Cl type 2

mass 1 22.9898
mass 2 35.4527
set group Na charge +1
set group Cl charge -1

pair_style born/coul/dsf 0.25 9.0
pair_coeff 1 1 0.263705848 0.317 2.340 1.048583006 -0.49932529
pair_coeff 1 2 0.210964679 0.317 2.755 6.99055303  -8.675775756	
pair_coeff 2 2 0.158223509 0.317 3.170 72.40215779 -145.4284714
#kspace_style ewald 1e-6

timestep 0.002
velocity all create ${T0}. ${seed}

thermo 100
thermo_style custom step pe vol press temp etotal enthalpy
thermo_modify norm no

# equilibrate
log fumi_solid.log
fix 0 all npt temp ${T0}. ${T0}. $(40.0*dt) iso ${P0}. ${P0}. $(100.0*dt)
run 20000
write_data fumi_solid.data nocoeff







==> anc/Scripts/NNPMeltingPoint/create_nn_liquid.in <==
# create a liquid configuration of NNP NaCl at the guessed state point (Tg, P0)


units metal
atom_style charge
boundary p p p

# cation lattice
lattice fcc 5.627
region box block 0 ${size} 0 ${size} 0 ${size}
create_box 2 box
create_atoms 1 box

# anion lattice
lattice fcc 5.627 origin 0.5 0.0 0.0
create_atoms 2 box

group Na type 1
group Cl type 2

mass 1 22.9898
mass 2 35.4527
set group Na charge +1
set group Cl charge -1

pair_style nn
pair_coeff * * ${pot} Na Cl

timestep 0.001
velocity all create 3000. ${seed}

thermo 100
thermo_style custom step pe vol density press temp etotal enthalpy
thermo_modify norm no



# NVT melt, ramp down temperature
fix 0 all nvt temp 3000. ${Tg}. $(40.0*dt) 
run 10000
unfix 0

# NPT equilibrate
reset_timestep 0
log nn_liquid.log
fix 0 all npt temp ${Tg}. ${Tg}. $(40.0*dt) iso ${P0}. ${P0}. $(100.0*dt)
run 20000

write_data nn_liquid.data nocoeff







==> anc/Scripts/NNPMeltingPoint/create_nn_solid.in <==
# create a solid configuration of NNP NaCl atoms at the guessed state point (Tg, P0)

units metal
atom_style charge
boundary p p p

# cation lattice
lattice fcc 5.627
region box block 0 ${size} 0 ${size} 0 ${size}
create_box 2 box
create_atoms 1 box

# anion lattice
lattice fcc 5.627 origin 0.5 0.0 0.0
create_atoms 2 box

group Na type 1
group Cl type 2

mass 1 22.989800
mass 2 35.452700
set group Na charge +1
set group Cl charge -1

pair_style nn
pair_coeff * * ${pot} Na Cl

timestep 0.001
velocity all create ${Tg}. ${seed}

thermo 100
thermo_style custom step pe vol press temp etotal enthalpy
thermo_modify norm no

# equilibrate
log nn_solid.log
fix 0 all npt temp ${Tg}. ${Tg}. $(40.0*dt) iso ${P0}. ${P0}. $(100.0*dt)
run 20000
write_data nn_solid.data nocoeff








==> anc/Scripts/NNPMeltingPoint/liquid_heat.in <==
# heat (cool) liquid Fumi-Tosi NaCl back to (T0, P0) 


log liquid_heat.log
units metal
atom_style charge
boundary p p p
read_data liquid_press.data

group Na type 1
group Cl type 2

mass 1 22.9898
mass 2 35.4527
set group Na charge +1
set group Cl charge -1

pair_style born/coul/dsf 0.25 9.0
pair_coeff 1 1 0.263705848 0.317 2.340 1.048583006 -0.49932529
pair_coeff 1 2 0.210964679 0.317 2.755 6.99055303  -8.675775756
pair_coeff 2 2 0.158223509 0.317 3.170 72.40215779 -145.4284714

timestep 0.002
velocity all create ${Tg} ${seed}

thermo 100
thermo_style custom step pe vol press temp etotal enthalpy
thermo_modify norm no

fix 0 all npt temp ${Tg} ${T0} $(40.0*dt) iso ${P0} ${P0} $(100.0*dt)
run 100000
unfix 0

write_data liquid_heat.data nocoeff


==> anc/Scripts/NNPMeltingPoint/liquid_press.in <==
# (de)compress liquid configuration to take Fumi-Tosi NaCl back to (Tg, P0)

log liquid_press.log
units metal
atom_style charge
boundary p p p
read_data liquid/ti-1.0.data

group Na type 1
group Cl type 2
mass 1 22.989800
mass 2 35.452700
set group Na charge +1
set group Cl charge -1

pair_style born/coul/dsf 0.25 9.0
pair_coeff 1 1 0.263705848 0.317 2.340 1.048583006 -0.49932529
pair_coeff 1 2 0.210964679 0.317 2.755 6.99055303  -8.675775756
pair_coeff 2 2 0.158223509 0.317 3.170 72.40215779 -145.4284714

timestep 0.002
velocity all create ${Tg}. ${seed}

thermo 100
thermo_style custom step pe vol press temp etotal enthalpy
thermo_modify norm no

fix 0 all npt temp ${Tg}. ${Tg}. $(100.0*dt) iso ${P1}. ${P0}. $(200.0*dt)
run 50000

write_data liquid_press.data nocoeff


==> anc/Scripts/NNPMeltingPoint/masterScript.py <==
# script that predicts a single solid-liquid coexistence point of an NNP

import numpy as np
import pandas as pd
import matplotlib.pyplot as plt
import os
import time
import glob
import argparse

parser = argparse.ArgumentParser(description="predict coexisting phase points from known point")
parser.add_argument('-T0', action="store", dest="T0") # known Fumi-Tosi melting temperature at ambient pressure
parser.add_argument('-Tg', action="store", dest="Tg") # initial guess for NNP melting temperature at same pressure
parser.add_argument('-pot', action="store", dest="pot") # location of NNP file 
parser.add_argument('-t', action="store", dest="threshold") # temperature convergence threshold
parser.add_argument('-s', action="store", dest="size") # system size

args = parser.parse_args()

T0 = float(args.T0)
P0 = 1 # bars, assuming we want the melting point at ambient pressure
Tg = float(args.Tg)
threshold = float(args.threshold)
pot = args.pot
size = int(args.size) 

curr_path = os.getcwd()

def moving_average(x, w): return np.convolve(x, np.ones(w), 'valid')/w

os.system("mkdir solid liquid") # directories to hold separate TI sim log files for each phase

# first initialize Fumi-Tosi configurations at that potential's known melting point
print(f"Creating Fumi solid and liquid configurations at {T0} K, {P0} bars...")
os.system(f"sbatch create_fumi_solid.job {T0} {P0} {size} {np.random.randint(1,1000)}")
os.system(f"sbatch create_fumi_liquid.job {T0} {P0} {size} {np.random.randint(1,1000)}")

while not (os.path.exists(curr_path+'/fumi_solid.data') and os.path.exists(curr_path+'/fumi_liquid.data')):
    time.sleep(1)

os.system("python parseLammpsLog.py -i fumi_solid.log -o csv")
os.system("python parseLammpsLog.py -i fumi_liquid.log -o csv")
solid_fumi, liquid_fumi = pd.read_csv("fumi_solid.csv"), pd.read_csv("fumi_liquid.csv")

prediction_filename = "nnp-predictions.csv"
with open(prediction_filename,'w') as f: f.write("Temperature (K)\n")
delT = 1000 # set arbitrarily high at first
counter = 0


# predictor-corrector run
while np.abs(delT) > threshold:

    # create NNP configurations at guessed point
    print(f"Creating NNP solid and liquid configurations at {Tg} K, {P0} bars...")
    os.system(f"sbatch create_nn_solid.job {Tg} {P0} {size} {pot} {np.random.randint(1,1000)}")
    os.system(f"sbatch create_nn_liquid.job {Tg} {P0} {size} {pot} {np.random.randint(1,1000)}")

    while not (os.path.exists(curr_path+'/nn_solid.data') and os.path.exists(curr_path+'/nn_liquid.data')):
        time.sleep(1)

    os.system("python parseLammpsLog.py -i nn_solid.log -o csv")
    os.system("python parseLammpsLog.py -i nn_liquid.log -o csv")
    solid_nn, liquid_nn = pd.read_csv("nn_solid.csv"), pd.read_csv("nn_liquid.csv")


    # ========= THERMODYNAMIC INTEGRATION ========
    # NVT simulations - alchemical transformation at constant volume takes system to another state point
    # (Tg, P0) ---> (Tg, ???)
    print("\n=x=x=x=x= THERMODYNAMIC INTEGRATION SIMULATIONS =x=x=x=x=")
    print(f"NNP --> Fumi-Tosi at NNP {Tg} K, {P0} bars")
    lambdas = np.arange(0.,1.1,0.5) 
    # only need 3 lambda points since these dU/dlambda curves are linear (so long as NNP and pairwise structures are similar)
    # these can be launched in parallel
    for l in lambdas: 
        os.system(f"sbatch ti_solid.job {l} {Tg} {pot} {np.random.randint(1,1000)}")
        os.system(f"sbatch ti_liquid.job {l} {Tg} {pot} {np.random.randint(1,1000)}")
    
    # sleep till TI sims are done
    while not (os.path.exists(curr_path+'/solid/ti-0.0.data') and os.path.exists(curr_path+'/liquid/ti-0.0.data') and os.path.exists(curr_path+'/solid/ti-0.5.data') and os.path.exists(curr_path+'/liquid/ti-0.5.data') and os.path.exists(curr_path+'/solid/ti-1.0.data') and os.path.exists(curr_path+'/liquid/ti-1.0.data')):
        time.sleep(1) 
    
    # parse log files
    for filename in glob.iglob("solid/*log"): os.system(f"python parseLammpsLog.py -i {filename} -o csv")
    for filename in glob.iglob("liquid/*log"): os.system(f"python parseLammpsLog.py -i {filename} -o csv")

    # read in relevant data from each TI file
    solid_tdfs, liquid_tdfs = [], []
    for l in lambdas:
        s_df, l_df = pd.read_csv(f'solid/ti-{l}.csv'), pd.read_csv(f'liquid/ti-{l}.csv')
        nUse = int(0.5*len(s_df['Step'])) # use last half for equilibrated values
        solid_tdfs.append(np.mean(s_df['v_dUdl'][nUse:]))
        liquid_tdfs.append(np.mean(l_df['v_dUdl'][nUse:]))

    idx = lambdas.argsort() # overly verbose but ensure values are sorted
    solid_tdfs, liquid_tdfs = np.array(solid_tdfs)[idx], np.array(liquid_tdfs)[idx]
    # integrate under each curve to get ∆A for each phase 
    delA_TI_S, delA_TI_L = np.trapz(y=solid_tdfs, x=lambdas), np.trapz(y=liquid_tdfs, x=lambdas)
    print("Solid ∆A (TI) = " + str(delA_TI_S) + " eV")
    print("Liquid ∆A (TI) = " + str(delA_TI_L) + " eV")

    # plot dU/dlambda vs lambda across TI for each phase
    #plt.scatter(lambdas,solid_tdfs,label="Solid")
    #plt.scatter(lambdas,liquid_tdfs,label="Liquid")
    #plt.xlabel("λ")
    #plt.ylabel("dU/dλ = U_FT - U_NNP")
    #plt.legend()
    #plt.savefig("TI-" + args.size + ".png")
    #plt.clf()

    # --- V∆P terms for net ∆G_TI ----
    # solid V∆P
    df = pd.read_csv('solid/ti-1.0.csv')
    nUse = int(0.5*len(df['Press'])) 
    P1 = np.mean(df['Press'][nUse:])
    print(f"Solid: {P0} ----> {P1}")
    delP = P1 - P0
    solid_comp_P1 = P1 # needed for next phase of (de)compression sims
    VdelP = (df['Volume'][0]*1e-30)*(delP*1e5)/(1.602177e-19)
    delG = delA_TI_S + VdelP
    print(f"Solid V∆P = {VdelP} eV")
    print(f"Solid ∆G_TI = ∆A + V∆P = {delG} eV")
    delG1 = delG 
    # liquid V∆P 
    df = pd.read_csv('liquid/ti-1.0.csv')
    nUse = int(0.5*len(df['Press'])) 
    P1 = np.mean(df['Press'][nUse:])
    print(f"Liquid: {P0} ----> {P1}")
    delP = P1 - P0
    liquid_comp_P1 = P1 # needed for next phase of (de)compression sims
    VdelP = (df['Volume'][0]*1e-30)*(delP*1e5)/(1.602177e-19)
    delG = delA_TI_L + VdelP
    print(f"Liquid V∆P = {VdelP} eV")
    print(f"Liquid ∆G_TI = ∆A + V∆P = {delG} eV")
    delG4 = delG 

    delG_TI = delG1 - delG4 # solid delG_TI minus liquid delG_TI
    print("--∆G_TI = " + str(delG_TI) + " eV--\n")




    # ========= (DE)COMPRESSION SIMS FOR ∫VdP =========
    # take (now wholly Fumi-Tosi) system back to ambient pressure
    # (Tg, ??? bars) --> (Tg, P0 bars)
    # read in ??? pressures from the λ = 1 simulations of previous step 
    print("\n=x=x=x=x= (DE)COMPRESSION SIMULATIONS =x=x=x=x=")
    print("Confirm starting pressures for (de)compression simulations are the same as ending pressures from TI run")
    os.system(f"sbatch solid_press.job {Tg} {solid_comp_P1} {P0} {np.random.randint(1,1000)}")
    os.system(f"sbatch liquid_press.job {Tg} {liquid_comp_P1} {P0} {np.random.randint(1,1000)}")

    while not (os.path.exists(curr_path+'/solid_press.data') and os.path.exists(curr_path+'/liquid_press.data')):
        time.sleep(2)

    os.system("python parseLammpsLog.py -i solid_press.log -o csv")
    os.system("python parseLammpsLog.py -i liquid_press.log -o csv")
    time.sleep(2)
    scdf, lcdf = pd.read_csv('solid_press.csv'), pd.read_csv('liquid_press.csv')

    print("NOTE: ∆G = ∫VdP is being approximated as V∆P here with Vbar over the course of the compression")
    # solid
    print(f"Solid: {solid_comp_P1} bars --> {P0} bars, at {Tg}K")
    delP = P0 - solid_comp_P1
    delG = np.mean(scdf['Volume'])*1e-30*delP*1e5/(1.602177e-19)
    print(f"Solid ∆G_C = V∆P = {delG} eV")
    delG2 = delG
    # liquid
    print(f"Liquid: {liquid_comp_P1} bars --> {P0} bars, at {Tg}K")
    delP = P0 - liquid_comp_P1
    delG = np.mean(lcdf['Volume'])*1e-30*delP*1e5/(1.602177e-19)
    print(f"Liquid ∆G_C = V∆P = {delG} eV")
    delG5 = delG

    delG_C = delG2 - delG5 # solid delG_C minus liquid delG_C
    print(f"--∆G_C = {delG_C} eV--\n")




    # ========= HEATING (COOLING) SIMS FOR ∫SdT =========
    # (P0, Tg) --> (P0, T0) 
    # take Fumi-Tosi NaCl back to its known melting point where ∆Gsl=0 by definition
    
    print("\n=x=x=x=x= HEATING (COOLING) SIMULATIONS =x=x=x=x=")
    print("∆G = -∫SdT")
    print("Using difference in enthalpies between phases to approximate difference in entropy")
    print("∆S = (Hs - Hl)/T\n")
    print(f"{Tg}K --> {T0}K for each phase, at {P0} bars")
    os.system(f"sbatch solid_heat.job {Tg} {T0} {P0} {np.random.randint(1,1000)}")
    os.system(f"sbatch liquid_heat.job {Tg} {T0} {P0} {np.random.randint(1,1000)}")

    # sleep till sims are done
    while not (os.path.exists(curr_path+'/solid_heat.data') and os.path.exists(curr_path+'/liquid_heat.data')):
        time.sleep(1)

    os.system("python parseLammpsLog.py -i solid_heat.log -o csv")
    os.system("python parseLammpsLog.py -i liquid_heat.log -o csv")
    shdf, lhdf = pd.read_csv('solid_heat.csv'), pd.read_csv('liquid_heat.csv')

    # = integrate -(Hs-Hl)/T dT
    delH = shdf['Enthalpy'] - lhdf['Enthalpy']
    delH = moving_average(delH, 100) # moving average to smooth out noise
    T_int = np.linspace(Tg, T0, delH.shape[0]) # x points for integral
    delG_H = np.trapz(y=(-delH/T_int),x=T_int)
    print(f"--∆G_H = -S∆T = {delG_H} eV--\n")


    # ==== net free energy difference between phases along pathway ====
    delG_sl = delG_TI + delG_C + delG_H
    print(f"---∆G = ∆G_TI + ∆G_C + ∆G_H = {delG_sl} eV---\n")


    # ==== obtain ∆T correction factor, update Tg ====
    print("Using enthalpy difference between phases for Fumi at known melting point (i.e. latent heat) to obtain ∆T correction at Tg")
    print("∆T correction = ∆G_sl/∆S at Tg")
    print("∆S = ∆H0/Tg (latent heat divided by guessed temperature)")
    delH = np.mean(solid_fumi['Enthalpy']) - np.mean(liquid_fumi['Enthalpy'])
    delS = delH/Tg 
    delT = -delG_sl/delS
    print(f"Fumi-Tosi ∆H0 at ({T0}, {P0}) = {delH} eV => ∆S = {delS} eV/K for NNP at {Tg} K")
    print(f"=> ∆T correction: {delT} K\n")
    predicted_T = Tg + 0.75*delT # with mixing fraction factor
    print(f"Predicted NNP coexistence point: {P0} bars, {predicted_T} K")
    Tg = predicted_T
    counter += 1

    with open(prediction_filename,'a') as f: f.write(f"{predicted_T}\n")

    if counter >= 10: exit() # don't get stuck oscillating around some value; use a higher threshold
    if delT > 1000: exit() # diverging predictions

    # delete all generated files here so that different iterations don't get mixed up 
    os.system('rm fumi_solid* fumi_liquid*')
    os.system('rm nn_solid* nn_liquid*')
    os.system('rm solid/ti* liquid/ti*')
    os.system('rm *id_press.log *id_press.data *id_press.csv')
    os.system('rm *id_heat.log *id_heat.data *id_heat.csv')


# pass converged Tmelt into the Clausius-Clapeyron cycle 







==> anc/Scripts/NNPMeltingPoint/parseLammpsLog.py <==
import numpy as np
import pandas as pd
import argparse
import glob

parser = argparse.ArgumentParser(description="write lammps thermo output to a csv file")
parser.add_argument('-i', action="store", dest="input_file")
parser.add_argument('-o', action="store", dest="output_format")
args = parser.parse_args()

def is_num(s):
    try:
        float(s)
    except ValueError:
        return False
    else:
        return True

data = []
write_data = False
header_written = False
with open(args.input_file, 'r') as in_f:
	while True:
		line = in_f.readline()
		if 'ERROR' in line:
			break
		tokens = line.split()
		if len(tokens) > 0:
			if 'Total wall time:' in line:
				break
			if (tokens[0] == 'Step') and (header_written == False):
				write_data = True
				data.append(tokens)
				header_written = True
			if header_written == True:
				s = [is_num(s) for s in tokens]
				if (sum(s) == len(s)):
					data.append(tokens)

out_file = args.input_file[:-3] + args.output_format
df = pd.DataFrame(data[1:], columns=data[0])
if args.output_format == 'csv':
	df.to_csv(out_file)
elif args.output_format == 'dat':
	df.to_csv(out_file, sep=" ")


==> anc/Scripts/NNPMeltingPoint/solid_heat.in <==
# heat (cool) solid Fumi-Tosi NaCl back to (T0, P0) 


log solid_heat.log
units metal
atom_style charge
boundary p p p
read_data solid_press.data

group Na type 1
group Cl type 2

mass 1 22.9898
mass 2 35.4527
set group Na charge +1
set group Cl charge -1

pair_style born/coul/dsf 0.25 9.0
pair_coeff 1 1 0.263705848 0.317 2.340 1.048583006 -0.49932529
pair_coeff 1 2 0.210964679 0.317 2.755 6.99055303  -8.675775756
pair_coeff 2 2 0.158223509 0.317 3.170 72.40215779 -145.4284714

timestep 0.002
velocity all create ${Tg} ${seed}

thermo 100
thermo_style custom step pe vol press temp etotal enthalpy
thermo_modify norm no

fix 0 all npt temp ${Tg} ${T0} $(40.0*dt) iso ${P0} ${P0} $(100.0*dt)
run 100000
unfix 0

write_data solid_heat.data nocoeff


==> anc/Scripts/NNPMeltingPoint/solid_press.in <==
# (de)compress solid configuration to take Fumi-Tosi NaCl back to (Tg, P0)

log solid_press.log
units metal
atom_style charge
boundary p p p
read_data solid/ti-1.0.data

group Na type 1
group Cl type 2
mass 1 22.989800
mass 2 35.452700
set group Na charge +1
set group Cl charge -1

pair_style born/coul/dsf 0.25 9.0
pair_coeff 1 1 0.263705848 0.317 2.340 1.048583006 -0.49932529
pair_coeff 1 2 0.210964679 0.317 2.755 6.99055303  -8.675775756
pair_coeff 2 2 0.158223509 0.317 3.170 72.40215779 -145.4284714

timestep 0.002
velocity all create ${Tg}. ${seed}

thermo 100
thermo_style custom step pe vol press temp etotal enthalpy
thermo_modify norm no

fix 0 all npt temp ${Tg}. ${Tg}. $(100.0*dt) iso ${P1}. ${P0}. $(200.0*dt)
run 50000

write_data solid_press.data nocoeff


==> anc/Scripts/NNPMeltingPoint/ti_liquid.in <==
# TI simulation to interpolate between NNP and Fumi-Tosi potentials

log liquid/ti-${l}.log
units metal
atom_style charge
boundary p p p

variable lam equal ${l}
variable opp equal 1-${l}

read_data nn_liquid.data nocoeff

pair_style hybrid/scaled v_lam born/coul/dsf 0.25 9.0 v_opp nn
# Fumi-Tosi params
pair_coeff 1 1 born/coul/dsf 0.263705848 0.317 2.340 1.048583006 -0.49932529
pair_coeff 1 2 born/coul/dsf 0.210964679 0.317 2.755 6.99055303  -8.675775756	
pair_coeff 2 2 born/coul/dsf 0.158223509 0.317 3.170 72.40215779 -145.4284714
# NNP params
pair_coeff * * nn ${pot} Na Cl


compute fumi all pair born/coul/dsf epair
compute nnp all pair nn epair

variable dUdl equal c_fumi-c_nnp

thermo 100
thermo_style custom step v_lam pe c_fumi c_nnp v_dUdl vol press temp etotal
thermo_modify norm no

timestep 0.001
velocity all create ${Tg}. ${seed}

fix	0 all nvt temp ${Tg}. ${Tg}. $(40.0*dt)

run 50000

write_data liquid/ti-${l}.data





==> anc/Scripts/NNPMeltingPoint/ti_solid.in <==
# TI simulation to interpolate between NNP and Fumi-Tosi potentials

log solid/ti-${l}.log
units metal
atom_style charge
boundary p p p

variable lam equal ${l}
variable opp equal 1-${l}

read_data nn_solid.data nocoeff

pair_style hybrid/scaled v_lam born/coul/dsf 0.25 9.0 v_opp nn
# Fumi-Tosi params
pair_coeff 1 1 born/coul/dsf 0.263705848 0.317 2.340 1.048583006 -0.49932529
pair_coeff 1 2 born/coul/dsf 0.210964679 0.317 2.755 6.99055303  -8.675775756	
pair_coeff 2 2 born/coul/dsf 0.158223509 0.317 3.170 72.40215779 -145.4284714
# NNP params
pair_coeff * * nn ${pot} Na Cl

compute fumi all pair born/coul/dsf epair
compute nnp all pair nn epair

variable dUdl equal c_fumi-c_nnp

thermo 100
thermo_style custom step v_lam pe c_fumi c_nnp v_dUdl vol press temp etotal
thermo_modify norm no

timestep 0.001
velocity all create ${Tg}. ${seed}

fix	0 all nvt temp ${Tg}. ${Tg}. $(40.0*dt)

run 50000

write_data solid/ti-${l}.data





==> submission/anc/Scripts/ClausiusClapeyron/masterScript.py <==
# script to numerically integrate Clausius-Clapeyron equation using MD
# start from a single known coexistence point, iteratively run simulations to converge upon coexistence points at higher temperatures and pressures
# for each point 
# - initially predict a straight line from the known point
# - run the thermodynamic cycle, calculate ∆G_sl
# - iteratively correct until predicted melting temperature converges

import numpy as np
import pandas as pd
import os
import glob
import argparse
import time

parser = argparse.ArgumentParser(description="predict coexisting phase points from known point")
parser.add_argument('-T0', action="store", dest="T0") # known coexistence temp 
parser.add_argument('-P0', action="store", dest="P0") # known coexistence pressure, should be in bars
parser.add_argument('-s', action="store", dest="size") # system size, in terms of number of unit cells along each axis
parser.add_argument('-t', action="store", dest="threshold") # temperature convergence threshold
parser.add_argument('-dP', action="store", dest="dP") # pressure step size, interval of phase boundary predictions
parser.add_argument('-c', action="store", dest="n_calc") # number of points to calculate along phase boundary  
parser.add_argument('-pot', action="store", dest="pot") # location of NNP file
args = parser.parse_args()


T0 = float(args.T0)
P0 = float(args.P0)
size = int(args.size)
dP = float(args.dP)
threshold = float(args.threshold)
n_calc = float(args.n_calc)
pot = args.pot
curr_path = os.getcwd()

def moving_average(x, w): return np.convolve(x, np.ones(w), 'valid')/w

point_counter = 1
with open('clausius-predictions.csv','w') as f:
    f.write("T (K),P (bar),n_iter\n") # include how many iterations it took to converge at each pressure
    

    print(f"Predicting melting temperature every {dP} bars")

    curr_T = int(args.T0) # kelvin
    curr_P = int(args.P0) # bars

    while point_counter <= n_calc:
        f.write(f"{curr_T},{curr_P},{point_counter}\n")
        print(f"Creating solid and liquid configurations at {curr_T} K, {curr_P} bars...")
        os.system(f"sbatch create_solid.job {pot} {curr_P} {curr_T} {size} {np.random.randint(1,1000)}")
        os.system(f"sbatch create_liquid.job {pot} {curr_P} {curr_T} {size} {np.random.randint(1,1000)}")
        
        while not (os.path.exists(curr_path+'/create_solid.data') and os.path.exists(curr_path+'/create_liquid.data')): 
            time.sleep(1)

        os.system("python parseLammpsLog.py -i create_solid.log -o csv")
        os.system("python parseLammpsLog.py -i create_liquid.log -o csv")

        print(f"Coexisting state point: ({curr_T} K, {curr_P} bars)")

        solid, liquid = pd.read_csv("create_solid.csv"), pd.read_csv("create_liquid.csv")
        delH = np.mean(solid['Enthalpy']) - np.mean(liquid['Enthalpy'])
        delV = np.mean(solid['Volume']) - np.mean(liquid['Volume'])
        print(f"ΔH_sl (eV) = {delH} eV")
        print(f"ΔV_sl (cA) = {delV} cubic angstroms") # needed for initial straight line prediction
        # convert relevant quantities to SI for slope
        delH = delH*1.602177e-19 # eV to joule
        delV = delV*1e-30 # cubic angstrom to m3

        slope = curr_T*delV/delH
        print(f"dT/dP = TΔH/ΔV = {slope} K/bar\n") 
        print("(T0, P0) and dT/dP => straight line approximation to phase boundary")
        delH = delH/1.602177e-19 # convert back to eV for later temperature correction
        delP = dP # from args
        pred_P = curr_P + delP # next P
        pred_T = curr_T + slope*delP*1e5 # intiial straight line prediction for next melting point
        print(f"Initial prediction for next coexisting state point: ({pred_T} K, {pred_P} bars)")



        # ======== compression simulations ========
        # these only need to be run once for each dP
        print(f"Compressing liquid and solid phases")
        print(f"{curr_P} bars --> {pred_P} bars, at {curr_T} K")

        os.system(f"sbatch liquid_compress.job {pot} {curr_P} {pred_P} {curr_T} {np.random.randint(1,1000)}")
        os.system(f"sbatch solid_compress.job {pot} {curr_P} {pred_P} {curr_T} {np.random.randint(1,1000)}")

        while not (os.path.exists(curr_path+'/solid_compress.data') and os.path.exists(curr_path+'/liquid_compress.data')): 
            time.sleep(1)

        os.system("python parseLammpsLog.py -i liquid_compress.log -o csv")
        os.system("python parseLammpsLog.py -i solid_compress.log -o csv")
        scdf, lcdf = pd.read_csv('solid_compress.csv'), pd.read_csv('liquid_compress.csv')
        print("NOTE: ∆G = ∫VdP is being approximated as V∆P here with Vbar over the course of the compression")
        delG_sc = (np.mean(scdf['Volume'])*1e-30*delP*1e5)/(1.602177e-19)
        delG_lc = (np.mean(lcdf['Volume'])*1e-30*delP*1e5)/(1.602177e-19)
        print(f"∆G solid compression = {delG_sc} eV")
        print(f"∆G liquid compression = {delG_lc} eV")
        delG_comp = delG_sc - delG_lc
        print(f" => ∆G_sl_comp = {delG_comp} eV\n")


        # ======== heating simulations ========
        # these need to be run till convergence
        delT = 1000 # initially set arbitrarily high 
        heat_counter = 0
        while np.abs(delT) > threshold:
            if heat_counter >= 10: continue # don't get stuck oscillating about some value
            if delT > 1000: break # diverging predictions

            print(f"Heating iteration: {heat_counter}")
            print(f"Heating liquid and solid phases")
            print(f"{curr_T} K --> {pred_T} K, at {pred_P} bars")
            os.system(f"sbatch liquid_heatup.job {pot} {pred_P} {curr_T} {pred_T} {np.random.randint(1,1000)}")
            os.system(f"sbatch solid_heatup.job {pot} {pred_P} {curr_T} {pred_T} {np.random.randint(1,1000)}")
            
            while not (os.path.exists(curr_path+'/solid_heatup.data') and os.path.exists(curr_path+'/liquid_heatup.data')): 
                time.sleep(1)

            os.system("python parseLammpsLog.py -i liquid_heatup.log -o csv")
            os.system("python parseLammpsLog.py -i solid_heatup.log -o csv")

            # -(H/T)dt integration
            shdf, lhdf = pd.read_csv('solid_heatup.csv'), pd.read_csv('liquid_heatup.csv') 
            h_sl = shdf['Enthalpy'] - lhdf['Enthalpy'] # delH between phases across the heating sims
            T_int = np.linspace(curr_T,pred_T,h_sl.shape[0])
            delG_heat = np.trapz(y=(-h_sl/T_int),x=T_int)
            print(f" => ∆G_sl_heat = -∫(Hs-Hl)dT/T = {delG_heat} eV\n")

            delG = delG_comp + delG_heat
            print("*** ∆G_SL: " + str(delG) + " eV ***\n\n")

            # make correction for temperature, same approximation based on latent heat as NNP cycle 
            delS = delH/pred_T
            delT = -delG/delS
            print(f"∆T = {delT} K")
            corrected_T = pred_T + 0.75*delT # with mixing fraction factor 
            print(f"Updated prediction for coexistence point: ({corrected_T} K, {pred_P} bars)\n")
            
            pred_T = corrected_T # now go back and calculate ∆G_sl at this point again
            heat_counter += 1

            # delete generated files to not mix up with next iteration
            os.system("rm *heatup.data *heatup.log *heatup.csv")

        print(f"Converged prediction for coexistence point: ({corrected_T} K, {pred_P} bars)\n")

        curr_P = pred_P
        curr_T = corrected_T
        point_counter += 1

        # delete generated files to not mix up with next iteration
        os.system("rm *csv *data *log")
        


==> submission/anc/Scripts/ClausiusClapeyron/parseLammpsLog.py <==
import numpy as np
import pandas as pd
import argparse
import glob

parser = argparse.ArgumentParser(description="write lammps thermo output to a csv file")
parser.add_argument('-i', action="store", dest="input_file")
parser.add_argument('-o', action="store", dest="output_format")
args = parser.parse_args()

def is_num(s):
    try:
        float(s)
    except ValueError:
        return False
    else:
        return True

data = []
write_data = False
header_written = False
with open(args.input_file, 'r') as in_f:
	while True:
		line = in_f.readline()
		if 'ERROR' in line:
			break
		tokens = line.split()
		if len(tokens) > 0:
			if 'Total wall time:' in line:
				break
			if (tokens[0] == 'Step') and (header_written == False):
				write_data = True
				data.append(tokens)
				header_written = True
			if header_written == True:
				s = [is_num(s) for s in tokens]
				if (sum(s) == len(s)):
					data.append(tokens)

out_file = args.input_file[:-3] + args.output_format
df = pd.DataFrame(data[1:], columns=data[0])
if args.output_format == 'csv':
	df.to_csv(out_file)
elif args.output_format == 'dat':
	df.to_csv(out_file, sep=" ")


==> submission/anc/Scripts/EikePathway/addWellAtoms.py <==
# write a LAMMPS data file with liquid configuration atoms and tether atoms at lattice sites 

import numpy as np

def purge(tokens): return [t for t in tokens if len(t) >= 1] # purge empty strings from token lists

class Atom:
	def __init__(self,atom_id,atom_type,charge,x,y,z):
		self.atom_id = atom_id
		self.atom_type = atom_type
		self.charge = charge
		self.position = np.array([x,y,z])

# tether atom types: {NaSite: 3, ClSite: 4}

atoms = []
boundsLat = [[0,0],[0,0],[0,0]] # box dims, xlo xhi ylo yhi zlo zhiLat
boundsLiq = [[0,0],[0,0],[0,0]]

print("Reading in lattice sites...")
with open('rocksalt_lattice.data','r') as f: lines = f.readlines()
lines = [l.strip('\n') for l in lines]
atomstart = lines.index('Atoms # charge')
atomend = lines.index('Velocities') if 'Velocities' in lines else len(lines)

# read in lattice box bounds 
for line in lines[:atomstart]:
	tokens = purge(line.split(' '))
	if len(tokens) > 0:
		if tokens[-1] == 'xhi':	
			boundsLat[0][0] = float(tokens[0])
			boundsLat[0][1] = float(tokens[1])
		elif tokens[-1] == 'yhi':
			boundsLat[1][0] = float(tokens[0])
			boundsLat[1][1] = float(tokens[1])			
		elif tokens[-1] == 'zhi':
			boundsLat[2][0] = float(tokens[0])
			boundsLat[2][1] = float(tokens[1])
# read in lattice site atoms
for line in lines[atomstart:atomend]:
	tokens = purge(line.split(' '))
	if len(tokens) > 3:
		if int(tokens[1]) == 1:
			thisType = 3 # NaSite
		elif int(tokens[1]) == 2:
			thisType = 4 # ClSite
		atoms.append(Atom(atom_id=int(tokens[0]),
						  atom_type=thisType,
						  charge=float(tokens[2]),
						  x=float(tokens[3]),
						  y=float(tokens[4]), 
						  z=float(tokens[5]))) 

nSites = len(atoms)
print("Reading in scaled-down liquid configuration...")
with open('1.0.ft2short.data','r') as f: lines = f.readlines()
lines = [l.strip('\n') for l in lines]
atomstart = lines.index('Atoms # charge')
atomend = lines.index('Velocities') if 'Velocities' in lines else len(lines)

# read in box bounds 
for line in lines[:atomstart]:
	tokens = purge(line.split(' '))
	if len(tokens) > 0:
		if tokens[-1] == 'xhi':	
			boundsLiq[0][0] = float(tokens[0])
			boundsLiq[0][1] = float(tokens[1])
		elif tokens[-1] == 'yhi':
			boundsLiq[1][0] = float(tokens[0])
			boundsLiq[1][1] = float(tokens[1])			
		elif tokens[-1] == 'zhi':
			boundsLiq[2][0] = float(tokens[0])
			boundsLiq[2][1] = float(tokens[1])
# read in atoms, need to shift positions of liquid atoms to match lattice sites
for line in lines[atomstart:atomend]:
	tokens = purge(line.split(' '))
	if len(tokens) > 3:
		atoms.append(Atom(atom_id=int(tokens[0]) + nSites,
						  atom_type=int(tokens[1]),
						  charge=float(tokens[2]),
						  x=float(tokens[3]) - boundsLiq[0][0], 
						  y=float(tokens[4]) - boundsLiq[1][0],  
						  z=float(tokens[5]) - boundsLiq[2][0])) # shift positions by difference between boundsLat and boundsLiq origins

with open("sq-wells.data",'w') as f:
	f.write("LAMMPS data file with scaled down liquid configuration and tethering sites\n\n")
	f.write(str(len(atoms)) + " atoms\n")
	f.write('4 atom types\n')
	f.write(f"{boundsLat[0][0]} {boundsLat[0][1]} xlo xhi\n")
	f.write(f"{boundsLat[1][0]} {boundsLat[1][1]} ylo yhi\n")
	f.write(f"{boundsLat[2][0]} {boundsLat[2][1]} zlo zhi\n\n")
	f.write('Masses\n\n')
	f.write('1 22.9898\n')
	f.write('2 35.4527\n')
	f.write('3 1\n')
	f.write('4 1\n')
	f.write('\n')
	f.write('Atoms # charge\n\n')
	for a in atoms: f.write(f'{a.atom_id} {a.atom_type} {a.charge} {a.position[0]} {a.position[1]} {a.position[2]}\n')
	f.write('\n')
print('written to sq-wells.data')





==> submission/anc/Scripts/EikePathway/masterScript.py <==

# PATHWAY
# 1. Deform liquid to solid volume
# 2. original interactions -> scaled down interactions (TI)
# 3. scaled down -> scaled down + tethers (TI)
# 4. scaled down + tethers -> original potential (TI)

import os
import time
import numpy as np
import pandas as pd
import glob
import matplotlib.pyplot as plt

curr_path = os.getcwd()
lmp = '/home/tanooj/lammps-23Jun2022/build/lmp' # location of lammps executable

plt.rcParams['figure.figsize'] = (7,18)

# short ranged scaling parameter
eta = 0.1
print(f"Short ranged liquid scaling parameter η = {eta} (0 = no interactions between particles)")

# tethering potential parameters (A and B in LAMMPS pair_style gauss)
wellDepth = 2.
invWidth = 1.1
print(f"Tether well depth: {wellDepth} eV")
def gaussWidth(B): return np.sqrt(1/(2*float(B))) if B > 0 else 'Inf'
print(f"Tether well width (estimated from Gaussian inflection point): {gaussWidth(invWidth)} A")

# system size - make sure there are at least ~500 atoms in the system for satisfactorily accurate bulk properties
boxsize = 2 

# temperatures to run pathway at - this window should be estimated from an initial coarse scan using direct interface sims
temps = np.arange(1130,1141,10) # Truns
print("Temperatures ∆G_sl will be evaluated at:")
print(temps)


# how frequently to sample along alchemical pathway
dlambda = 0.02 
# use at least 50 points (dlambda = 0.02) for production calculations and smooth curves
# densely sample points near 0 and 1 (in case of pathological behavior near endpoints)
points0 = [0.,0.005,0.01,0.02]
points1 = [0.98,0.99,0.995,1.]
pointsMid = np.arange(np.max(points0),np.min(points1),dlambda)
lambdas = sorted(list(set(points0) | set(pointsMid) | set(points1)))
lambdas = [round(l,4) for l in lambdas]
print("Sampled λ points:")
print(lambdas)

# choose which steps to run along pathway (all True by default - switch individual ones on/off for debuggins)
initConfigs = True 
step1 = True 
step2 = True      
step3 = True 
step4 = True 



with open("delA-T.csv","w") as f:
	f.write("Trun,dA_deform,dA_2,dA_3,dA_4,dA_TI,dApath,PdV,dGpath,dH,dT,Tmelt\n")
	
	for T in temps:
		print(f" ----- T = {T}K ----- ")
		os.system("rm fumi*id.data deform*data *.ft2short.* *.tetherOn.* *.fumiOnTetherOff.*") # delete files from runs at previous temperatures

		if initConfigs:
			print(f"Creating ambient pressure crystalline configurations at {T} K...")
			seed = np.random.randint(0,1000)
			os.system(f"sbatch create_solid.job {seed} {T} {boxsize}")
			while not os.path.exists(curr_path+'/fumi_solid.data'):
				time.sleep(1)

			print(f"Creating ambient pressure molten configurations at {T} K...")
			seed = np.random.randint(0,1000)
			os.system(f"sbatch create_liquid.job {seed} {T} {boxsize}")
			while not os.path.exists(curr_path+'/fumi_liquid.data'):
				time.sleep(1)

			os.system('python parseLammpsLog.py -i fumi_solid.log -o csv')
			os.system('python parseLammpsLog.py -i fumi_liquid.log -o csv')

		# get equilibrium box dimensions for deformation step
		dfl = pd.read_csv('fumi_liquid.csv')
		dfs = pd.read_csv('fumi_solid.csv')
		nUse = int(0.5*dfl.shape[0]) # same for both
		VSol = np.mean(dfs['Volume'][nUse:])
		VLiq = np.mean(dfl['Volume'][nUse:])

		delX = np.mean(dfs['Lx'][nUse:]) - np.mean(dfl['Lx'][nUse:])
		delY = np.mean(dfs['Ly'][nUse:]) - np.mean(dfl['Ly'][nUse:])
		delZ = np.mean(dfs['Lz'][nUse:]) - np.mean(dfl['Lz'][nUse:])

		print("SOLID MINUS LIQUID DIMENSIONS")
		print(f"delX: {delX}")
		print(f"delY: {delY}")
		print(f"delZ: {delZ}")

		# also log enthalpy delH for debugging
		HLiq = np.mean(dfl['Enthalpy'][nUse:])
		HSol = np.mean(dfs['Enthalpy'][nUse:])
		delH = HSol - HLiq
		print("∆H_sl: " + str(delH))
		print("\n")

		print("Starting tethering potential pathway...")

		# ======= deform liquid to solid volume (dA = -∫PdV) ======== 
		if step1:
			print("1.")
			print("---- LIQUID DEFORMATION TO SOLID VOLUME ----")
			seed = np.random.randint(0,1000)
			os.system(f"sbatch deform_liquid.job {seed} {T} {delX} {delY} {delZ}")
			while not os.path.exists(curr_path+'/deformed_liquid.data'):
				time.sleep(1)

			os.system("python parseLammpsLog.py -i deform_liquid.log -o csv")
			df = pd.read_csv('deform_liquid.csv')

			nC = int(df.shape[0]/3)
			volumes = np.array(df['Volume'][nC:-nC])
			pressures = np.array(df['Press'][nC:-nC])
			nAtoms = df['Atoms'][0]
			P0 = np.mean(df['Press'][:nC])
			P1 = np.mean(df['Press'][-nC:])
			print(f"Pressure at solid volume: {P0} bars")
			print(f"Pressure at liquid volume: {P1} bars")
			
			# P(V) curve for -∫PdV
			coeffs = np.polyfit(x=volumes,y=pressures,deg=2) # quadratic fit, this may be need to be tuned for different materials
			Pfit = np.polyval(coeffs,volumes)
			PdV = np.trapz(x=volumes,y=Pfit)
			PdV *= 6.241509e-7 # conversion factor for [bars][cA] --> [eV]
			PdV /= df['Atoms'][0] # per atom energies
			dA_deformation = -PdV
			print(f"dA = {dA_deformation} eV/atom\n")

			plt.subplot(411)
			datalabel = str(round(dA_deformation,4)) + " eV/atom"
			plt.scatter(x=volumes,y=pressures,label=datalabel)
			plt.plot(volumes,Pfit,lw=5)
			plt.xlabel('Volume (cA)')
			plt.ylabel('Pressure (bars)')
			plt.title("Step 1: Liquid Deformation")
			plt.grid()
			plt.legend()


		# ====== scale down interaction potential ========
		if step2:
			plt.rcParams['figure.figsize'] = (15,24)
			print("2.")
			print("---- SCALING DOWN IONIC INTERACTIONS ----")
			print("NVT")

			# submit jobs
			for l in lambdas:
				if l == 0.:
					startfile = 'deformed_liquid.data'
				else:
					prev_l = lambdas[lambdas.index(l)-1]
					startfile = str(prev_l)+'.ft2short.data'
				seed = np.random.randint(0,1000)
				os.system(f"sbatch ft2short.job {seed} {startfile} {l} {T} {eta}") 
				while not os.path.exists(curr_path+'/'+str(l)+'.ft2short.data'):
					time.sleep(1)

			# pull relevant data from logs
			tdfs = []
			ljs = []
			fumis = []
			gausses = []
			pes = []
			Ps = []
			for l in lambdas:
				os.system(f"python parseLammpsLog.py -i {l}.ft2short.log -o csv")
				df = pd.read_csv(f"{l}.ft2short.csv")
				nAtoms = int(df['Atoms'][0])
				nUse = int(df.shape[0]/2)
				tdf = np.mean(df['v_tdf'][nUse:])
				P = np.mean(df['Press'][nUse:])
				pe = np.mean(df['PotEng'][nUse:])/df['Atoms'][0]
				print(f"STEP 2: Lambda = {l} | TDF = {tdf} | PE = {pe} | Press = {P}")
				tdfs.append(tdf)
				Ps.append(P)
				pes.append(np.mean(df['PotEng'][nUse:])/df['Atoms'][0])
			tdfs = np.array(tdfs)
			dA = np.trapz(x=lambdas,y=tdfs)
			print(f"dA = {dA} eV/atom")
			dA_fumi2short = dA
			print(f"dA stage 2 = {dA_fumi2short} eV/atom\n")
			
			plt.subplot(412)
			datalabel = str(round(dA_fumi2short,4)) + " eV/atom"
			plt.scatter(x=lambdas,y=tdfs,s=10,label=datalabel)
			plt.xlabel('λ')
			plt.ylabel('dU/dλ (eV/atom)')
			plt.title("Step 2: Original potential -> Scaled down potential")
			plt.grid()
			plt.legend()

	
		# ====== switch on tethering potential ======
		if step3:
			# first generate lattice positions for tether sites
			df = pd.read_csv('fumi_solid.csv')
			latConst = np.mean(df['Lx'][nUse:])/boxsize # equilibrium lattice constant at this temperature
			print(f"Rocksalt lattice constant: {latConst} A")
			print("Generating crystal potential sites...")
			os.system(f"{lmp} -i rocksalt_lattice.in -v lc {latConst} -v s {boxsize} -sc none") 
			os.system("python addWellAtoms.py") # write datafile

			print("3.")
			print("---- SWITCHING ON TETHERING POTENTIAL ----")
			print("NVT")

			# submit jobs
			for l in lambdas:
				if l == 0.:
					startfile = 'sq-wells.data'
				else:
					prev_l = lambdas[lambdas.index(l)-1]
					startfile = str(prev_l)+'.tetherOn.data'
				seed = np.random.randint(0,1000)
				os.system(f"sbatch tetherOn.job {seed} {startfile} {l} {T} {eta} {wellDepth} {invWidth}") 	
				while not os.path.exists(curr_path+'/'+str(l)+'.tetherOn.data'):
					time.sleep(2)

			# pull relevant data from logs
			tdfs = []
			ljs = []
			fumis = []
			gausses = []
			pes = []
			Ps = []
			for l in lambdas:
				os.system(f"python parseLammpsLog.py -i {l}.tetherOn.log -o csv")
				df = pd.read_csv(f"{l}.tetherOn.csv")
				nUse = int(df.shape[0]/2)
				fumi = np.mean(df['c_fumi'][nUse:])
				tether = np.mean(df['c_gauss'][nUse:])
				tdf = np.mean(df['v_tdf'][nUse:])
				P = np.mean(df['Press'][nUse:])
				pe = np.mean(df['PotEng'][nUse:])/df['v_nReal'][0]
				print(f"STEP 3: Lambda = {l} | TDF = {tdf} | PE = {pe} | Fumi = {fumi} | Tether = {tether} | Press = {P}")
				tdfs.append(tdf)
				Ps.append(P)
				pes.append(np.mean(df['PotEng'][nUse:])/df['v_nReal'][0])
			tdfs = np.array(tdfs)
			dA = np.trapz(x=lambdas,y=tdfs)
			print(f"dA = {dA} eV/atom")
			dA_short2tethers = dA 
			print(f"dA stage 3 = {dA_short2tethers} eV/atom\n")

			plt.subplot(413)
			datalabel = str(round(dA_short2tethers,4)) + " eV/atom"
			plt.scatter(x=lambdas,y=tdfs,s=10,label=datalabel)
			plt.xlabel('λ')
			plt.ylabel('dU/dλ (eV/atom)')
			plt.title("Step 3: Tethering potential switched on")
			plt.grid()
			plt.legend()


		# ====== restore original potential, scale down tethering potential ======
		if step4:
			print("4.")
			print("---- RESTORING ORIGINAL INTERACTIONS, SWITCHING TETHERS OFF ----")
			print("NVT")

			# submit jobs
			for l in lambdas:
				if l == 0.:
					startfile = '1.0.tetherOn.data'
				else:
					prev_l = lambdas[lambdas.index(l)-1]
					startfile = str(prev_l)+'.fumiOnTetherOff.data'
				seed = np.random.randint(0,1000)
				os.system(f"sbatch fumiOnTetherOff.job {seed} {startfile} {l} {T} {eta} {wellDepth} {invWidth}")
				while not os.path.exists(curr_path+'/'+str(l)+'.fumiOnTetherOff.data'):
					time.sleep(2)

			# pull relevant data from logs
			tdfs = []
			ljs = []
			fumis = []
			gausses = []
			pes = []
			Ps = []
			for l in lambdas:
				os.system(f"python parseLammpsLog.py -i {l}.fumiOnTetherOff.log -o csv")
				time.sleep(2)
				df = pd.read_csv(f"{l}.fumiOnTetherOff.csv")
				nUse = int(df.shape[0]/2)
				fumi = np.mean(df['c_fumi'][nUse:])
				tether = np.mean(df['c_gauss'][nUse:])
				tdf = np.mean(df['v_tdf'][nUse:])
				P = np.mean(df['Press'][nUse:])
				pe = np.mean(df['PotEng'][nUse:])/df['v_nReal'][0]
				print(f"STEP 4: Lambda = {l} | TDF = {tdf} | PE = {pe} | Fumi = {fumi} | Tether = {tether} | Press = {P}")
				tdfs.append(tdf)
				Ps.append(P)
				pes.append(np.mean(df['PotEng'][nUse:])/df['v_nReal'][0])
			tdfs = np.array(tdfs)
			dA = np.trapz(x=lambdas,y=tdfs)
			print(f"dA = {dA} eV/atom")
			dA_fumiOn = dA 
			print(f"dA stage 4 = {dA_fumiOn} eV/atom\n")
			

			plt.subplot(414)
			datalabel = str(round(dA_fumiOn,4)) + " eV/atom"
			plt.scatter(x=lambdas,y=tdfs,s=10,label=datalabel)
			plt.xlabel('λ')
			plt.ylabel('dU/dλ (eV/atom)')
			plt.title("Step 4: Tethers switched off, ionic interactions scaled back up")
			plt.grid()
			plt.legend()
			

			# ===== total Helmholtz free energy difference along pathway ==== 
			dA_pathway = dA_fumiOn + dA_short2tethers + dA_fumi2short + dA_deformation
			dA_TI = dA_fumiOn + dA_short2tethers + dA_fumi2short


		print(f"------ ∆A along pathway: {dA_pathway} eV/atom !!!!")
		print(f"TI ∆A: {dA_TI} eV/atom")
		print(f"Deformation ∆A: {dA_deformation} eV/atom")	

		df = pd.read_csv('fumi_solid.csv')
		pdv = (1e5*((VSol-VLiq)*1e-30))*6.241509e18/np.mean(df['Atoms'][0])
		print(f"P∆V between phases at ambient pressure: {pdv} eV/atom ")

		# net Gibbs free energy difference along pathway
		# ∆G = ∆A + ∆(PV) = ∆A + V∆P + P∆V = ∆A + P∆V (ambient pressure, ∆P = 0)
		dG_pathway = dA_pathway + pdv
		print(f"=> ∆G = ∆A + P∆V = {dG_pathway} eV/atom ")
		f.write(f"{T},{dA_deformation},{dA_fumi2short},{dA_short2tethers},{dA_fumiOn},{dA_TI},{dA_pathway},{pdv},{dG_pathway},{delH}\n")

		figname = "T-"+str(T)+"K_curves.png"
		plt.savefig(figname)
		plt.clf()
		time.sleep(10)


exit()




==> submission/anc/Scripts/EikePathway/parseLammpsLog.py <==
import numpy as np
import pandas as pd
import argparse
import glob

parser = argparse.ArgumentParser(description="write lammps thermo output to a csv file")
parser.add_argument('-i', action="store", dest="input_file")
parser.add_argument('-o', action="store", dest="output_format")
args = parser.parse_args()

def is_num(s):
    try:
        float(s)
    except ValueError:
        return False
    else:
        return True

data = []
write_data = False
header_written = False
with open(args.input_file, 'r') as in_f:
	while True:
		line = in_f.readline()
		if 'ERROR' in line:
			break
		tokens = line.split()
		if len(tokens) > 0:
			if 'Total wall time:' in line:
				break
			if (tokens[0] == 'Step') and (header_written == False):
				write_data = True
				data.append(tokens)
				header_written = True
			if header_written == True:
				s = [is_num(s) for s in tokens]
				if (sum(s) == len(s)):
					data.append(tokens)

out_file = args.input_file[:-3] + args.output_format
df = pd.DataFrame(data[1:], columns=data[0])
if args.output_format == 'csv':
	df.to_csv(out_file)
elif args.output_format == 'dat':
	df.to_csv(out_file, sep=" ")


==> submission/anc/Scripts/NNPMeltingPoint/masterScript.py <==
# script that predicts a single solid-liquid coexistence point of an NNP

import numpy as np
import pandas as pd
import matplotlib.pyplot as plt
import os
import time
import glob
import argparse

parser = argparse.ArgumentParser(description="predict coexisting phase points from known point")
parser.add_argument('-T0', action="store", dest="T0") # known Fumi-Tosi melting temperature at ambient pressure
parser.add_argument('-Tg', action="store", dest="Tg") # initial guess for NNP melting temperature at same pressure
parser.add_argument('-pot', action="store", dest="pot") # location of NNP file 
parser.add_argument('-t', action="store", dest="threshold") # temperature convergence threshold
parser.add_argument('-s', action="store", dest="size") # system size

args = parser.parse_args()

T0 = float(args.T0)
P0 = 1 # bars, assuming we want the melting point at ambient pressure
Tg = float(args.Tg)
threshold = float(args.threshold)
pot = args.pot
size = int(args.size) 

curr_path = os.getcwd()

def moving_average(x, w): return np.convolve(x, np.ones(w), 'valid')/w

os.system("mkdir solid liquid") # directories to hold separate TI sim log files for each phase

# first initialize Fumi-Tosi configurations at that potential's known melting point
print(f"Creating Fumi solid and liquid configurations at {T0} K, {P0} bars...")
os.system(f"sbatch create_fumi_solid.job {T0} {P0} {size} {np.random.randint(1,1000)}")
os.system(f"sbatch create_fumi_liquid.job {T0} {P0} {size} {np.random.randint(1,1000)}")

while not (os.path.exists(curr_path+'/fumi_solid.data') and os.path.exists(curr_path+'/fumi_liquid.data')):
    time.sleep(1)

os.system("python parseLammpsLog.py -i fumi_solid.log -o csv")
os.system("python parseLammpsLog.py -i fumi_liquid.log -o csv")
solid_fumi, liquid_fumi = pd.read_csv("fumi_solid.csv"), pd.read_csv("fumi_liquid.csv")

prediction_filename = "nnp-predictions.csv"
with open(prediction_filename,'w') as f: f.write("Temperature (K)\n")
delT = 1000 # set arbitrarily high at first
counter = 0


# predictor-corrector run
while np.abs(delT) > threshold:

    # create NNP configurations at guessed point
    print(f"Creating NNP solid and liquid configurations at {Tg} K, {P0} bars...")
    os.system(f"sbatch create_nn_solid.job {Tg} {P0} {size} {pot} {np.random.randint(1,1000)}")
    os.system(f"sbatch create_nn_liquid.job {Tg} {P0} {size} {pot} {np.random.randint(1,1000)}")

    while not (os.path.exists(curr_path+'/nn_solid.data') and os.path.exists(curr_path+'/nn_liquid.data')):
        time.sleep(1)

    os.system("python parseLammpsLog.py -i nn_solid.log -o csv")
    os.system("python parseLammpsLog.py -i nn_liquid.log -o csv")
    solid_nn, liquid_nn = pd.read_csv("nn_solid.csv"), pd.read_csv("nn_liquid.csv")


    # ========= THERMODYNAMIC INTEGRATION ========
    # NVT simulations - alchemical transformation at constant volume takes system to another state point
    # (Tg, P0) ---> (Tg, ???)
    print("\n=x=x=x=x= THERMODYNAMIC INTEGRATION SIMULATIONS =x=x=x=x=")
    print(f"NNP --> Fumi-Tosi at NNP {Tg} K, {P0} bars")
    lambdas = np.arange(0.,1.1,0.5) 
    # only need 3 lambda points since these dU/dlambda curves are linear (so long as NNP and pairwise structures are similar)
    # these can be launched in parallel
    for l in lambdas: 
        os.system(f"sbatch ti_solid.job {l} {Tg} {pot} {np.random.randint(1,1000)}")
        os.system(f"sbatch ti_liquid.job {l} {Tg} {pot} {np.random.randint(1,1000)}")
    
    # sleep till TI sims are done
    while not (os.path.exists(curr_path+'/solid/ti-0.0.data') and os.path.exists(curr_path+'/liquid/ti-0.0.data') and os.path.exists(curr_path+'/solid/ti-0.5.data') and os.path.exists(curr_path+'/liquid/ti-0.5.data') and os.path.exists(curr_path+'/solid/ti-1.0.data') and os.path.exists(curr_path+'/liquid/ti-1.0.data')):
        time.sleep(1) 
    
    # parse log files
    for filename in glob.iglob("solid/*log"): os.system(f"python parseLammpsLog.py -i {filename} -o csv")
    for filename in glob.iglob("liquid/*log"): os.system(f"python parseLammpsLog.py -i {filename} -o csv")

    # read in relevant data from each TI file
    solid_tdfs, liquid_tdfs = [], []
    for l in lambdas:
        s_df, l_df = pd.read_csv(f'solid/ti-{l}.csv'), pd.read_csv(f'liquid/ti-{l}.csv')
        nUse = int(0.5*len(s_df['Step'])) # use last half for equilibrated values
        solid_tdfs.append(np.mean(s_df['v_dUdl'][nUse:]))
        liquid_tdfs.append(np.mean(l_df['v_dUdl'][nUse:]))

    idx = lambdas.argsort() # overly verbose but ensure values are sorted
    solid_tdfs, liquid_tdfs = np.array(solid_tdfs)[idx], np.array(liquid_tdfs)[idx]
    # integrate under each curve to get ∆A for each phase 
    delA_TI_S, delA_TI_L = np.trapz(y=solid_tdfs, x=lambdas), np.trapz(y=liquid_tdfs, x=lambdas)
    print("Solid ∆A (TI) = " + str(delA_TI_S) + " eV")
    print("Liquid ∆A (TI) = " + str(delA_TI_L) + " eV")

    # plot dU/dlambda vs lambda across TI for each phase
    #plt.scatter(lambdas,solid_tdfs,label="Solid")
    #plt.scatter(lambdas,liquid_tdfs,label="Liquid")
    #plt.xlabel("λ")
    #plt.ylabel("dU/dλ = U_FT - U_NNP")
    #plt.legend()
    #plt.savefig("TI-" + args.size + ".png")
    #plt.clf()

    # --- V∆P terms for net ∆G_TI ----
    # solid V∆P
    df = pd.read_csv('solid/ti-1.0.csv')
    nUse = int(0.5*len(df['Press'])) 
    P1 = np.mean(df['Press'][nUse:])
    print(f"Solid: {P0} ----> {P1}")
    delP = P1 - P0
    solid_comp_P1 = P1 # needed for next phase of (de)compression sims
    VdelP = (df['Volume'][0]*1e-30)*(delP*1e5)/(1.602177e-19)
    delG = delA_TI_S + VdelP
    print(f"Solid V∆P = {VdelP} eV")
    print(f"Solid ∆G_TI = ∆A + V∆P = {delG} eV")
    delG1 = delG 
    # liquid V∆P 
    df = pd.read_csv('liquid/ti-1.0.csv')
    nUse = int(0.5*len(df['Press'])) 
    P1 = np.mean(df['Press'][nUse:])
    print(f"Liquid: {P0} ----> {P1}")
    delP = P1 - P0
    liquid_comp_P1 = P1 # needed for next phase of (de)compression sims
    VdelP = (df['Volume'][0]*1e-30)*(delP*1e5)/(1.602177e-19)
    delG = delA_TI_L + VdelP
    print(f"Liquid V∆P = {VdelP} eV")
    print(f"Liquid ∆G_TI = ∆A + V∆P = {delG} eV")
    delG4 = delG 

    delG_TI = delG1 - delG4 # solid delG_TI minus liquid delG_TI
    print("--∆G_TI = " + str(delG_TI) + " eV--\n")




    # ========= (DE)COMPRESSION SIMS FOR ∫VdP =========
    # take (now wholly Fumi-Tosi) system back to ambient pressure
    # (Tg, ??? bars) --> (Tg, P0 bars)
    # read in ??? pressures from the λ = 1 simulations of previous step 
    print("\n=x=x=x=x= (DE)COMPRESSION SIMULATIONS =x=x=x=x=")
    print("Confirm starting pressures for (de)compression simulations are the same as ending pressures from TI run")
    os.system(f"sbatch solid_press.job {Tg} {solid_comp_P1} {P0} {np.random.randint(1,1000)}")
    os.system(f"sbatch liquid_press.job {Tg} {liquid_comp_P1} {P0} {np.random.randint(1,1000)}")

    while not (os.path.exists(curr_path+'/solid_press.data') and os.path.exists(curr_path+'/liquid_press.data')):
        time.sleep(2)

    os.system("python parseLammpsLog.py -i solid_press.log -o csv")
    os.system("python parseLammpsLog.py -i liquid_press.log -o csv")
    time.sleep(2)
    scdf, lcdf = pd.read_csv('solid_press.csv'), pd.read_csv('liquid_press.csv')

    print("NOTE: ∆G = ∫VdP is being approximated as V∆P here with Vbar over the course of the compression")
    # solid
    print(f"Solid: {solid_comp_P1} bars --> {P0} bars, at {Tg}K")
    delP = P0 - solid_comp_P1
    delG = np.mean(scdf['Volume'])*1e-30*delP*1e5/(1.602177e-19)
    print(f"Solid ∆G_C = V∆P = {delG} eV")
    delG2 = delG
    # liquid
    print(f"Liquid: {liquid_comp_P1} bars --> {P0} bars, at {Tg}K")
    delP = P0 - liquid_comp_P1
    delG = np.mean(lcdf['Volume'])*1e-30*delP*1e5/(1.602177e-19)
    print(f"Liquid ∆G_C = V∆P = {delG} eV")
    delG5 = delG

    delG_C = delG2 - delG5 # solid delG_C minus liquid delG_C
    print(f"--∆G_C = {delG_C} eV--\n")




    # ========= HEATING (COOLING) SIMS FOR ∫SdT =========
    # (P0, Tg) --> (P0, T0) 
    # take Fumi-Tosi NaCl back to its known melting point where ∆Gsl=0 by definition
    
    print("\n=x=x=x=x= HEATING (COOLING) SIMULATIONS =x=x=x=x=")
    print("∆G = -∫SdT")
    print("Using difference in enthalpies between phases to approximate difference in entropy")
    print("∆S = (Hs - Hl)/T\n")
    print(f"{Tg}K --> {T0}K for each phase, at {P0} bars")
    os.system(f"sbatch solid_heat.job {Tg} {T0} {P0} {np.random.randint(1,1000)}")
    os.system(f"sbatch liquid_heat.job {Tg} {T0} {P0} {np.random.randint(1,1000)}")

    # sleep till sims are done
    while not (os.path.exists(curr_path+'/solid_heat.data') and os.path.exists(curr_path+'/liquid_heat.data')):
        time.sleep(1)

    os.system("python parseLammpsLog.py -i solid_heat.log -o csv")
    os.system("python parseLammpsLog.py -i liquid_heat.log -o csv")
    shdf, lhdf = pd.read_csv('solid_heat.csv'), pd.read_csv('liquid_heat.csv')

    # = integrate -(Hs-Hl)/T dT
    delH = shdf['Enthalpy'] - lhdf['Enthalpy']
    delH = moving_average(delH, 100) # moving average to smooth out noise
    T_int = np.linspace(Tg, T0, delH.shape[0]) # x points for integral
    delG_H = np.trapz(y=(-delH/T_int),x=T_int)
    print(f"--∆G_H = -S∆T = {delG_H} eV--\n")


    # ==== net free energy difference between phases along pathway ====
    delG_sl = delG_TI + delG_C + delG_H
    print(f"---∆G = ∆G_TI + ∆G_C + ∆G_H = {delG_sl} eV---\n")


    # ==== obtain ∆T correction factor, update Tg ====
    print("Using enthalpy difference between phases for Fumi at known melting point (i.e. latent heat) to obtain ∆T correction at Tg")
    print("∆T correction = ∆G_sl/∆S at Tg")
    print("∆S = ∆H0/Tg (latent heat divided by guessed temperature)")
    delH = np.mean(solid_fumi['Enthalpy']) - np.mean(liquid_fumi['Enthalpy'])
    delS = delH/Tg 
    delT = -delG_sl/delS
    print(f"Fumi-Tosi ∆H0 at ({T0}, {P0}) = {delH} eV => ∆S = {delS} eV/K for NNP at {Tg} K")
    print(f"=> ∆T correction: {delT} K\n")
    predicted_T = Tg + 0.75*delT # with mixing fraction factor
    print(f"Predicted NNP coexistence point: {P0} bars, {predicted_T} K")
    Tg = predicted_T
    counter += 1

    with open(prediction_filename,'a') as f: f.write(f"{predicted_T}\n")

    if counter >= 10: exit() # don't get stuck oscillating around some value; use a higher threshold
    if delT > 1000: exit() # diverging predictions

    # delete all generated files here so that different iterations don't get mixed up 
    os.system('rm fumi_solid* fumi_liquid*')
    os.system('rm nn_solid* nn_liquid*')
    os.system('rm solid/ti* liquid/ti*')
    os.system('rm *id_press.log *id_press.data *id_press.csv')
    os.system('rm *id_heat.log *id_heat.data *id_heat.csv')


# pass converged Tmelt into the Clausius-Clapeyron cycle 







==> submission/anc/Scripts/NNPMeltingPoint/parseLammpsLog.py <==
import numpy as np
import pandas as pd
import argparse
import glob

parser = argparse.ArgumentParser(description="write lammps thermo output to a csv file")
parser.add_argument('-i', action="store", dest="input_file")
parser.add_argument('-o', action="store", dest="output_format")
args = parser.parse_args()

def is_num(s):
    try:
        float(s)
    except ValueError:
        return False
    else:
        return True

data = []
write_data = False
header_written = False
with open(args.input_file, 'r') as in_f:
	while True:
		line = in_f.readline()
		if 'ERROR' in line:
			break
		tokens = line.split()
		if len(tokens) > 0:
			if 'Total wall time:' in line:
				break
			if (tokens[0] == 'Step') and (header_written == False):
				write_data = True
				data.append(tokens)
				header_written = True
			if header_written == True:
				s = [is_num(s) for s in tokens]
				if (sum(s) == len(s)):
					data.append(tokens)

out_file = args.input_file[:-3] + args.output_format
df = pd.DataFrame(data[1:], columns=data[0])
if args.output_format == 'csv':
	df.to_csv(out_file)
elif args.output_format == 'dat':
	df.to_csv(out_file, sep=" ")

